Spatially oscillating correlation functions in $\left(2+1\right)$-dimensional four-fermion models: The mixing of scalar and vector modes at finite density

In this work, we demonstrate that the mixing of scalar and vector condensates produces spatially oscillating, but exponentially damped correlation functions in fermionic theories at finite density and temperature. We find a regime exhibiting this oscillatory behavior in a Gross-Neveu-type model that also features vector interactions within the mean-field approximation. The existence of this regime aligns with expectations based on symmetry arguments, that are also applicable to QCD at finite baryon density. We compute the phase diagram including both homogeneous phases and regions with spatially oscillating, exponentially damped correlation functions at finite temperature and chemical potential for different strengths of the vector coupling. Furthermore, we find that inhomogeneous condensates are disfavored compared to homogeneous ones akin to previous findings without vector interactions. We show that our results are valid for a broad class of $\left(2+1\right)$-dimensional models with local four-fermion interactions.

==> anc/Figure4_Left.dat <==
# q , \Gamma_{\phi_1}(q), \Gamma_{\phi_2}(q), \Gamma_{\phi_3}(q), \Gamma_{\phi_4}(q)
0.000e+00   1.2049004e-07 +0.0000000e+00j   3.1830989e+00 +0.0000000e+00j   3.1830989e+00 +0.0000000e+00j   3.1830989e+00 +0.0000000e+00j
2.000e-02   4.1280214e-06 +5.4335758e-29j   3.1831002e+00 +-3.7075199e-23j   3.1831015e+00 +0.0000000e+00j   3.1831049e+00 +3.4252069e-21j
4.000e-02   1.6159198e-05 +1.0013241e-28j   3.1831042e+00 +-9.0163114e-21j   3.1831096e+00 +0.0000000e+00j   3.1831229e+00 +-4.5362159e-21j
6.000e-02   3.6239779e-05 +-6.3846556e-28j   3.1831109e+00 +-1.3475858e-20j   3.1831229e+00 +0.0000000e+00j   3.1831530e+00 +4.0580913e-20j
8.000e-02   6.4412733e-05 +1.6798489e-28j   3.1831203e+00 +-3.6140199e-20j   3.1831417e+00 +0.0000000e+00j   3.1831953e+00 +-4.5174964e-20j
1.000e-01   1.0073830e-04 +8.8515560e-28j   3.1831324e+00 +-1.3576491e-19j   3.1831660e+00 +0.0000000e+00j   3.1832498e+00 +8.1554800e-20j
1.200e-01   1.4529406e-04 +-4.8363906e-28j   3.1831473e+00 +5.4432039e-20j   3.1831958e+00 +0.0000000e+00j   3.1833166e+00 +-5.4432039e-20j
1.400e-01   1.9817507e-04 +2.1511731e-28j   3.1831650e+00 +1.2730245e-19j   3.1832311e+00 +0.0000000e+00j   3.1833959e+00 +-1.8882233e-20j
1.600e-01   2.5949392e-04 +8.9125034e-27j   3.1831855e+00 +-1.4588180e-19j   3.1832722e+00 +0.0000000e+00j   3.1834879e+00 +1.4588180e-19j
1.800e-01   3.2938098e-04 +2.8682826e-27j   3.1832089e+00 +-1.6460334e-19j   3.1833190e+00 +0.0000000e+00j   3.1835928e+00 +1.6460333e-19j
2.000e-01   4.0798445e-04 +1.0639136e-27j   3.1832353e+00 +1.5548349e-23j   3.1833717e+00 +0.0000000e+00j   3.1837107e+00 +-1.5549413e-23j
2.200e-01   4.9547069e-04 +1.0506464e-26j   3.1832647e+00 +-2.0267163e-19j   3.1834305e+00 +0.0000000e+00j   3.1838419e+00 +4.1951205e-19j
2.400e-01   5.9202430e-04 +5.2819682e-27j   3.1832972e+00 +-2.2221112e-19j   3.1834955e+00 +0.0000000e+00j   3.1839867e+00 +-2.1146976e-19j
2.600e-01   6.9784844e-04 +-5.4489445e-27j   3.1833328e+00 +2.4211758e-19j   3.1835668e+00 +0.0000000e+00j   3.1841455e+00 +1.9156329e-19j
2.800e-01   8.1316505e-04 +1.2586780e-26j   3.1833717e+00 +5.2228958e-19j   3.1836446e+00 +0.0000000e+00j   3.1843184e+00 +-9.5597046e-19j
3.000e-01   9.3821513e-04 +1.4940717e-26j   3.1834140e+00 +-5.6386438e-19j   3.1837292e+00 +0.0000000e+00j   3.1845060e+00 +5.6386436e-19j
3.200e-01   1.0732590e-03 +-2.1515202e-26j   3.1834598e+00 +1.2100649e-18j   3.1838206e+00 +0.0000000e+00j   3.1847086e+00 +-7.7638399e-19j
3.400e-01   1.2185768e-03 +-7.8320856e-27j   3.1835091e+00 +1.1749911e-21j   3.1839193e+00 +0.0000000e+00j   3.1849265e+00 +8.6618675e-19j
3.600e-01   1.3744683e-03 +1.5831380e-26j   3.1835621e+00 +-6.9109280e-19j   3.1840253e+00 +0.0000000e+00j   3.1851604e+00 +-1.7626895e-19j
3.800e-01   1.5412540e-03 +-1.1031303e-27j   3.1836189e+00 +7.3814296e-19j   3.1841390e+00 +0.0000000e+00j   3.1854106e+00 +1.2921878e-19j
4.000e-01   1.7192749e-03 +-8.1305581e-27j   3.1836797e+00 +7.8260926e-19j   3.1842606e+00 +0.0000000e+00j   3.1856776e+00 +9.5211422e-19j
4.200e-01   1.9088930e-03 +2.0564732e-26j   3.1837447e+00 +-8.2458296e-19j   3.1843904e+00 +0.0000000e+00j   3.1859620e+00 +8.2458294e-19j
4.400e-01   2.1104919e-03 +4.8061894e-26j   3.1838138e+00 +-4.6522046e-21j   3.1845288e+00 +0.0000000e+00j   3.1862644e+00 +-8.6270958e-19j
4.600e-01   2.3244769e-03 +9.0339256e-28j   3.1838874e+00 +2.5345985e-21j   3.1846760e+00 +0.0000000e+00j   3.1865854e+00 +-8.6989634e-19j
4.800e-01   2.5512757e-03 +3.4291781e-26j   3.1839656e+00 +9.7224575e-19j   3.1848324e+00 +0.0000000e+00j   3.1869256e+00 +1.6298394e-18j
5.000e-01   2.7913385e-03 +1.1423533e-28j   3.1840486e+00 +1.0295932e-18j   3.1849984e+00 +0.0000000e+00j   3.1872857e+00 +2.4398537e-18j
5.200e-01   3.0451387e-03 +-2.9963221e-26j   3.1841366e+00 +-1.0560762e-18j   3.1851743e+00 +0.0000000e+00j   3.1876664e+00 +1.0560762e-18j
5.400e-01   3.3131732e-03 +1.3214534e-26j   3.1842297e+00 +4.4698039e-18j   3.1853605e+00 +0.0000000e+00j   3.1880684e+00 +-2.7350804e-18j
5.600e-01   3.5959628e-03 +7.0822693e-27j   3.1843282e+00 +2.3400416e-18j   3.1855575e+00 +0.0000000e+00j   3.1884926e+00 +-4.0747651e-18j
5.800e-01   3.8940525e-03 +-5.1381995e-26j   3.1844323e+00 +2.4357062e-18j   3.1857657e+00 +0.0000000e+00j   3.1889398e+00 +-7.0098271e-19j
6.000e-01   4.2080125e-03 +1.0986256e-25j   3.1845423e+00 +3.4042124e-21j   3.1859856e+00 +0.0000000e+00j   3.1894107e+00 +-3.4043222e-21j
6.200e-01   4.5384376e-03 +6.8402152e-26j   3.1846583e+00 +-9.4134808e-21j   3.1862176e+00 +0.0000000e+00j   3.1899063e+00 +1.7441369e-18j
6.400e-01   4.8859487e-03 +4.4602267e-27j   3.1847806e+00 +-7.6602382e-20j   3.1864623e+00 +0.0000000e+00j   3.1904276e+00 +-3.3928446e-18j
6.600e-01   5.2511925e-03 +2.0345992e-26j   3.1849095e+00 +-2.8374283e-18j   3.1867201e+00 +0.0000000e+00j   3.1909755e+00 +6.3068752e-18j
6.800e-01   5.6348421e-03 +4.8690739e-26j   3.1850453e+00 +-9.0579506e-18j   3.1869917e+00 +0.0000000e+00j   3.1915509e+00 +5.5885036e-18j
7.000e-01   6.0375971e-03 +-3.0555256e-26j   3.1851882e+00 +-6.2906134e-18j   3.1872775e+00 +0.0000000e+00j   3.1921551e+00 +6.2906135e-18j
7.200e-01   6.4601844e-03 +1.6934460e-26j   3.1853386e+00 +-3.1907724e-18j   3.1875782e+00 +0.0000000e+00j   3.1927889e+00 +6.6602194e-18j
7.400e-01   6.9033583e-03 +7.8516488e-26j   3.1854966e+00 +-3.4575695e-18j   3.1878944e+00 +0.0000000e+00j   3.1934537e+00 +-3.4813245e-18j
7.600e-01   7.3679004e-03 +-8.5912695e-26j   3.1856628e+00 +2.3753534e-20j   3.1882266e+00 +0.0000000e+00j   3.1941505e+00 +3.4456935e-18j
7.800e-01   7.8546205e-03 +2.9626324e-26j   3.1858373e+00 +3.7327121e-18j   3.1885757e+00 +0.0000000e+00j   3.1948806e+00 +-2.6326519e-19j
8.000e-01   8.3643563e-03 +4.1708315e-26j   3.1860205e+00 +-1.5276271e-17j   3.1889422e+00 +0.0000000e+00j   3.1956452e+00 +1.1806824e-17j
8.200e-01   8.8979737e-03 +1.9641404e-25j   3.1862129e+00 +-3.7252194e-18j   3.1893268e+00 +0.0000000e+00j   3.1964456e+00 +1.7603007e-17j
8.400e-01   9.4563667e-03 +-1.3790352e-25j   3.1864146e+00 +4.3504833e-18j   3.1897303e+00 +0.0000000e+00j   3.1972832e+00 +9.5273046e-18j
8.600e-01   1.0040458e-02 +2.3966938e-26j   3.1866262e+00 +1.2708682e-17j   3.1901535e+00 +0.0000000e+00j   3.1981593e+00 +-1.2708682e-17j
8.800e-01   1.0651198e-02 +8.3916498e-26j   3.1868480e+00 +-8.7610173e-18j   3.1905970e+00 +0.0000000e+00j   3.1990755e+00 +1.8221233e-18j
9.000e-01   1.1289566e-02 +-1.9922059e-25j   3.1870803e+00 +-7.2525085e-19j   3.1910617e+00 +0.0000000e+00j   3.2000330e+00 +-6.2136429e-18j
9.200e-01   1.1956569e-02 +-9.5165661e-26j   3.1873237e+00 +9.3571362e-18j   3.1915484e+00 +0.0000000e+00j   3.2010335e+00 +-2.3234924e-17j
9.400e-01   1.2653241e-02 +-1.6873471e-25j   3.1875784e+00 +-1.0113621e-17j   3.1920579e+00 +0.0000000e+00j   3.2020785e+00 +-1.0703061e-17j
9.600e-01   1.3380644e-02 +-1.5759830e-25j   3.1878450e+00 +-2.3203010e-19j   3.1925911e+00 +0.0000000e+00j   3.2031696e+00 +-6.7068636e-18j
9.800e-01   1.4139866e-02 +-2.0838635e-25j   3.1881239e+00 +1.0298833e-17j   3.1931490e+00 +0.0000000e+00j   3.2043085e+00 +-1.7237726e-17j
1.000e+00   1.4932024e-02 +2.4797745e-25j   3.1884156e+00 +-3.9685624e-19j   3.1937322e+00 +0.0000000e+00j   3.2054967e+00 +3.9685599e-19j
1.020e+00   1.5758257e-02 +-3.8161922e-25j   3.1887204e+00 +-2.2799230e-17j   3.1943419e+00 +0.0000000e+00j   3.2067360e+00 +8.9214423e-18j
1.040e+00   1.6619732e-02 +-5.0209863e-25j   3.1890390e+00 +-5.3540727e-19j   3.1949790e+00 +0.0000000e+00j   3.2080283e+00 +5.3540778e-19j
1.060e+00   1.7517637e-02 +-4.5112313e-25j   3.1893716e+00 +6.7993922e-19j   3.1956443e+00 +0.0000000e+00j   3.2093751e+00 +-1.4557727e-17j
1.080e+00   1.8453185e-02 +-2.7887133e-25j   3.1897189e+00 +1.3426238e-17j   3.1963389e+00 +0.0000000e+00j   3.2107784e+00 +1.4329338e-17j
1.100e+00   1.9427609e-02 +6.4262626e-25j   3.1900814e+00 +1.3566393e-17j   3.1970638e+00 +0.0000000e+00j   3.2122401e+00 +3.1139399e-19j
1.120e+00   2.0442164e-02 +-4.2072609e-25j   3.1904595e+00 +1.3557057e-17j   3.1978200e+00 +0.0000000e+00j   3.2137619e+00 +3.2073097e-19j
1.140e+00   2.1498123e-02 +-6.1550224e-26j   3.1908537e+00 +-1.3631144e-17j   3.1986085e+00 +0.0000000e+00j   3.2153458e+00 +2.7508932e-17j
1.160e+00   2.2596776e-02 +7.6577080e-25j   3.1912646e+00 +-2.8332456e-19j   3.1994303e+00 +0.0000000e+00j   3.2169938e+00 +2.8332379e-19j
1.180e+00   2.3739429e-02 +-1.3963213e-24j   3.1916928e+00 +4.8314736e-17j   3.2002866e+00 +0.0000000e+00j   3.2187078e+00 +-6.6813712e-18j
1.200e+00   2.4927401e-02 +-7.5107900e-25j   3.1921386e+00 +1.4392113e-17j   3.2011782e+00 +0.0000000e+00j   3.2204897e+00 +-1.4392112e-17j
1.220e+00   2.6162021e-02 +-3.4332795e-25j   3.1926027e+00 +-1.2736960e-17j   3.2021064e+00 +0.0000000e+00j   3.2223417e+00 +4.0492536e-17j
1.240e+00   2.7444630e-02 +-6.8793537e-26j   3.1930856e+00 +1.6267778e-17j   3.2030722e+00 +0.0000000e+00j   3.2242656e+00 +-1.6267778e-17j
1.260e+00   2.8776572e-02 +-3.3912831e-26j   3.1935878e+00 +3.5185869e-17j   3.2040766e+00 +0.0000000e+00j   3.2262635e+00 +-7.4302936e-18j
1.280e+00   3.0159197e-02 +1.2977928e-24j   3.1941098e+00 +-3.8114894e-17j   3.2051207e+00 +0.0000000e+00j   3.2283374e+00 +1.0359317e-17j
1.300e+00   3.1593857e-02 +-1.3990483e-25j   3.1946523e+00 +-4.9898717e-18j   3.2062056e+00 +0.0000000e+00j   3.2304894e+00 +-2.2765704e-17j
1.320e+00   3.3081899e-02 +-1.0440014e-24j   3.1952156e+00 +6.7843137e-17j   3.2073323e+00 +0.0000000e+00j   3.2327215e+00 +-4.0087560e-17j
1.340e+00   3.4624667e-02 +-3.5036376e-25j   3.1958005e+00 +-4.1311683e-17j   3.2085019e+00 +0.0000000e+00j   3.2350356e+00 +-1.4199468e-17j
1.360e+00   3.6223496e-02 +1.2524637e-25j   3.1964073e+00 +3.3165448e-18j   3.2097155e+00 +0.0000000e+00j   3.2374339e+00 +5.2194606e-17j
1.380e+00   3.7879709e-02 +3.9370305e-24j   3.1970365e+00 +-3.4115008e-16j   3.2109740e+00 +0.0000000e+00j   3.2399182e+00 +-1.0293914e-16j
1.400e+00   3.9594615e-02 +-1.9626409e-24j   3.1976888e+00 +9.9062751e-17j   3.2122786e+00 +0.0000000e+00j   3.2424906e+00 +1.1959553e-17j
1.420e+00   4.1369502e-02 +-8.0864560e-25j   3.1983645e+00 +4.9860388e-17j   3.2136300e+00 +0.0000000e+00j   3.2451529e+00 +5.6507640e-18j
1.440e+00   4.3205636e-02 +7.1210762e-25j   3.1990642e+00 +-5.4450888e-17j   3.2150294e+00 +0.0000000e+00j   3.2479071e+00 +-1.0602638e-18j
1.460e+00   4.5104256e-02 +-1.5803947e-24j   3.1997884e+00 +3.3957093e-16j   3.2164777e+00 +0.0000000e+00j   3.2507550e+00 +4.9007128e-17j
1.480e+00   4.7066570e-02 +3.5641513e-25j   3.2005374e+00 +5.4044607e-17j   3.2179758e+00 +0.0000000e+00j   3.2536985e+00 +5.6977695e-17j
1.500e+00   4.9093750e-02 +1.4155341e-24j   3.2013118e+00 +-4.9056100e-17j   3.2195245e+00 +0.0000000e+00j   3.2567393e+00 +4.9056098e-17j
1.520e+00   5.1186931e-02 +-3.9828077e-24j   3.2021119e+00 +3.1273259e-20j   3.2211247e+00 +0.0000000e+00j   3.2598790e+00 +5.5479882e-17j
1.540e+00   5.3347203e-02 +2.4453254e-24j   3.2029381e+00 +1.8041124e-18j   3.2227772e+00 +0.0000000e+00j   3.2631194e+00 +-1.8041148e-18j
1.560e+00   5.5575609e-02 +9.0245412e-25j   3.2037908e+00 +-1.0311137e-17j   3.2244827e+00 +0.0000000e+00j   3.2664620e+00 +6.5822288e-17j
1.580e+00   5.7873140e-02 +-1.3707081e-25j   3.2046705e+00 +4.8657525e-17j   3.2262419e+00 +0.0000000e+00j   3.2699083e+00 +-4.8657525e-17j
1.600e+00   6.0240731e-02 +-4.0827135e-25j   3.2055772e+00 +-1.0887273e-16j   3.2280555e+00 +0.0000000e+00j   3.2734597e+00 +1.0887273e-16j
1.620e+00   6.2679258e-02 +-1.7032645e-24j   3.2065115e+00 +-7.9731782e-18j   3.2299240e+00 +0.0000000e+00j   3.2771175e+00 +-1.0304912e-16j
1.640e+00   6.5189533e-02 +2.0108475e-24j   3.2074735e+00 +1.2839577e-16j   3.2318480e+00 +0.0000000e+00j   3.2808829e+00 +-1.2839577e-16j
1.660e+00   6.7772299e-02 +4.7364575e-24j   3.2084635e+00 +-4.4182266e-16j   3.2338279e+00 +0.0000000e+00j   3.2847571e+00 +-2.2665563e-18j
1.680e+00   7.0428229e-02 +6.6491829e-25j   3.2094816e+00 +-5.1231143e-17j   3.2358642e+00 +0.0000000e+00j   3.2887410e+00 +5.1231142e-17j
1.700e+00   7.3157920e-02 +-1.5184863e-24j   3.2105281e+00 +-1.4174003e-16j   3.2379571e+00 +0.0000000e+00j   3.2928355e+00 +-8.0304570e-17j
1.720e+00   7.5961893e-02 +-2.1745337e-24j   3.2116030e+00 +1.8176406e-16j   3.2401070e+00 +0.0000000e+00j   3.2970415e+00 +4.0280551e-17j
1.740e+00   7.8840584e-02 +-8.7175867e-25j   3.2127065e+00 +-1.8339759e-17j   3.2423139e+00 +0.0000000e+00j   3.3013595e+00 +1.8339760e-17j
1.760e+00   8.1794350e-02 +2.6562799e-24j   3.2138386e+00 +-1.8560208e-16j   3.2445781e+00 +0.0000000e+00j   3.3057901e+00 +-3.6442524e-17j
1.780e+00   8.4823456e-02 +2.9805342e-24j   3.2149993e+00 +6.1104402e-17j   3.2468995e+00 +0.0000000e+00j   3.3103338e+00 +1.6094020e-16j
1.800e+00   8.7928083e-02 +-2.2343221e-24j   3.2161886e+00 +8.5313648e-19j   3.2492780e+00 +0.0000000e+00j   3.3149907e+00 +-8.5313424e-19j
1.820e+00   9.1108317e-02 +2.6794457e-26j   3.2174063e+00 +-1.9494584e-16j   3.2517136e+00 +0.0000000e+00j   3.3197611e+00 +-2.4914337e-16j
1.840e+00   9.4364156e-02 +4.9808190e-24j   3.2186526e+00 +1.3698415e-16j   3.2542060e+00 +0.0000000e+00j   3.3246449e+00 +-1.3698416e-16j
1.860e+00   9.7695501e-02 +-6.4366309e-26j   3.2199270e+00 +-2.6214719e-16j   3.2567549e+00 +0.0000000e+00j   3.3296419e+00 +-7.0919719e-17j
1.880e+00   1.0110216e-01 +3.1725280e-24j   3.2212295e+00 +-1.0547005e-16j   3.2593600e+00 +0.0000000e+00j   3.3347519e+00 +-1.1657455e-16j
1.900e+00   1.0458385e-01 +-8.2834173e-24j   3.2225599e+00 +1.0738472e-16j   3.2620206e+00 +0.0000000e+00j   3.3399744e+00 +1.1465989e-16j
1.920e+00   1.0814019e-01 +3.0873391e-24j   3.2239178e+00 +-2.1161039e-16j   3.2647364e+00 +0.0000000e+00j   3.3453089e+00 +2.1161039e-16j
1.940e+00   1.1177071e-01 +1.1714634e-23j   3.2253029e+00 +-2.5700793e-17j   3.2675067e+00 +0.0000000e+00j   3.3507547e+00 +2.4774539e-16j
1.960e+00   1.1547483e-01 +-1.8536388e-24j   3.2267149e+00 +1.6147548e-16j   3.2703306e+00 +0.0000000e+00j   3.3563109e+00 +6.0569127e-17j
1.980e+00   1.1925190e-01 +-2.3123310e-24j   3.2281533e+00 +2.1769051e-16j   3.2732076e+00 +0.0000000e+00j   3.3619765e+00 +2.2639870e-16j
2.000e+00   1.2310116e-01 +-8.2532193e-24j   3.2296178e+00 +9.0975653e-17j   3.2761366e+00 +0.0000000e+00j   3.3677504e+00 +-9.0975645e-17j
2.020e+00   1.2702179e-01 +-7.9475992e-24j   3.2311079e+00 +3.1493279e-17j   3.2791167e+00 +0.0000000e+00j   3.3736313e+00 +1.9055133e-16j
2.040e+00   1.3101285e-01 +3.0348319e-24j   3.2326230e+00 +-1.8307905e-16j   3.2821469e+00 +0.0000000e+00j   3.3796179e+00 +-3.8965553e-17j
2.060e+00   1.3507334e-01 +-1.3221973e-24j   3.2341626e+00 +-4.7014666e-16j   3.2852261e+00 +0.0000000e+00j   3.3857086e+00 +2.6057454e-17j
2.080e+00   1.3920217e-01 +6.1594701e-24j   3.2357261e+00 +-1.8743432e-16j   3.2883531e+00 +0.0000000e+00j   3.3919019e+00 +-3.4610289e-17j
2.100e+00   1.4339818e-01 +8.7630963e-24j   3.2373130e+00 +-3.2083511e-16j   3.2915268e+00 +0.0000000e+00j   3.3981959e+00 +-1.2325411e-16j
2.120e+00   1.4766013e-01 +7.3531879e-24j   3.2389225e+00 +1.3129019e-16j   3.2947458e+00 +0.0000000e+00j   3.4045888e+00 +-1.3129019e-16j
2.140e+00   1.5198672e-01 +1.2139871e-24j   3.2405540e+00 +-1.8438972e-17j   3.2980088e+00 +0.0000000e+00j   3.4110787e+00 +4.6252818e-16j
2.160e+00   1.5637658e-01 +6.7748192e-24j   3.2422068e+00 +-7.8140496e-17j   3.3013144e+00 +0.0000000e+00j   3.4176635e+00 +3.0018509e-16j
2.180e+00   1.6082827e-01 +-1.2138669e-24j   3.2438801e+00 +2.9872663e-16j   3.3046611e+00 +0.0000000e+00j   3.4243410e+00 +-7.6682024e-17j
2.200e+00   1.6534032e-01 +-2.1481417e-24j   3.2455734e+00 +3.2477985e-16j   3.3080476e+00 +0.0000000e+00j   3.4311091e+00 +-1.0273524e-16j
2.220e+00   1.6991119e-01 +-6.1365090e-24j   3.2472857e+00 +7.8092073e-17j   3.3114723e+00 +0.0000000e+00j   3.4379654e+00 +1.4395254e-16j
2.240e+00   1.7453929e-01 +1.4011911e-23j   3.2490164e+00 +-3.0450012e-17j   3.3149336e+00 +0.0000000e+00j   3.4449076e+00 +4.7453921e-16j
2.260e+00   1.7922301e-01 +-6.3627144e-24j   3.2507645e+00 +-3.0177481e-16j   3.3184299e+00 +0.0000000e+00j   3.4519332e+00 +7.9730216e-17j
2.280e+00   1.8396069e-01 +1.6413988e-24j   3.2525295e+00 +2.3555750e-16j   3.3219597e+00 +0.0000000e+00j   3.4590397e+00 +-2.3555751e-16j
2.300e+00   1.8875065e-01 +2.9862167e-24j   3.2543103e+00 +-2.9087036e-18j   3.3255214e+00 +0.0000000e+00j   3.4662246e+00 +2.9087006e-18j
2.320e+00   1.9359116e-01 +-4.3519083e-24j   3.2561062e+00 +-1.7599448e-16j   3.3291133e+00 +0.0000000e+00j   3.4734854e+00 +-2.6809472e-16j
2.340e+00   1.9848049e-01 +8.5067981e-24j   3.2579165e+00 +-5.1650405e-17j   3.3327338e+00 +0.0000000e+00j   3.4808194e+00 +-1.7039421e-16j
2.360e+00   2.0341690e-01 +-2.5433623e-24j   3.2597402e+00 +1.6522977e-16j   3.3363812e+00 +0.0000000e+00j   3.4882240e+00 +2.7885945e-16j
2.380e+00   2.0839863e-01 +-5.4827027e-24j   3.2615766e+00 +5.6354736e-16j   3.3400540e+00 +0.0000000e+00j   3.4956966e+00 +3.2463106e-16j
2.400e+00   2.1342391e-01 +1.4500975e-23j   3.2634248e+00 +-6.3977081e-17j   3.3437504e+00 +0.0000000e+00j   3.5032345e+00 +6.3977067e-17j
2.420e+00   2.1849098e-01 +-8.5407387e-24j   3.2652840e+00 +1.3980359e-16j   3.3474689e+00 +0.0000000e+00j   3.5108351e+00 +-3.6184819e-16j
2.440e+00   2.2359807e-01 +-2.8984444e-24j   3.2671535e+00 +1.6051980e-16j   3.3512078e+00 +0.0000000e+00j   3.5184957e+00 +6.1524810e-17j
2.460e+00   2.2874342e-01 +5.7969224e-24j   3.2690323e+00 +-3.7984226e-16j   3.3549655e+00 +0.0000000e+00j   3.5262138e+00 +-6.4246954e-17j
2.480e+00   2.3392530e-01 +2.7016724e-24j   3.2709198e+00 +-3.1879053e-16j   3.3587405e+00 +0.0000000e+00j   3.5339866e+00 +-1.2529868e-16j
2.500e+00   2.3914196e-01 +5.7471848e-24j   3.2728152e+00 +4.9731031e-16j   3.3625311e+00 +0.0000000e+00j   3.5418116e+00 +-5.3221102e-17j
2.520e+00   2.4439171e-01 +1.1827867e-23j   3.2747176e+00 +-2.8464502e-17j   3.3663360e+00 +0.0000000e+00j   3.5496862e+00 +2.8464491e-17j
2.540e+00   2.4967285e-01 +1.4019124e-23j   3.2766264e+00 +-3.1835065e-17j   3.3701536e+00 +0.0000000e+00j   3.5576079e+00 +2.5387966e-16j
2.560e+00   2.5498371e-01 +-2.7357744e-23j   3.2785408e+00 +8.9756134e-16j   3.3739823e+00 +0.0000000e+00j   3.5655742e+00 +-9.3828933e-18j
2.580e+00   2.6032267e-01 +2.1514605e-23j   3.2804601e+00 +2.0807268e-16j   3.3778209e+00 +0.0000000e+00j   3.5735827e+00 +2.3601651e-16j
2.600e+00   2.6568811e-01 +4.5373792e-24j   3.2823835e+00 +8.7504972e-16j   3.3816679e+00 +0.0000000e+00j   3.5816308e+00 +2.3517330e-16j
2.620e+00   2.7107848e-01 +6.9773590e-24j   3.2843106e+00 +-2.4289117e-16j   3.3855219e+00 +0.0000000e+00j   3.5897164e+00 +-2.0119804e-16j
2.640e+00   2.7649222e-01 +-1.0601377e-23j   3.2862404e+00 +-3.3363724e-16j   3.3893816e+00 +0.0000000e+00j   3.5978370e+00 +-3.3249657e-16j
2.660e+00   2.8192784e-01 +-5.8263900e-24j   3.2881725e+00 +4.4218117e-16j   3.3932458e+00 +0.0000000e+00j   3.6059904e+00 +1.9080409e-18j
2.680e+00   2.8738388e-01 +1.9847994e-24j   3.2901062e+00 +4.2338166e-17j   3.3971133e+00 +0.0000000e+00j   3.6141745e+00 +6.8684134e-17j
2.700e+00   2.9285893e-01 +1.8324753e-23j   3.2920410e+00 +1.7096873e-16j   3.4009828e+00 +0.0000000e+00j   3.6223871e+00 +-2.8199105e-16j
2.720e+00   2.9835159e-01 +-9.7297399e-24j   3.2939762e+00 +-9.5518732e-17j   3.4048532e+00 +0.0000000e+00j   3.6306261e+00 +-1.2652586e-16j
2.740e+00   3.0386055e-01 +-1.3409102e-23j   3.2959113e+00 +-3.4594785e-16j   3.4087234e+00 +0.0000000e+00j   3.6388895e+00 +-2.0916365e-16j
2.760e+00   3.0938449e-01 +-8.9546588e-24j   3.2978458e+00 +-4.1021324e-16j   3.4125923e+00 +0.0000000e+00j   3.6471754e+00 +-3.3875965e-17j
2.780e+00   3.1492218e-01 +-1.1252730e-23j   3.2997792e+00 +4.1402649e-17j   3.4164591e+00 +0.0000000e+00j   3.6554820e+00 +1.8064197e-16j
2.800e+00   3.2047241e-01 +4.6092112e-24j   3.3017109e+00 +-2.9259587e-16j   3.4203226e+00 +0.0000000e+00j   3.6638073e+00 +-4.0471043e-17j
2.820e+00   3.2603402e-01 +-1.1538835e-23j   3.3036407e+00 +2.8920290e-16j   3.4241821e+00 +0.0000000e+00j   3.6721497e+00 +-5.1124749e-16j
2.840e+00   3.3160589e-01 +-1.6524311e-23j   3.3055679e+00 +-3.2157748e-16j   3.4280366e+00 +0.0000000e+00j   3.6805075e+00 +-2.3353401e-16j
2.860e+00   3.3718696e-01 +-7.4548393e-24j   3.3074923e+00 +2.9778694e-17j   3.4318853e+00 +0.0000000e+00j   3.6888791e+00 +-2.9778686e-17j
2.880e+00   3.4277619e-01 +7.1686569e-24j   3.3094133e+00 +-2.5660424e-16j   3.4357274e+00 +0.0000000e+00j   3.6972630e+00 +3.4559627e-17j
2.900e+00   3.4837260e-01 +-1.3540604e-23j   3.3113308e+00 +-3.6249375e-16j   3.4395623e+00 +0.0000000e+00j   3.7056576e+00 +-8.1595448e-17j
2.920e+00   3.5397526e-01 +1.3949839e-23j   3.3132442e+00 +-8.4139481e-17j   3.4433892e+00 +0.0000000e+00j   3.7140616e+00 +1.9516177e-16j
2.940e+00   3.5958326e-01 +-7.4111506e-24j   3.3151533e+00 +-1.7622086e-16j   3.4472074e+00 +0.0000000e+00j   3.7224736e+00 +1.7622087e-16j
2.960e+00   3.6519575e-01 +-1.7300555e-24j   3.3170578e+00 +5.9493761e-18j   3.4510164e+00 +0.0000000e+00j   3.7308923e+00 +-5.9493744e-18j
2.980e+00   3.7081193e-01 +1.4694899e-23j   3.3189575e+00 +-1.1775605e-22j   3.4548157e+00 +0.0000000e+00j   3.7393166e+00 +1.0306115e-22j
3.000e+00   3.7643101e-01 +1.6407521e-24j   3.3208519e+00 +3.7027647e-16j   3.4586046e+00 +0.0000000e+00j   3.7477452e+00 +7.3812742e-17j
3.020e+00   3.8205226e-01 +-9.0319165e-24j   3.3227410e+00 +-4.9322998e-16j   3.4623827e+00 +0.0000000e+00j   3.7561771e+00 +1.6016308e-16j
3.040e+00   3.8767499e-01 +2.1326975e-24j   3.3246244e+00 +-6.7411142e-17j   3.4661495e+00 +0.0000000e+00j   3.7646112e+00 +-4.3611163e-17j
3.060e+00   3.9329854e-01 +3.9144803e-24j   3.3265020e+00 +4.1347137e-16j   3.4699047e+00 +0.0000000e+00j   3.7730465e+00 +3.0617840e-17j
3.080e+00   3.9892230e-01 +-1.6742712e-23j   3.3283735e+00 +-1.7247327e-17j   3.4736478e+00 +0.0000000e+00j   3.7814822e+00 +-9.3774958e-17j
3.100e+00   4.0454568e-01 +-1.9420441e-23j   3.3302389e+00 +5.1827703e-16j   3.4773785e+00 +0.0000000e+00j   3.7899173e+00 +-7.4187799e-17j
3.120e+00   4.1016813e-01 +-7.9832727e-25j   3.3320979e+00 +-4.0878216e-16j   3.4810966e+00 +0.0000000e+00j   3.7983509e+00 +-3.5307046e-17j
3.140e+00   4.1578913e-01 +-4.8932675e-24j   3.3339504e+00 +-8.5098950e-17j   3.4848016e+00 +0.0000000e+00j   3.8067824e+00 +-2.5923347e-17j
3.160e+00   4.2140820e-01 +1.1451890e-23j   3.3357963e+00 +4.3363880e-16j   3.4884934e+00 +0.0000000e+00j   3.8152110e+00 +1.2147270e-16j
3.180e+00   4.2702488e-01 +-5.2860518e-24j   3.3376355e+00 +-4.8825638e-17j   3.4921717e+00 +0.0000000e+00j   3.8236361e+00 +1.5984795e-16j
3.200e+00   4.3263876e-01 +-1.5209982e-23j   3.3394678e+00 +8.6949432e-16j   3.4958363e+00 +0.0000000e+00j   3.8320569e+00 +1.8684113e-17j
3.220e+00   4.3824944e-01 +5.1999306e-24j   3.3412932e+00 +-8.7346343e-16j   3.4994871e+00 +0.0000000e+00j   3.8404729e+00 +-1.2573730e-16j
3.240e+00   4.4385655e-01 +6.0683048e-24j   3.3431116e+00 +4.4343500e-16j   3.5031239e+00 +0.0000000e+00j   3.8488836e+00 +6.5420827e-19j
3.260e+00   4.4945976e-01 +-8.5326233e-24j   3.3449229e+00 +4.5360524e-17j   3.5067466e+00 +0.0000000e+00j   3.8572884e+00 +-1.5638282e-16j
3.280e+00   4.5505874e-01 +-2.4513049e-24j   3.3467271e+00 +-5.5865854e-17j   3.5103550e+00 +0.0000000e+00j   3.8656869e+00 +5.5865857e-17j
3.300e+00   4.6065321e-01 +1.0152502e-23j   3.3485242e+00 +4.9893314e-16j   3.5139491e+00 +0.0000000e+00j   3.8740786e+00 +-5.4843938e-17j
3.320e+00   4.6624290e-01 +-5.3303271e-24j   3.3503141e+00 +-8.7052983e-16j   3.5175289e+00 +0.0000000e+00j   3.8824631e+00 +-1.2867089e-16j
3.340e+00   4.7182757e-01 +2.2501064e-24j   3.3520968e+00 +-3.6097291e-16j   3.5210943e+00 +0.0000000e+00j   3.8908401e+00 +2.7905999e-17j
3.360e+00   4.7740699e-01 +-2.2849020e-23j   3.3538722e+00 +-6.1699002e-17j   3.5246452e+00 +0.0000000e+00j   3.8992093e+00 +6.1699025e-17j
3.380e+00   4.8298095e-01 +-2.0444242e-24j   3.3556405e+00 +8.6436619e-18j   3.5281817e+00 +0.0000000e+00j   3.9075702e+00 +-6.4154811e-17j
3.400e+00   4.8854928e-01 +6.8125536e-24j   3.3574015e+00 +-5.3676825e-17j   3.5317038e+00 +0.0000000e+00j   3.9159227e+00 +5.3676818e-17j
3.420e+00   4.9411180e-01 +5.2685493e-24j   3.3591553e+00 +-1.1875097e-16j   3.5352114e+00 +0.0000000e+00j   3.9242665e+00 +7.7286613e-18j
3.440e+00   4.9966837e-01 +1.0312079e-24j   3.3609019e+00 +2.8492462e-18j   3.5387046e+00 +0.0000000e+00j   3.9326014e+00 +5.2661904e-17j
3.460e+00   5.0521886e-01 +-5.4702074e-24j   3.3626414e+00 +3.7384500e-16j   3.5421836e+00 +0.0000000e+00j   3.9409271e+00 +1.2575537e-16j
3.480e+00   5.1076314e-01 +-3.3656190e-24j   3.3643737e+00 +4.8946244e-17j   3.5456482e+00 +0.0000000e+00j   3.9492435e+00 +-1.0445739e-16j
3.500e+00   5.1630111e-01 +1.5849959e-24j   3.3660989e+00 +1.1371573e-16j   3.5490986e+00 +0.0000000e+00j   3.9575505e+00 +-1.1371573e-16j
3.520e+00   5.2183269e-01 +7.2886479e-24j   3.3678171e+00 +4.8355927e-16j   3.5525350e+00 +0.0000000e+00j   3.9658478e+00 +-1.5049237e-16j
3.540e+00   5.2735779e-01 +4.9581489e-24j   3.3695282e+00 +-4.2784442e-23j   3.5559572e+00 +0.0000000e+00j   3.9741355e+00 +3.7826293e-23j
3.560e+00   5.3287636e-01 +-5.0336810e-24j   3.3712324e+00 +-4.9153423e-16j   3.5593656e+00 +0.0000000e+00j   3.9824133e+00 +-8.0661273e-18j
3.580e+00   5.3838833e-01 +2.9392489e-24j   3.3729297e+00 +4.4113648e-16j   3.5627601e+00 +0.0000000e+00j   3.9906813e+00 +2.9527318e-18j
3.600e+00   5.4389368e-01 +-5.9018270e-24j   3.3746201e+00 +4.3723970e-16j   3.5661409e+00 +0.0000000e+00j   3.9989393e+00 +6.2360665e-17j
3.620e+00   5.4939236e-01 +-1.3156457e-23j   3.3763037e+00 +4.8867990e-16j   3.5695082e+00 +0.0000000e+00j   4.0071874e+00 +-4.4590679e-17j
3.640e+00   5.5488435e-01 +-8.0171621e-24j   3.3779806e+00 +5.7965032e-17j   3.5728620e+00 +0.0000000e+00j   4.0154253e+00 +-2.4538731e-18j
3.660e+00   5.6036965e-01 +1.8696566e-24j   3.3796508e+00 +-3.8627251e-16j   3.5762024e+00 +0.0000000e+00j   4.0236533e+00 +-2.3055552e-18j
3.680e+00   5.6584824e-01 +8.5164120e-24j   3.3813145e+00 +4.3372410e-16j   3.5795297e+00 +0.0000000e+00j   4.0318712e+00 +-4.5146049e-17j
3.700e+00   5.7132013e-01 +2.8956516e-24j   3.3829716e+00 +4.7084627e-17j   3.5828439e+00 +0.0000000e+00j   4.0400790e+00 +-4.7084630e-17j
3.720e+00   5.7678532e-01 +5.8629880e-24j   3.3846222e+00 +-4.3219709e-16j   3.5861452e+00 +0.0000000e+00j   4.0482768e+00 +9.9130176e-17j
3.740e+00   5.8224385e-01 +-8.0392917e-26j   3.3862665e+00 +4.8491888e-16j   3.5894338e+00 +0.0000000e+00j   4.0564646e+00 +-4.0829670e-17j
3.760e+00   5.8769572e-01 +-9.0826933e-24j   3.3879046e+00 +4.8630518e-16j   3.5927099e+00 +0.0000000e+00j   4.0646424e+00 +1.3295185e-17j
3.780e+00   5.9314097e-01 +2.0215047e-23j   3.3895363e+00 +9.5353804e-17j   3.5959734e+00 +0.0000000e+00j   4.0728103e+00 +7.1179629e-17j
3.800e+00   5.9857962e-01 +8.0085041e-24j   3.3911620e+00 +-3.9913313e-16j   3.5992248e+00 +0.0000000e+00j   4.0809683e+00 +-4.4956087e-17j
3.820e+00   6.0401173e-01 +-1.5390539e-23j   3.3927816e+00 +-8.6435147e-17j   3.6024640e+00 +0.0000000e+00j   4.0891164e+00 +-2.4587140e-17j
3.840e+00   6.0943733e-01 +-6.1902598e-24j   3.3943953e+00 +-4.8210305e-16j   3.6056913e+00 +0.0000000e+00j   4.0972549e+00 +3.8013846e-17j
3.860e+00   6.1485648e-01 +3.1119578e-24j   3.3960030e+00 +4.0884998e-17j   3.6089068e+00 +0.0000000e+00j   4.1053836e+00 +-9.6396152e-17j
3.880e+00   6.2026921e-01 +4.7970145e-24j   3.3976050e+00 +-3.9912115e-16j   3.6121107e+00 +0.0000000e+00j   4.1135027e+00 +1.0543084e-17j
3.900e+00   6.2567559e-01 +1.0165370e-23j   3.3992012e+00 +4.4260378e-16j   3.6153031e+00 +0.0000000e+00j   4.1216122e+00 +1.1250772e-16j
3.920e+00   6.3107568e-01 +8.3593598e-24j   3.4007918e+00 +-1.5717045e-16j   3.6184843e+00 +0.0000000e+00j   4.1297124e+00 +1.0165929e-16j
3.940e+00   6.3646954e-01 +1.3800027e-25j   3.4023768e+00 +-1.6444537e-18j   3.6216544e+00 +0.0000000e+00j   4.1378032e+00 +-5.3866698e-17j
3.960e+00   6.4185722e-01 +-6.4805373e-24j   3.4039564e+00 +-4.4357025e-16j   3.6248135e+00 +0.0000000e+00j   4.1458847e+00 +-5.6030107e-17j
3.980e+00   6.4723880e-01 +-9.7315822e-24j   3.4055306e+00 +1.1792642e-18j   3.6279619e+00 +0.0000000e+00j   4.1539571e+00 +-1.1792545e-18j
4.000e+00   6.5261435e-01 +5.5026742e-24j   3.4070995e+00 +-3.7945498e-17j   3.6310997e+00 +0.0000000e+00j   4.1620204e+00 +9.3456643e-17j
4.020e+00   6.5798392e-01 +2.8397055e-24j   3.4086632e+00 +-7.2492842e-17j   3.6342271e+00 +0.0000000e+00j   4.1700748e+00 +1.6981687e-17j
4.040e+00   6.6334761e-01 +8.2601191e-24j   3.4102217e+00 +3.7395992e-17j   3.6373442e+00 +0.0000000e+00j   4.1781203e+00 +7.3626302e-17j
4.060e+00   6.6870547e-01 +-1.3675095e-23j   3.4117752e+00 +-3.3347354e-17j   3.6404512e+00 +0.0000000e+00j   4.1861571e+00 +3.3347367e-17j
4.080e+00   6.7405759e-01 +-1.4947369e-24j   3.4133237e+00 +-7.0117582e-17j   3.6435483e+00 +0.0000000e+00j   4.1941853e+00 +7.0117583e-17j


==> anc/Figure4_Right.dat <==
# q , \Gamma_{\phi_1}(q), \Gamma_{\phi_2}(q), \Gamma_{\phi_3}(q), \Gamma_{\phi_4}(q)
0.000e+00   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
2.000e-02   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
4.000e-02   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
6.000e-02   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
8.000e-02   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +1.9259299e-34j
1.000e-01   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
1.200e-01   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
1.400e-01   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +-7.7037198e-34j
1.600e-01   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
1.800e-01   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
2.000e-01   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
2.200e-01   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +-3.0814879e-33j
2.400e-01   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
2.600e-01   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +-6.6174449e-24j
2.800e-01   1.5082336e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +1.6543612e-24j
3.000e-01   1.5082337e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +1.3234890e-23j
3.200e-01   1.5082337e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +3.3087225e-24j
3.400e-01   1.5082337e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
3.600e-01   1.5082337e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
3.800e-01   1.5082337e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
4.000e-01   1.5082338e-02 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +-9.8607613e-32j
4.200e-01   1.5082338e-02 +-5.5422449e-45j   3.1830989e-01 +1.1030101e-31j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +-1.1030100e-31j
4.400e-01   1.5082339e-02 +5.3082390e-45j   3.1830989e-01 +1.3169275e-31j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +-1.3169275e-31j
4.600e-01   1.5082339e-02 +5.0161397e-51j   3.1830989e-01 +-5.0161397e-51j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j
4.800e-01   1.5082340e-02 +1.0123031e-50j   3.1830989e-01 +1.1754944e-38j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +3.9443045e-31j
5.000e-01   1.5082341e-02 +-3.7704751e-44j   3.1830989e-01 +-6.4946804e-39j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +6.4947181e-39j
5.200e-01   1.5082343e-02 +4.2602615e-50j   3.1830989e-01 +-4.2602615e-50j   3.1830989e-01 +0.0000000e+00j   3.1830990e-01 +0.0000000e+00j
5.400e-01   1.5082344e-02 +3.5100726e-44j   3.1830989e-01 +1.1734939e-38j   3.1830989e-01 +0.0000000e+00j   3.1830990e-01 +-1.1734974e-38j
5.600e-01   1.5082346e-02 +-1.6968849e-44j   3.1830989e-01 +-1.5487689e-30j   3.1830989e-01 +0.0000000e+00j   3.1830990e-01 +1.5487689e-30j
5.800e-01   1.5082349e-02 +-3.2842372e-44j   3.1830989e-01 +1.8710857e-38j   3.1830990e-01 +0.0000000e+00j   3.1830991e-01 +-1.8710824e-38j
6.000e-01   1.5082352e-02 +-6.3643626e-44j   3.1830989e-01 +-1.0212748e-38j   3.1830990e-01 +0.0000000e+00j   3.1830991e-01 +1.0212812e-38j
6.200e-01   1.5082356e-02 +-3.0740985e-44j   3.1830989e-01 +5.3572937e-30j   3.1830990e-01 +0.0000000e+00j   3.1830992e-01 +-5.3572937e-30j
6.400e-01   1.5082361e-02 +-2.9821383e-44j   3.1830990e-01 +6.4356834e-30j   3.1830991e-01 +0.0000000e+00j   3.1830992e-01 +-6.4356834e-30j
6.600e-01   1.5082367e-02 +-8.6661552e-44j   3.1830990e-01 +7.7365477e-30j   3.1830991e-01 +0.0000000e+00j   3.1830993e-01 +-7.7365477e-30j
6.800e-01   1.5082374e-02 +-8.4077908e-44j   3.1830990e-01 +9.3033500e-30j   3.1830992e-01 +0.0000000e+00j   3.1830994e-01 +-9.3033500e-30j
7.000e-01   1.5082383e-02 +-1.0906497e-43j   3.1830991e-01 +-3.0332814e-38j   3.1830993e-01 +0.0000000e+00j   3.1830996e-01 +3.0332923e-38j
7.200e-01   1.5082394e-02 +6.5406656e-47j   3.1830991e-01 +-6.5406656e-47j   3.1830994e-01 +0.0000000e+00j   3.1830997e-01 +2.5243549e-29j
7.400e-01   1.5082408e-02 +1.0349188e-43j   3.1830992e-01 +6.1530875e-38j   3.1830995e-01 +0.0000000e+00j   3.1830999e-01 +-6.1530978e-38j
7.600e-01   1.5082425e-02 +1.5098991e-43j   3.1830993e-01 +-3.9101437e-29j   3.1830996e-01 +0.0000000e+00j   3.1831002e-01 +3.9101437e-29j
7.800e-01   1.5082446e-02 +6.1100476e-46j   3.1830993e-01 +4.7019773e-38j   3.1830998e-01 +0.0000000e+00j   3.1831005e-01 +1.0097420e-28j
8.000e-01   1.5082473e-02 +1.4012985e-45j   3.1830995e-01 +-2.2722647e-28j   3.1831001e-01 +0.0000000e+00j   3.1831009e-01 +1.2625228e-28j
8.200e-01   1.5082505e-02 +2.8025969e-45j   3.1830996e-01 +-2.7401873e-28j   3.1831004e-01 +0.0000000e+00j   3.1831014e-01 +7.2070343e-29j
8.400e-01   1.5082545e-02 +-3.5930008e-43j   3.1830998e-01 +4.2454058e-38j   3.1831007e-01 +0.0000000e+00j   3.1831020e-01 +-4.2453698e-38j
8.600e-01   1.5082594e-02 +1.2252515e-44j   3.1831000e-01 +-1.2252515e-44j   3.1831012e-01 +0.0000000e+00j   3.1831027e-01 +0.0000000e+00j
8.800e-01   1.5082654e-02 +-8.4638427e-43j   3.1831003e-01 +4.8143366e-28j   3.1831017e-01 +0.0000000e+00j   3.1831036e-01 +-4.8143366e-28j
9.000e-01   1.5082729e-02 +-1.1770907e-43j   3.1831006e-01 +5.8125056e-28j   3.1831024e-01 +0.0000000e+00j   3.1831048e-01 +-5.8125056e-28j
9.200e-01   1.5082821e-02 +1.1210388e-43j   3.1831010e-01 +-2.8078127e-27j   3.1831032e-01 +0.0000000e+00j   3.1831061e-01 +2.0000192e-27j
9.400e-01   1.5082935e-02 +-4.0567979e-43j   3.1831016e-01 +-1.6758653e-37j   3.1831043e-01 +0.0000000e+00j   3.1831078e-01 +1.6758693e-37j
9.600e-01   1.5083075e-02 +2.0178698e-43j   3.1831022e-01 +-2.0490090e-27j   3.1831055e-01 +0.0000000e+00j   3.1831099e-01 +2.0490090e-27j
9.800e-01   1.5083248e-02 +2.0178698e-43j   3.1831030e-01 +-2.4762701e-27j   3.1831071e-01 +0.0000000e+00j   3.1831125e-01 +2.4762701e-27j
1.000e+00   1.5083461e-02 +-4.4151515e-44j   3.1831040e-01 +-1.0874597e-37j   3.1831090e-01 +0.0000000e+00j   3.1831157e-01 +1.0874602e-37j
1.020e+00   1.5083723e-02 +-2.6904931e-43j   3.1831052e-01 +7.2379994e-27j   3.1831114e-01 +0.0000000e+00j   3.1831197e-01 +-7.7565087e-28j
1.040e+00   1.5084046e-02 +-1.7936620e-43j   3.1831066e-01 +-2.6258425e-26j   3.1831144e-01 +0.0000000e+00j   3.1831245e-01 +1.3333728e-26j
1.060e+00   1.5084445e-02 +-7.1746481e-43j   3.1831085e-01 +-6.3520397e-26j   3.1831181e-01 +0.0000000e+00j   3.1831305e-01 +1.1821609e-26j
1.080e+00   1.5084935e-02 +-1.7936620e-42j   3.1831107e-01 +5.1229001e-26j   3.1831226e-01 +0.0000000e+00j   3.1831378e-01 +4.6978718e-28j
1.100e+00   1.5085539e-02 +0.0000000e+00j   3.1831135e-01 +-3.0992595e-26j   3.1831281e-01 +0.0000000e+00j   3.1831469e-01 +5.1432004e-27j
1.120e+00   1.5086282e-02 +0.0000000e+00j   3.1831169e-01 +-7.5012859e-26j   3.1831350e-01 +0.0000000e+00j   3.1831581e-01 +2.3314071e-26j
1.140e+00   1.5087198e-02 +0.0000000e+00j   3.1831211e-01 +1.9560226e-35j   3.1831434e-01 +0.0000000e+00j   3.1831718e-01 +-1.0339758e-25j
1.160e+00   1.5088325e-02 +0.0000000e+00j   3.1831263e-01 +2.1982426e-25j   3.1831538e-01 +0.0000000e+00j   3.1831887e-01 +-1.1642668e-25j
1.180e+00   1.5089712e-02 +0.0000000e+00j   3.1831328e-01 +-1.3307689e-25j   3.1831666e-01 +0.0000000e+00j   3.1832095e-01 +1.3307689e-25j
1.200e+00   1.5091419e-02 +-2.0019008e-47j   3.1831407e-01 +6.5220550e-34j   3.1831824e-01 +0.0000000e+00j   3.1832351e-01 +-6.5220550e-34j
1.220e+00   1.5093520e-02 +-1.7870038e-46j   3.1831504e-01 +-8.5911993e-35j   3.1832019e-01 +0.0000000e+00j   3.1832666e-01 +8.5911993e-35j
1.240e+00   1.5096105e-02 +0.0000000e+00j   3.1831624e-01 +1.4184155e-24j   3.1832259e-01 +0.0000000e+00j   3.1833054e-01 +-1.0048252e-24j
1.260e+00   1.5099285e-02 +0.0000000e+00j   3.1831772e-01 +5.7277470e-25j   3.1832554e-01 +0.0000000e+00j   3.1833531e-01 +-5.7277470e-25j
1.280e+00   1.5103197e-02 +0.0000000e+00j   3.1831953e-01 +2.7758844e-24j   3.1832918e-01 +0.0000000e+00j   3.1834118e-01 +-1.1215231e-24j
1.300e+00   1.5108009e-02 +0.0000000e+00j   3.1832177e-01 +-1.6818303e-24j   3.1833366e-01 +0.0000000e+00j   3.1834840e-01 +2.7469051e-26j
1.320e+00   1.5113926e-02 +0.0000000e+00j   3.1832453e-01 +4.0763762e-24j   3.1833918e-01 +0.0000000e+00j   3.1835727e-01 +8.8670745e-25j
1.340e+00   1.5121203e-02 +0.0000000e+00j   3.1832792e-01 +-7.4109925e-24j   3.1834596e-01 +0.0000000e+00j   3.1836819e-01 +7.4109925e-24j
1.360e+00   1.5130150e-02 +-6.3605813e-45j   3.1833210e-01 +-1.2327516e-30j   3.1835432e-01 +0.0000000e+00j   3.1838161e-01 +-1.3234889e-23j
1.380e+00   1.5141150e-02 +0.0000000e+00j   3.1833724e-01 +7.2601465e-24j   3.1836459e-01 +0.0000000e+00j   3.1839811e-01 +-7.2601465e-24j
1.400e+00   1.5154671e-02 +-5.2548692e-45j   3.1834356e-01 +-1.6999884e-30j   3.1837724e-01 +0.0000000e+00j   3.1841839e-01 +1.6999884e-30j
1.420e+00   1.5171290e-02 +0.0000000e+00j   3.1835134e-01 +2.1345336e-23j   3.1839280e-01 +0.0000000e+00j   3.1844332e-01 +5.1244436e-24j
1.440e+00   1.5191713e-02 +0.0000000e+00j   3.1836091e-01 +-2.5883529e-23j   3.1841193e-01 +0.0000000e+00j   3.1847395e-01 +-5.8625070e-25j
1.460e+00   1.5216807e-02 +0.0000000e+00j   3.1837267e-01 +-3.1388958e-23j   3.1843546e-01 +0.0000000e+00j   3.1851159e-01 +3.1388958e-23j
1.480e+00   1.5247634e-02 +0.0000000e+00j   3.1838714e-01 +-3.8067832e-23j   3.1846439e-01 +0.0000000e+00j   3.1855783e-01 +1.4394695e-22j
1.500e+00   1.5285499e-02 +0.0000000e+00j   3.1840492e-01 +9.2341702e-23j   3.1849995e-01 +0.0000000e+00j   3.1861463e-01 +-1.9822082e-22j
1.520e+00   1.5331998e-02 +-8.4077908e-44j   3.1842677e-01 +-6.1020688e-28j   3.1854366e-01 +0.0000000e+00j   3.1868438e-01 +-2.1175763e-22j
1.540e+00   1.5389086e-02 +0.0000000e+00j   3.1845362e-01 +4.0756776e-22j   3.1859735e-01 +0.0000000e+00j   3.1877001e-01 +-1.9580953e-22j
1.560e+00   1.5459156e-02 +0.0000000e+00j   3.1848659e-01 +-1.6479020e-22j   3.1866330e-01 +0.0000000e+00j   3.1887512e-01 +1.6479020e-22j
1.580e+00   1.5545134e-02 +0.0000000e+00j   3.1852708e-01 +-3.9978171e-22j   3.1874428e-01 +0.0000000e+00j   3.1900408e-01 +1.2468147e-21j
1.600e+00   1.5650593e-02 +3.1389086e-43j   3.1857678e-01 +-7.2729497e-27j   3.1884367e-01 +0.0000000e+00j   3.1916227e-01 +-4.2350920e-22j
1.620e+00   1.5779892e-02 +0.0000000e+00j   3.1863775e-01 +5.8820551e-22j   3.1896561e-01 +0.0000000e+00j   3.1935622e-01 +1.1058604e-21j
1.640e+00   1.5938341e-02 +0.0000000e+00j   3.1871251e-01 +1.4267106e-21j   3.1911513e-01 +0.0000000e+00j   3.1959389e-01 +-1.4267106e-21j
1.660e+00   1.6132398e-02 +0.0000000e+00j   3.1880412e-01 +1.7304666e-21j   3.1929835e-01 +0.0000000e+00j   3.1988498e-01 +-3.6400676e-23j
1.680e+00   1.6369898e-02 +0.0000000e+00j   3.1891630e-01 +2.0984618e-21j   3.1952272e-01 +0.0000000e+00j   3.2024123e-01 +6.3718676e-21j
1.700e+00   1.6660322e-02 +0.0000000e+00j   3.1905356e-01 +-5.0868830e-21j   3.1979722e-01 +0.0000000e+00j   3.2067686e-01 +1.6987512e-21j
1.720e+00   1.7015106e-02 +0.0000000e+00j   3.1922130e-01 +6.1669336e-21j   3.2013272e-01 +0.0000000e+00j   3.2120904e-01 +6.0933001e-22j
1.740e+00   1.7447992e-02 +-5.7397185e-42j   3.1942607e-01 +-2.0129149e-25j   3.2054225e-01 +0.0000000e+00j   3.2185837e-01 +-6.7760623e-21j
1.760e+00   1.7975412e-02 +0.0000000e+00j   3.1967564e-01 +-1.8090810e-20j   3.2104140e-01 +0.0000000e+00j   3.2264950e-01 +1.8090810e-20j
1.780e+00   1.8616900e-02 +0.0000000e+00j   3.1997930e-01 +8.0117505e-24j   3.2164871e-01 +0.0000000e+00j   3.2361173e-01 +2.7097043e-20j
1.800e+00   1.9395517e-02 +0.0000000e+00j   3.2034796e-01 +5.3046355e-20j   3.2238604e-01 +0.0000000e+00j   3.2477966e-01 +2.8268808e-20j
1.820e+00   2.0338243e-02 +0.0000000e+00j   3.2079442e-01 +3.1991963e-20j   3.2327896e-01 +0.0000000e+00j   3.2619375e-01 +-5.9097018e-20j
1.840e+00   2.1476315e-02 +0.0000000e+00j   3.2133346e-01 +7.7460221e-20j   3.2435703e-01 +0.0000000e+00j   3.2790085e-01 +3.0959996e-20j
1.860e+00   2.2845424e-02 +0.0000000e+00j   3.2198193e-01 +9.2985739e-20j   3.2565398e-01 +0.0000000e+00j   3.2995452e-01 +1.5434478e-20j
1.880e+00   2.4485693e-02 +1.8367099e-40j   3.2275877e-01 +-1.1000604e-23j   3.2720765e-01 +0.0000000e+00j   3.3241492e-01 +1.0843122e-19j
1.900e+00   2.6441333e-02 +0.0000000e+00j   3.2368476e-01 +1.3346392e-19j   3.2905964e-01 +0.0000000e+00j   3.3534838e-01 +-3.5030436e-19j
1.920e+00   2.8759846e-02 +0.0000000e+00j   3.2478216e-01 +-4.8463304e-19j   3.3125443e-01 +0.0000000e+00j   3.3882615e-01 +-1.6588826e-19j
1.940e+00   3.1490660e-02 +0.0000000e+00j   3.2607399e-01 +-3.8307565e-19j   3.3383810e-01 +0.0000000e+00j   3.4292237e-01 +3.8307565e-19j
1.960e+00   3.4683114e-02 +0.0000000e+00j   3.2758306e-01 +4.5307019e-19j   3.3685623e-01 +0.0000000e+00j   3.4771105e-01 +-4.5307019e-19j
1.980e+00   3.8383747e-02 +0.0000000e+00j   3.2933058e-01 +-4.8631281e-20j   3.4035128e-01 +0.0000000e+00j   3.5326200e-01 +-2.5534539e-18j
2.000e+00   4.2633000e-02 +0.0000000e+00j   3.3133461e-01 +9.8923485e-21j   3.4435934e-01 +0.0000000e+00j   3.5963588e-01 +-9.8923485e-21j
2.020e+00   4.7461551e-02 +0.0000000e+00j   3.3360822e-01 +-1.5061885e-18j   3.4890656e-01 +0.0000000e+00j   3.6687871e-01 +-2.2853493e-19j
2.040e+00   5.2886677e-02 +0.0000000e+00j   3.3615775e-01 +-1.5978406e-19j   3.5400562e-01 +0.0000000e+00j   3.7501640e-01 +1.5978406e-19j
2.060e+00   5.8909181e-02 +0.0000000e+00j   3.3898134e-01 +-6.5409554e-19j   3.5965280e-01 +0.0000000e+00j   3.8405015e-01 +-9.7542453e-18j
2.080e+00   6.5511428e-02 +0.0000000e+00j   3.4206806e-01 +2.8977626e-18j   3.6582623e-01 +0.0000000e+00j   3.9395352e-01 +7.5105783e-18j
2.100e+00   7.2656979e-02 +0.0000000e+00j   3.4539776e-01 +7.5445315e-19j   3.7248563e-01 +0.0000000e+00j   4.0467185e-01 +9.6538877e-18j
2.120e+00   8.0292048e-02 +0.0000000e+00j   3.4894192e-01 +-1.0091769e-18j   3.7957396e-01 +0.0000000e+00j   4.1612445e-01 +1.0091769e-18j
2.140e+00   8.8348696e-02 +0.0000000e+00j   3.5266529e-01 +-1.8192249e-18j   3.8702069e-01 +0.0000000e+00j   4.2820943e-01 +1.8192249e-18j
2.160e+00   9.6749334e-02 +0.0000000e+00j   3.5652817e-01 +-7.4143313e-18j   3.9474646e-01 +0.0000000e+00j   4.4081038e-01 +2.1292119e-17j
2.180e+00   1.0541187e-01 +0.0000000e+00j   3.6048903e-01 +1.7535160e-17j   4.0266818e-01 +0.0000000e+00j   4.5380419e-01 +-3.6573721e-18j
2.200e+00   1.1425479e-01 +0.0000000e+00j   3.6450700e-01 +1.6821581e-18j   4.1070412e-01 +0.0000000e+00j   4.6706857e-01 +-1.6821581e-18j
2.220e+00   1.2320152e-01 +0.0000000e+00j   3.6854405e-01 +1.5503580e-17j   4.1877821e-01 +0.0000000e+00j   4.8048866e-01 +-1.6257924e-18j
2.240e+00   1.3218364e-01 +0.0000000e+00j   3.7256654e-01 +2.0799539e-17j   4.2682320e-01 +0.0000000e+00j   4.9396184e-01 +-2.0799539e-17j
2.260e+00   1.4114293e-01 +0.0000000e+00j   3.7654620e-01 +1.9053267e-17j   4.3478252e-01 +0.0000000e+00j   5.0740077e-01 +-1.9053267e-17j
2.280e+00   1.5003211e-01 +0.0000000e+00j   3.8046042e-01 +1.3868208e-17j   4.4261095e-01 +0.0000000e+00j   5.2073454e-01 +-4.1623783e-17j
2.300e+00   1.5881470e-01 +0.0000000e+00j   3.8429214e-01 +-3.7288346e-17j   4.5027439e-01 +0.0000000e+00j   5.3390843e-01 +9.5327704e-18j
2.320e+00   1.6746414e-01 +0.0000000e+00j   3.8802936e-01 +2.3168605e-17j   4.5774883e-01 +0.0000000e+00j   5.4688260e-01 +-2.3168605e-17j
2.340e+00   1.7596257e-01 +0.0000000e+00j   3.9166446e-01 +-2.7755576e-17j   4.6501904e-01 +0.0000000e+00j   5.5963023e-01 +-2.7755576e-17j
2.360e+00   1.8429933e-01 +0.0000000e+00j   3.9519347e-01 +-1.3523431e-17j   4.7207706e-01 +0.0000000e+00j   5.7213538e-01 +-1.4232144e-17j
2.380e+00   1.9246961e-01 +0.0000000e+00j   3.9861531e-01 +1.1045587e-17j   4.7892073e-01 +0.0000000e+00j   5.8439079e-01 +-3.8801163e-17j
2.400e+00   2.0047304e-01 +0.0000000e+00j   4.0193108e-01 +-3.0794827e-17j   4.8555227e-01 +0.0000000e+00j   5.9639594e-01 +-2.4716324e-17j
2.420e+00   2.0831260e-01 +0.0000000e+00j   4.0514352e-01 +-7.4933248e-17j   4.9197716e-01 +0.0000000e+00j   6.0815528e-01 +1.9422097e-17j
2.440e+00   2.1599362e-01 +0.0000000e+00j   4.0825649e-01 +-8.2682881e-18j   4.9820309e-01 +0.0000000e+00j   6.1967682e-01 +8.2682881e-18j
2.460e+00   2.2352302e-01 +0.0000000e+00j   4.1127456e-01 +-2.8876445e-17j   5.0423924e-01 +0.0000000e+00j   6.3097091e-01 +-8.2145858e-17j
2.480e+00   2.3090866e-01 +0.0000000e+00j   4.1420273e-01 +-3.8646899e-17j   5.1009557e-01 +0.0000000e+00j   6.4204937e-01 +-1.6864252e-17j
2.500e+00   2.3815892e-01 +0.0000000e+00j   4.1704617e-01 +2.2232917e-17j   5.1578246e-01 +0.0000000e+00j   6.5292476e-01 +3.3278235e-17j
2.520e+00   2.4528232e-01 +0.0000000e+00j   4.1981008e-01 +7.7454026e-18j   5.2131027e-01 +0.0000000e+00j   6.6360987e-01 +4.7765749e-17j
2.540e+00   2.5228731e-01 +0.0000000e+00j   4.2249953e-01 +9.3138512e-17j   5.2668917e-01 +0.0000000e+00j   6.7411734e-01 +-9.8717854e-18j
2.560e+00   2.5918205e-01 +0.0000000e+00j   4.2511942e-01 +1.4681458e-17j   5.3192895e-01 +0.0000000e+00j   6.8445945e-01 +-4.2437033e-17j
2.580e+00   2.6597435e-01 +0.0000000e+00j   4.2767439e-01 +4.6804656e-17j   5.3703890e-01 +0.0000000e+00j   6.9464791e-01 +6.4217646e-17j
2.600e+00   2.7267158e-01 +0.0000000e+00j   4.3016883e-01 +6.1087435e-17j   5.4202778e-01 +0.0000000e+00j   7.0469376e-01 +2.2179292e-17j
2.620e+00   2.7928064e-01 +0.0000000e+00j   4.3260684e-01 +1.8992240e-17j   5.4690379e-01 +0.0000000e+00j   7.1460734e-01 +8.7633357e-18j
2.640e+00   2.8580793e-01 +0.0000000e+00j   4.3499221e-01 +9.3952500e-18j   5.5167453e-01 +0.0000000e+00j   7.2439827e-01 +-3.7150826e-17j
2.660e+00   2.9225938e-01 +0.0000000e+00j   4.3732847e-01 +-2.3032145e-17j   5.5634706e-01 +0.0000000e+00j   7.3407545e-01 +2.3032145e-17j
2.680e+00   2.9864046e-01 +0.0000000e+00j   4.3961889e-01 +-1.1787175e-17j   5.6092789e-01 +0.0000000e+00j   7.4364707e-01 +-4.3723977e-17j
2.700e+00   3.0495618e-01 +0.0000000e+00j   4.4186645e-01 +6.3309161e-17j   5.6542302e-01 +0.0000000e+00j   7.5312066e-01 +6.0797776e-18j
2.720e+00   3.1121117e-01 +0.0000000e+00j   4.4407393e-01 +8.1700041e-17j   5.6983797e-01 +0.0000000e+00j   7.6250314e-01 +1.5666854e-18j
2.740e+00   3.1740964e-01 +0.0000000e+00j   4.4624385e-01 +1.7949865e-18j   5.7417781e-01 +0.0000000e+00j   7.7180085e-01 +2.5960589e-17j
2.760e+00   3.2355547e-01 +0.0000000e+00j   4.4837855e-01 +-8.9298545e-17j   5.7844722e-01 +0.0000000e+00j   7.8101958e-01 +6.0318177e-18j
2.780e+00   3.2965218e-01 +0.0000000e+00j   4.5048018e-01 +5.3121506e-17j   5.8265048e-01 +0.0000000e+00j   7.9016465e-01 +1.6267433e-17j
2.800e+00   3.3570302e-01 +0.0000000e+00j   4.5255071e-01 +1.6458664e-17j   5.8679154e-01 +0.0000000e+00j   7.9924091e-01 +-2.5808763e-18j
2.820e+00   3.4171095e-01 +0.0000000e+00j   4.5459195e-01 +-1.0462868e-16j   5.9087402e-01 +0.0000000e+00j   8.0825281e-01 +7.4841690e-18j
2.840e+00   3.4767870e-01 +0.0000000e+00j   4.5660558e-01 +-6.5411152e-17j   5.9490127e-01 +0.0000000e+00j   8.1720444e-01 +-3.9777874e-18j
2.860e+00   3.5360876e-01 +0.0000000e+00j   4.5859312e-01 +9.4242002e-17j   5.9887636e-01 +0.0000000e+00j   8.2609952e-01 +-2.4853063e-17j
2.880e+00   3.5950341e-01 +0.0000000e+00j   4.6055601e-01 +-6.0324107e-19j   6.0280214e-01 +0.0000000e+00j   8.3494149e-01 +-1.3274547e-17j
2.900e+00   3.6536475e-01 +0.0000000e+00j   4.6249556e-01 +3.8380786e-17j   6.0668124e-01 +0.0000000e+00j   8.4373351e-01 +5.8763728e-17j
2.920e+00   3.7119472e-01 +0.0000000e+00j   4.6441298e-01 +4.5803457e-17j   6.1051608e-01 +0.0000000e+00j   8.5247846e-01 +2.3585482e-17j
2.940e+00   3.7699510e-01 +0.0000000e+00j   4.6630940e-01 +4.1777275e-18j   6.1430891e-01 +0.0000000e+00j   8.6117903e-01 +3.7455636e-17j
2.960e+00   3.8276753e-01 +0.0000000e+00j   4.6818586e-01 +1.1784221e-16j   6.1806183e-01 +0.0000000e+00j   8.6983767e-01 +7.0578776e-18j
2.980e+00   3.8851352e-01 +0.0000000e+00j   4.7004333e-01 +-1.0489490e-17j   6.2177678e-01 +0.0000000e+00j   8.7845667e-01 +-3.3882979e-18j
3.000e+00   3.9423449e-01 +0.0000000e+00j   4.7188272e-01 +-9.1430008e-17j   6.2545555e-01 +0.0000000e+00j   8.8703812e-01 +2.2041069e-17j
3.020e+00   3.9993173e-01 +0.0000000e+00j   4.7370486e-01 +1.0044330e-16j   6.2909983e-01 +0.0000000e+00j   8.9558398e-01 +1.0578998e-17j
3.040e+00   4.0560645e-01 +0.0000000e+00j   4.7551054e-01 +-1.3817525e-16j   6.3271120e-01 +0.0000000e+00j   9.0409605e-01 +2.7152945e-17j
3.060e+00   4.1125976e-01 +0.0000000e+00j   4.7730050e-01 +-4.9386919e-17j   6.3629112e-01 +0.0000000e+00j   9.1257602e-01 +-6.1242325e-18j
3.080e+00   4.1689272e-01 +0.0000000e+00j   4.7907542e-01 +-5.2917933e-17j   6.3984096e-01 +0.0000000e+00j   9.2102546e-01 +3.9040145e-17j
3.100e+00   4.2250628e-01 +0.0000000e+00j   4.8083595e-01 +5.5928648e-17j   6.4336201e-01 +0.0000000e+00j   9.2944581e-01 +-1.4295285e-17j
3.120e+00   4.2810137e-01 +0.0000000e+00j   4.8258269e-01 +-3.2676511e-18j   6.4685549e-01 +0.0000000e+00j   9.3783844e-01 +4.4901015e-17j
3.140e+00   4.3367883e-01 +0.0000000e+00j   4.8431621e-01 +1.7728014e-18j   6.5032253e-01 +0.0000000e+00j   9.4620462e-01 +-1.5650589e-17j
3.160e+00   4.3923944e-01 +0.0000000e+00j   4.8603704e-01 +8.5266661e-18j   6.5376419e-01 +0.0000000e+00j   9.5454555e-01 +5.3511217e-18j
3.180e+00   4.4478396e-01 +0.0000000e+00j   4.8774569e-01 +4.6271211e-17j   6.5718149e-01 +0.0000000e+00j   9.6286233e-01 +9.2399400e-18j
3.200e+00   4.5031308e-01 +0.0000000e+00j   4.8944263e-01 +6.6766861e-17j   6.6057538e-01 +0.0000000e+00j   9.7115600e-01 +1.6499866e-17j
3.220e+00   4.5582746e-01 +0.0000000e+00j   4.9112832e-01 +2.5114531e-17j   6.6394675e-01 +0.0000000e+00j   9.7942757e-01 +-2.5114531e-17j
3.240e+00   4.6132770e-01 +0.0000000e+00j   4.9280317e-01 +1.3705797e-16j   6.6729645e-01 +0.0000000e+00j   9.8767794e-01 +-3.9913460e-17j
3.260e+00   4.6681440e-01 +0.0000000e+00j   4.9446759e-01 +-5.4498926e-17j   6.7062529e-01 +0.0000000e+00j   9.9590799e-01 +-1.0122251e-18j
3.280e+00   4.7228810e-01 +0.0000000e+00j   4.9612196e-01 +-3.9726798e-17j   6.7393403e-01 +0.0000000e+00j   1.0041185e+00 +-1.9065650e-18j
3.300e+00   4.7774931e-01 +0.0000000e+00j   4.9776664e-01 +-5.6829727e-17j   6.7722339e-01 +0.0000000e+00j   1.0123104e+00 +-2.6437000e-17j
3.320e+00   4.8319853e-01 +0.0000000e+00j   4.9940197e-01 +-5.4386181e-17j   6.8049406e-01 +0.0000000e+00j   1.0204842e+00 +1.2752818e-17j
3.340e+00   4.8863621e-01 +0.0000000e+00j   5.0102829e-01 +5.1599541e-18j   6.8374669e-01 +0.0000000e+00j   1.0286407e+00 +-5.1599541e-18j
3.360e+00   4.9406280e-01 +0.0000000e+00j   5.0264589e-01 +-1.5402975e-17j   6.8698190e-01 +0.0000000e+00j   1.0367806e+00 +1.5251874e-18j
3.380e+00   4.9947870e-01 +0.0000000e+00j   5.0425508e-01 +-7.4597455e-17j   6.9020028e-01 +0.0000000e+00j   1.0449044e+00 +1.9086304e-17j
3.400e+00   5.0488431e-01 +7.7037198e-34j   5.0585614e-01 +-6.5102855e-18j   6.9340239e-01 +0.0000000e+00j   1.0530128e+00 +6.5102855e-18j
3.420e+00   5.1028000e-01 +0.0000000e+00j   5.0744933e-01 +-9.6367889e-17j   6.9658878e-01 +0.0000000e+00j   1.0611064e+00 +1.3101162e-17j
3.440e+00   5.1566613e-01 +0.0000000e+00j   5.0903492e-01 +-6.7365163e-17j   6.9975995e-01 +0.0000000e+00j   1.0691856e+00 +-5.7534927e-17j
3.460e+00   5.2104304e-01 +0.0000000e+00j   5.1061314e-01 +-9.1379762e-17j   7.0291640e-01 +0.0000000e+00j   1.0772509e+00 +-4.0459222e-17j
3.480e+00   5.2641104e-01 +0.0000000e+00j   5.1218424e-01 +-1.9034911e-17j   7.0605859e-01 +0.0000000e+00j   1.0853029e+00 +1.2096017e-17j
3.500e+00   5.3177044e-01 +0.0000000e+00j   5.1374843e-01 +-1.0268819e-17j   7.0918697e-01 +0.0000000e+00j   1.0933420e+00 +2.4146607e-17j
3.520e+00   5.3712153e-01 +0.0000000e+00j   5.1530592e-01 +-1.6923526e-17j   7.1230196e-01 +0.0000000e+00j   1.1013687e+00 +9.9846320e-18j
3.540e+00   5.4246459e-01 +0.0000000e+00j   5.1685693e-01 +-5.1162363e-18j   7.1540398e-01 +0.0000000e+00j   1.1093833e+00 +-1.8226576e-18j
3.560e+00   5.4779989e-01 +0.0000000e+00j   5.1840166e-01 +-4.4684156e-17j   7.1849343e-01 +0.0000000e+00j   1.1173862e+00 +3.7745263e-17j
3.580e+00   5.5312768e-01 +0.0000000e+00j   5.1994028e-01 +-9.6795471e-18j   7.2157067e-01 +0.0000000e+00j   1.1253779e+00 +1.6618441e-17j
3.600e+00   5.5844820e-01 +0.0000000e+00j   5.2147298e-01 +2.6717673e-17j   7.2463607e-01 +0.0000000e+00j   1.1333587e+00 +-2.6717673e-17j
3.620e+00   5.6376169e-01 +0.0000000e+00j   5.2299993e-01 +-3.2483557e-17j   7.2768997e-01 +0.0000000e+00j   1.1413289e+00 +1.8605769e-17j
3.640e+00   5.6906835e-01 +0.0000000e+00j   5.2452130e-01 +3.1297643e-17j   7.3073272e-01 +0.0000000e+00j   1.1492889e+00 +-1.7419855e-17j
3.660e+00   5.7436842e-01 +0.0000000e+00j   5.2603726e-01 +-9.6659226e-18j   7.3376463e-01 +0.0000000e+00j   1.1572390e+00 +2.3543710e-17j
3.680e+00   5.7966209e-01 +0.0000000e+00j   5.2754794e-01 +-8.8863851e-17j   7.3678600e-01 +0.0000000e+00j   1.1651795e+00 +-2.2158452e-17j
3.700e+00   5.8494956e-01 +0.0000000e+00j   5.2905351e-01 +1.0112311e-16j   7.3979714e-01 +0.0000000e+00j   1.1731107e+00 +-3.9785955e-18j
3.720e+00   5.9023100e-01 +0.0000000e+00j   5.3055411e-01 +-1.2002631e-16j   7.4279833e-01 +0.0000000e+00j   1.1810329e+00 +1.5942906e-17j
3.740e+00   5.9550662e-01 +0.0000000e+00j   5.3204986e-01 +1.9672188e-17j   7.4578984e-01 +0.0000000e+00j   1.1889463e+00 +-1.2733294e-17j
3.760e+00   6.0077656e-01 +0.0000000e+00j   5.3354091e-01 +1.3662771e-18j   7.4877194e-01 +0.0000000e+00j   1.1968512e+00 +1.9450405e-17j
3.780e+00   6.0604101e-01 +0.0000000e+00j   5.3502738e-01 +-1.8434035e-17j   7.5174488e-01 +0.0000000e+00j   1.2047479e+00 +1.8434035e-17j
3.800e+00   6.1130012e-01 +4.3564390e-39j   5.3650940e-01 +-3.8745456e-39j   7.5470891e-01 +0.0000000e+00j   1.2126366e+00 +-4.8189341e-40j
3.820e+00   6.1655405e-01 +0.0000000e+00j   5.3798708e-01 +7.2209315e-19j   7.5766427e-01 +0.0000000e+00j   1.2205175e+00 +2.0094589e-17j
3.840e+00   6.2180293e-01 +0.0000000e+00j   5.3946053e-01 +-1.8935241e-18j   7.6061118e-01 +0.0000000e+00j   1.2283908e+00 +-2.5862051e-17j
3.860e+00   6.2704692e-01 +0.0000000e+00j   5.4092987e-01 +8.4506945e-18j   7.6354986e-01 +0.0000000e+00j   1.2362568e+00 +-1.5118006e-18j
3.880e+00   6.3228615e-01 +0.0000000e+00j   5.4239521e-01 +8.2525071e-17j   7.6648053e-01 +0.0000000e+00j   1.2441156e+00 +7.4165605e-19j
3.900e+00   6.3752074e-01 +0.0000000e+00j   5.4385664e-01 +-1.7547791e-17j   7.6940339e-01 +0.0000000e+00j   1.2519675e+00 +-3.2688904e-18j
3.920e+00   6.4275084e-01 +0.0000000e+00j   5.4531427e-01 +8.0073329e-18j   7.7231865e-01 +0.0000000e+00j   1.2598126e+00 +-1.4946227e-17j
3.940e+00   6.4797655e-01 +0.0000000e+00j   5.4676818e-01 +1.6969891e-17j   7.7522648e-01 +0.0000000e+00j   1.2676512e+00 +-1.0030997e-17j
3.960e+00   6.5319800e-01 +0.0000000e+00j   5.4821849e-01 +1.0300940e-16j   7.7812708e-01 +0.0000000e+00j   1.2754834e+00 +-5.8648844e-18j
3.980e+00   6.5841530e-01 +0.0000000e+00j   5.4966526e-01 +8.1921172e-18j   7.8102063e-01 +0.0000000e+00j   1.2833093e+00 +-1.5131011e-17j
4.000e+00   6.6362856e-01 +0.0000000e+00j   5.5110860e-01 +1.1042563e-16j   7.8390731e-01 +0.0000000e+00j   1.2911292e+00 +5.9667278e-19j
4.020e+00   6.6883788e-01 +0.0000000e+00j   5.5254858e-01 +8.5791735e-18j   7.8678726e-01 +0.0000000e+00j   1.2989432e+00 +5.2986143e-18j
4.040e+00   6.7404338e-01 +0.0000000e+00j   5.5398528e-01 +-1.5865937e-17j   7.8966068e-01 +0.0000000e+00j   1.3067514e+00 +1.9881491e-18j
4.060e+00   6.7924513e-01 +0.0000000e+00j   5.5541879e-01 +-8.7029915e-17j   7.9252769e-01 +0.0000000e+00j   1.3145541e+00 +-1.0114599e-17j
4.080e+00   6.8444325e-01 +0.0000000e+00j   5.5684918e-01 +-1.0331400e-16j   7.9538847e-01 +0.0000000e+00j   1.3223513e+00 +-1.4647195e-17j


==> anc/Figure5.dat <==
# q , \Gamma_{\varphi_1}(q), \Gamma_{\varphi_2}(q)
0.000e+00   2.6705965e-01 +-1.1098143e-01j   2.6705965e-01 +1.1098143e-01j
1.000e-02   2.6707283e-01 +1.1096156e-01j   2.6707283e-01 +-1.1096156e-01j
2.000e-02   2.6711239e-01 +1.1090194e-01j   2.6711239e-01 +-1.1090194e-01j
3.000e-02   2.6717833e-01 +1.1080250e-01j   2.6717833e-01 +-1.1080250e-01j
4.000e-02   2.6727069e-01 +-1.1066316e-01j   2.6727069e-01 +1.1066316e-01j
5.000e-02   2.6738948e-01 +-1.1048380e-01j   2.6738948e-01 +1.1048380e-01j
6.000e-02   2.6753476e-01 +-1.1026424e-01j   2.6753476e-01 +1.1026424e-01j
7.000e-02   2.6770658e-01 +1.1000428e-01j   2.6770658e-01 +-1.1000428e-01j
8.000e-02   2.6790500e-01 +1.0970370e-01j   2.6790500e-01 +-1.0970370e-01j
9.000e-02   2.6813008e-01 +-1.0936220e-01j   2.6813008e-01 +1.0936220e-01j
1.000e-01   2.6838191e-01 +1.0897946e-01j   2.6838191e-01 +-1.0897946e-01j
1.100e-01   2.6866057e-01 +1.0855513e-01j   2.6866057e-01 +-1.0855513e-01j
1.200e-01   2.6896616e-01 +1.0808881e-01j   2.6896616e-01 +-1.0808881e-01j
1.300e-01   2.6929878e-01 +1.0758004e-01j   2.6929878e-01 +-1.0758004e-01j
1.400e-01   2.6965854e-01 +1.0702833e-01j   2.6965854e-01 +-1.0702833e-01j
1.500e-01   2.7004555e-01 +1.0643314e-01j   2.7004555e-01 +-1.0643314e-01j
1.600e-01   2.7045995e-01 +1.0579387e-01j   2.7045995e-01 +-1.0579387e-01j
1.700e-01   2.7090186e-01 +1.0510988e-01j   2.7090186e-01 +-1.0510988e-01j
1.800e-01   2.7137141e-01 +1.0438046e-01j   2.7137141e-01 +-1.0438046e-01j
1.900e-01   2.7186876e-01 +1.0360485e-01j   2.7186876e-01 +-1.0360485e-01j
2.000e-01   2.7239403e-01 +1.0278223e-01j   2.7239403e-01 +-1.0278223e-01j
2.100e-01   2.7294739e-01 +-1.0191168e-01j   2.7294739e-01 +1.0191168e-01j
2.200e-01   2.7352899e-01 +-1.0099225e-01j   2.7352899e-01 +1.0099225e-01j
2.300e-01   2.7413898e-01 +1.0002286e-01j   2.7413898e-01 +-1.0002286e-01j
2.400e-01   2.7477752e-01 +9.9002392e-02j   2.7477752e-01 +-9.9002392e-02j
2.500e-01   2.7544477e-01 +9.7929589e-02j   2.7544477e-01 +-9.7929589e-02j
2.600e-01   2.7614090e-01 +9.6803107e-02j   2.7614090e-01 +-9.6803107e-02j
2.700e-01   2.7686605e-01 +-9.5621476e-02j   2.7686605e-01 +9.5621476e-02j
2.800e-01   2.7762040e-01 +-9.4383097e-02j   2.7762040e-01 +9.4383097e-02j
2.900e-01   2.7840409e-01 +-9.3086220e-02j   2.7840409e-01 +9.3086220e-02j
3.000e-01   2.7921728e-01 +-9.1728927e-02j   2.7921728e-01 +9.1728927e-02j
3.100e-01   2.8006011e-01 +9.0309109e-02j   2.8006011e-01 +-9.0309109e-02j
3.200e-01   2.8093273e-01 +-8.8824440e-02j   2.8093273e-01 +8.8824440e-02j
3.300e-01   2.8183529e-01 +-8.7272343e-02j   2.8183529e-01 +8.7272343e-02j
3.400e-01   2.8276789e-01 +8.5649950e-02j   2.8276789e-01 +-8.5649950e-02j
3.500e-01   2.8373067e-01 +-8.3954055e-02j   2.8373067e-01 +8.3954055e-02j
3.600e-01   2.8472374e-01 +-8.2181056e-02j   2.8472374e-01 +8.2181056e-02j
3.700e-01   2.8574719e-01 +8.0326875e-02j   2.8574719e-01 +-8.0326875e-02j
3.800e-01   2.8680112e-01 +7.8386872e-02j   2.8680112e-01 +-7.8386872e-02j
3.900e-01   2.8788558e-01 +7.6355725e-02j   2.8788558e-01 +-7.6355725e-02j
4.000e-01   2.8900064e-01 +-7.4227277e-02j   2.8900064e-01 +7.4227277e-02j
4.100e-01   2.9014633e-01 +7.1994341e-02j   2.9014633e-01 +-7.1994341e-02j
4.200e-01   2.9132269e-01 +6.9648439e-02j   2.9132269e-01 +-6.9648439e-02j
4.300e-01   2.9252970e-01 +6.7179452e-02j   2.9252970e-01 +-6.7179452e-02j
4.400e-01   2.9376734e-01 +-6.4575132e-02j   2.9376734e-01 +6.4575132e-02j
4.500e-01   2.9503558e-01 +-6.1820427e-02j   2.9503558e-01 +6.1820427e-02j
4.600e-01   2.9633434e-01 +5.8896484e-02j   2.9633434e-01 +-5.8896484e-02j
4.700e-01   2.9766354e-01 +-5.5779172e-02j   2.9766354e-01 +5.5779172e-02j
4.800e-01   2.9902304e-01 +-5.2436756e-02j   2.9902304e-01 +5.2436756e-02j
4.900e-01   3.0041270e-01 +-4.8826091e-02j   3.0041270e-01 +4.8826091e-02j
5.000e-01   3.0183235e-01 +4.4885940e-02j   3.0183235e-01 +-4.4885940e-02j
5.100e-01   3.0328176e-01 +4.0524264e-02j   3.0328176e-01 +-4.0524264e-02j
5.200e-01   3.0476071e-01 +-3.5591071e-02j   3.0476071e-01 +3.5591071e-02j
5.300e-01   3.0626890e-01 +-2.9809642e-02j   3.0626890e-01 +2.9809642e-02j
5.400e-01   3.0780603e-01 +2.2544164e-02j   3.0780603e-01 +-2.2544164e-02j
5.500e-01   3.0937176e-01 +1.1223166e-02j   3.0937176e-01 +-1.1223166e-02j
5.600e-01   3.2702355e-01 +0.0000000e+00j   2.9490784e-01 +0.0000000e+00j
5.700e-01   3.3794140e-01 +0.0000000e+00j   2.8723342e-01 +0.0000000e+00j
5.800e-01   3.4630771e-01 +0.0000000e+00j   2.8216520e-01 +0.0000000e+00j
5.900e-01   3.5352462e-01 +0.0000000e+00j   2.7830004e-01 +0.0000000e+00j
6.000e-01   3.6005013e-01 +0.0000000e+00j   2.7517886e-01 +0.0000000e+00j
6.100e-01   3.6610197e-01 +0.0000000e+00j   2.7258278e-01 +0.0000000e+00j
6.200e-01   3.7180341e-01 +0.0000000e+00j   2.7038730e-01 +0.0000000e+00j
6.300e-01   3.7723191e-01 +0.0000000e+00j   2.6851365e-01 +0.0000000e+00j
6.400e-01   3.8243963e-01 +0.0000000e+00j   2.6690827e-01 +0.0000000e+00j
6.500e-01   3.8746346e-01 +0.0000000e+00j   2.6553281e-01 +0.0000000e+00j
6.600e-01   3.9233048e-01 +0.0000000e+00j   2.6435867e-01 +0.0000000e+00j
6.700e-01   3.9706108e-01 +0.0000000e+00j   2.6336382e-01 +0.0000000e+00j
6.800e-01   4.0167099e-01 +0.0000000e+00j   2.6253086e-01 +0.0000000e+00j
6.900e-01   4.0617254e-01 +0.0000000e+00j   2.6184569e-01 +0.0000000e+00j
7.000e-01   4.1057552e-01 +0.0000000e+00j   2.6129672e-01 +0.0000000e+00j
7.100e-01   4.1488777e-01 +0.0000000e+00j   2.6087421e-01 +0.0000000e+00j
7.200e-01   4.1911567e-01 +0.0000000e+00j   2.6056985e-01 +0.0000000e+00j
7.300e-01   4.2326436e-01 +0.0000000e+00j   2.6037649e-01 +0.0000000e+00j
7.400e-01   4.2733810e-01 +0.0000000e+00j   2.6028783e-01 +0.0000000e+00j
7.500e-01   4.3134035e-01 +0.0000000e+00j   2.6029833e-01 +0.0000000e+00j
7.600e-01   4.3527395e-01 +0.0000000e+00j   2.6040298e-01 +0.0000000e+00j
7.700e-01   4.3914127e-01 +0.0000000e+00j   2.6059728e-01 +0.0000000e+00j
7.800e-01   4.4294423e-01 +0.0000000e+00j   2.6087709e-01 +0.0000000e+00j
7.900e-01   4.4668442e-01 +0.0000000e+00j   2.6123860e-01 +0.0000000e+00j
8.000e-01   4.5036315e-01 +0.0000000e+00j   2.6167826e-01 +0.0000000e+00j
8.100e-01   4.5398149e-01 +0.0000000e+00j   2.6219274e-01 +0.0000000e+00j
8.200e-01   4.5754033e-01 +0.0000000e+00j   2.6277892e-01 +0.0000000e+00j
8.300e-01   4.6104039e-01 +0.0000000e+00j   2.6343380e-01 +0.0000000e+00j
8.400e-01   4.6448225e-01 +0.0000000e+00j   2.6415455e-01 +0.0000000e+00j
8.500e-01   4.6786642e-01 +0.0000000e+00j   2.6493844e-01 +0.0000000e+00j
8.600e-01   4.7119330e-01 +0.0000000e+00j   2.6578284e-01 +0.0000000e+00j
8.700e-01   4.7446323e-01 +0.0000000e+00j   2.6668522e-01 +0.0000000e+00j
8.800e-01   4.7767652e-01 +0.0000000e+00j   2.6764313e-01 +0.0000000e+00j
8.900e-01   4.8083342e-01 +0.0000000e+00j   2.6865418e-01 +0.0000000e+00j
9.000e-01   4.8393417e-01 +0.0000000e+00j   2.6971605e-01 +0.0000000e+00j
9.100e-01   4.8697901e-01 +0.0000000e+00j   2.7082650e-01 +0.0000000e+00j
9.200e-01   4.8996815e-01 +0.0000000e+00j   2.7198333e-01 +0.0000000e+00j
9.300e-01   4.9290183e-01 +0.0000000e+00j   2.7318438e-01 +0.0000000e+00j
9.400e-01   4.9578028e-01 +0.0000000e+00j   2.7442757e-01 +0.0000000e+00j
9.500e-01   4.9860375e-01 +0.0000000e+00j   2.7571087e-01 +0.0000000e+00j
9.600e-01   5.0137252e-01 +0.0000000e+00j   2.7703227e-01 +0.0000000e+00j
9.700e-01   5.0408689e-01 +0.0000000e+00j   2.7838986e-01 +0.0000000e+00j
9.800e-01   5.0674718e-01 +0.0000000e+00j   2.7978173e-01 +0.0000000e+00j
9.900e-01   5.0935374e-01 +0.0000000e+00j   2.8120605e-01 +0.0000000e+00j
1.000e+00   5.1190696e-01 +0.0000000e+00j   2.8266104e-01 +0.0000000e+00j
1.010e+00   5.1440726e-01 +0.0000000e+00j   2.8414495e-01 +0.0000000e+00j
1.020e+00   5.1685507e-01 +0.0000000e+00j   2.8565611e-01 +0.0000000e+00j
1.030e+00   5.1925088e-01 +0.0000000e+00j   2.8719289e-01 +0.0000000e+00j
1.040e+00   5.2159520e-01 +0.0000000e+00j   2.8875370e-01 +0.0000000e+00j
1.050e+00   5.2388858e-01 +0.0000000e+00j   2.9033703e-01 +0.0000000e+00j
1.060e+00   5.2613160e-01 +0.0000000e+00j   2.9194140e-01 +0.0000000e+00j
1.070e+00   5.2832486e-01 +0.0000000e+00j   2.9356538e-01 +0.0000000e+00j
1.080e+00   5.3046900e-01 +0.0000000e+00j   2.9520763e-01 +0.0000000e+00j
1.090e+00   5.3256469e-01 +0.0000000e+00j   2.9686683e-01 +0.0000000e+00j
1.100e+00   5.3461261e-01 +0.0000000e+00j   2.9854173e-01 +0.0000000e+00j
1.110e+00   5.3661349e-01 +0.0000000e+00j   3.0023112e-01 +0.0000000e+00j
1.120e+00   5.3856806e-01 +0.0000000e+00j   3.0193387e-01 +0.0000000e+00j
1.130e+00   5.4047708e-01 +0.0000000e+00j   3.0364887e-01 +0.0000000e+00j
1.140e+00   5.4234134e-01 +0.0000000e+00j   3.0537509e-01 +0.0000000e+00j
1.150e+00   5.4416162e-01 +0.0000000e+00j   3.0711153e-01 +0.0000000e+00j
1.160e+00   5.4593875e-01 +0.0000000e+00j   3.0885728e-01 +0.0000000e+00j
1.170e+00   5.4767355e-01 +0.0000000e+00j   3.1061143e-01 +0.0000000e+00j
1.180e+00   5.4936685e-01 +0.0000000e+00j   3.1237315e-01 +0.0000000e+00j
1.190e+00   5.5101951e-01 +0.0000000e+00j   3.1414166e-01 +0.0000000e+00j
1.200e+00   5.5263237e-01 +0.0000000e+00j   3.1591622e-01 +0.0000000e+00j
1.210e+00   5.5420630e-01 +0.0000000e+00j   3.1769613e-01 +0.0000000e+00j
1.220e+00   5.5574216e-01 +0.0000000e+00j   3.1948074e-01 +0.0000000e+00j
1.230e+00   5.5724083e-01 +0.0000000e+00j   3.2126945e-01 +0.0000000e+00j
1.240e+00   5.5870316e-01 +0.0000000e+00j   3.2306169e-01 +0.0000000e+00j
1.250e+00   5.6013002e-01 +0.0000000e+00j   3.2485695e-01 +0.0000000e+00j
1.260e+00   5.6152229e-01 +0.0000000e+00j   3.2665473e-01 +0.0000000e+00j
1.270e+00   5.6288081e-01 +0.0000000e+00j   3.2845460e-01 +0.0000000e+00j
1.280e+00   5.6420645e-01 +0.0000000e+00j   3.3025614e-01 +0.0000000e+00j
1.290e+00   5.6550005e-01 +0.0000000e+00j   3.3205896e-01 +0.0000000e+00j
1.300e+00   5.6676246e-01 +0.0000000e+00j   3.3386274e-01 +0.0000000e+00j
1.310e+00   5.6799451e-01 +0.0000000e+00j   3.3566716e-01 +0.0000000e+00j
1.320e+00   5.6919702e-01 +0.0000000e+00j   3.3747194e-01 +0.0000000e+00j
1.330e+00   5.7037081e-01 +0.0000000e+00j   3.3927681e-01 +0.0000000e+00j
1.340e+00   5.7151668e-01 +0.0000000e+00j   3.4108156e-01 +0.0000000e+00j
1.350e+00   5.7263542e-01 +0.0000000e+00j   3.4288598e-01 +0.0000000e+00j
1.360e+00   5.7372781e-01 +0.0000000e+00j   3.4468988e-01 +0.0000000e+00j
1.370e+00   5.7479461e-01 +0.0000000e+00j   3.4649313e-01 +0.0000000e+00j
1.380e+00   5.7583658e-01 +0.0000000e+00j   3.4829557e-01 +0.0000000e+00j
1.390e+00   5.7685445e-01 +0.0000000e+00j   3.5009710e-01 +0.0000000e+00j
1.400e+00   5.7784895e-01 +0.0000000e+00j   3.5189761e-01 +0.0000000e+00j
1.410e+00   5.7882079e-01 +0.0000000e+00j   3.5369702e-01 +0.0000000e+00j
1.420e+00   5.7977065e-01 +0.0000000e+00j   3.5549528e-01 +0.0000000e+00j
1.430e+00   5.8069922e-01 +0.0000000e+00j   3.5729232e-01 +0.0000000e+00j
1.440e+00   5.8160716e-01 +0.0000000e+00j   3.5908812e-01 +0.0000000e+00j
1.450e+00   5.8249512e-01 +0.0000000e+00j   3.6088265e-01 +0.0000000e+00j
1.460e+00   5.8336372e-01 +0.0000000e+00j   3.6267590e-01 +0.0000000e+00j
1.470e+00   5.8421360e-01 +0.0000000e+00j   3.6446787e-01 +0.0000000e+00j
1.480e+00   5.8504533e-01 +0.0000000e+00j   3.6625856e-01 +0.0000000e+00j
1.490e+00   5.8585952e-01 +0.0000000e+00j   3.6804800e-01 +0.0000000e+00j
1.500e+00   5.8665673e-01 +0.0000000e+00j   3.6983621e-01 +0.0000000e+00j
1.510e+00   5.8743752e-01 +0.0000000e+00j   3.7162322e-01 +0.0000000e+00j
1.520e+00   5.8820243e-01 +0.0000000e+00j   3.7340907e-01 +0.0000000e+00j
1.530e+00   5.8895197e-01 +0.0000000e+00j   3.7519380e-01 +0.0000000e+00j
1.540e+00   5.8968667e-01 +0.0000000e+00j   3.7697748e-01 +0.0000000e+00j
1.550e+00   5.9040702e-01 +0.0000000e+00j   3.7876015e-01 +0.0000000e+00j
1.560e+00   5.9111349e-01 +0.0000000e+00j   3.8054187e-01 +0.0000000e+00j
1.570e+00   5.9180656e-01 +0.0000000e+00j   3.8232271e-01 +0.0000000e+00j
1.580e+00   5.9248668e-01 +0.0000000e+00j   3.8410274e-01 +0.0000000e+00j
1.590e+00   5.9315429e-01 +0.0000000e+00j   3.8588201e-01 +0.0000000e+00j
1.600e+00   5.9380982e-01 +0.0000000e+00j   3.8766061e-01 +0.0000000e+00j
1.610e+00   5.9445367e-01 +0.0000000e+00j   3.8943861e-01 +0.0000000e+00j
1.620e+00   5.9508625e-01 +0.0000000e+00j   3.9121607e-01 +0.0000000e+00j
1.630e+00   5.9570795e-01 +0.0000000e+00j   3.9299308e-01 +0.0000000e+00j
1.640e+00   5.9631914e-01 +0.0000000e+00j   3.9476972e-01 +0.0000000e+00j
1.650e+00   5.9692019e-01 +0.0000000e+00j   3.9654605e-01 +0.0000000e+00j
1.660e+00   5.9751145e-01 +0.0000000e+00j   3.9832217e-01 +0.0000000e+00j
1.670e+00   5.9809325e-01 +0.0000000e+00j   4.0009814e-01 +0.0000000e+00j
1.680e+00   5.9866594e-01 +0.0000000e+00j   4.0187404e-01 +0.0000000e+00j
1.690e+00   5.9922983e-01 +0.0000000e+00j   4.0364995e-01 +0.0000000e+00j
1.700e+00   5.9978523e-01 +0.0000000e+00j   4.0542595e-01 +0.0000000e+00j
1.710e+00   6.0033243e-01 +0.0000000e+00j   4.0720211e-01 +0.0000000e+00j
1.720e+00   6.0087173e-01 +0.0000000e+00j   4.0897851e-01 +0.0000000e+00j
1.730e+00   6.0140340e-01 +0.0000000e+00j   4.1075522e-01 +0.0000000e+00j
1.740e+00   6.0192772e-01 +0.0000000e+00j   4.1253231e-01 +0.0000000e+00j
1.750e+00   6.0244495e-01 +0.0000000e+00j   4.1430986e-01 +0.0000000e+00j
1.760e+00   6.0295533e-01 +0.0000000e+00j   4.1608794e-01 +0.0000000e+00j
1.770e+00   6.0345912e-01 +0.0000000e+00j   4.1786661e-01 +0.0000000e+00j
1.780e+00   6.0395654e-01 +0.0000000e+00j   4.1964595e-01 +0.0000000e+00j
1.790e+00   6.0444783e-01 +0.0000000e+00j   4.2142602e-01 +0.0000000e+00j
1.800e+00   6.0493321e-01 +0.0000000e+00j   4.2320688e-01 +0.0000000e+00j
1.810e+00   6.0541288e-01 +0.0000000e+00j   4.2498860e-01 +0.0000000e+00j
1.820e+00   6.0588706e-01 +0.0000000e+00j   4.2677125e-01 +0.0000000e+00j
1.830e+00   6.0635594e-01 +0.0000000e+00j   4.2855488e-01 +0.0000000e+00j
1.840e+00   6.0681971e-01 +0.0000000e+00j   4.3033954e-01 +0.0000000e+00j
1.850e+00   6.0727856e-01 +0.0000000e+00j   4.3212531e-01 +0.0000000e+00j
1.860e+00   6.0773266e-01 +0.0000000e+00j   4.3391223e-01 +0.0000000e+00j
1.870e+00   6.0818219e-01 +0.0000000e+00j   4.3570036e-01 +0.0000000e+00j
1.880e+00   6.0862732e-01 +0.0000000e+00j   4.3748974e-01 +0.0000000e+00j
1.890e+00   6.0906820e-01 +0.0000000e+00j   4.3928044e-01 +0.0000000e+00j
1.900e+00   6.0950499e-01 +0.0000000e+00j   4.4107250e-01 +0.0000000e+00j
1.910e+00   6.0993785e-01 +0.0000000e+00j   4.4286596e-01 +0.0000000e+00j
1.920e+00   6.1036691e-01 +0.0000000e+00j   4.4466088e-01 +0.0000000e+00j
1.930e+00   6.1079231e-01 +0.0000000e+00j   4.4645730e-01 +0.0000000e+00j
1.940e+00   6.1121420e-01 +0.0000000e+00j   4.4825526e-01 +0.0000000e+00j
1.950e+00   6.1163269e-01 +0.0000000e+00j   4.5005481e-01 +0.0000000e+00j
1.960e+00   6.1204792e-01 +0.0000000e+00j   4.5185597e-01 +0.0000000e+00j
1.970e+00   6.1246001e-01 +0.0000000e+00j   4.5365881e-01 +0.0000000e+00j
1.980e+00   6.1286908e-01 +0.0000000e+00j   4.5546334e-01 +0.0000000e+00j
1.990e+00   6.1327523e-01 +0.0000000e+00j   4.5726960e-01 +0.0000000e+00j
2.000e+00   6.1367858e-01 +0.0000000e+00j   4.5907764e-01 +0.0000000e+00j
2.010e+00   6.1407924e-01 +0.0000000e+00j   4.6088748e-01 +0.0000000e+00j
2.020e+00   6.1447729e-01 +0.0000000e+00j   4.6269916e-01 +0.0000000e+00j
2.030e+00   6.1487285e-01 +0.0000000e+00j   4.6451270e-01 +0.0000000e+00j
2.040e+00   6.1526601e-01 +0.0000000e+00j   4.6632815e-01 +0.0000000e+00j
2.050e+00   6.1565686e-01 +0.0000000e+00j   4.6814552e-01 +0.0000000e+00j
2.060e+00   6.1604548e-01 +0.0000000e+00j   4.6996484e-01 +0.0000000e+00j
2.070e+00   6.1643197e-01 +0.0000000e+00j   4.7178614e-01 +0.0000000e+00j
2.080e+00   6.1681640e-01 +0.0000000e+00j   4.7360945e-01 +0.0000000e+00j
2.090e+00   6.1719886e-01 +0.0000000e+00j   4.7543479e-01 +0.0000000e+00j
2.100e+00   6.1757942e-01 +0.0000000e+00j   4.7726218e-01 +0.0000000e+00j
2.110e+00   6.1795815e-01 +0.0000000e+00j   4.7909164e-01 +0.0000000e+00j
2.120e+00   6.1833513e-01 +0.0000000e+00j   4.8092321e-01 +0.0000000e+00j
2.130e+00   6.1871042e-01 +0.0000000e+00j   4.8275689e-01 +0.0000000e+00j
2.140e+00   6.1908409e-01 +0.0000000e+00j   4.8459271e-01 +0.0000000e+00j
2.150e+00   6.1945621e-01 +0.0000000e+00j   4.8643069e-01 +0.0000000e+00j
2.160e+00   6.1982683e-01 +0.0000000e+00j   4.8827084e-01 +0.0000000e+00j
2.170e+00   6.2019602e-01 +0.0000000e+00j   4.9011319e-01 +0.0000000e+00j
2.180e+00   6.2056383e-01 +0.0000000e+00j   4.9195775e-01 +0.0000000e+00j
2.190e+00   6.2093031e-01 +0.0000000e+00j   4.9380453e-01 +0.0000000e+00j
2.200e+00   6.2129553e-01 +0.0000000e+00j   4.9565356e-01 +0.0000000e+00j
2.210e+00   6.2165952e-01 +0.0000000e+00j   4.9750485e-01 +0.0000000e+00j
2.220e+00   6.2202234e-01 +0.0000000e+00j   4.9935841e-01 +0.0000000e+00j
2.230e+00   6.2238404e-01 +0.0000000e+00j   5.0121425e-01 +0.0000000e+00j
2.240e+00   6.2274465e-01 +0.0000000e+00j   5.0307240e-01 +0.0000000e+00j
2.250e+00   6.2310423e-01 +0.0000000e+00j   5.0493287e-01 +0.0000000e+00j
2.260e+00   6.2346282e-01 +0.0000000e+00j   5.0679566e-01 +0.0000000e+00j
2.270e+00   6.2382044e-01 +0.0000000e+00j   5.0866079e-01 +0.0000000e+00j
2.280e+00   6.2417715e-01 +0.0000000e+00j   5.1052828e-01 +0.0000000e+00j
2.290e+00   6.2453297e-01 +0.0000000e+00j   5.1239814e-01 +0.0000000e+00j
2.300e+00   6.2488794e-01 +0.0000000e+00j   5.1427037e-01 +0.0000000e+00j
2.310e+00   6.2524210e-01 +0.0000000e+00j   5.1614499e-01 +0.0000000e+00j
2.320e+00   6.2559547e-01 +0.0000000e+00j   5.1802202e-01 +0.0000000e+00j
2.330e+00   6.2594808e-01 +0.0000000e+00j   5.1990146e-01 +0.0000000e+00j
2.340e+00   6.2629996e-01 +0.0000000e+00j   5.2178333e-01 +0.0000000e+00j
2.350e+00   6.2665114e-01 +0.0000000e+00j   5.2366764e-01 +0.0000000e+00j
2.360e+00   6.2700163e-01 +0.0000000e+00j   5.2555439e-01 +0.0000000e+00j
2.370e+00   6.2735146e-01 +0.0000000e+00j   5.2744362e-01 +0.0000000e+00j
2.380e+00   6.2770066e-01 +0.0000000e+00j   5.2933532e-01 +0.0000000e+00j
2.390e+00   6.2804923e-01 +0.0000000e+00j   5.3122951e-01 +0.0000000e+00j
2.400e+00   6.2839720e-01 +0.0000000e+00j   5.3312621e-01 +0.0000000e+00j
2.410e+00   6.2874458e-01 +0.0000000e+00j   5.3502543e-01 +0.0000000e+00j
2.420e+00   6.2909139e-01 +0.0000000e+00j   5.3692718e-01 +0.0000000e+00j
2.430e+00   6.2943763e-01 +0.0000000e+00j   5.3883148e-01 +0.0000000e+00j
2.440e+00   6.2978331e-01 +0.0000000e+00j   5.4073835e-01 +0.0000000e+00j
2.450e+00   6.3012845e-01 +0.0000000e+00j   5.4264780e-01 +0.0000000e+00j
2.460e+00   6.3047304e-01 +0.0000000e+00j   5.4455985e-01 +0.0000000e+00j
2.470e+00   6.3081709e-01 +0.0000000e+00j   5.4647453e-01 +0.0000000e+00j
2.480e+00   6.3116059e-01 +0.0000000e+00j   5.4839186e-01 +0.0000000e+00j
2.490e+00   6.3150355e-01 +0.0000000e+00j   5.5031185e-01 +0.0000000e+00j
2.500e+00   6.3184596e-01 +0.0000000e+00j   5.5223454e-01 +0.0000000e+00j
2.510e+00   6.3218780e-01 +0.0000000e+00j   5.5415994e-01 +0.0000000e+00j
2.520e+00   6.3252908e-01 +0.0000000e+00j   5.5608810e-01 +0.0000000e+00j
2.530e+00   6.3286976e-01 +0.0000000e+00j   5.5801904e-01 +0.0000000e+00j
2.540e+00   6.3320984e-01 +0.0000000e+00j   5.5995280e-01 +0.0000000e+00j
2.550e+00   6.3354929e-01 +0.0000000e+00j   5.6188942e-01 +0.0000000e+00j
2.560e+00   6.3388808e-01 +0.0000000e+00j   5.6382893e-01 +0.0000000e+00j
2.570e+00   6.3422618e-01 +0.0000000e+00j   5.6577139e-01 +0.0000000e+00j
2.580e+00   6.3456355e-01 +0.0000000e+00j   5.6771685e-01 +0.0000000e+00j
2.590e+00   6.3490014e-01 +0.0000000e+00j   5.6966536e-01 +0.0000000e+00j
2.600e+00   6.3523590e-01 +0.0000000e+00j   5.7161699e-01 +0.0000000e+00j
2.610e+00   6.3557077e-01 +0.0000000e+00j   5.7357181e-01 +0.0000000e+00j
2.620e+00   6.3590469e-01 +0.0000000e+00j   5.7552990e-01 +0.0000000e+00j
2.630e+00   6.3623756e-01 +0.0000000e+00j   5.7749135e-01 +0.0000000e+00j
2.640e+00   6.3656932e-01 +0.0000000e+00j   5.7945626e-01 +0.0000000e+00j
2.650e+00   6.3689984e-01 +0.0000000e+00j   5.8142473e-01 +0.0000000e+00j
2.660e+00   6.3722901e-01 +0.0000000e+00j   5.8339690e-01 +0.0000000e+00j
2.670e+00   6.3755669e-01 +0.0000000e+00j   5.8537291e-01 +0.0000000e+00j
2.680e+00   6.3788273e-01 +0.0000000e+00j   5.8735293e-01 +0.0000000e+00j
2.690e+00   6.3820695e-01 +0.0000000e+00j   5.8933713e-01 +0.0000000e+00j
2.700e+00   6.3852912e-01 +0.0000000e+00j   5.9132575e-01 +0.0000000e+00j
2.710e+00   6.3884902e-01 +0.0000000e+00j   5.9331902e-01 +0.0000000e+00j
2.720e+00   6.3916635e-01 +0.0000000e+00j   5.9531725e-01 +0.0000000e+00j
2.730e+00   6.3948078e-01 +0.0000000e+00j   5.9732076e-01 +0.0000000e+00j
2.740e+00   6.3979191e-01 +0.0000000e+00j   5.9932995e-01 +0.0000000e+00j
2.750e+00   6.4009928e-01 +0.0000000e+00j   6.0134531e-01 +0.0000000e+00j
2.760e+00   6.4040232e-01 +0.0000000e+00j   6.0336739e-01 +0.0000000e+00j
2.770e+00   6.4070036e-01 +0.0000000e+00j   6.0539687e-01 +0.0000000e+00j
2.780e+00   6.4099256e-01 +0.0000000e+00j   6.0743459e-01 +0.0000000e+00j
2.790e+00   6.4127792e-01 +0.0000000e+00j   6.0948156e-01 +0.0000000e+00j
2.800e+00   6.4155516e-01 +0.0000000e+00j   6.1153906e-01 +0.0000000e+00j
2.810e+00   6.4182267e-01 +0.0000000e+00j   6.1360869e-01 +0.0000000e+00j
2.820e+00   6.4207838e-01 +0.0000000e+00j   6.1569254e-01 +0.0000000e+00j
2.830e+00   6.4231953e-01 +0.0000000e+00j   6.1779335e-01 +0.0000000e+00j
2.840e+00   6.4254245e-01 +0.0000000e+00j   6.1991481e-01 +0.0000000e+00j
2.850e+00   6.4274196e-01 +0.0000000e+00j   6.2206208e-01 +0.0000000e+00j
2.860e+00   6.4291059e-01 +0.0000000e+00j   6.2424264e-01 +0.0000000e+00j
2.870e+00   6.4303690e-01 +0.0000000e+00j   6.2646793e-01 +0.0000000e+00j
2.880e+00   6.4310208e-01 +0.0000000e+00j   6.2875675e-01 +0.0000000e+00j
2.890e+00   6.4307172e-01 +0.0000000e+00j   6.3114354e-01 +0.0000000e+00j
2.900e+00   6.4287031e-01 +0.0000000e+00j   6.3370378e-01 +0.0000000e+00j
2.910e+00   6.4225312e-01 +0.0000000e+00j   6.3668220e-01 +0.0000000e+00j
2.920e+00   6.4064947e-01 +2.0416678e-03j   6.4064947e-01 +-2.0416678e-03j
2.930e+00   6.4183249e-01 +-3.8433745e-03j   6.4183249e-01 +3.8433745e-03j
2.940e+00   6.4301671e-01 +4.9037583e-03j   6.4301671e-01 +-4.9037583e-03j
2.950e+00   6.4420213e-01 +5.6560311e-03j   6.4420213e-01 +-5.6560311e-03j
2.960e+00   6.4538874e-01 +6.2128431e-03j   6.4538874e-01 +-6.2128431e-03j
2.970e+00   6.4657655e-01 +6.6234015e-03j   6.4657655e-01 +-6.6234015e-03j
2.980e+00   6.4776555e-01 +-6.9135532e-03j   6.4776555e-01 +6.9135532e-03j
2.990e+00   6.4895575e-01 +-7.0978316e-03j   6.4895575e-01 +7.0978316e-03j
3.000e+00   6.5014714e-01 +7.1841464e-03j   6.5014714e-01 +-7.1841464e-03j
3.010e+00   6.5133972e-01 +7.1757939e-03j   6.5133972e-01 +-7.1757939e-03j
3.020e+00   6.5253348e-01 +-7.0721980e-03j   6.5253348e-01 +7.0721980e-03j
3.030e+00   6.5372843e-01 +6.8688061e-03j   6.5372843e-01 +-6.8688061e-03j
3.040e+00   6.5492457e-01 +-6.5560832e-03j   6.5492457e-01 +6.5560832e-03j
3.050e+00   6.5612189e-01 +6.1170158e-03j   6.5612189e-01 +-6.1170158e-03j
3.060e+00   6.5732038e-01 +-5.5212504e-03j   6.5732038e-01 +5.5212504e-03j
3.070e+00   6.5852006e-01 +4.7093498e-03j   6.5852006e-01 +-4.7093498e-03j
3.080e+00   6.5972091e-01 +3.5349689e-03j   6.5972091e-01 +-3.5349689e-03j
3.090e+00   6.6092293e-01 +1.1979732e-03j   6.6092293e-01 +-1.1979732e-03j
3.100e+00   6.5880833e-01 +0.0000000e+00j   6.6544391e-01 +0.0000000e+00j
3.110e+00   6.5834694e-01 +0.0000000e+00j   6.6831403e-01 +0.0000000e+00j
3.120e+00   6.5820736e-01 +0.0000000e+00j   6.7086466e-01 +0.0000000e+00j
3.130e+00   6.5821547e-01 +0.0000000e+00j   6.7326993e-01 +0.0000000e+00j
3.140e+00   6.5830991e-01 +0.0000000e+00j   6.7559119e-01 +0.0000000e+00j
3.150e+00   6.5846114e-01 +0.0000000e+00j   6.7785797e-01 +0.0000000e+00j
3.160e+00   6.5865254e-01 +0.0000000e+00j   6.8008690e-01 +0.0000000e+00j
3.170e+00   6.5887379e-01 +0.0000000e+00j   6.8228828e-01 +0.0000000e+00j
3.180e+00   6.5911805e-01 +0.0000000e+00j   6.8446895e-01 +0.0000000e+00j
3.190e+00   6.5938055e-01 +0.0000000e+00j   6.8663367e-01 +0.0000000e+00j
3.200e+00   6.5965785e-01 +0.0000000e+00j   6.8878588e-01 +0.0000000e+00j
3.210e+00   6.5994737e-01 +0.0000000e+00j   6.9092816e-01 +0.0000000e+00j
3.220e+00   6.6024714e-01 +0.0000000e+00j   6.9306245e-01 +0.0000000e+00j
3.230e+00   6.6055564e-01 +0.0000000e+00j   6.9519028e-01 +0.0000000e+00j
3.240e+00   6.6087166e-01 +0.0000000e+00j   6.9731287e-01 +0.0000000e+00j
3.250e+00   6.6119421e-01 +0.0000000e+00j   6.9943117e-01 +0.0000000e+00j
3.260e+00   6.6152249e-01 +0.0000000e+00j   7.0154599e-01 +0.0000000e+00j
3.270e+00   6.6185586e-01 +0.0000000e+00j   7.0365798e-01 +0.0000000e+00j
3.280e+00   6.6219377e-01 +0.0000000e+00j   7.0576766e-01 +0.0000000e+00j
3.290e+00   6.6253575e-01 +0.0000000e+00j   7.0787551e-01 +0.0000000e+00j
3.300e+00   6.6288141e-01 +0.0000000e+00j   7.0998189e-01 +0.0000000e+00j
3.310e+00   6.6323043e-01 +0.0000000e+00j   7.1208714e-01 +0.0000000e+00j
3.320e+00   6.6358251e-01 +0.0000000e+00j   7.1419154e-01 +0.0000000e+00j
3.330e+00   6.6393741e-01 +0.0000000e+00j   7.1629533e-01 +0.0000000e+00j
3.340e+00   6.6429491e-01 +0.0000000e+00j   7.1839871e-01 +0.0000000e+00j
3.350e+00   6.6465483e-01 +0.0000000e+00j   7.2050186e-01 +0.0000000e+00j
3.360e+00   6.6501701e-01 +0.0000000e+00j   7.2260495e-01 +0.0000000e+00j
3.370e+00   6.6538129e-01 +0.0000000e+00j   7.2470811e-01 +0.0000000e+00j
3.380e+00   6.6574754e-01 +0.0000000e+00j   7.2681147e-01 +0.0000000e+00j
3.390e+00   6.6611567e-01 +0.0000000e+00j   7.2891512e-01 +0.0000000e+00j
3.400e+00   6.6648555e-01 +0.0000000e+00j   7.3101918e-01 +0.0000000e+00j
3.410e+00   6.6685710e-01 +0.0000000e+00j   7.3312371e-01 +0.0000000e+00j
3.420e+00   6.6723024e-01 +0.0000000e+00j   7.3522880e-01 +0.0000000e+00j
3.430e+00   6.6760490e-01 +0.0000000e+00j   7.3733451e-01 +0.0000000e+00j
3.440e+00   6.6798101e-01 +0.0000000e+00j   7.3944091e-01 +0.0000000e+00j
3.450e+00   6.6835850e-01 +0.0000000e+00j   7.4154804e-01 +0.0000000e+00j
3.460e+00   6.6873732e-01 +0.0000000e+00j   7.4365595e-01 +0.0000000e+00j
3.470e+00   6.6911743e-01 +0.0000000e+00j   7.4576469e-01 +0.0000000e+00j
3.480e+00   6.6949877e-01 +0.0000000e+00j   7.4787430e-01 +0.0000000e+00j
3.490e+00   6.6988131e-01 +0.0000000e+00j   7.4998480e-01 +0.0000000e+00j
3.500e+00   6.7026500e-01 +0.0000000e+00j   7.5209624e-01 +0.0000000e+00j
3.510e+00   6.7064982e-01 +0.0000000e+00j   7.5420863e-01 +0.0000000e+00j
3.520e+00   6.7103573e-01 +0.0000000e+00j   7.5632201e-01 +0.0000000e+00j
3.530e+00   6.7142269e-01 +0.0000000e+00j   7.5843640e-01 +0.0000000e+00j
3.540e+00   6.7181069e-01 +0.0000000e+00j   7.6055181e-01 +0.0000000e+00j
3.550e+00   6.7219969e-01 +0.0000000e+00j   7.6266827e-01 +0.0000000e+00j
3.560e+00   6.7258967e-01 +0.0000000e+00j   7.6478579e-01 +0.0000000e+00j
3.570e+00   6.7298061e-01 +0.0000000e+00j   7.6690439e-01 +0.0000000e+00j
3.580e+00   6.7337250e-01 +0.0000000e+00j   7.6902408e-01 +0.0000000e+00j
3.590e+00   6.7376530e-01 +0.0000000e+00j   7.7114487e-01 +0.0000000e+00j
3.600e+00   6.7415900e-01 +0.0000000e+00j   7.7326677e-01 +0.0000000e+00j
3.610e+00   6.7455359e-01 +0.0000000e+00j   7.7538980e-01 +0.0000000e+00j
3.620e+00   6.7494905e-01 +0.0000000e+00j   7.7751395e-01 +0.0000000e+00j
3.630e+00   6.7534537e-01 +0.0000000e+00j   7.7963925e-01 +0.0000000e+00j
3.640e+00   6.7574253e-01 +0.0000000e+00j   7.8176569e-01 +0.0000000e+00j
3.650e+00   6.7614051e-01 +0.0000000e+00j   7.8389328e-01 +0.0000000e+00j
3.660e+00   6.7653931e-01 +0.0000000e+00j   7.8602203e-01 +0.0000000e+00j
3.670e+00   6.7693892e-01 +0.0000000e+00j   7.8815193e-01 +0.0000000e+00j
3.680e+00   6.7733931e-01 +0.0000000e+00j   7.9028300e-01 +0.0000000e+00j
3.690e+00   6.7774050e-01 +0.0000000e+00j   7.9241524e-01 +0.0000000e+00j
3.700e+00   6.7814245e-01 +0.0000000e+00j   7.9454864e-01 +0.0000000e+00j
3.710e+00   6.7854517e-01 +0.0000000e+00j   7.9668322e-01 +0.0000000e+00j
3.720e+00   6.7894864e-01 +0.0000000e+00j   7.9881897e-01 +0.0000000e+00j
3.730e+00   6.7935286e-01 +0.0000000e+00j   8.0095589e-01 +0.0000000e+00j
3.740e+00   6.7975782e-01 +0.0000000e+00j   8.0309399e-01 +0.0000000e+00j
3.750e+00   6.8016351e-01 +0.0000000e+00j   8.0523327e-01 +0.0000000e+00j
3.760e+00   6.8056992e-01 +0.0000000e+00j   8.0737372e-01 +0.0000000e+00j
3.770e+00   6.8097705e-01 +0.0000000e+00j   8.0951534e-01 +0.0000000e+00j
3.780e+00   6.8138489e-01 +0.0000000e+00j   8.1165814e-01 +0.0000000e+00j
3.790e+00   6.8179343e-01 +0.0000000e+00j   8.1380211e-01 +0.0000000e+00j
3.800e+00   6.8220267e-01 +0.0000000e+00j   8.1594726e-01 +0.0000000e+00j
3.810e+00   6.8261260e-01 +0.0000000e+00j   8.1809357e-01 +0.0000000e+00j
3.820e+00   6.8302321e-01 +0.0000000e+00j   8.2024106e-01 +0.0000000e+00j
3.830e+00   6.8343451e-01 +0.0000000e+00j   8.2238972e-01 +0.0000000e+00j
3.840e+00   6.8384648e-01 +0.0000000e+00j   8.2453954e-01 +0.0000000e+00j
3.850e+00   6.8425912e-01 +0.0000000e+00j   8.2669052e-01 +0.0000000e+00j
3.860e+00   6.8467242e-01 +0.0000000e+00j   8.2884267e-01 +0.0000000e+00j
3.870e+00   6.8508639e-01 +0.0000000e+00j   8.3099598e-01 +0.0000000e+00j
3.880e+00   6.8550101e-01 +0.0000000e+00j   8.3315045e-01 +0.0000000e+00j
3.890e+00   6.8591628e-01 +0.0000000e+00j   8.3530607e-01 +0.0000000e+00j
3.900e+00   6.8633220e-01 +0.0000000e+00j   8.3746284e-01 +0.0000000e+00j
3.910e+00   6.8674876e-01 +0.0000000e+00j   8.3962076e-01 +0.0000000e+00j
3.920e+00   6.8716596e-01 +0.0000000e+00j   8.4177982e-01 +0.0000000e+00j
3.930e+00   6.8758380e-01 +0.0000000e+00j   8.4394003e-01 +0.0000000e+00j
3.940e+00   6.8800226e-01 +0.0000000e+00j   8.4610138e-01 +0.0000000e+00j
3.950e+00   6.8842136e-01 +0.0000000e+00j   8.4826387e-01 +0.0000000e+00j
3.960e+00   6.8884107e-01 +0.0000000e+00j   8.5042749e-01 +0.0000000e+00j
3.970e+00   6.8926141e-01 +0.0000000e+00j   8.5259223e-01 +0.0000000e+00j
3.980e+00   6.8968236e-01 +0.0000000e+00j   8.5475811e-01 +0.0000000e+00j
3.990e+00   6.9010392e-01 +0.0000000e+00j   8.5692510e-01 +0.0000000e+00j
4.000e+00   6.9052610e-01 +0.0000000e+00j   8.5909322e-01 +0.0000000e+00j
4.010e+00   6.9094888e-01 +0.0000000e+00j   8.6126245e-01 +0.0000000e+00j
4.020e+00   6.9137226e-01 +0.0000000e+00j   8.6343279e-01 +0.0000000e+00j
4.030e+00   6.9179625e-01 +0.0000000e+00j   8.6560424e-01 +0.0000000e+00j
4.040e+00   6.9222083e-01 +0.0000000e+00j   8.6777680e-01 +0.0000000e+00j
4.050e+00   6.9264601e-01 +0.0000000e+00j   8.6995046e-01 +0.0000000e+00j
4.060e+00   6.9307177e-01 +0.0000000e+00j   8.7212521e-01 +0.0000000e+00j
4.070e+00   6.9349813e-01 +0.0000000e+00j   8.7430105e-01 +0.0000000e+00j
4.080e+00   6.9392507e-01 +0.0000000e+00j   8.7647798e-01 +0.0000000e+00j
4.090e+00   6.9435260e-01 +0.0000000e+00j   8.7865600e-01 +0.0000000e+00j
4.100e+00   6.9478070e-01 +0.0000000e+00j   8.8083510e-01 +0.0000000e+00j
4.110e+00   6.9520938e-01 +0.0000000e+00j   8.8301527e-01 +0.0000000e+00j
4.120e+00   6.9563864e-01 +0.0000000e+00j   8.8519652e-01 +0.0000000e+00j
4.130e+00   6.9606847e-01 +0.0000000e+00j   8.8737884e-01 +0.0000000e+00j
4.140e+00   6.9649887e-01 +0.0000000e+00j   8.8956222e-01 +0.0000000e+00j
4.150e+00   6.9692983e-01 +0.0000000e+00j   8.9174666e-01 +0.0000000e+00j
4.160e+00   6.9736136e-01 +0.0000000e+00j   8.9393216e-01 +0.0000000e+00j
4.170e+00   6.9779345e-01 +0.0000000e+00j   8.9611871e-01 +0.0000000e+00j
4.180e+00   6.9822611e-01 +0.0000000e+00j   8.9830630e-01 +0.0000000e+00j
4.190e+00   6.9865932e-01 +0.0000000e+00j   9.0049495e-01 +0.0000000e+00j
4.200e+00   6.9909308e-01 +0.0000000e+00j   9.0268463e-01 +0.0000000e+00j
4.210e+00   6.9952740e-01 +0.0000000e+00j   9.0487534e-01 +0.0000000e+00j
4.220e+00   6.9996227e-01 +0.0000000e+00j   9.0706709e-01 +0.0000000e+00j
4.230e+00   7.0039768e-01 +0.0000000e+00j   9.0925987e-01 +0.0000000e+00j
4.240e+00   7.0083364e-01 +0.0000000e+00j   9.1145367e-01 +0.0000000e+00j
4.250e+00   7.0127015e-01 +0.0000000e+00j   9.1364849e-01 +0.0000000e+00j
4.260e+00   7.0170719e-01 +0.0000000e+00j   9.1584432e-01 +0.0000000e+00j
4.270e+00   7.0214478e-01 +0.0000000e+00j   9.1804117e-01 +0.0000000e+00j
4.280e+00   7.0258290e-01 +0.0000000e+00j   9.2023902e-01 +0.0000000e+00j
4.290e+00   7.0302156e-01 +0.0000000e+00j   9.2243787e-01 +0.0000000e+00j
4.300e+00   7.0346075e-01 +0.0000000e+00j   9.2463772e-01 +0.0000000e+00j
4.310e+00   7.0390047e-01 +0.0000000e+00j   9.2683857e-01 +0.0000000e+00j
4.320e+00   7.0434072e-01 +0.0000000e+00j   9.2904041e-01 +0.0000000e+00j
4.330e+00   7.0478150e-01 +0.0000000e+00j   9.3124323e-01 +0.0000000e+00j
4.340e+00   7.0522280e-01 +0.0000000e+00j   9.3344704e-01 +0.0000000e+00j
4.350e+00   7.0566462e-01 +0.0000000e+00j   9.3565182e-01 +0.0000000e+00j
4.360e+00   7.0610696e-01 +0.0000000e+00j   9.3785758e-01 +0.0000000e+00j
4.370e+00   7.0654983e-01 +0.0000000e+00j   9.4006430e-01 +0.0000000e+00j
4.380e+00   7.0699320e-01 +0.0000000e+00j   9.4227200e-01 +0.0000000e+00j
4.390e+00   7.0743710e-01 +0.0000000e+00j   9.4448065e-01 +0.0000000e+00j
4.400e+00   7.0788150e-01 +0.0000000e+00j   9.4669026e-01 +0.0000000e+00j
4.410e+00   7.0832642e-01 +0.0000000e+00j   9.4890083e-01 +0.0000000e+00j
4.420e+00   7.0877184e-01 +0.0000000e+00j   9.5111234e-01 +0.0000000e+00j
4.430e+00   7.0921777e-01 +0.0000000e+00j   9.5332480e-01 +0.0000000e+00j
4.440e+00   7.0966421e-01 +0.0000000e+00j   9.5553820e-01 +0.0000000e+00j
4.450e+00   7.1011115e-01 +0.0000000e+00j   9.5775254e-01 +0.0000000e+00j
4.460e+00   7.1055859e-01 +0.0000000e+00j   9.5996781e-01 +0.0000000e+00j
4.470e+00   7.1100653e-01 +0.0000000e+00j   9.6218401e-01 +0.0000000e+00j
4.480e+00   7.1145496e-01 +0.0000000e+00j   9.6440114e-01 +0.0000000e+00j
4.490e+00   7.1190389e-01 +0.0000000e+00j   9.6661918e-01 +0.0000000e+00j
4.500e+00   7.1235332e-01 +0.0000000e+00j   9.6883815e-01 +0.0000000e+00j
4.510e+00   7.1280323e-01 +0.0000000e+00j   9.7105803e-01 +0.0000000e+00j
4.520e+00   7.1325364e-01 +0.0000000e+00j   9.7327882e-01 +0.0000000e+00j
4.530e+00   7.1370453e-01 +0.0000000e+00j   9.7550051e-01 +0.0000000e+00j
4.540e+00   7.1415591e-01 +0.0000000e+00j   9.7772311e-01 +0.0000000e+00j
4.550e+00   7.1460778e-01 +0.0000000e+00j   9.7994660e-01 +0.0000000e+00j
4.560e+00   7.1506013e-01 +0.0000000e+00j   9.8217099e-01 +0.0000000e+00j
4.570e+00   7.1551296e-01 +0.0000000e+00j   9.8439626e-01 +0.0000000e+00j
4.580e+00   7.1596626e-01 +0.0000000e+00j   9.8662243e-01 +0.0000000e+00j
4.590e+00   7.1642005e-01 +0.0000000e+00j   9.8884947e-01 +0.0000000e+00j
4.600e+00   7.1687431e-01 +0.0000000e+00j   9.9107740e-01 +0.0000000e+00j
4.610e+00   7.1732905e-01 +0.0000000e+00j   9.9330620e-01 +0.0000000e+00j
4.620e+00   7.1778425e-01 +0.0000000e+00j   9.9553587e-01 +0.0000000e+00j
4.630e+00   7.1823993e-01 +0.0000000e+00j   9.9776641e-01 +0.0000000e+00j
4.640e+00   7.1869608e-01 +0.0000000e+00j   9.9999781e-01 +0.0000000e+00j
4.650e+00   7.1915269e-01 +0.0000000e+00j   1.0022301e+00 +0.0000000e+00j
4.660e+00   7.1960977e-01 +0.0000000e+00j   1.0044632e+00 +0.0000000e+00j
4.670e+00   7.2006732e-01 +0.0000000e+00j   1.0066972e+00 +0.0000000e+00j
4.680e+00   7.2052532e-01 +0.0000000e+00j   1.0089320e+00 +0.0000000e+00j
4.690e+00   7.2098379e-01 +0.0000000e+00j   1.0111676e+00 +0.0000000e+00j
4.700e+00   7.2144271e-01 +0.0000000e+00j   1.0134042e+00 +0.0000000e+00j
4.710e+00   7.2190209e-01 +0.0000000e+00j   1.0156415e+00 +0.0000000e+00j
4.720e+00   7.2236193e-01 +0.0000000e+00j   1.0178797e+00 +0.0000000e+00j
4.730e+00   7.2282222e-01 +0.0000000e+00j   1.0201187e+00 +0.0000000e+00j
4.740e+00   7.2328297e-01 +0.0000000e+00j   1.0223585e+00 +0.0000000e+00j
4.750e+00   7.2374416e-01 +0.0000000e+00j   1.0245992e+00 +0.0000000e+00j
4.760e+00   7.2420580e-01 +0.0000000e+00j   1.0268407e+00 +0.0000000e+00j
4.770e+00   7.2466789e-01 +0.0000000e+00j   1.0290830e+00 +0.0000000e+00j
4.780e+00   7.2513043e-01 +0.0000000e+00j   1.0313261e+00 +0.0000000e+00j
4.790e+00   7.2559341e-01 +0.0000000e+00j   1.0335700e+00 +0.0000000e+00j
4.800e+00   7.2605683e-01 +0.0000000e+00j   1.0358147e+00 +0.0000000e+00j
4.810e+00   7.2652069e-01 +0.0000000e+00j   1.0380602e+00 +0.0000000e+00j
4.820e+00   7.2698500e-01 +0.0000000e+00j   1.0403066e+00 +0.0000000e+00j
4.830e+00   7.2744974e-01 +0.0000000e+00j   1.0425537e+00 +0.0000000e+00j
4.840e+00   7.2791492e-01 +0.0000000e+00j   1.0448016e+00 +0.0000000e+00j
4.850e+00   7.2838053e-01 +0.0000000e+00j   1.0470503e+00 +0.0000000e+00j
4.860e+00   7.2884657e-01 +0.0000000e+00j   1.0492998e+00 +0.0000000e+00j
4.870e+00   7.2931305e-01 +0.0000000e+00j   1.0515500e+00 +0.0000000e+00j
4.880e+00   7.2977996e-01 +0.0000000e+00j   1.0538011e+00 +0.0000000e+00j
4.890e+00   7.3024729e-01 +0.0000000e+00j   1.0560529e+00 +0.0000000e+00j
4.900e+00   7.3071505e-01 +0.0000000e+00j   1.0583055e+00 +0.0000000e+00j
4.910e+00   7.3118324e-01 +0.0000000e+00j   1.0605589e+00 +0.0000000e+00j
4.920e+00   7.3165185e-01 +0.0000000e+00j   1.0628130e+00 +0.0000000e+00j
4.930e+00   7.3212089e-01 +0.0000000e+00j   1.0650679e+00 +0.0000000e+00j
4.940e+00   7.3259034e-01 +0.0000000e+00j   1.0673235e+00 +0.0000000e+00j
4.950e+00   7.3306022e-01 +0.0000000e+00j   1.0695799e+00 +0.0000000e+00j
4.960e+00   7.3353051e-01 +0.0000000e+00j   1.0718371e+00 +0.0000000e+00j
4.970e+00   7.3400122e-01 +0.0000000e+00j   1.0740950e+00 +0.0000000e+00j
4.980e+00   7.3447234e-01 +0.0000000e+00j   1.0763536e+00 +0.0000000e+00j
4.990e+00   7.3494388e-01 +0.0000000e+00j   1.0786130e+00 +0.0000000e+00j
5.000e+00   7.3541583e-01 +0.0000000e+00j   1.0808732e+00 +0.0000000e+00j
5.010e+00   7.3588819e-01 +0.0000000e+00j   1.0831340e+00 +0.0000000e+00j
5.020e+00   7.3636096e-01 +0.0000000e+00j   1.0853956e+00 +0.0000000e+00j
5.030e+00   7.3683414e-01 +0.0000000e+00j   1.0876579e+00 +0.0000000e+00j
5.040e+00   7.3730773e-01 +0.0000000e+00j   1.0899210e+00 +0.0000000e+00j
5.050e+00   7.3778171e-01 +0.0000000e+00j   1.0921848e+00 +0.0000000e+00j
5.060e+00   7.3825611e-01 +0.0000000e+00j   1.0944493e+00 +0.0000000e+00j
5.070e+00   7.3873090e-01 +0.0000000e+00j   1.0967145e+00 +0.0000000e+00j
5.080e+00   7.3920610e-01 +0.0000000e+00j   1.0989804e+00 +0.0000000e+00j
5.090e+00   7.3968169e-01 +0.0000000e+00j   1.1012471e+00 +0.0000000e+00j
5.100e+00   7.4015768e-01 +0.0000000e+00j   1.1035144e+00 +0.0000000e+00j
5.110e+00   7.4063407e-01 +0.0000000e+00j   1.1057825e+00 +0.0000000e+00j
5.120e+00   7.4111086e-01 +0.0000000e+00j   1.1080512e+00 +0.0000000e+00j
5.130e+00   7.4158803e-01 +0.0000000e+00j   1.1103207e+00 +0.0000000e+00j
5.140e+00   7.4206560e-01 +0.0000000e+00j   1.1125908e+00 +0.0000000e+00j
5.150e+00   7.4254356e-01 +0.0000000e+00j   1.1148617e+00 +0.0000000e+00j
5.160e+00   7.4302191e-01 +0.0000000e+00j   1.1171332e+00 +0.0000000e+00j
5.170e+00   7.4350065e-01 +0.0000000e+00j   1.1194054e+00 +0.0000000e+00j
5.180e+00   7.4397978e-01 +0.0000000e+00j   1.1216784e+00 +0.0000000e+00j
5.190e+00   7.4445929e-01 +0.0000000e+00j   1.1239519e+00 +0.0000000e+00j
5.200e+00   7.4493918e-01 +0.0000000e+00j   1.1262262e+00 +0.0000000e+00j
5.210e+00   7.4541946e-01 +0.0000000e+00j   1.1285012e+00 +0.0000000e+00j
5.220e+00   7.4590012e-01 +0.0000000e+00j   1.1307768e+00 +0.0000000e+00j
5.230e+00   7.4638115e-01 +0.0000000e+00j   1.1330531e+00 +0.0000000e+00j
5.240e+00   7.4686257e-01 +0.0000000e+00j   1.1353300e+00 +0.0000000e+00j
5.250e+00   7.4734436e-01 +0.0000000e+00j   1.1376076e+00 +0.0000000e+00j
5.260e+00   7.4782653e-01 +0.0000000e+00j   1.1398859e+00 +0.0000000e+00j
5.270e+00   7.4830908e-01 +0.0000000e+00j   1.1421649e+00 +0.0000000e+00j
5.280e+00   7.4879200e-01 +0.0000000e+00j   1.1444445e+00 +0.0000000e+00j
5.290e+00   7.4927529e-01 +0.0000000e+00j   1.1467247e+00 +0.0000000e+00j
5.300e+00   7.4975895e-01 +0.0000000e+00j   1.1490056e+00 +0.0000000e+00j
5.310e+00   7.5024298e-01 +0.0000000e+00j   1.1512871e+00 +0.0000000e+00j
5.320e+00   7.5072738e-01 +0.0000000e+00j   1.1535693e+00 +0.0000000e+00j
5.330e+00   7.5121214e-01 +0.0000000e+00j   1.1558522e+00 +0.0000000e+00j
5.340e+00   7.5169727e-01 +0.0000000e+00j   1.1581357e+00 +0.0000000e+00j
5.350e+00   7.5218277e-01 +0.0000000e+00j   1.1604198e+00 +0.0000000e+00j
5.360e+00   7.5266863e-01 +0.0000000e+00j   1.1627045e+00 +0.0000000e+00j
5.370e+00   7.5315485e-01 +0.0000000e+00j   1.1649899e+00 +0.0000000e+00j
5.380e+00   7.5364143e-01 +0.0000000e+00j   1.1672759e+00 +0.0000000e+00j
5.390e+00   7.5412837e-01 +0.0000000e+00j   1.1695625e+00 +0.0000000e+00j
5.400e+00   7.5461566e-01 +0.0000000e+00j   1.1718498e+00 +0.0000000e+00j
5.410e+00   7.5510332e-01 +0.0000000e+00j   1.1741377e+00 +0.0000000e+00j
5.420e+00   7.5559133e-01 +0.0000000e+00j   1.1764262e+00 +0.0000000e+00j
5.430e+00   7.5607969e-01 +0.0000000e+00j   1.1787153e+00 +0.0000000e+00j
5.440e+00   7.5656841e-01 +0.0000000e+00j   1.1810050e+00 +0.0000000e+00j
5.450e+00   7.5705748e-01 +0.0000000e+00j   1.1832954e+00 +0.0000000e+00j
5.460e+00   7.5754690e-01 +0.0000000e+00j   1.1855863e+00 +0.0000000e+00j
5.470e+00   7.5803667e-01 +0.0000000e+00j   1.1878779e+00 +0.0000000e+00j
5.480e+00   7.5852679e-01 +0.0000000e+00j   1.1901700e+00 +0.0000000e+00j
5.490e+00   7.5901725e-01 +0.0000000e+00j   1.1924628e+00 +0.0000000e+00j
5.500e+00   7.5950806e-01 +0.0000000e+00j   1.1947561e+00 +0.0000000e+00j
5.510e+00   7.5999922e-01 +0.0000000e+00j   1.1970501e+00 +0.0000000e+00j
5.520e+00   7.6049071e-01 +0.0000000e+00j   1.1993446e+00 +0.0000000e+00j
5.530e+00   7.6098255e-01 +0.0000000e+00j   1.2016398e+00 +0.0000000e+00j
5.540e+00   7.6147473e-01 +0.0000000e+00j   1.2039355e+00 +0.0000000e+00j
5.550e+00   7.6196726e-01 +0.0000000e+00j   1.2062318e+00 +0.0000000e+00j
5.560e+00   7.6246011e-01 +0.0000000e+00j   1.2085287e+00 +0.0000000e+00j
5.570e+00   7.6295331e-01 +0.0000000e+00j   1.2108262e+00 +0.0000000e+00j
5.580e+00   7.6344684e-01 +0.0000000e+00j   1.2131243e+00 +0.0000000e+00j
5.590e+00   7.6394071e-01 +0.0000000e+00j   1.2154229e+00 +0.0000000e+00j
5.600e+00   7.6443491e-01 +0.0000000e+00j   1.2177221e+00 +0.0000000e+00j
5.610e+00   7.6492945e-01 +0.0000000e+00j   1.2200219e+00 +0.0000000e+00j
5.620e+00   7.6542432e-01 +0.0000000e+00j   1.2223222e+00 +0.0000000e+00j
5.630e+00   7.6591951e-01 +0.0000000e+00j   1.2246232e+00 +0.0000000e+00j
5.640e+00   7.6641504e-01 +0.0000000e+00j   1.2269246e+00 +0.0000000e+00j
5.650e+00   7.6691089e-01 +0.0000000e+00j   1.2292267e+00 +0.0000000e+00j
5.660e+00   7.6740707e-01 +0.0000000e+00j   1.2315293e+00 +0.0000000e+00j
5.670e+00   7.6790358e-01 +0.0000000e+00j   1.2338325e+00 +0.0000000e+00j
5.680e+00   7.6840041e-01 +0.0000000e+00j   1.2361362e+00 +0.0000000e+00j
5.690e+00   7.6889757e-01 +0.0000000e+00j   1.2384405e+00 +0.0000000e+00j
5.700e+00   7.6939505e-01 +0.0000000e+00j   1.2407453e+00 +0.0000000e+00j
5.710e+00   7.6989285e-01 +0.0000000e+00j   1.2430507e+00 +0.0000000e+00j
5.720e+00   7.7039097e-01 +0.0000000e+00j   1.2453566e+00 +0.0000000e+00j
5.730e+00   7.7088941e-01 +0.0000000e+00j   1.2476631e+00 +0.0000000e+00j
5.740e+00   7.7138817e-01 +0.0000000e+00j   1.2499701e+00 +0.0000000e+00j
5.750e+00   7.7188724e-01 +0.0000000e+00j   1.2522776e+00 +0.0000000e+00j
5.760e+00   7.7238663e-01 +0.0000000e+00j   1.2545857e+00 +0.0000000e+00j
5.770e+00   7.7288634e-01 +0.0000000e+00j   1.2568944e+00 +0.0000000e+00j
5.780e+00   7.7338636e-01 +0.0000000e+00j   1.2592035e+00 +0.0000000e+00j
5.790e+00   7.7388669e-01 +0.0000000e+00j   1.2615132e+00 +0.0000000e+00j
5.800e+00   7.7438733e-01 +0.0000000e+00j   1.2638234e+00 +0.0000000e+00j
5.810e+00   7.7488829e-01 +0.0000000e+00j   1.2661342e+00 +0.0000000e+00j
5.820e+00   7.7538955e-01 +0.0000000e+00j   1.2684455e+00 +0.0000000e+00j
5.830e+00   7.7589112e-01 +0.0000000e+00j   1.2707573e+00 +0.0000000e+00j
5.840e+00   7.7639300e-01 +0.0000000e+00j   1.2730696e+00 +0.0000000e+00j
5.850e+00   7.7689519e-01 +0.0000000e+00j   1.2753824e+00 +0.0000000e+00j
5.860e+00   7.7739768e-01 +0.0000000e+00j   1.2776958e+00 +0.0000000e+00j
5.870e+00   7.7790048e-01 +0.0000000e+00j   1.2800097e+00 +0.0000000e+00j
5.880e+00   7.7840358e-01 +0.0000000e+00j   1.2823241e+00 +0.0000000e+00j
5.890e+00   7.7890698e-01 +0.0000000e+00j   1.2846390e+00 +0.0000000e+00j
5.900e+00   7.7941068e-01 +0.0000000e+00j   1.2869544e+00 +0.0000000e+00j
5.910e+00   7.7991468e-01 +0.0000000e+00j   1.2892703e+00 +0.0000000e+00j
5.920e+00   7.8041898e-01 +0.0000000e+00j   1.2915867e+00 +0.0000000e+00j
5.930e+00   7.8092358e-01 +0.0000000e+00j   1.2939036e+00 +0.0000000e+00j
5.940e+00   7.8142848e-01 +0.0000000e+00j   1.2962210e+00 +0.0000000e+00j
5.950e+00   7.8193367e-01 +0.0000000e+00j   1.2985390e+00 +0.0000000e+00j
5.960e+00   7.8243916e-01 +0.0000000e+00j   1.3008574e+00 +0.0000000e+00j
5.970e+00   7.8294494e-01 +0.0000000e+00j   1.3031763e+00 +0.0000000e+00j
5.980e+00   7.8345102e-01 +0.0000000e+00j   1.3054957e+00 +0.0000000e+00j
5.990e+00   7.8395739e-01 +0.0000000e+00j   1.3078156e+00 +0.0000000e+00j
6.000e+00   7.8446404e-01 +0.0000000e+00j   1.3101360e+00 +0.0000000e+00j
6.010e+00   7.8497099e-01 +0.0000000e+00j   1.3124569e+00 +0.0000000e+00j
6.020e+00   7.8547823e-01 +0.0000000e+00j   1.3147782e+00 +0.0000000e+00j
6.030e+00   7.8598576e-01 +0.0000000e+00j   1.3171001e+00 +0.0000000e+00j
6.040e+00   7.8649357e-01 +0.0000000e+00j   1.3194224e+00 +0.0000000e+00j
6.050e+00   7.8700167e-01 +0.0000000e+00j   1.3217452e+00 +0.0000000e+00j
6.060e+00   7.8751005e-01 +0.0000000e+00j   1.3240685e+00 +0.0000000e+00j
6.070e+00   7.8801872e-01 +0.0000000e+00j   1.3263923e+00 +0.0000000e+00j
6.080e+00   7.8852767e-01 +0.0000000e+00j   1.3287165e+00 +0.0000000e+00j
6.090e+00   7.8903691e-01 +0.0000000e+00j   1.3310412e+00 +0.0000000e+00j


==> anc/Figure9.dat <==
# q , \Gamma_{\phi_1}(q), \Gamma_{\phi_2}(q), \Gamma_{\phi_3}(q), \Gamma_{\phi_4}(q)
0.000e+00   1.8796065e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.1830989e-01 +0.0000000e+00j   3.9512583e-01 +0.0000000e+00j
2.000e-02   1.8787143e-01 +1.6372542e-20j   3.1832355e-01 +0.0000000e+00j   3.1848405e-01 +-7.1659014e-20j   3.9510330e-01 +1.0949658e-19j
4.000e-02   1.8760503e-01 +-1.4712056e-19j   3.1836454e-01 +0.0000000e+00j   3.1900596e-01 +5.1187255e-19j   3.9503502e-01 +-5.8159242e-19j
6.000e-02   1.8716525e-01 +2.0911024e-19j   3.1987395e-01 +-2.9904362e-19j   3.1843286e-01 +0.0000000e+00j   3.9491888e-01 +-1.2690705e-19j
8.000e-02   1.8655818e-01 +-3.6610230e-19j   3.2108562e-01 +1.2625635e-18j   3.1852854e-01 +0.0000000e+00j   3.9475122e-01 +-1.3301421e-18j
1.000e-01   1.8579189e-01 +1.0676472e-18j   3.2263846e-01 +-2.2200243e-18j   3.1865159e-01 +0.0000000e+00j   3.9452653e-01 +1.1523771e-18j
1.200e-01   1.8487606e-01 +-5.3987503e-19j   3.2453059e-01 +2.9526692e-18j   3.1880205e-01 +0.0000000e+00j   3.9423704e-01 +-4.1475176e-18j
1.400e-01   1.8382152e-01 +1.6623488e-18j   3.2676193e-01 +-6.7573874e-18j   3.1897995e-01 +0.0000000e+00j   3.9387207e-01 +5.9624004e-18j
1.600e-01   1.8263989e-01 +-3.6327603e-18j   3.2933563e-01 +1.0658673e-17j   3.1918532e-01 +0.0000000e+00j   3.9341692e-01 +-5.2911889e-18j
1.800e-01   1.8134316e-01 +-3.3951883e-18j   3.3226023e-01 +1.2069506e-17j   3.1941822e-01 +0.0000000e+00j   3.9285115e-01 +-8.6743174e-18j
2.000e-01   1.7994335e-01 +-1.8431437e-18j   3.3555295e-01 +1.7014870e-17j   3.1967870e-01 +0.0000000e+00j   3.9214560e-01 +-8.7302348e-18j
2.200e-01   1.7845228e-01 +-1.2956216e-17j   3.3924535e-01 +-7.5294026e-18j   3.1996682e-01 +0.0000000e+00j   3.9125699e-01 +6.1827922e-17j
2.400e-01   1.7688132e-01 +4.3368087e-18j   3.4339445e-01 +3.5827302e-18j   3.2028263e-01 +0.0000000e+00j   3.9011704e-01 +8.7199436e-18j
2.600e-01   1.7524128e-01 +2.6020852e-18j   3.4810764e-01 +-2.0432022e-17j   3.2062622e-01 +0.0000000e+00j   3.8860766e-01 +2.1591920e-17j
2.800e-01   1.7354230e-01 +4.3232562e-18j   3.5361310e-01 +3.3377356e-17j   3.2099765e-01 +0.0000000e+00j   3.8649065e-01 +-7.2706401e-17j
3.000e-01   1.7179380e-01 +-1.6652668e-18j   3.6055524e-01 +5.9281083e-18j   3.2139699e-01 +0.0000000e+00j   3.8311230e-01 +5.8037787e-17j
3.200e-01   1.7000447e-01 +-2.1684043e-18j   3.7369906e-01 +4.2578565e-03j   3.2182434e-01 +0.0000000e+00j   3.7369906e-01 +-4.2578565e-03j
3.400e-01   1.6818229e-01 +-2.0816682e-17j   3.7564383e-01 +1.2842502e-02j   3.2227977e-01 +0.0000000e+00j   3.7564383e-01 +-1.2842502e-02j
3.600e-01   1.6633452e-01 +2.4286129e-17j   3.7766450e-01 +1.7675000e-02j   3.2276337e-01 +0.0000000e+00j   3.7766450e-01 +-1.7675000e-02j
3.800e-01   1.6446777e-01 +-6.9388939e-18j   3.7975785e-01 +-2.1443256e-02j   3.2327525e-01 +0.0000000e+00j   3.7975785e-01 +2.1443256e-02j
4.000e-01   1.6258806e-01 +1.7347235e-17j   3.8192094e-01 +2.4626269e-02j   3.2381549e-01 +0.0000000e+00j   3.8192094e-01 +-2.4626269e-02j
4.200e-01   1.6070082e-01 +-1.0408341e-17j   3.8415112e-01 +-2.7416533e-02j   3.2438418e-01 +0.0000000e+00j   3.8415112e-01 +2.7416533e-02j
4.400e-01   1.5881095e-01 +-1.7347235e-17j   3.8644600e-01 +-2.9913714e-02j   3.2498144e-01 +0.0000000e+00j   3.8644600e-01 +2.9913714e-02j
4.600e-01   1.5692293e-01 +0.0000000e+00j   3.8880342e-01 +-3.2176945e-02j   3.2560736e-01 +0.0000000e+00j   3.8880342e-01 +3.2176945e-02j
4.800e-01   1.5504076e-01 +-6.9388939e-18j   3.9122145e-01 +3.4244456e-02j   3.2626204e-01 +0.0000000e+00j   3.9122145e-01 +-3.4244456e-02j
5.000e-01   1.5316810e-01 +-6.9388939e-18j   3.9369831e-01 +-3.6142460e-02j   3.2694559e-01 +0.0000000e+00j   3.9369831e-01 +3.6142460e-02j
5.200e-01   1.5130825e-01 +-1.3877788e-17j   3.9623242e-01 +3.7889694e-02j   3.2765810e-01 +0.0000000e+00j   3.9623242e-01 +-3.7889694e-02j
5.400e-01   1.4946422e-01 +1.0408341e-17j   3.9882233e-01 +-3.9499956e-02j   3.2839969e-01 +0.0000000e+00j   3.9882233e-01 +3.9499956e-02j
5.600e-01   1.4763873e-01 +-3.1225023e-17j   4.0146673e-01 +-4.0983618e-02j   3.2917045e-01 +0.0000000e+00j   4.0146673e-01 +4.0983618e-02j
5.800e-01   1.4583426e-01 +6.9388939e-18j   4.0416443e-01 +4.2348579e-02j   3.2997048e-01 +0.0000000e+00j   4.0416443e-01 +-4.2348579e-02j
6.000e-01   1.4405308e-01 +-1.7347235e-17j   4.0691432e-01 +4.3600882e-02j   3.3079989e-01 +0.0000000e+00j   4.0691432e-01 +-4.3600882e-02j
6.200e-01   1.4229728e-01 +-1.0408341e-17j   4.0971541e-01 +4.4745138e-02j   3.3165877e-01 +0.0000000e+00j   4.0971541e-01 +-4.4745138e-02j
6.400e-01   1.4056874e-01 +3.8163916e-17j   4.1256678e-01 +4.5784811e-02j   3.3254722e-01 +0.0000000e+00j   4.1256678e-01 +-4.5784811e-02j
6.600e-01   1.3886923e-01 +-2.0816682e-17j   4.1546756e-01 +4.6722423e-02j   3.3346532e-01 +0.0000000e+00j   4.1546756e-01 +-4.6722423e-02j
6.800e-01   1.3720034e-01 +2.7755576e-17j   4.1841695e-01 +-4.7559700e-02j   3.3441316e-01 +0.0000000e+00j   4.1841695e-01 +4.7559700e-02j
7.000e-01   1.3556359e-01 +3.4694470e-18j   4.2141422e-01 +-4.8297672e-02j   3.3539083e-01 +0.0000000e+00j   4.2141422e-01 +4.8297672e-02j
7.200e-01   1.3396033e-01 +1.0408341e-17j   4.2445867e-01 +-4.8936744e-02j   3.3639841e-01 +0.0000000e+00j   4.2445867e-01 +4.8936744e-02j
7.400e-01   1.3239187e-01 +-3.1225023e-17j   4.2754963e-01 +4.9476739e-02j   3.3743596e-01 +0.0000000e+00j   4.2754963e-01 +-4.9476739e-02j
7.600e-01   1.3085938e-01 +2.0816682e-17j   4.3068648e-01 +4.9916930e-02j   3.3850356e-01 +0.0000000e+00j   4.3068648e-01 +-4.9916930e-02j
7.800e-01   1.2936400e-01 +1.7347235e-17j   4.3386860e-01 +-5.0256044e-02j   3.3960126e-01 +0.0000000e+00j   4.3386860e-01 +5.0256044e-02j
8.000e-01   1.2790675e-01 +1.0408341e-17j   4.3709543e-01 +-5.0492256e-02j   3.4072912e-01 +0.0000000e+00j   4.3709543e-01 +5.0492256e-02j
8.200e-01   1.2648864e-01 +-3.4694470e-18j   4.4036641e-01 +5.0623169e-02j   3.4188720e-01 +0.0000000e+00j   4.4036641e-01 +-5.0623169e-02j
8.400e-01   1.2511057e-01 +-2.7755576e-17j   4.4368098e-01 +5.0645771e-02j   3.4307552e-01 +0.0000000e+00j   4.4368098e-01 +-5.0645771e-02j
8.600e-01   1.2377342e-01 +0.0000000e+00j   4.4703862e-01 +-5.0556378e-02j   3.4429411e-01 +0.0000000e+00j   4.4703862e-01 +5.0556378e-02j
8.800e-01   1.2247801e-01 +6.9388939e-18j   4.5043880e-01 +5.0350551e-02j   3.4554301e-01 +0.0000000e+00j   4.5043880e-01 +-5.0350551e-02j
9.000e-01   1.2122512e-01 +-2.4286129e-17j   4.5388102e-01 +5.0022989e-02j   3.4682223e-01 +0.0000000e+00j   4.5388102e-01 +-5.0022989e-02j
9.200e-01   1.2001548e-01 +0.0000000e+00j   4.5736475e-01 +4.9567380e-02j   3.4813177e-01 +0.0000000e+00j   4.5736475e-01 +-4.9567380e-02j
9.400e-01   1.1884979e-01 +-3.4694470e-18j   4.6088948e-01 +-4.8976206e-02j   3.4947162e-01 +0.0000000e+00j   4.6088948e-01 +4.8976206e-02j
9.600e-01   1.1772872e-01 +-1.3877788e-17j   4.6445471e-01 +4.8240480e-02j   3.5084177e-01 +0.0000000e+00j   4.6445471e-01 +-4.8240480e-02j
9.800e-01   1.1665290e-01 +2.2551405e-17j   4.6805993e-01 +-4.7349386e-02j   3.5224220e-01 +0.0000000e+00j   4.6805993e-01 +4.7349386e-02j
1.000e+00   1.1562294e-01 +2.6020852e-17j   4.7170462e-01 +4.6289784e-02j   3.5367286e-01 +0.0000000e+00j   4.7170462e-01 +-4.6289784e-02j
1.020e+00   1.1463940e-01 +3.1225023e-17j   4.7538828e-01 +-4.5045508e-02j   3.5513371e-01 +0.0000000e+00j   4.7538828e-01 +4.5045508e-02j
1.040e+00   1.1370284e-01 +-1.7347235e-17j   4.7911037e-01 +-4.3596332e-02j   3.5662470e-01 +0.0000000e+00j   4.7911037e-01 +4.3596332e-02j
1.060e+00   1.1281376e-01 +3.6429193e-17j   4.8287038e-01 +4.1916430e-02j   3.5814574e-01 +0.0000000e+00j   4.8287038e-01 +-4.1916430e-02j
1.080e+00   1.1197268e-01 +-3.4694470e-18j   4.8666776e-01 +-3.9971931e-02j   3.5969676e-01 +0.0000000e+00j   4.8666776e-01 +3.9971931e-02j
1.100e+00   1.1118006e-01 +-1.5612511e-17j   4.9050200e-01 +3.7716874e-02j   3.6127767e-01 +0.0000000e+00j   4.9050200e-01 +-3.7716874e-02j
1.120e+00   1.1043634e-01 +-3.9898640e-17j   4.9437252e-01 +3.5086014e-02j   3.6288835e-01 +0.0000000e+00j   4.9437252e-01 +-3.5086014e-02j
1.140e+00   1.0974196e-01 +2.2551405e-17j   4.9827880e-01 +3.1980837e-02j   3.6452869e-01 +0.0000000e+00j   4.9827880e-01 +-3.1980837e-02j
1.160e+00   1.0909732e-01 +-5.2041704e-18j   5.0222025e-01 +2.8238670e-02j   3.6619856e-01 +0.0000000e+00j   5.0222025e-01 +-2.8238670e-02j
1.180e+00   1.0850281e-01 +2.1684043e-17j   5.0619632e-01 +-2.3549941e-02j   3.6789781e-01 +0.0000000e+00j   5.0619632e-01 +2.3549941e-02j
1.200e+00   1.0795877e-01 +-1.9949320e-17j   5.1020642e-01 +1.7144507e-02j   3.6962628e-01 +0.0000000e+00j   5.1020642e-01 +-1.7144507e-02j
1.220e+00   1.0746557e-01 +4.3801768e-17j   5.1424997e-01 +-3.8803510e-03j   3.7138381e-01 +0.0000000e+00j   5.1424997e-01 +3.8803510e-03j
1.240e+00   1.0702351e-01 +-3.1028405e-18j   5.0152172e-01 +-9.2851131e-17j   3.7317021e-01 +0.0000000e+00j   5.3513102e-01 +3.0262134e-17j
1.260e+00   1.0663291e-01 +-2.5418331e-17j   4.9796490e-01 +3.0644887e-16j   3.7498528e-01 +0.0000000e+00j   5.4690515e-01 +-2.2551939e-16j
1.280e+00   1.0629403e-01 +-1.7799493e-17j   4.9600617e-01 +1.3125831e-16j   3.7682883e-01 +0.0000000e+00j   5.5714446e-01 +-1.1345881e-16j
1.300e+00   1.0600714e-01 +-1.6832210e-17j   4.9483276e-01 +2.1698641e-16j   3.7870063e-01 +0.0000000e+00j   5.6666049e-01 +-1.4464305e-16j
1.320e+00   1.0577247e-01 +4.6761089e-17j   4.9414228e-01 +-3.4707165e-16j   3.8060044e-01 +0.0000000e+00j   5.7575437e-01 +1.8928826e-16j
1.340e+00   1.0559026e-01 +1.5064494e-17j   4.9378377e-01 +-7.5289610e-17j   3.8252803e-01 +0.0000000e+00j   5.8457580e-01 +6.0225116e-17j
1.360e+00   1.0546070e-01 +-1.1530867e-17j   4.9366952e-01 +-6.3803546e-17j   3.8448314e-01 +0.0000000e+00j   5.9321121e-01 +-3.5687889e-17j
1.380e+00   1.0538396e-01 +-2.6156295e-17j   4.9374348e-01 +2.7241741e-17j   3.8646549e-01 +0.0000000e+00j   6.0171533e-01 +-8.4352173e-17j
1.400e+00   1.0536022e-01 +-3.6686477e-17j   4.9396742e-01 +4.0431686e-17j   3.8847481e-01 +0.0000000e+00j   6.1012512e-01 +-1.1476751e-16j
1.420e+00   1.0538961e-01 +-3.4945361e-17j   4.9431394e-01 +8.2087602e-17j   3.9051080e-01 +0.0000000e+00j   6.1846662e-01 +-7.4897817e-17j
1.440e+00   1.0547224e-01 +1.1317688e-17j   4.9476268e-01 +-7.3734607e-17j   3.9257317e-01 +0.0000000e+00j   6.2675888e-01 +3.4661344e-17j
1.460e+00   1.0560823e-01 +3.8762636e-17j   4.9529805e-01 +-1.4429152e-16j   3.9466159e-01 +0.0000000e+00j   6.3501616e-01 +1.0552888e-16j
1.480e+00   1.0579765e-01 +1.9232358e-17j   4.9590780e-01 +-9.7662059e-17j   3.9677575e-01 +0.0000000e+00j   6.4324935e-01 +5.0674125e-17j
1.500e+00   1.0604056e-01 +8.5844999e-18j   4.9658212e-01 +-2.2539471e-18j   3.9891531e-01 +0.0000000e+00j   6.5146690e-01 +2.1425023e-17j
1.520e+00   1.0633701e-01 +-4.9947711e-18j   4.9731303e-01 +1.7484567e-17j   4.0107992e-01 +0.0000000e+00j   6.5967544e-01 +-1.2489796e-17j
1.540e+00   1.0668702e-01 +8.7937089e-18j   4.9809391e-01 +-1.1018914e-16j   4.0326924e-01 +0.0000000e+00j   6.6788023e-01 +1.8128703e-17j
1.560e+00   1.0709059e-01 +-1.6845551e-17j   4.9891920e-01 +2.7986581e-19j   4.0548289e-01 +0.0000000e+00j   6.7608543e-01 +-3.8945466e-17j
1.580e+00   1.0754770e-01 +-1.2001492e-17j   4.9978423e-01 +-2.2556784e-17j   4.0772051e-01 +0.0000000e+00j   6.8429438e-01 +-4.8708451e-17j
1.600e+00   1.0805832e-01 +-1.6279938e-17j   5.0068494e-01 +4.8198862e-17j   4.0998172e-01 +0.0000000e+00j   6.9250973e-01 +-3.1918924e-17j
1.620e+00   1.0862239e-01 +9.1598386e-18j   5.0161788e-01 +-2.5411138e-17j   4.1226614e-01 +0.0000000e+00j   7.0073359e-01 +1.6251299e-17j
1.640e+00   1.0923984e-01 +2.0879646e-17j   5.0257999e-01 +-3.9810788e-17j   4.1457335e-01 +0.0000000e+00j   7.0896762e-01 +1.8931142e-17j
1.660e+00   1.0991057e-01 +-4.9999016e-17j   5.0356861e-01 +9.0149009e-17j   4.1690297e-01 +0.0000000e+00j   7.1721312e-01 +-9.5661145e-17j
1.680e+00   1.1063448e-01 +-5.9948592e-18j   5.0458140e-01 +-3.7673256e-17j   4.1925459e-01 +0.0000000e+00j   7.2547108e-01 +-3.9598612e-17j
1.700e+00   1.1141144e-01 +2.2663790e-17j   5.0561624e-01 +-3.8877823e-17j   4.2162779e-01 +0.0000000e+00j   7.3374225e-01 +4.3969608e-17j
1.720e+00   1.1224130e-01 +-1.7904018e-17j   5.0667127e-01 +3.8480034e-17j   4.2402216e-01 +0.0000000e+00j   7.4202714e-01 +-3.4453804e-17j
1.740e+00   1.1312390e-01 +1.6214297e-17j   5.0774479e-01 +-3.5175805e-17j   4.2643727e-01 +0.0000000e+00j   7.5032609e-01 +1.8961508e-17j
1.760e+00   1.1405905e-01 +-4.4396859e-18j   5.0883529e-01 +1.2972146e-17j   4.2887268e-01 +0.0000000e+00j   7.5863929e-01 +-8.5324606e-18j
1.780e+00   1.1504656e-01 +-1.3875210e-17j   5.0994137e-01 +-4.2690183e-17j   4.3132798e-01 +0.0000000e+00j   7.6696681e-01 +-2.6701333e-17j
1.800e+00   1.1608621e-01 +-6.5599852e-18j   5.1106178e-01 +3.8328959e-17j   4.3380273e-01 +0.0000000e+00j   7.7530858e-01 +-4.0133984e-18j
1.820e+00   1.1717778e-01 +-8.9699551e-19j   5.1219535e-01 +-3.8435431e-18j   4.3629647e-01 +0.0000000e+00j   7.8366446e-01 +-9.1372492e-18j
1.840e+00   1.1832100e-01 +4.4053821e-18j   5.1334104e-01 +-3.5385765e-17j   4.3880879e-01 +0.0000000e+00j   7.9203422e-01 +3.0980383e-17j
1.860e+00   1.1951563e-01 +-4.2365165e-18j   5.1449787e-01 +1.7224254e-17j   4.4133922e-01 +0.0000000e+00j   8.0041754e-01 +8.9005077e-19j
1.880e+00   1.2076139e-01 +2.1923043e-18j   5.1566494e-01 +2.0853105e-17j   4.4388733e-01 +0.0000000e+00j   8.0881408e-01 +4.7101660e-18j
1.900e+00   1.2205799e-01 +4.4764451e-18j   5.1684141e-01 +-1.7560755e-17j   4.4645268e-01 +0.0000000e+00j   8.1722341e-01 +-7.9347786e-19j
1.920e+00   1.2340511e-01 +-6.9486338e-18j   5.1802652e-01 +-7.7061514e-17j   4.4903481e-01 +0.0000000e+00j   8.2564508e-01 +-1.3134367e-17j
1.940e+00   1.2480244e-01 +2.0734632e-17j   5.1921955e-01 +-6.4509582e-17j   4.5163328e-01 +0.0000000e+00j   8.3407860e-01 +4.3774950e-17j
1.960e+00   1.2624966e-01 +8.4567428e-18j   5.2041982e-01 +-5.4299048e-17j   4.5424764e-01 +0.0000000e+00j   8.4252344e-01 +1.8086730e-17j
1.980e+00   1.2774641e-01 +1.3085538e-17j   5.2162672e-01 +-1.4797872e-16j   4.5687746e-01 +0.0000000e+00j   8.5097906e-01 +9.9930873e-18j
2.000e+00   1.2929234e-01 +-3.0297072e-17j   5.2283965e-01 +6.9127953e-17j   4.5952228e-01 +0.0000000e+00j   8.5944487e-01 +-2.4953093e-17j
2.020e+00   1.3088708e-01 +2.3209236e-17j   5.2405809e-01 +-4.3284554e-17j   4.6218167e-01 +0.0000000e+00j   8.6792031e-01 +3.3953106e-17j
2.040e+00   1.3253025e-01 +1.2732440e-17j   5.2528151e-01 +-3.6510053e-17j   4.6485519e-01 +0.0000000e+00j   8.7640476e-01 +2.3777613e-17j
2.060e+00   1.3422147e-01 +4.7189071e-19j   5.2650944e-01 +5.4745864e-18j   4.6754239e-01 +0.0000000e+00j   8.8489761e-01 +7.9313107e-18j
2.080e+00   1.3596033e-01 +-2.6053442e-17j   5.2774143e-01 +5.9438113e-17j   4.7024285e-01 +0.0000000e+00j   8.9339826e-01 +-3.3384670e-17j
2.100e+00   1.3774643e-01 +4.5872118e-17j   5.2897706e-01 +-9.3995425e-17j   4.7295613e-01 +0.0000000e+00j   9.0190606e-01 +4.8123308e-17j
2.120e+00   1.3957934e-01 +1.0139253e-17j   5.3021592e-01 +1.1772066e-16j   4.7568181e-01 +0.0000000e+00j   9.1042041e-01 +-2.9598246e-18j
2.140e+00   1.4145865e-01 +-4.3348295e-17j   5.3145765e-01 +9.0278221e-17j   4.7841946e-01 +0.0000000e+00j   9.1894068e-01 +-6.0807713e-17j
2.160e+00   1.4338391e-01 +-2.7188308e-17j   5.3270189e-01 +1.4756959e-16j   4.8116866e-01 +0.0000000e+00j   9.2746624e-01 +-2.3236772e-17j
2.180e+00   1.4535469e-01 +1.8651222e-17j   5.3394832e-01 +-3.6483592e-17j   4.8392901e-01 +0.0000000e+00j   9.3599648e-01 +1.7832369e-17j
2.200e+00   1.4737053e-01 +9.7774009e-19j   5.3519663e-01 +-1.0716744e-17j   4.8670008e-01 +0.0000000e+00j   9.4453078e-01 +-4.1387836e-18j
2.220e+00   1.4943099e-01 +-3.5019603e-18j   5.3644651e-01 +4.1249619e-18j   4.8948147e-01 +0.0000000e+00j   9.5306854e-01 +-1.4500789e-17j
2.240e+00   1.5153559e-01 +4.0732101e-18j   5.3769770e-01 +-1.5859737e-17j   4.9227279e-01 +0.0000000e+00j   9.6160915e-01 +-2.0912610e-18j
2.260e+00   1.5368389e-01 +3.0390529e-18j   5.3894993e-01 +7.9550297e-19j   4.9507364e-01 +0.0000000e+00j   9.7015202e-01 +-3.8345559e-18j
2.280e+00   1.5587540e-01 +2.3718069e-17j   5.4020296e-01 +-1.4827828e-16j   4.9788363e-01 +0.0000000e+00j   9.7869658e-01 +1.3537903e-17j
2.300e+00   1.5810964e-01 +-3.1899549e-17j   5.4145656e-01 +7.0964858e-17j   5.0070239e-01 +0.0000000e+00j   9.8724225e-01 +-3.9065309e-17j
2.320e+00   1.6038615e-01 +-7.4865781e-18j   5.4271052e-01 +-8.9822483e-17j   5.0352952e-01 +0.0000000e+00j   9.9578847e-01 +-1.3713241e-17j
2.340e+00   1.6270443e-01 +-7.9574594e-18j   5.4396463e-01 +2.4777651e-17j   5.0636467e-01 +0.0000000e+00j   1.0043347e+00 +1.0935384e-17j
2.360e+00   1.6506401e-01 +4.7939641e-19j   5.4521870e-01 +5.3854576e-18j   5.0920747e-01 +0.0000000e+00j   1.0128804e+00 +-5.8648540e-18j
2.380e+00   1.6746438e-01 +-1.6572316e-17j   5.4647255e-01 +2.3779024e-17j   5.1205757e-01 +0.0000000e+00j   1.0214250e+00 +-7.2067080e-18j
2.400e+00   1.6990507e-01 +-7.5629752e-18j   5.4772601e-01 +1.3650916e-16j   5.1491461e-01 +0.0000000e+00j   1.0299681e+00 +-4.0460949e-18j
2.420e+00   1.7238558e-01 +-1.7028991e-17j   5.4897893e-01 +1.4026158e-16j   5.1777825e-01 +0.0000000e+00j   1.0385091e+00 +-1.2210288e-17j
2.440e+00   1.7490542e-01 +2.5221848e-18j   5.5023115e-01 +1.1274590e-16j   5.2064816e-01 +0.0000000e+00j   1.0470476e+00 +9.6320095e-18j
2.460e+00   1.7746408e-01 +1.1178824e-17j   5.5148254e-01 +-1.7618918e-17j   5.2352400e-01 +0.0000000e+00j   1.0555830e+00 +-4.9879976e-19j
2.480e+00   1.8006109e-01 +5.3310639e-18j   5.5273297e-01 +-9.2160997e-18j   5.2640546e-01 +0.0000000e+00j   1.0641150e+00 +3.8850358e-18j
2.500e+00   1.8269593e-01 +-7.5605402e-18j   5.5398232e-01 +-3.9427955e-18j   5.2929222e-01 +0.0000000e+00j   1.0726431e+00 +-9.3133460e-18j
2.520e+00   1.8536812e-01 +5.7299388e-19j   5.5523048e-01 +4.5307008e-18j   5.3218398e-01 +0.0000000e+00j   1.0811669e+00 +-5.1036947e-18j
2.540e+00   1.8807716e-01 +6.1261924e-18j   5.5647734e-01 +9.5644858e-17j   5.3508043e-01 +0.0000000e+00j   1.0896859e+00 +2.3123581e-18j
2.560e+00   1.9082256e-01 +-2.9825534e-17j   5.5772280e-01 +5.8841180e-17j   5.3798128e-01 +0.0000000e+00j   1.0981999e+00 +-2.2076752e-17j
2.580e+00   1.9360383e-01 +-1.2914377e-17j   5.5896678e-01 +-1.0092810e-16j   5.4088624e-01 +0.0000000e+00j   1.1067083e+00 +-1.1057617e-17j
2.600e+00   1.9642047e-01 +5.3770666e-20j   5.6020919e-01 +1.1898474e-17j   5.4379505e-01 +0.0000000e+00j   1.1152108e+00 +1.9255428e-18j
2.620e+00   1.9927199e-01 +4.0457445e-19j   5.6144996e-01 +-1.0239087e-16j   5.4670742e-01 +0.0000000e+00j   1.1237071e+00 +-2.0971106e-18j
2.640e+00   2.0215791e-01 +-4.0594975e-17j   5.6268901e-01 +6.7591136e-17j   5.4962309e-01 +0.0000000e+00j   1.1321969e+00 +-3.3935054e-17j
2.660e+00   2.0507774e-01 +2.0676554e-17j   5.6392628e-01 +-2.2829661e-17j   5.5254181e-01 +0.0000000e+00j   1.1406797e+00 +2.2969789e-17j
2.680e+00   2.0803100e-01 +-2.7546073e-17j   5.6516172e-01 +-6.9715100e-17j   5.5546333e-01 +0.0000000e+00j   1.1491554e+00 +-2.0700023e-17j
2.700e+00   2.1101722e-01 +3.6507728e-17j   5.6639527e-01 +-6.0190716e-17j   5.5838741e-01 +0.0000000e+00j   1.1576236e+00 +3.0621882e-17j
2.720e+00   2.1403590e-01 +2.6312701e-17j   5.6762687e-01 +-1.5710827e-16j   5.6131380e-01 +0.0000000e+00j   1.1660841e+00 +1.9773262e-17j
2.740e+00   2.1708659e-01 +1.4250715e-17j   5.6885650e-01 +-1.7596913e-17j   5.6424229e-01 +0.0000000e+00j   1.1745365e+00 +3.3461985e-18j
2.760e+00   2.2016880e-01 +5.8938867e-18j   5.7008410e-01 +9.9096481e-17j   5.6717266e-01 +0.0000000e+00j   1.1829807e+00 +-7.8458530e-18j
2.780e+00   2.2328208e-01 +6.5776394e-18j   5.7130964e-01 +-1.5001164e-18j   5.7010468e-01 +0.0000000e+00j   1.1914163e+00 +1.8613709e-18j
2.800e+00   2.2642597e-01 +2.4341342e-18j   5.7303816e-01 +0.0000000e+00j   5.7253310e-01 +3.0928520e-18j   1.1998432e+00 +8.3508016e-18j
2.820e+00   2.2959999e-01 +1.4245303e-17j   5.7375445e-01 +-2.0388858e-17j   5.7597288e-01 +0.0000000e+00j   1.2082612e+00 +2.0021343e-17j
2.840e+00   2.3280371e-01 +-2.4546548e-17j   5.7497366e-01 +4.0877507e-17j   5.7890867e-01 +0.0000000e+00j   1.2166699e+00 +-9.3920652e-18j
2.860e+00   2.3603666e-01 +1.8595943e-18j   5.7619072e-01 +-6.0534208e-18j   5.8184533e-01 +0.0000000e+00j   1.2250694e+00 +-2.7450675e-18j
2.880e+00   2.3929840e-01 +-1.3782586e-18j   5.7740561e-01 +-1.0397434e-16j   5.8478268e-01 +0.0000000e+00j   1.2334593e+00 +-5.6697081e-18j
2.900e+00   2.4258850e-01 +2.6128300e-18j   5.7861831e-01 +-1.1006814e-16j   5.8772054e-01 +0.0000000e+00j   1.2418396e+00 +-3.5669925e-18j
2.920e+00   2.4590652e-01 +-1.4504791e-17j   5.7982882e-01 +2.1865570e-17j   5.9065875e-01 +0.0000000e+00j   1.2502100e+00 +-7.3607788e-18j
2.940e+00   2.4925201e-01 +-3.1802749e-17j   5.8103714e-01 +5.5697541e-17j   5.9359715e-01 +0.0000000e+00j   1.2585704e+00 +-2.3894792e-17j
2.960e+00   2.5262457e-01 +1.2768731e-19j   5.8224325e-01 +-9.2195166e-17j   5.9653558e-01 +0.0000000e+00j   1.2669207e+00 +1.8618581e-18j
2.980e+00   2.5602376e-01 +6.9755442e-18j   5.8344716e-01 +9.5987898e-17j   5.9947389e-01 +0.0000000e+00j   1.2752608e+00 +8.0588602e-18j
3.000e+00   2.5944916e-01 +-1.4944809e-18j   5.8464887e-01 +-1.1858919e-16j   6.0241194e-01 +0.0000000e+00j   1.2835905e+00 +1.6000258e-17j
3.020e+00   2.6290038e-01 +-1.4281951e-17j   5.8584838e-01 +1.7440303e-17j   6.0534959e-01 +0.0000000e+00j   1.2919098e+00 +3.7805419e-18j
3.040e+00   2.6637699e-01 +-2.6164839e-17j   5.8704570e-01 +3.5617221e-17j   6.0828670e-01 +0.0000000e+00j   1.3002186e+00 +-9.4523816e-18j
3.060e+00   2.6987861e-01 +1.8874662e-18j   5.8824083e-01 +-8.3110632e-18j   6.1122315e-01 +0.0000000e+00j   1.3085167e+00 +1.3362491e-17j
3.080e+00   2.7340482e-01 +2.2030567e-17j   5.8943378e-01 +-3.4851700e-17j   6.1415881e-01 +0.0000000e+00j   1.3168041e+00 +1.9760026e-17j
3.100e+00   2.7695525e-01 +-3.1937871e-18j   5.9062457e-01 +2.9302828e-18j   6.1709357e-01 +0.0000000e+00j   1.3250808e+00 +2.6350436e-19j
3.120e+00   2.8052950e-01 +-1.8138740e-17j   5.9181321e-01 +3.0291511e-17j   6.2002732e-01 +0.0000000e+00j   1.3333466e+00 +-5.2138769e-18j
3.140e+00   2.8412720e-01 +-1.5304023e-17j   5.9299972e-01 +3.2028887e-17j   6.2295994e-01 +0.0000000e+00j   1.3416016e+00 +-1.6839015e-18j
3.160e+00   2.8774797e-01 +-2.7566568e-17j   5.9418410e-01 +1.4318161e-16j   6.2589134e-01 +0.0000000e+00j   1.3498457e+00 +-1.0948536e-17j
3.180e+00   2.9139144e-01 +-1.9037446e-17j   5.9536638e-01 +5.3868967e-17j   6.2882142e-01 +0.0000000e+00j   1.3580788e+00 +-1.4014839e-17j
3.200e+00   2.9505724e-01 +2.0464489e-17j   5.9654657e-01 +-2.4808345e-17j   6.3175009e-01 +0.0000000e+00j   1.3663010e+00 +4.3438565e-18j
3.220e+00   2.9874503e-01 +-1.4010919e-18j   5.9772470e-01 +-8.1652419e-18j   6.3467725e-01 +0.0000000e+00j   1.3745121e+00 +2.6274399e-18j
3.240e+00   3.0245444e-01 +7.9017515e-18j   5.9890079e-01 +1.0550144e-16j   6.3760283e-01 +0.0000000e+00j   1.3827123e+00 +-2.3808858e-18j
3.260e+00   3.0618512e-01 +-4.0452705e-18j   6.0007485e-01 +-8.9391204e-19j   6.4052674e-01 +0.0000000e+00j   1.3909015e+00 +1.1878076e-17j
3.280e+00   3.0993674e-01 +3.8307608e-18j   6.0124691e-01 +-5.2294745e-18j   6.4344891e-01 +0.0000000e+00j   1.3990796e+00 +1.3987137e-18j
3.300e+00   3.1370896e-01 +-2.2954252e-18j   6.0241699e-01 +-1.0129482e-16j   6.4636926e-01 +0.0000000e+00j   1.4072468e+00 +-4.9316473e-19j
3.320e+00   3.1750145e-01 +-6.7155573e-18j   6.0358512e-01 +1.6020065e-17j   6.4928773e-01 +0.0000000e+00j   1.4154030e+00 +-5.8350604e-18j
3.340e+00   3.2131387e-01 +2.0166924e-17j   6.0475132e-01 +-3.3896908e-17j   6.5220425e-01 +0.0000000e+00j   1.4235482e+00 +1.3729984e-17j
3.360e+00   3.2514591e-01 +-8.4916304e-18j   6.0591562e-01 +1.0518742e-17j   6.5511876e-01 +0.0000000e+00j   1.4316824e+00 +1.4423349e-18j
3.380e+00   3.2899725e-01 +1.0117615e-17j   6.0707805e-01 +-4.6766661e-18j   6.5803121e-01 +0.0000000e+00j   1.4398057e+00 +8.4368388e-18j
3.400e+00   3.3286758e-01 +6.7476993e-18j   6.0823862e-01 +-5.2458319e-18j   6.6094153e-01 +0.0000000e+00j   1.4479181e+00 +-8.4407613e-18j
3.420e+00   3.3675659e-01 +-1.2092094e-18j   6.0939736e-01 +-1.1156865e-16j   6.6384968e-01 +0.0000000e+00j   1.4560197e+00 +-1.7138897e-18j
3.440e+00   3.4066399e-01 +1.2888175e-17j   6.1055431e-01 +-1.2157064e-17j   6.6675562e-01 +0.0000000e+00j   1.4641104e+00 +2.0085571e-17j
3.460e+00   3.4458948e-01 +-2.1041861e-17j   6.1170949e-01 +3.5179270e-17j   6.6965929e-01 +0.0000000e+00j   1.4721904e+00 +-1.0667962e-17j
3.480e+00   3.4853277e-01 +-2.9614216e-17j   6.1286293e-01 +-7.0670381e-17j   6.7256066e-01 +0.0000000e+00j   1.4802596e+00 +-7.2682586e-18j
3.500e+00   3.5249357e-01 +2.6460431e-17j   6.1401465e-01 +7.0592528e-17j   6.7545969e-01 +0.0000000e+00j   1.4883182e+00 +1.7438790e-17j
3.520e+00   3.5647160e-01 +2.1533731e-17j   6.1516468e-01 +-1.3088808e-16j   6.7835633e-01 +0.0000000e+00j   1.4963662e+00 +-5.1373981e-18j
3.540e+00   3.6046659e-01 +1.1630925e-17j   6.1631306e-01 +-1.1571764e-17j   6.8125057e-01 +0.0000000e+00j   1.5044035e+00 +-6.9980554e-18j
3.560e+00   3.6447826e-01 +-1.8147554e-17j   6.1745980e-01 +-7.4393064e-17j   6.8414236e-01 +0.0000000e+00j   1.5124304e+00 +-4.6038974e-18j
3.580e+00   3.6850636e-01 +-2.6112763e-17j   6.1860494e-01 +-7.9592666e-17j   6.8703168e-01 +0.0000000e+00j   1.5204469e+00 +-8.7863200e-18j
3.600e+00   3.7255062e-01 +1.9812765e-17j   6.1974850e-01 +-2.1132939e-17j   6.8991851e-01 +0.0000000e+00j   1.5284530e+00 +-9.0881660e-18j
3.620e+00   3.7661079e-01 +-2.3859715e-17j   6.2089051e-01 +2.1255239e-17j   6.9280281e-01 +0.0000000e+00j   1.5364488e+00 +-8.6497112e-19j
3.640e+00   3.8068661e-01 +3.6685561e-17j   6.2203099e-01 +-4.3457701e-17j   6.9568457e-01 +0.0000000e+00j   1.5444343e+00 +6.7721401e-18j
3.660e+00   3.8477783e-01 +8.2684492e-18j   6.2316998e-01 +-1.2458662e-17j   6.9856378e-01 +0.0000000e+00j   1.5524097e+00 +7.2076552e-19j
3.680e+00   3.8888423e-01 +-1.5725246e-19j   6.2430751e-01 +-1.1734609e-16j   7.0144040e-01 +0.0000000e+00j   1.5603751e+00 +3.0115925e-18j
3.700e+00   3.9300555e-01 +7.5368018e-19j   6.2544359e-01 +1.9711775e-18j   7.0431443e-01 +0.0000000e+00j   1.5683304e+00 +-9.6637516e-18j
3.720e+00   3.9714156e-01 +-1.2025700e-17j   6.2657825e-01 +1.3705613e-17j   7.0718586e-01 +0.0000000e+00j   1.5762758e+00 +-5.1493598e-18j
3.740e+00   4.0129205e-01 +3.1576201e-17j   6.2771152e-01 +-4.1636046e-17j   7.1005467e-01 +0.0000000e+00j   1.5842114e+00 +1.0059846e-17j
3.760e+00   4.0545677e-01 +-5.8221833e-18j   6.2884342e-01 +7.3878214e-18j   7.1292085e-01 +0.0000000e+00j   1.5921372e+00 +-8.5045321e-18j
3.780e+00   4.0963553e-01 +7.2060233e-18j   6.2997398e-01 +1.0577251e-16j   7.1578440e-01 +0.0000000e+00j   1.6000534e+00 +1.5132199e-18j
3.800e+00   4.1382809e-01 +-1.6066214e-17j   6.3110322e-01 +2.1609132e-17j   7.1864530e-01 +0.0000000e+00j   1.6079600e+00 +-9.0123648e-18j
3.820e+00   4.1803425e-01 +-9.4630885e-18j   6.3223117e-01 +1.2794600e-17j   7.2150356e-01 +0.0000000e+00j   1.6158571e+00 +1.3793535e-19j
3.840e+00   4.2225380e-01 +3.8812105e-17j   6.3335784e-01 +-5.0084754e-17j   7.2435917e-01 +0.0000000e+00j   1.6237448e+00 +7.8032028e-18j
3.860e+00   4.2648655e-01 +5.5683186e-18j   6.3448326e-01 +-1.1941551e-16j   7.2721213e-01 +0.0000000e+00j   1.6316232e+00 +9.7637817e-18j
3.880e+00   4.3073229e-01 +6.6528279e-18j   6.3560746e-01 +-1.1226310e-16j   7.3006244e-01 +0.0000000e+00j   1.6394923e+00 +4.9963140e-18j
3.900e+00   4.3499083e-01 +1.2968080e-17j   6.3673044e-01 +9.1740168e-17j   7.3291009e-01 +0.0000000e+00j   1.6473524e+00 +2.8446074e-18j
3.920e+00   4.3926199e-01 +1.1457962e-17j   6.3785223e-01 +-1.2809285e-16j   7.3575509e-01 +0.0000000e+00j   1.6552033e+00 +2.1431368e-18j
3.940e+00   4.4354557e-01 +1.6123088e-18j   6.3897285e-01 +-1.0221969e-17j   7.3859745e-01 +0.0000000e+00j   1.6630454e+00 +-1.7986811e-18j
3.960e+00   4.4784140e-01 +2.0319930e-19j   6.4009231e-01 +2.8187895e-18j   7.4143716e-01 +0.0000000e+00j   1.6708786e+00 +-6.4914357e-18j
3.980e+00   4.5214930e-01 +1.2008702e-17j   6.4121064e-01 +-1.4142241e-17j   7.4427424e-01 +0.0000000e+00j   1.6787030e+00 +-4.8053542e-18j
4.000e+00   4.5646910e-01 +8.2700400e-18j   6.4232784e-01 +-1.7365070e-17j   7.4710868e-01 +0.0000000e+00j   1.6865188e+00 +1.2564477e-17j
4.020e+00   4.6080063e-01 +-1.1606941e-19j   6.4344392e-01 +-9.1960806e-19j   7.4994050e-01 +0.0000000e+00j   1.6943259e+00 +-2.4337695e-18j
4.040e+00   4.6514373e-01 +-2.1147161e-17j   6.4455892e-01 +2.6550407e-17j   7.5276970e-01 +0.0000000e+00j   1.7021247e+00 +-5.4032457e-18j
4.060e+00   4.6949824e-01 +-1.9551214e-19j   6.4567282e-01 +6.4358705e-18j   7.5559629e-01 +0.0000000e+00j   1.7099150e+00 +-6.2403584e-18j
4.080e+00   4.7386401e-01 +-7.2024446e-18j   6.4678564e-01 +4.9689012e-18j   7.5842029e-01 +0.0000000e+00j   1.7176970e+00 +-8.1747975e-18j
4.100e+00   4.7824089e-01 +7.3921173e-18j   6.4789739e-01 +-1.2380201e-16j   7.6124169e-01 +0.0000000e+00j   1.7254709e+00 +-1.5513008e-18j
4.120e+00   4.8262872e-01 +3.7972658e-17j   6.4900808e-01 +6.1696329e-17j   7.6406052e-01 +0.0000000e+00j   1.7332366e+00 +7.8838686e-18j
4.140e+00   4.8702738e-01 +-4.1222041e-17j   6.5011770e-01 +4.5538857e-17j   7.6687678e-01 +0.0000000e+00j   1.7409944e+00 +-4.3168162e-18j
4.160e+00   4.9143672e-01 +1.2294442e-17j   6.5122626e-01 +-1.2018109e-17j   7.6969049e-01 +0.0000000e+00j   1.7487442e+00 +-7.2152269e-18j
4.180e+00   4.9585662e-01 +-1.2687617e-17j   6.5233376e-01 +1.2548005e-16j   7.7250166e-01 +0.0000000e+00j   1.7564862e+00 +-5.2395791e-18j
4.200e+00   5.0028695e-01 +-2.9674740e-17j   6.5344018e-01 +-7.7021753e-17j   7.7531031e-01 +0.0000000e+00j   1.7642205e+00 +2.6130846e-18j
4.220e+00   5.0472759e-01 +-1.7475778e-17j   6.5454553e-01 +-8.8798028e-17j   7.7811644e-01 +0.0000000e+00j   1.7719472e+00 +-1.2790492e-18j
4.240e+00   5.0917843e-01 +-6.9024353e-18j   6.5564980e-01 +7.7685611e-18j   7.8092007e-01 +0.0000000e+00j   1.7796663e+00 +2.6033212e-18j
4.260e+00   5.1363936e-01 +2.3260739e-17j   6.5675296e-01 +9.0695173e-17j   7.8372122e-01 +0.0000000e+00j   1.7873780e+00 +-2.9336103e-18j
4.280e+00   5.1811028e-01 +-7.7354721e-18j   6.5785500e-01 +-1.0071555e-18j   7.8651991e-01 +0.0000000e+00j   1.7950824e+00 +8.7426276e-18j
4.300e+00   5.2259109e-01 +-2.3583489e-18j   6.5895589e-01 +-4.3913832e-19j   7.8931614e-01 +0.0000000e+00j   1.8027795e+00 +2.7974872e-18j
4.320e+00   5.2708170e-01 +1.0180701e-17j   6.6005561e-01 +-1.1936840e-16j   7.9210994e-01 +0.0000000e+00j   1.8104694e+00 +-5.3040482e-18j
4.340e+00   5.3158205e-01 +1.5407308e-17j   6.6115412e-01 +-1.5955135e-17j   7.9490132e-01 +0.0000000e+00j   1.8181523e+00 +1.0956167e-17j
4.360e+00   5.3609205e-01 +-1.9403355e-18j   6.6225138e-01 +9.0651925e-18j   7.9769030e-01 +0.0000000e+00j   1.8258282e+00 +3.2834839e-18j
4.380e+00   5.4061166e-01 +-4.4179098e-19j   6.6334734e-01 +5.2974682e-18j   8.0047689e-01 +0.0000000e+00j   1.8334972e+00 +-1.3862303e-18j
4.400e+00   5.4514081e-01 +-1.7258471e-17j   6.6444194e-01 +1.9693344e-17j   8.0326112e-01 +0.0000000e+00j   1.8411594e+00 +-1.2843214e-17j
4.420e+00   5.4967947e-01 +-1.9066577e-18j   6.6553512e-01 +5.9200136e-18j   8.0604300e-01 +0.0000000e+00j   1.8488149e+00 +2.9255379e-18j
4.440e+00   5.5422761e-01 +-3.9693447e-17j   6.6662678e-01 +4.2169506e-17j   8.0882255e-01 +0.0000000e+00j   1.8564638e+00 +-7.4133466e-19j
4.460e+00   5.5878524e-01 +2.2366636e-17j   6.6771685e-01 +-1.8024614e-17j   8.1159979e-01 +0.0000000e+00j   1.8641061e+00 +-4.3420224e-18j
4.480e+00   5.6335236e-01 +-2.6902344e-17j   6.6880520e-01 +2.8784057e-17j   8.1437474e-01 +0.0000000e+00j   1.8717420e+00 +-7.0858840e-18j
4.500e+00   5.6792899e-01 +-1.7744488e-17j   6.6989172e-01 +1.5965708e-17j   8.1714741e-01 +0.0000000e+00j   1.8793715e+00 +-3.4253910e-18j
4.520e+00   5.7251519e-01 +-1.0000936e-17j   6.7097624e-01 +1.3285418e-17j   8.1991782e-01 +0.0000000e+00j   1.8869948e+00 +5.3891353e-18j
4.540e+00   5.7711104e-01 +1.0579943e-17j   6.7205861e-01 +-5.3887531e-18j   8.2268600e-01 +0.0000000e+00j   1.8946118e+00 +3.4824277e-18j
4.560e+00   5.8171666e-01 +-8.8411774e-19j   6.7313859e-01 +1.1322266e-16j   8.2545196e-01 +0.0000000e+00j   1.9022228e+00 +4.1848156e-19j
4.580e+00   5.8633219e-01 +-1.6887005e-17j   6.7421596e-01 +2.5565611e-17j   8.2821572e-01 +0.0000000e+00j   1.9098277e+00 +-3.4744355e-18j
4.600e+00   5.9095785e-01 +-4.0169460e-18j   6.7529042e-01 +3.0234388e-18j   8.3097730e-01 +0.0000000e+00j   1.9174267e+00 +-9.4148336e-18j
4.620e+00   5.9559388e-01 +1.6084785e-17j   6.7636163e-01 +-2.0159554e-17j   8.3373672e-01 +0.0000000e+00j   1.9250198e+00 +2.3400449e-18j
4.640e+00   6.0024061e-01 +-3.2270256e-17j   6.7742916e-01 +3.7210079e-17j   8.3649400e-01 +0.0000000e+00j   1.9326072e+00 +-3.2051003e-18j
4.660e+00   6.0489848e-01 +4.4931945e-17j   6.7849251e-01 +-4.5058889e-17j   8.3924916e-01 +0.0000000e+00j   1.9401889e+00 +1.2694324e-19j
4.680e+00   6.0956799e-01 +7.9865676e-18j   6.7955107e-01 +-9.2074068e-18j   8.4200222e-01 +0.0000000e+00j   1.9477649e+00 +1.2208392e-18j
4.700e+00   6.1424984e-01 +-8.9418353e-17j   6.8060408e-01 +9.2256758e-17j   8.4475319e-01 +0.0000000e+00j   1.9553355e+00 +-6.3078520e-18j
4.720e+00   6.1894487e-01 +-3.0541886e-17j   6.8165059e-01 +2.8407599e-17j   8.4750210e-01 +0.0000000e+00j   1.9629005e+00 +3.9956422e-19j
4.740e+00   6.2365420e-01 +-4.1043935e-17j   6.8268943e-01 +4.6572513e-17j   8.5024897e-01 +0.0000000e+00j   1.9704602e+00 +-3.7938551e-18j
4.760e+00   6.2837927e-01 +-5.6379933e-17j   6.8371906e-01 +5.8324029e-17j   8.5299381e-01 +0.0000000e+00j   1.9780146e+00 +-3.6788192e-18j
4.780e+00   6.3312195e-01 +5.2518765e-17j   6.8473754e-01 +-1.6172038e-16j   8.5573665e-01 +0.0000000e+00j   1.9855637e+00 +3.3834812e-18j
4.800e+00   6.3788480e-01 +4.6860629e-17j   6.8574224e-01 +5.9575284e-17j   8.5847750e-01 +0.0000000e+00j   1.9931077e+00 +-2.3525043e-18j
4.820e+00   6.4267125e-01 +-1.1825393e-16j   6.8672963e-01 +1.2421024e-16j   8.6121638e-01 +0.0000000e+00j   2.0006466e+00 +-4.2215882e-18j
4.840e+00   6.4748619e-01 +2.5144828e-17j   6.8769478e-01 +-2.9812580e-17j   8.6395332e-01 +0.0000000e+00j   2.0081805e+00 +1.1983047e-18j
4.860e+00   6.5233664e-01 +1.1908923e-16j   6.8863056e-01 +-1.1601002e-16j   8.6668833e-01 +0.0000000e+00j   2.0157095e+00 +-4.8139338e-18j
4.880e+00   6.5723329e-01 +1.0226612e-16j   6.8952623e-01 +-1.0746030e-16j   8.6942143e-01 +0.0000000e+00j   2.0232336e+00 +3.4594500e-18j
4.900e+00   6.6219326e-01 +4.5357233e-17j   6.9036460e-01 +-4.5087131e-17j   8.7215265e-01 +0.0000000e+00j   2.0307529e+00 +1.4646215e-18j
4.920e+00   6.6724631e-01 +6.9439430e-17j   6.9111583e-01 +-6.7949237e-17j   8.7488199e-01 +0.0000000e+00j   2.0382675e+00 +-4.9596402e-18j
4.940e+00   6.7245085e-01 +-4.0693618e-17j   6.9172145e-01 +4.2039607e-17j   8.7760948e-01 +0.0000000e+00j   2.0457775e+00 +-1.3459889e-18j
4.960e+00   6.7794857e-01 +-2.2396955e-18j   6.9203970e-01 +1.3299517e-18j   8.8033514e-01 +0.0000000e+00j   2.0532828e+00 +-2.5597032e-18j
4.980e+00   6.8431709e-01 +-2.0530740e-16j   6.9149290e-01 +2.0726619e-16j   8.8305898e-01 +0.0000000e+00j   2.0607837e+00 +1.5106510e-18j
5.000e+00   6.9081868e-01 +4.1749745e-03j   6.9081868e-01 +-4.1749745e-03j   8.8578103e-01 +0.0000000e+00j   2.0682801e+00 +0.0000000e+00j
5.020e+00   6.9373518e-01 +6.4218252e-03j   6.9373518e-01 +-6.4218252e-03j   8.8850130e-01 +0.0000000e+00j   2.0757721e+00 +1.7347235e-18j
5.040e+00   6.9665446e-01 +7.6501764e-03j   6.9665446e-01 +-7.6501764e-03j   8.9121981e-01 +0.0000000e+00j   2.0832597e+00 +8.6736174e-18j
5.060e+00   6.9957647e-01 +-8.3220807e-03j   6.9957647e-01 +8.3220807e-03j   8.9393659e-01 +0.0000000e+00j   2.0907432e+00 +3.4694470e-18j
5.080e+00   7.0250120e-01 +8.5677549e-03j   7.0250120e-01 +-8.5677549e-03j   8.9665164e-01 +0.0000000e+00j   2.0982224e+00 +-6.9388939e-18j
5.100e+00   7.0542860e-01 +-8.4228876e-03j   7.0542860e-01 +8.4228876e-03j   8.9936498e-01 +0.0000000e+00j   2.1056975e+00 +3.4694470e-18j
5.120e+00   7.0835866e-01 +-7.8641620e-03j   7.0835866e-01 +7.8641620e-03j   9.0207664e-01 +0.0000000e+00j   2.1131685e+00 +-6.9388939e-18j
5.140e+00   7.1129134e-01 +-6.7881634e-03j   7.1129134e-01 +6.7881634e-03j   9.0478663e-01 +0.0000000e+00j   2.1206356e+00 +-3.4694470e-18j
5.160e+00   7.1422661e-01 +4.8601050e-03j   7.1422661e-01 +-4.8601050e-03j   9.0749497e-01 +0.0000000e+00j   2.1280986e+00 +4.3368087e-18j
5.180e+00   7.1952174e-01 +9.1652736e-17j   7.1480715e-01 +-9.1732780e-17j   9.1020167e-01 +0.0000000e+00j   2.1355578e+00 +-1.6546799e-18j
5.200e+00   7.2654523e-01 +-1.6705117e-16j   7.1366439e-01 +1.6428418e-16j   9.1290676e-01 +0.0000000e+00j   2.1430132e+00 +2.7669891e-18j
5.220e+00   7.3222217e-01 +-2.9587560e-16j   7.1387320e-01 +2.8962037e-16j   9.1561025e-01 +0.0000000e+00j   2.1504648e+00 +9.7246804e-18j
5.240e+00   7.3755410e-01 +-3.3978240e-17j   7.1443198e-01 +1.4129939e-16j   9.1831216e-01 +0.0000000e+00j   2.1579126e+00 +3.7011510e-18j
5.260e+00   7.4272359e-01 +-5.4109024e-17j   7.1515810e-01 +1.6212791e-16j   9.2101250e-01 +0.0000000e+00j   2.1653568e+00 +4.7381347e-18j
5.280e+00   7.4780060e-01 +-5.2517693e-17j   7.1598155e-01 +4.8440553e-17j   9.2371129e-01 +0.0000000e+00j   2.1727974e+00 +2.3424162e-18j
5.300e+00   7.5281947e-01 +4.0870127e-17j   7.1686794e-01 +-3.9974791e-17j   9.2640855e-01 +0.0000000e+00j   2.1802345e+00 +8.3938751e-19j
5.320e+00   7.5779952e-01 +-1.9338477e-17j   7.1779788e-01 +1.4279932e-17j   9.2910430e-01 +0.0000000e+00j   2.1876680e+00 +1.5890974e-18j
5.340e+00   7.6275263e-01 +2.4010086e-17j   7.1875948e-01 +-2.4150907e-17j   9.3179854e-01 +0.0000000e+00j   2.1950982e+00 +1.8755448e-18j
5.360e+00   7.6768653e-01 +-3.6841340e-17j   7.1974491e-01 +3.6057153e-17j   9.3449130e-01 +0.0000000e+00j   2.2025249e+00 +2.5189109e-18j
5.380e+00   7.7260655e-01 +-3.4367190e-17j   7.2074882e-01 +3.4377306e-17j   9.3718260e-01 +0.0000000e+00j   2.2099483e+00 +-1.0116286e-20j
5.400e+00   7.7751644e-01 +-3.8633424e-17j   7.2176740e-01 +3.6790020e-17j   9.3987244e-01 +0.0000000e+00j   2.2173684e+00 +1.0868023e-19j
5.420e+00   7.8241897e-01 +-6.5365412e-17j   7.2279784e-01 +-5.0679017e-17j   9.4256085e-01 +0.0000000e+00j   2.2247853e+00 +5.0221262e-18j
5.440e+00   7.8731619e-01 +9.5611082e-18j   7.2383803e-01 +1.0234758e-16j   9.4524783e-01 +0.0000000e+00j   2.2321989e+00 +8.4834244e-19j
5.460e+00   7.9220966e-01 +-3.3362772e-17j   7.2488636e-01 +3.0959209e-17j   9.4793341e-01 +0.0000000e+00j   2.2396095e+00 +-4.5353305e-18j
5.480e+00   7.9710062e-01 +-3.8807881e-18j   7.2594157e-01 +2.0860259e-18j   9.5061760e-01 +0.0000000e+00j   2.2470170e+00 +1.7947622e-18j
5.500e+00   8.0199000e-01 +1.3543737e-17j   7.2700265e-01 +-1.0150682e-17j   9.5330042e-01 +0.0000000e+00j   2.2544214e+00 +3.5458389e-18j
5.520e+00   8.0687857e-01 +3.6791895e-17j   7.2806880e-01 +-3.4508646e-17j   9.5598187e-01 +0.0000000e+00j   2.2618228e+00 +-5.4852551e-19j
5.540e+00   8.1176695e-01 +1.7444235e-17j   7.2913936e-01 +-1.4599418e-17j   9.5866198e-01 +0.0000000e+00j   2.2692213e+00 +-4.5795400e-18j
5.560e+00   8.1665562e-01 +3.1593094e-18j   7.3021380e-01 +1.0651692e-16j   9.6134075e-01 +0.0000000e+00j   2.2766168e+00 +1.3460714e-18j
5.580e+00   8.2154500e-01 +1.6941241e-17j   7.3129166e-01 +-1.7038963e-17j   9.6401821e-01 +0.0000000e+00j   2.2840096e+00 +-1.6370017e-18j
5.600e+00   8.2643540e-01 +1.0610486e-17j   7.3237257e-01 +-9.9978146e-18j   9.6669437e-01 +0.0000000e+00j   2.2913995e+00 +1.1220526e-18j
5.620e+00   8.3132710e-01 +-5.2331417e-18j   7.3345622e-01 +5.9428347e-18j   9.6936924e-01 +0.0000000e+00j   2.2987866e+00 +-4.1791399e-18j
5.640e+00   8.3622034e-01 +-5.7099770e-18j   7.3454234e-01 +5.7647893e-18j   9.7204283e-01 +0.0000000e+00j   2.3061710e+00 +6.8840816e-18j
5.660e+00   8.4111529e-01 +5.9707694e-18j   7.3563069e-01 +-9.9745191e-18j   9.7471517e-01 +0.0000000e+00j   2.3135527e+00 +-1.2004207e-18j
5.680e+00   8.4601211e-01 +7.9462004e-18j   7.3672109e-01 +-7.4518959e-18j   9.7738625e-01 +0.0000000e+00j   2.3209318e+00 +-2.2290280e-18j
5.700e+00   8.5091093e-01 +-2.8688068e-18j   7.3781336e-01 +4.8221301e-19j   9.8005610e-01 +0.0000000e+00j   2.3283083e+00 +6.5187029e-19j
5.720e+00   8.5581186e-01 +8.1743985e-18j   7.3890736e-01 +-6.1953358e-18j   9.8272473e-01 +0.0000000e+00j   2.3356822e+00 +-3.7137862e-18j
5.740e+00   8.6071499e-01 +-1.4531648e-17j   7.4000295e-01 +1.1264997e-17j   9.8539215e-01 +0.0000000e+00j   2.3430537e+00 +-1.9375193e-18j
5.760e+00   8.6562039e-01 +1.7182293e-17j   7.4110002e-01 +-1.2719844e-16j   9.8805838e-01 +0.0000000e+00j   2.3504226e+00 +2.4632902e-18j
5.780e+00   8.7052812e-01 +-2.6327748e-18j   7.4219848e-01 +2.7142031e-18j   9.9072342e-01 +0.0000000e+00j   2.3577891e+00 +-3.5508752e-18j
5.800e+00   8.7543823e-01 +1.2963709e-18j   7.4329823e-01 +5.3328702e-18j   9.9338730e-01 +0.0000000e+00j   2.3651532e+00 +-4.8945176e-18j
5.820e+00   8.8035077e-01 +4.8016019e-18j   7.4439920e-01 +1.0421138e-18j   9.9605002e-01 +0.0000000e+00j   2.3725149e+00 +-4.1089923e-18j
5.840e+00   8.8526576e-01 +-3.1514643e-17j   7.4550132e-01 +1.4005490e-16j   9.9871159e-01 +0.0000000e+00j   2.3798743e+00 +-4.4568529e-18j
5.860e+00   8.9018322e-01 +1.7980606e-19j   7.4660452e-01 +9.4705674e-19j   1.0013720e+00 +0.0000000e+00j   2.3872314e+00 +4.0773076e-18j
5.880e+00   8.9510318e-01 +-1.4627770e-18j   7.4770876e-01 +4.9364806e-18j   1.0040313e+00 +0.0000000e+00j   2.3945863e+00 +-5.2084271e-18j
5.900e+00   9.0002565e-01 +-1.0354671e-19j   7.4881398e-01 +1.1003666e-16j   1.0066896e+00 +0.0000000e+00j   2.4019389e+00 +-4.1149800e-18j
5.920e+00   9.0495064e-01 +-2.8122445e-18j   7.4992013e-01 +1.1421419e-16j   1.0093467e+00 +0.0000000e+00j   2.4092894e+00 +-2.1143648e-18j
5.940e+00   9.0987816e-01 +5.4638999e-18j   7.5102718e-01 +1.0899345e-16j   1.0120027e+00 +0.0000000e+00j   2.4166377e+00 +-3.4350426e-18j
5.960e+00   9.1480820e-01 +-2.2879289e-17j   7.5213509e-01 +1.3165143e-16j   1.0146577e+00 +0.0000000e+00j   2.4239839e+00 +5.1544098e-19j
5.980e+00   9.1974076e-01 +-1.3758002e-17j   7.5324383e-01 +7.8095030e-18j   1.0173116e+00 +0.0000000e+00j   2.4313280e+00 +7.4432883e-19j
6.000e+00   9.2467585e-01 +4.6959260e-18j   7.5435337e-01 +-6.1436867e-18j   1.0199644e+00 +0.0000000e+00j   2.4386701e+00 +1.4477607e-18j
6.020e+00   9.2961344e-01 +-1.7001253e-18j   7.5546367e-01 +-1.4288641e-18j   1.0226162e+00 +0.0000000e+00j   2.4460102e+00 +-2.0751810e-18j
6.040e+00   9.3455355e-01 +2.0250557e-17j   7.5657473e-01 +-1.3453098e-16j   1.0252670e+00 +0.0000000e+00j   2.4533483e+00 +1.5233993e-18j
6.060e+00   9.3949615e-01 +1.6318821e-18j   7.5768650e-01 +1.5254887e-18j   1.0279167e+00 +0.0000000e+00j   2.4606844e+00 +3.7815231e-18j
6.080e+00   9.4444123e-01 +4.9686875e-18j   7.5879898e-01 +-4.6328030e-18j   1.0305655e+00 +0.0000000e+00j   2.4680186e+00 +4.8682859e-18j


==> anc/GNOmegaPhaseBoundary_LamV=0.314_.dat <==
## Phase boundary line
## T, mu
0.00000000e+00 1.05000000e+00
7.21347520e-03 1.05000856e+00
1.44269504e-02 1.05003424e+00
2.16404256e-02 1.05007703e+00
2.88539008e-02 1.05013695e+00
3.60673760e-02 1.05021398e+00
4.32808512e-02 1.05030813e+00
5.04943264e-02 1.05041940e+00
5.77078016e-02 1.05054779e+00
6.49212768e-02 1.05069327e+00
7.21347520e-02 1.05085578e+00
7.93482272e-02 1.05103508e+00
8.65617025e-02 1.05123069e+00
9.37751777e-02 1.05144166e+00
1.00988653e-01 1.05166639e+00
1.08202128e-01 1.05190255e+00
1.15415603e-01 1.05214687e+00
1.22629078e-01 1.05239520e+00
1.29842554e-01 1.05264246e+00
1.37056029e-01 1.05288270e+00
1.44269504e-01 1.05310924e+00
1.51482979e-01 1.05331475e+00
1.58696454e-01 1.05349142e+00
1.65909930e-01 1.05363103e+00
1.73123405e-01 1.05372514e+00
1.80336880e-01 1.05376514e+00
1.87550355e-01 1.05374240e+00
1.94763831e-01 1.05364829e+00
2.01977306e-01 1.05347433e+00
2.09190781e-01 1.05321213e+00
2.16404256e-01 1.05285352e+00
2.23617731e-01 1.05239054e+00
2.30831207e-01 1.05181544e+00
2.38044682e-01 1.05112072e+00
2.45258157e-01 1.05029910e+00
2.52471632e-01 1.04934353e+00
2.59685107e-01 1.04824720e+00
2.66898583e-01 1.04700346e+00
2.74112058e-01 1.04560590e+00
2.81325533e-01 1.04404825e+00
2.88539008e-01 1.04232440e+00
2.95752483e-01 1.04042839e+00
3.02965959e-01 1.03835436e+00
3.10179434e-01 1.03609654e+00
3.17392909e-01 1.03364923e+00
3.24606384e-01 1.03100679e+00
3.31819859e-01 1.02816359e+00
3.39033335e-01 1.02511403e+00
3.46246810e-01 1.02185247e+00
3.53460285e-01 1.01837324e+00
3.60673760e-01 1.01467060e+00
3.67887235e-01 1.01073873e+00
3.75100711e-01 1.00657171e+00
3.82314186e-01 1.00216347e+00
3.89527661e-01 9.97507793e-01
3.96741136e-01 9.92598265e-01
4.03954611e-01 9.87428264e-01
4.11168087e-01 9.81990924e-01
4.18381562e-01 9.76279104e-01
4.25595037e-01 9.70285353e-01
4.32808512e-01 9.64001877e-01
4.40021987e-01 9.57420496e-01
4.47235463e-01 9.50532602e-01
4.54448938e-01 9.43329113e-01
4.61662413e-01 9.35800422e-01
4.68875888e-01 9.27936333e-01
4.76089363e-01 9.19726006e-01
4.83302839e-01 9.11157874e-01
4.90516314e-01 9.02219571e-01
4.97729789e-01 8.92897835e-01
5.04943264e-01 8.83178402e-01
5.12156740e-01 8.73045889e-01
5.19370215e-01 8.62483653e-01
5.26583690e-01 8.51473634e-01
5.33797165e-01 8.39996164e-01
5.41010640e-01 8.28029754e-01
5.48224116e-01 8.15550835e-01
5.55437591e-01 8.02533452e-01
5.62651066e-01 7.88948905e-01
5.69864541e-01 7.74765304e-01
5.77078016e-01 7.59947043e-01
5.84291492e-01 7.44454144e-01
5.91504967e-01 7.28241454e-01
5.98718442e-01 7.11257632e-01
6.05931917e-01 6.93443871e-01
6.13145392e-01 6.74732256e-01
6.20358868e-01 6.55043623e-01
6.27572343e-01 6.34284723e-01
6.34785818e-01 6.12344386e-01
6.41999293e-01 5.89088219e-01
6.49212768e-01 5.64351092e-01
6.56426244e-01 5.37926149e-01
6.63639719e-01 5.09548166e-01
6.70853194e-01 4.78867200e-01
6.78066669e-01 4.45404548e-01
6.85280144e-01 4.08473849e-01
6.86001492e-01 4.04554118e-01
6.86722839e-01 4.00588437e-01
6.87444187e-01 3.96575425e-01
6.88165535e-01 3.92513627e-01
6.88886882e-01 3.88401509e-01
6.89608230e-01 3.84237453e-01
6.90329577e-01 3.80019746e-01
6.91050925e-01 3.75746579e-01
6.91772272e-01 3.71416034e-01
6.92493620e-01 3.67026077e-01
6.93214967e-01 3.62574546e-01
6.93936315e-01 3.58059140e-01
6.94657662e-01 3.53477408e-01
6.95379010e-01 3.48826733e-01
6.96100357e-01 3.44104315e-01
6.96821705e-01 3.39307156e-01
6.97543052e-01 3.34432034e-01
6.98264400e-01 3.29475486e-01
6.98985747e-01 3.24433774e-01
6.99707095e-01 3.19302861e-01
7.00428442e-01 3.14078372e-01
7.01149790e-01 3.08755550e-01
7.01871137e-01 3.03329217e-01
7.02592485e-01 2.97793708e-01
7.03313832e-01 2.92142813e-01
7.04035180e-01 2.86369698e-01
7.04756527e-01 2.80466810e-01
7.05477875e-01 2.74425770e-01
7.06199223e-01 2.68237239e-01
7.06920570e-01 2.61890758e-01
7.07641918e-01 2.55374545e-01
7.08363265e-01 2.48675252e-01
7.09084613e-01 2.41777657e-01
7.09805960e-01 2.34664266e-01
7.10527308e-01 2.27314818e-01
7.11248655e-01 2.19705618e-01
7.11970003e-01 2.11808667e-01
7.12691350e-01 2.03590477e-01
7.13412698e-01 1.95010433e-01
7.14134045e-01 1.86018462e-01
7.14855393e-01 1.76551630e-01
7.15576740e-01 1.66528963e-01
7.16298088e-01 1.55843248e-01
7.17019435e-01 1.44347300e-01
7.17740783e-01 1.31829314e-01
7.18462130e-01 1.17964360e-01
7.19183478e-01 1.02205710e-01
7.19904825e-01 8.34878199e-02
7.20626173e-01 5.90611089e-02
7.21347520e-01 0.00000000e+00
7.28560996e-01 0.00000000e+00
7.35774471e-01 0.00000000e+00
7.42987946e-01 0.00000000e+00
7.50201421e-01 0.00000000e+00
7.57414896e-01 0.00000000e+00
7.64628372e-01 0.00000000e+00
7.71841847e-01 0.00000000e+00
7.79055322e-01 0.00000000e+00
7.86268797e-01 0.00000000e+00
7.93482272e-01 0.00000000e+00
8.00695748e-01 0.00000000e+00
8.07909223e-01 0.00000000e+00
8.15122698e-01 0.00000000e+00
8.22336173e-01 0.00000000e+00
8.29549649e-01 0.00000000e+00
8.36763124e-01 0.00000000e+00
8.43976599e-01 0.00000000e+00
8.51190074e-01 0.00000000e+00
8.58403549e-01 0.00000000e+00


==> anc/GNOmegaPhaseBoundary_LamV=0.942_.dat <==
## Phase boundary line
## T, mu
0.00000000e+00 1.15000000e+00
7.21347520e-03 1.15002568e+00
1.44269504e-02 1.15010271e+00
2.16404256e-02 1.15023110e+00
2.88539008e-02 1.15041085e+00
3.60673760e-02 1.15064195e+00
4.32808512e-02 1.15092440e+00
5.04943264e-02 1.15125821e+00
5.77078016e-02 1.15164338e+00
6.49212768e-02 1.15207987e+00
7.21347520e-02 1.15256760e+00
7.93482272e-02 1.15310631e+00
8.65617025e-02 1.15369541e+00
9.37751777e-02 1.15433374e+00
1.00988653e-01 1.15501941e+00
1.08202128e-01 1.15574958e+00
1.15415603e-01 1.15652033e+00
1.22629078e-01 1.15732664e+00
1.29842554e-01 1.15816233e+00
1.37056029e-01 1.15902019e+00
1.44269504e-01 1.15989209e+00
1.51482979e-01 1.16076908e+00
1.58696454e-01 1.16164158e+00
1.65909930e-01 1.16249951e+00
1.73123405e-01 1.16333248e+00
1.80336880e-01 1.16412984e+00
1.87550355e-01 1.16488091e+00
1.94763831e-01 1.16557495e+00
2.01977306e-01 1.16620136e+00
2.09190781e-01 1.16674966e+00
2.16404256e-01 1.16720957e+00
2.23617731e-01 1.16757102e+00
2.30831207e-01 1.16782422e+00
2.38044682e-01 1.16795961e+00
2.45258157e-01 1.16796790e+00
2.52471632e-01 1.16784006e+00
2.59685107e-01 1.16756731e+00
2.66898583e-01 1.16714108e+00
2.74112058e-01 1.16655306e+00
2.81325533e-01 1.16579510e+00
2.88539008e-01 1.16485924e+00
2.95752483e-01 1.16373767e+00
3.02965959e-01 1.16242272e+00
3.10179434e-01 1.16090681e+00
3.17392909e-01 1.15918246e+00
3.24606384e-01 1.15724222e+00
3.31819859e-01 1.15507870e+00
3.39033335e-01 1.15268448e+00
3.46246810e-01 1.15005215e+00
3.53460285e-01 1.14717422e+00
3.60673760e-01 1.14404316e+00
3.67887235e-01 1.14065130e+00
3.75100711e-01 1.13699087e+00
3.82314186e-01 1.13305392e+00
3.89527661e-01 1.12883230e+00
3.96741136e-01 1.12431766e+00
4.03954611e-01 1.11950139e+00
4.11168087e-01 1.11437456e+00
4.18381562e-01 1.10892795e+00
4.25595037e-01 1.10315194e+00
4.32808512e-01 1.09703650e+00
4.40021987e-01 1.09057114e+00
4.47235463e-01 1.08374488e+00
4.54448938e-01 1.07654613e+00
4.61662413e-01 1.06896269e+00
4.68875888e-01 1.06098166e+00
4.76089363e-01 1.05258936e+00
4.83302839e-01 1.04377123e+00
4.90516314e-01 1.03451175e+00
4.97729789e-01 1.02479434e+00
5.04943264e-01 1.01460120e+00
5.12156740e-01 1.00391320e+00
5.19370215e-01 9.92709694e-01
5.26583690e-01 9.80968328e-01
5.33797165e-01 9.68664831e-01
5.41010640e-01 9.55772744e-01
5.48224116e-01 9.42263115e-01
5.55437591e-01 9.28104137e-01
5.62651066e-01 9.13260712e-01
5.69864541e-01 8.97693927e-01
5.77078016e-01 8.81360423e-01
5.84291492e-01 8.64211614e-01
5.91504967e-01 8.46192727e-01
5.98718442e-01 8.27241599e-01
6.05931917e-01 8.07287151e-01
6.13145392e-01 7.86247437e-01
6.20358868e-01 7.64027098e-01
6.27572343e-01 7.40513982e-01
6.34785818e-01 7.15574588e-01
6.41999293e-01 6.89047768e-01
6.49212768e-01 6.60735795e-01
6.56426244e-01 6.30391325e-01
6.63639719e-01 5.97697637e-01
6.70853194e-01 5.62237376e-01
6.78066669e-01 5.23440334e-01
6.85280144e-01 4.80489924e-01
6.92493620e-01 4.32139535e-01
6.99707095e-01 3.76301969e-01
7.06920570e-01 3.08929934e-01
7.14134045e-01 2.19634993e-01
7.21347520e-01 0.00000000e+00
7.28560996e-01 0.00000000e+00
7.35774471e-01 0.00000000e+00
7.42987946e-01 0.00000000e+00
7.50201421e-01 0.00000000e+00
7.57414896e-01 0.00000000e+00
7.64628372e-01 0.00000000e+00
7.71841847e-01 0.00000000e+00
7.79055322e-01 0.00000000e+00
7.86268797e-01 0.00000000e+00
7.93482272e-01 0.00000000e+00
8.00695748e-01 0.00000000e+00
8.07909223e-01 0.00000000e+00
8.15122698e-01 0.00000000e+00
8.22336173e-01 0.00000000e+00
8.29549649e-01 0.00000000e+00
8.36763124e-01 0.00000000e+00
8.43976599e-01 0.00000000e+00
8.51190074e-01 0.00000000e+00
8.58403549e-01 0.00000000e+00


==> anc/GNOmegaPhaseBoundary_LamV=1.571_.dat <==
## Phase boundary line
## T, mu
0.00000000e+00 1.25000000e+00
7.21347520e-03 1.25004280e+00
1.44269504e-02 1.25017119e+00
2.16404256e-02 1.25038517e+00
2.88539008e-02 1.25068474e+00
3.60673760e-02 1.25106991e+00
4.32808512e-02 1.25154067e+00
5.04943264e-02 1.25209702e+00
5.77078016e-02 1.25273897e+00
6.49212768e-02 1.25346647e+00
7.21347520e-02 1.25427943e+00
7.93482272e-02 1.25517755e+00
8.65617025e-02 1.25616012e+00
9.37751777e-02 1.25722582e+00
1.00988653e-01 1.25837242e+00
1.08202128e-01 1.25959661e+00
1.15415603e-01 1.26089380e+00
1.22629078e-01 1.26225807e+00
1.29842554e-01 1.26368220e+00
1.37056029e-01 1.26515769e+00
1.44269504e-01 1.26667495e+00
1.51482979e-01 1.26822341e+00
1.58696454e-01 1.26979174e+00
1.65909930e-01 1.27136800e+00
1.73123405e-01 1.27293981e+00
1.80336880e-01 1.27449455e+00
1.87550355e-01 1.27601941e+00
1.94763831e-01 1.27750161e+00
2.01977306e-01 1.27892840e+00
2.09190781e-01 1.28028720e+00
2.16404256e-01 1.28156562e+00
2.23617731e-01 1.28275151e+00
2.30831207e-01 1.28383300e+00
2.38044682e-01 1.28479850e+00
2.45258157e-01 1.28563670e+00
2.52471632e-01 1.28633659e+00
2.59685107e-01 1.28688742e+00
2.66898583e-01 1.28727871e+00
2.74112058e-01 1.28750022e+00
2.81325533e-01 1.28754195e+00
2.88539008e-01 1.28739407e+00
2.95752483e-01 1.28704695e+00
3.02965959e-01 1.28649108e+00
3.10179434e-01 1.28571709e+00
3.17392909e-01 1.28471569e+00
3.24606384e-01 1.28347766e+00
3.31819859e-01 1.28199380e+00
3.39033335e-01 1.28025493e+00
3.46246810e-01 1.27825182e+00
3.53460285e-01 1.27597521e+00
3.60673760e-01 1.27341572e+00
3.67887235e-01 1.27056388e+00
3.75100711e-01 1.26741003e+00
3.82314186e-01 1.26394436e+00
3.89527661e-01 1.26015681e+00
3.96741136e-01 1.25603706e+00
4.03954611e-01 1.25157451e+00
4.11168087e-01 1.24675820e+00
4.18381562e-01 1.24157680e+00
4.25595037e-01 1.23601852e+00
4.32808512e-01 1.23007111e+00
4.40021987e-01 1.22372179e+00
4.47235463e-01 1.21695715e+00
4.54448938e-01 1.20976314e+00
4.61662413e-01 1.20212496e+00
4.68875888e-01 1.19402699e+00
4.76089363e-01 1.18545271e+00
4.83302839e-01 1.17638458e+00
4.90516314e-01 1.16680393e+00
4.97729789e-01 1.15669084e+00
5.04943264e-01 1.14602400e+00
5.12156740e-01 1.13478052e+00
5.19370215e-01 1.12293573e+00
5.26583690e-01 1.11046302e+00
5.33797165e-01 1.09733350e+00
5.41010640e-01 1.08351573e+00
5.48224116e-01 1.06897540e+00
5.55437591e-01 1.05367482e+00
5.62651066e-01 1.03757252e+00
5.69864541e-01 1.02062255e+00
5.77078016e-01 1.00277380e+00
5.84291492e-01 9.83969085e-01
5.91504967e-01 9.64144000e-01
5.98718442e-01 9.43225565e-01
6.05931917e-01 9.21130430e-01
6.13145392e-01 8.97762619e-01
6.20358868e-01 8.73010574e-01
6.27572343e-01 8.46743241e-01
6.34785818e-01 8.18804790e-01
6.41999293e-01 7.89007316e-01
6.49212768e-01 7.57120499e-01
6.56426244e-01 7.22856501e-01
6.63639719e-01 6.85847108e-01
6.70853194e-01 6.45607553e-01
6.78066669e-01 6.01476120e-01
6.85280144e-01 5.52505999e-01
6.86001492e-01 5.47293383e-01
6.86722839e-01 5.42016864e-01
6.87444187e-01 5.36674542e-01
6.88165535e-01 5.31264417e-01
6.88886882e-01 5.25784379e-01
6.89608230e-01 5.20232204e-01
6.90329577e-01 5.14605540e-01
6.91050925e-01 5.08901900e-01
6.91772272e-01 5.03118649e-01
6.92493620e-01 4.97252994e-01
6.93214967e-01 4.91301965e-01
6.93936315e-01 4.85262404e-01
6.94657662e-01 4.79130947e-01
6.95379010e-01 4.72904000e-01
6.96100357e-01 4.66577724e-01
6.96821705e-01 4.60148002e-01
6.97543052e-01 4.53610418e-01
6.98264400e-01 4.46960220e-01
6.98985747e-01 4.40192284e-01
6.99707095e-01 4.33301076e-01
7.00428442e-01 4.26280596e-01
7.01149790e-01 4.19124329e-01
7.01871137e-01 4.11825175e-01
7.02592485e-01 4.04375377e-01
7.03313832e-01 3.96766429e-01
7.04035180e-01 3.88988968e-01
7.04756527e-01 3.81032655e-01
7.05477875e-01 3.72886018e-01
7.06199223e-01 3.64536275e-01
7.06920570e-01 3.55969111e-01
7.07641918e-01 3.47168404e-01
7.08363265e-01 3.38115896e-01
7.09084613e-01 3.28790761e-01
7.09805960e-01 3.19169080e-01
7.10527308e-01 3.09223144e-01
7.11248655e-01 2.98920560e-01
7.11970003e-01 2.88223057e-01
7.12691350e-01 2.77084867e-01
7.13412698e-01 2.65450493e-01
7.14134045e-01 2.53251524e-01
7.14855393e-01 2.40401993e-01
7.15576740e-01 2.26791311e-01
7.16298088e-01 2.12273077e-01
7.17019435e-01 1.96646339e-01
7.17740783e-01 1.79621969e-01
7.18462130e-01 1.60756494e-01
7.19183478e-01 1.39303845e-01
7.19904825e-01 1.13810227e-01
7.20626173e-01 8.05248594e-02
7.21347520e-01 0.00000000e+00
7.28560996e-01 0.00000000e+00
7.35774471e-01 0.00000000e+00
7.42987946e-01 0.00000000e+00
7.50201421e-01 0.00000000e+00
7.57414896e-01 0.00000000e+00
7.64628372e-01 0.00000000e+00
7.71841847e-01 0.00000000e+00
7.79055322e-01 0.00000000e+00
7.86268797e-01 0.00000000e+00
7.93482272e-01 0.00000000e+00
8.00695748e-01 0.00000000e+00
8.07909223e-01 0.00000000e+00
8.15122698e-01 0.00000000e+00
8.22336173e-01 0.00000000e+00
8.29549649e-01 0.00000000e+00
8.36763124e-01 0.00000000e+00
8.43976599e-01 0.00000000e+00
8.51190074e-01 0.00000000e+00
8.58403549e-01 0.00000000e+00


==> anc/GNOmegaPhaseBoundary_LamV=1.885_.dat <==
## Phase boundary line
## T, mu
0.00000000e+00 1.30000000e+00
7.21347520e-03 1.30005136e+00
1.44269504e-02 1.30020542e+00
2.16404256e-02 1.30046220e+00
2.88539008e-02 1.30082169e+00
3.60673760e-02 1.30128389e+00
4.32808512e-02 1.30184881e+00
5.04943264e-02 1.30251643e+00
5.77078016e-02 1.30328676e+00
6.49212768e-02 1.30415977e+00
7.21347520e-02 1.30513535e+00
7.93482272e-02 1.30621316e+00
8.65617025e-02 1.30739247e+00
9.37751777e-02 1.30867186e+00
1.00988653e-01 1.31004893e+00
1.08202128e-01 1.31152012e+00
1.15415603e-01 1.31308053e+00
1.22629078e-01 1.31472379e+00
1.29842554e-01 1.31644214e+00
1.37056029e-01 1.31822644e+00
1.44269504e-01 1.32006638e+00
1.51482979e-01 1.32195057e+00
1.58696454e-01 1.32386682e+00
1.65909930e-01 1.32580224e+00
1.73123405e-01 1.32774348e+00
1.80336880e-01 1.32967690e+00
1.87550355e-01 1.33158867e+00
1.94763831e-01 1.33346494e+00
2.01977306e-01 1.33529192e+00
2.09190781e-01 1.33705597e+00
2.16404256e-01 1.33874364e+00
2.23617731e-01 1.34034175e+00
2.30831207e-01 1.34183739e+00
2.38044682e-01 1.34321795e+00
2.45258157e-01 1.34447110e+00
2.52471632e-01 1.34558485e+00
2.59685107e-01 1.34654747e+00
2.66898583e-01 1.34734752e+00
2.74112058e-01 1.34797380e+00
2.81325533e-01 1.34841538e+00
2.88539008e-01 1.34866149e+00
2.95752483e-01 1.34870159e+00
3.02965959e-01 1.34852526e+00
3.10179434e-01 1.34812223e+00
3.17392909e-01 1.34748231e+00
3.24606384e-01 1.34659538e+00
3.31819859e-01 1.34545135e+00
3.39033335e-01 1.34404015e+00
3.46246810e-01 1.34235166e+00
3.53460285e-01 1.34037570e+00
3.60673760e-01 1.33810200e+00
3.67887235e-01 1.33552016e+00
3.75100711e-01 1.33261961e+00
3.82314186e-01 1.32938958e+00
3.89527661e-01 1.32581906e+00
3.96741136e-01 1.32189676e+00
4.03954611e-01 1.31761108e+00
4.11168087e-01 1.31295003e+00
4.18381562e-01 1.30790122e+00
4.25595037e-01 1.30245181e+00
4.32808512e-01 1.29658842e+00
4.40021987e-01 1.29029711e+00
4.47235463e-01 1.28356329e+00
4.54448938e-01 1.27637165e+00
4.61662413e-01 1.26870609e+00
4.68875888e-01 1.26054966e+00
4.76089363e-01 1.25188439e+00
4.83302839e-01 1.24269125e+00
4.90516314e-01 1.23295002e+00
4.97729789e-01 1.22263909e+00
5.04943264e-01 1.21173540e+00
5.12156740e-01 1.20021417e+00
5.19370215e-01 1.18804876e+00
5.26583690e-01 1.17521037e+00
5.33797165e-01 1.16166783e+00
5.41010640e-01 1.14738723e+00
5.48224116e-01 1.13233154e+00
5.55437591e-01 1.11646016e+00
5.62651066e-01 1.09972842e+00
5.69864541e-01 1.08208686e+00
5.77078016e-01 1.06348049e+00
5.84291492e-01 1.04384782e+00
5.91504967e-01 1.02311964e+00
5.98718442e-01 1.00121755e+00
6.05931917e-01 9.78052070e-01
6.13145392e-01 9.53520210e-01
6.20358868e-01 9.27502312e-01
6.27572343e-01 8.99857870e-01
6.34785818e-01 8.70419891e-01
6.41999293e-01 8.38987090e-01
6.49212768e-01 8.05312850e-01
6.56426244e-01 7.69089089e-01
6.63639719e-01 7.29921843e-01
6.70853194e-01 6.87292641e-01
6.78066669e-01 6.40494013e-01
6.85280144e-01 5.88514037e-01
6.92493620e-01 5.29809723e-01
6.99707095e-01 4.61800630e-01
7.06920570e-01 3.79488699e-01
7.14134045e-01 2.70059790e-01
7.21347520e-01 0.00000000e+00


==> anc/GNOmegaPhaseBoundary_LamV=2.513_.dat <==
## Phase boundary line
## T, mu
0.00000000e+00 1.40000000e+00
7.21347520e-03 1.40006847e+00
1.44269504e-02 1.40027390e+00
2.16404256e-02 1.40061627e+00
2.88539008e-02 1.40109559e+00
3.60673760e-02 1.40171186e+00
4.32808512e-02 1.40246507e+00
5.04943264e-02 1.40335524e+00
5.77078016e-02 1.40438235e+00
6.49212768e-02 1.40554637e+00
7.21347520e-02 1.40684717e+00
7.93482272e-02 1.40828440e+00
8.65617025e-02 1.40985719e+00
9.37751777e-02 1.41156394e+00
1.00988653e-01 1.41340194e+00
1.08202128e-01 1.41536716e+00
1.15415603e-01 1.41745399e+00
1.22629078e-01 1.41965523e+00
1.29842554e-01 1.42196201e+00
1.37056029e-01 1.42436394e+00
1.44269504e-01 1.42684923e+00
1.51482979e-01 1.42940490e+00
1.58696454e-01 1.43201698e+00
1.65909930e-01 1.43467072e+00
1.73123405e-01 1.43735082e+00
1.80336880e-01 1.44004160e+00
1.87550355e-01 1.44272718e+00
1.94763831e-01 1.44539160e+00
2.01977306e-01 1.44801896e+00
2.09190781e-01 1.45059351e+00
2.16404256e-01 1.45309969e+00
2.23617731e-01 1.45552224e+00
2.30831207e-01 1.45784617e+00
2.38044682e-01 1.46005684e+00
2.45258157e-01 1.46213990e+00
2.52471632e-01 1.46408138e+00
2.59685107e-01 1.46586758e+00
2.66898583e-01 1.46748514e+00
2.74112058e-01 1.46892097e+00
2.81325533e-01 1.47016223e+00
2.88539008e-01 1.47119633e+00
2.95752483e-01 1.47201086e+00
3.02965959e-01 1.47259362e+00
3.10179434e-01 1.47293250e+00
3.17392909e-01 1.47301554e+00
3.24606384e-01 1.47283081e+00
3.31819859e-01 1.47236646e+00
3.39033335e-01 1.47161060e+00
3.46246810e-01 1.47055134e+00
3.53460285e-01 1.46917669e+00
3.60673760e-01 1.46747457e+00
3.67887235e-01 1.46543274e+00
3.75100711e-01 1.46303877e+00
3.82314186e-01 1.46028003e+00
3.89527661e-01 1.45714357e+00
3.96741136e-01 1.45361616e+00
4.03954611e-01 1.44968420e+00
4.11168087e-01 1.44533367e+00
4.18381562e-01 1.44055007e+00
4.25595037e-01 1.43531839e+00
4.32808512e-01 1.42962304e+00
4.40021987e-01 1.42344776e+00
4.47235463e-01 1.41677556e+00
4.54448938e-01 1.40958866e+00
4.61662413e-01 1.40186836e+00
4.68875888e-01 1.39359499e+00
4.76089363e-01 1.38474774e+00
4.83302839e-01 1.37530461e+00
4.90516314e-01 1.36524220e+00
4.97729789e-01 1.35453560e+00
5.04943264e-01 1.34315820e+00
5.12156740e-01 1.33108149e+00
5.19370215e-01 1.31827480e+00
5.26583690e-01 1.30470506e+00
5.33797165e-01 1.29033650e+00
5.41010640e-01 1.27513022e+00
5.48224116e-01 1.25904382e+00
5.55437591e-01 1.24203085e+00
5.62651066e-01 1.22404023e+00
5.69864541e-01 1.20501548e+00
5.77078016e-01 1.18489387e+00
5.84291492e-01 1.16360529e+00
5.91504967e-01 1.14107091e+00
5.98718442e-01 1.11720151e+00
6.05931917e-01 1.09189535e+00
6.13145392e-01 1.06503539e+00
6.20358868e-01 1.03648579e+00
6.27572343e-01 1.00608713e+00
6.34785818e-01 9.73650093e-01
6.41999293e-01 9.38946639e-01
6.49212768e-01 9.01697554e-01
6.56426244e-01 8.61554266e-01
6.63639719e-01 8.18071314e-01
6.70853194e-01 7.70662818e-01
6.78066669e-01 7.18529799e-01
6.85280144e-01 6.60530112e-01
6.92493620e-01 5.94923181e-01
6.99707095e-01 5.18799737e-01
7.06920570e-01 4.26527875e-01
7.14134045e-01 3.03676321e-01
7.21347520e-01 0.00000000e+00


==> anc/GNOmegaPhaseBoundary_LamV=3.142_.dat <==
## Phase boundary line
## T, mu
0.00000000e+00 1.50000000e+00
7.21347520e-03 1.50008559e+00
1.44269504e-02 1.50034237e+00
2.16404256e-02 1.50077034e+00
2.88539008e-02 1.50136949e+00
3.60673760e-02 1.50213982e+00
4.32808512e-02 1.50308134e+00
5.04943264e-02 1.50419405e+00
5.77078016e-02 1.50547794e+00
6.49212768e-02 1.50693297e+00
7.21347520e-02 1.50855900e+00
7.93482272e-02 1.51035563e+00
8.65617025e-02 1.51232190e+00
9.37751777e-02 1.51445602e+00
1.00988653e-01 1.51675495e+00
1.08202128e-01 1.51921419e+00
1.15415603e-01 1.52182746e+00
1.22629078e-01 1.52458666e+00
1.29842554e-01 1.52748188e+00
1.37056029e-01 1.53050144e+00
1.44269504e-01 1.53363209e+00
1.51482979e-01 1.53685923e+00
1.58696454e-01 1.54016713e+00
1.65909930e-01 1.54353920e+00
1.73123405e-01 1.54695815e+00
1.80336880e-01 1.55040630e+00
1.87550355e-01 1.55386569e+00
1.94763831e-01 1.55731826e+00
2.01977306e-01 1.56074600e+00
2.09190781e-01 1.56413104e+00
2.16404256e-01 1.56745574e+00
2.23617731e-01 1.57070273e+00
2.30831207e-01 1.57385495e+00
2.38044682e-01 1.57689573e+00
2.45258157e-01 1.57980871e+00
2.52471632e-01 1.58257791e+00
2.59685107e-01 1.58518769e+00
2.66898583e-01 1.58762277e+00
2.74112058e-01 1.58986813e+00
2.81325533e-01 1.59190908e+00
2.88539008e-01 1.59373116e+00
2.95752483e-01 1.59532014e+00
3.02965959e-01 1.59666198e+00
3.10179434e-01 1.59774278e+00
3.17392909e-01 1.59854877e+00
3.24606384e-01 1.59906625e+00
3.31819859e-01 1.59928156e+00
3.39033335e-01 1.59918105e+00
3.46246810e-01 1.59875102e+00
3.53460285e-01 1.59797768e+00
3.60673760e-01 1.59684713e+00
3.67887235e-01 1.59534531e+00
3.75100711e-01 1.59345794e+00
3.82314186e-01 1.59117047e+00
3.89527661e-01 1.58846808e+00
3.96741136e-01 1.58533556e+00
4.03954611e-01 1.58175733e+00
4.11168087e-01 1.57771731e+00
4.18381562e-01 1.57319891e+00
4.25595037e-01 1.56818497e+00
4.32808512e-01 1.56265766e+00
4.40021987e-01 1.55659840e+00
4.47235463e-01 1.54998784e+00
4.54448938e-01 1.54280567e+00
4.61662413e-01 1.53503063e+00
4.68875888e-01 1.52664032e+00
4.76089363e-01 1.51761110e+00
4.83302839e-01 1.50791796e+00
4.90516314e-01 1.49753437e+00
4.97729789e-01 1.48643210e+00
5.04943264e-01 1.47458100e+00
5.12156740e-01 1.46194880e+00
5.19370215e-01 1.44850084e+00
5.26583690e-01 1.43419976e+00
5.33797165e-01 1.41900517e+00
5.41010640e-01 1.40287321e+00
5.48224116e-01 1.38575610e+00
5.55437591e-01 1.36760153e+00
5.62651066e-01 1.34835203e+00
5.69864541e-01 1.32794411e+00
5.77078016e-01 1.30630725e+00
5.84291492e-01 1.28336276e+00
5.91504967e-01 1.25902218e+00
5.98718442e-01 1.23318548e+00
6.05931917e-01 1.20573863e+00
6.13145392e-01 1.17655057e+00
6.20358868e-01 1.14546926e+00
6.27572343e-01 1.11231639e+00
6.34785818e-01 1.07688030e+00
6.41999293e-01 1.03890619e+00
6.49212768e-01 9.98082257e-01
6.56426244e-01 9.54019442e-01
6.63639719e-01 9.06220785e-01
6.70853194e-01 8.54032995e-01
6.78066669e-01 7.96565585e-01
6.85280144e-01 7.32546187e-01
6.86001492e-01 7.25717464e-01
6.86722839e-01 7.18802397e-01
6.87444187e-01 7.11798438e-01
6.88165535e-01 7.04702903e-01
6.88886882e-01 6.97512966e-01
6.89608230e-01 6.90225643e-01
6.90329577e-01 6.82837782e-01
6.91050925e-01 6.75346050e-01
6.91772272e-01 6.67746917e-01
6.92493620e-01 6.60036639e-01
6.93214967e-01 6.52211238e-01
6.93936315e-01 6.44266484e-01
6.94657662e-01 6.36197870e-01
6.95379010e-01 6.28000584e-01
6.96100357e-01 6.19669484e-01
6.96821705e-01 6.11199060e-01
6.97543052e-01 6.02583398e-01
6.98264400e-01 5.93816137e-01
6.98985747e-01 5.84890423e-01
6.99707095e-01 5.75798844e-01
7.00428442e-01 5.66533377e-01
7.01149790e-01 5.57085302e-01
7.01871137e-01 5.47445124e-01
7.02592485e-01 5.37602464e-01
7.03313832e-01 5.27545948e-01
7.04035180e-01 5.17263055e-01
7.04756527e-01 5.06739961e-01
7.05477875e-01 4.95961328e-01
7.06199223e-01 4.84910070e-01
7.06920570e-01 4.73567051e-01
7.07641918e-01 4.61910728e-01
7.08363265e-01 4.49916700e-01
7.09084613e-01 4.37557142e-01
7.09805960e-01 4.24800096e-01
7.10527308e-01 4.11608551e-01
7.11248655e-01 3.97939237e-01
7.11970003e-01 3.83741044e-01
7.12691350e-01 3.68952855e-01
7.13412698e-01 3.53500567e-01
7.14134045e-01 3.37292852e-01
7.14855393e-01 3.20214948e-01
7.15576740e-01 3.02119247e-01
7.16298088e-01 2.82810363e-01
7.17019435e-01 2.62020137e-01
7.17740783e-01 2.39362788e-01
7.18462130e-01 2.14246662e-01
7.19183478e-01 1.85676515e-01
7.19904825e-01 1.51713236e-01
7.20626173e-01 1.07354547e-01
7.21347520e-01 0.00000000e+00
7.28560996e-01 0.00000000e+00
7.35774471e-01 0.00000000e+00
7.42987946e-01 0.00000000e+00
7.50201421e-01 0.00000000e+00
7.57414896e-01 0.00000000e+00
7.64628372e-01 0.00000000e+00
7.71841847e-01 0.00000000e+00
7.79055322e-01 0.00000000e+00
7.86268797e-01 0.00000000e+00
7.93482272e-01 0.00000000e+00
8.00695748e-01 0.00000000e+00
8.07909223e-01 0.00000000e+00
8.15122698e-01 0.00000000e+00
8.22336173e-01 0.00000000e+00
8.29549649e-01 0.00000000e+00
8.36763124e-01 0.00000000e+00
8.43976599e-01 0.00000000e+00
8.51190074e-01 0.00000000e+00
8.58403549e-01 0.00000000e+00


==> anc/GNOmega_Phase_diagram_lamV=0.314_.dat <==
## Value of (\Bar \Sigma, \Bar \Omega_3) at (T,mu)
## T, mu, \Bar \Sigma, \Bar \Omega_3
0.0000000e+00 0.0000000e+00 1.0000000e+00 -3.9295403e-18
0.0000000e+00 2.0000000e-02 1.0000000e+00 -2.5306246e-15
0.0000000e+00 4.0000000e-02 1.0000000e+00 -2.6556159e-18
0.0000000e+00 6.0000000e-02 1.0000000e+00 -2.3293713e-14
0.0000000e+00 8.0000000e-02 1.0000000e+00 5.3832952e-18
0.0000000e+00 1.0000000e-01 1.0000000e+00 5.9219094e-12
0.0000000e+00 1.2000000e-01 1.0000000e+00 -4.7404334e-19
0.0000000e+00 1.4000000e-01 1.0000000e+00 1.6227977e-16
0.0000000e+00 1.6000000e-01 1.0000000e+00 -9.9853075e-18
0.0000000e+00 1.8000000e-01 1.0000000e+00 -8.5646299e-15
0.0000000e+00 2.0000000e-01 1.0000000e+00 -1.5595373e-18
0.0000000e+00 2.2000000e-01 1.0000000e+00 -4.9658874e-14
0.0000000e+00 2.4000000e-01 1.0000000e+00 8.5353841e-15
0.0000000e+00 2.6000000e-01 1.0000000e+00 -2.1614220e-16
0.0000000e+00 2.8000000e-01 1.0000000e+00 2.2584919e-17
0.0000000e+00 3.0000000e-01 1.0000000e+00 5.2896453e-15
0.0000000e+00 3.2000000e-01 1.0000000e+00 -3.2124692e-12
0.0000000e+00 3.4000000e-01 1.0000000e+00 -9.5206298e-18
0.0000000e+00 3.6000000e-01 1.0000000e+00 -2.5720529e-14
0.0000000e+00 3.8000000e-01 1.0000000e+00 -8.4909520e-16
0.0000000e+00 4.0000000e-01 1.0000000e+00 8.5868593e-17
0.0000000e+00 4.2000000e-01 1.0000000e+00 2.1897704e-17
0.0000000e+00 4.4000000e-01 1.0000000e+00 2.4926653e-17
0.0000000e+00 4.6000000e-01 1.0000000e+00 4.1551405e-18
0.0000000e+00 4.8000000e-01 1.0000000e+00 1.3838948e-17
0.0000000e+00 5.0000000e-01 1.0000000e+00 7.9396443e-14
0.0000000e+00 5.2000000e-01 1.0000000e+00 -4.4038939e-17
0.0000000e+00 5.4000000e-01 1.0000000e+00 -4.4762786e-17
0.0000000e+00 5.6000000e-01 1.0000000e+00 1.1241381e-17
0.0000000e+00 5.8000000e-01 1.0000000e+00 6.8474164e-18
0.0000000e+00 6.0000000e-01 1.0000000e+00 4.6648169e-17
0.0000000e+00 6.2000000e-01 1.0000000e+00 -8.0128072e-15
0.0000000e+00 6.4000000e-01 1.0000000e+00 3.2177191e-15
0.0000000e+00 6.6000000e-01 1.0000000e+00 4.8384268e-17
0.0000000e+00 6.8000000e-01 1.0000000e+00 -2.6299738e-16
0.0000000e+00 7.0000000e-01 1.0000000e+00 -4.6409086e-17
0.0000000e+00 7.2000000e-01 1.0000000e+00 -1.0126269e-14
0.0000000e+00 7.4000000e-01 1.0000000e+00 3.0958094e-17
0.0000000e+00 7.6000000e-01 1.0000000e+00 4.7654071e-17
0.0000000e+00 7.8000000e-01 1.0000000e+00 1.0464548e-17
0.0000000e+00 8.0000000e-01 1.0000000e+00 3.4016477e-17
0.0000000e+00 8.2000000e-01 1.0000000e+00 4.7702104e-17
0.0000000e+00 8.4000000e-01 1.0000000e+00 4.2352132e-17
0.0000000e+00 8.6000000e-01 1.0000000e+00 -8.4648603e-15
0.0000000e+00 8.8000000e-01 1.0000000e+00 4.0572790e-17
0.0000000e+00 9.0000000e-01 1.0000000e+00 5.0186393e-17
0.0000000e+00 9.2000000e-01 1.0000000e+00 5.1852837e-17
0.0000000e+00 9.4000000e-01 1.0000000e+00 4.7130986e-17
0.0000000e+00 9.6000000e-01 1.0000000e+00 2.4884243e-15
0.0000000e+00 9.7000000e-01 1.0000000e+00 5.3420651e-17
0.0000000e+00 9.7400000e-01 1.0000000e+00 -2.3780609e-17
0.0000000e+00 9.7800000e-01 1.0000000e+00 -4.6765842e-17
0.0000000e+00 9.8200000e-01 1.0000000e+00 2.3248293e-17
0.0000000e+00 9.8600000e-01 1.0000000e+00 5.7195786e-13
0.0000000e+00 9.9000000e-01 1.0000000e+00 -3.1386406e-17
0.0000000e+00 9.9400000e-01 1.0000000e+00 -1.0567942e-16
0.0000000e+00 9.9800000e-01 1.0000000e+00 4.5440595e-17
0.0000000e+00 1.0020000e+00 9.7979590e-01 2.0000000e-03
0.0000000e+00 1.0060000e+00 9.3808315e-01 6.0000000e-03
0.0000000e+00 1.0100000e+00 8.9442719e-01 1.0000000e-02
0.0000000e+00 1.0140000e+00 8.4852814e-01 1.4000000e-02
0.0000000e+00 1.0180000e+00 8.0000000e-01 1.8000000e-02
0.0000000e+00 1.0220000e+00 7.4833148e-01 2.2000000e-02
0.0000000e+00 1.0260000e+00 6.9282032e-01 2.6000000e-02
0.0000000e+00 1.0300000e+00 6.3245553e-01 3.0000000e-02
0.0000000e+00 1.0340000e+00 5.6568542e-01 3.4000000e-02
0.0000000e+00 1.0380000e+00 4.8989795e-01 3.8000000e-02
0.0000000e+00 1.0420000e+00 4.0000000e-01 4.2000000e-02
0.0000000e+00 1.0460000e+00 2.8284271e-01 4.6000000e-02
0.0000000e+00 1.0500000e+00 1.1512148e-03 4.9999940e-02
0.0000000e+00 1.0600000e+00 0.0000000e+00 5.0912844e-02
0.0000000e+00 1.0800000e+00 1.4243932e-10 5.2760998e-02
0.0000000e+00 1.1000000e+00 6.1289115e-11 5.4638983e-02
0.0000000e+00 1.1200000e+00 1.3399922e-12 5.6546651e-02
0.0000000e+00 1.1400000e+00 2.4581616e-12 5.8483858e-02
0.0000000e+00 1.1600000e+00 2.6942294e-14 6.0450460e-02
0.0000000e+00 1.1800000e+00 9.0805959e-13 6.2446312e-02
0.0000000e+00 1.2000000e+00 2.0744050e-12 6.4471274e-02
0.0000000e+00 1.2200000e+00 1.9383692e-14 6.6525205e-02
0.0000000e+00 1.2400000e+00 2.5234633e-12 6.8607965e-02
7.2134752e-03 0.0000000e+00 1.0000000e+00 -3.7945129e-18
7.2134752e-03 2.0000000e-02 1.0000000e+00 -5.6352758e-19
7.2134752e-03 4.0000000e-02 1.0000000e+00 -2.2415599e-19
7.2134752e-03 6.0000000e-02 1.0000000e+00 3.1312664e-16
7.2134752e-03 8.0000000e-02 1.0000000e+00 -1.2019349e-15
7.2134752e-03 1.0000000e-01 1.0000000e+00 2.5716127e-18
7.2134752e-03 1.2000000e-01 1.0000000e+00 2.4377594e-16
7.2134752e-03 1.4000000e-01 1.0000000e+00 3.0577490e-16
7.2134752e-03 1.6000000e-01 1.0000000e+00 1.1666449e-17
7.2134752e-03 1.8000000e-01 1.0000000e+00 -1.1407238e-17
7.2134752e-03 2.0000000e-01 1.0000000e+00 2.7180657e-18
7.2134752e-03 2.2000000e-01 1.0000000e+00 1.7531765e-13
7.2134752e-03 2.4000000e-01 1.0000000e+00 4.4307470e-18
7.2134752e-03 2.6000000e-01 1.0000000e+00 -2.5819428e-16
7.2134752e-03 2.8000000e-01 1.0000000e+00 2.1163094e-17
7.2134752e-03 3.0000000e-01 1.0000000e+00 7.4850500e-15
7.2134752e-03 3.2000000e-01 1.0000000e+00 -2.3400233e-17
7.2134752e-03 3.4000000e-01 1.0000000e+00 -6.5538604e-18
7.2134752e-03 3.6000000e-01 1.0000000e+00 -2.4214403e-15
7.2134752e-03 3.8000000e-01 1.0000000e+00 2.4891527e-18
7.2134752e-03 4.0000000e-01 1.0000000e+00 -2.2078916e-17
7.2134752e-03 4.2000000e-01 1.0000000e+00 3.0755767e-14
7.2134752e-03 4.4000000e-01 1.0000000e+00 -4.4695591e-18
7.2134752e-03 4.6000000e-01 1.0000000e+00 2.9513203e-17
7.2134752e-03 4.8000000e-01 1.0000000e+00 2.6657603e-17
7.2134752e-03 5.0000000e-01 1.0000000e+00 1.9060118e-14
7.2134752e-03 5.2000000e-01 1.0000000e+00 1.9757785e-17
7.2134752e-03 5.4000000e-01 1.0000000e+00 1.0335486e-18
7.2134752e-03 5.6000000e-01 1.0000000e+00 -4.4715560e-17
7.2134752e-03 5.8000000e-01 1.0000000e+00 5.4205006e-17
7.2134752e-03 6.0000000e-01 1.0000000e+00 3.0477225e-17
7.2134752e-03 6.2000000e-01 1.0000000e+00 4.6318967e-17
7.2134752e-03 6.4000000e-01 1.0000000e+00 -1.2997132e-15
7.2134752e-03 6.6000000e-01 1.0000000e+00 -1.5493708e-17
7.2134752e-03 6.8000000e-01 1.0000000e+00 4.2735221e-15
7.2134752e-03 7.0000000e-01 1.0000000e+00 -1.4032390e-17
7.2134752e-03 7.2000000e-01 1.0000000e+00 1.9358945e-17
7.2134752e-03 7.4000000e-01 1.0000000e+00 7.7623100e-15
7.2134752e-03 7.6000000e-01 1.0000000e+00 4.7652442e-16
7.2134752e-03 7.8000000e-01 1.0000000e+00 7.4197051e-17
7.2134752e-03 8.0000000e-01 1.0000000e+00 -8.7489428e-16
7.2134752e-03 8.2000000e-01 1.0000000e+00 1.0602929e-14
7.2134752e-03 8.4000000e-01 1.0000000e+00 1.6911292e-13
7.2134752e-03 8.6000000e-01 1.0000000e+00 2.7139167e-12
7.2134752e-03 8.8000000e-01 1.0000000e+00 4.3005181e-11
7.2134752e-03 9.0000000e-01 9.9999999e-01 6.9289315e-10
7.2134752e-03 9.2000000e-01 9.9999989e-01 1.1086353e-08
7.2134752e-03 9.4000000e-01 9.9999824e-01 1.7739766e-07
7.2134752e-03 9.6000000e-01 9.9997178e-01 2.8424650e-06
7.2134752e-03 9.7000856e-01 9.9988645e-01 1.1436416e-05
7.2134752e-03 9.7400856e-01 9.9980136e-01 2.0004273e-05
7.2134752e-03 9.7800856e-01 9.9965129e-01 3.5113798e-05
7.2134752e-03 9.8200856e-01 9.9938393e-01 6.2023207e-05
7.2134752e-03 9.8600856e-01 9.9889889e-01 1.1081448e-04
7.2134752e-03 9.9000856e-01 9.9798826e-01 2.0232463e-04
7.2134752e-03 9.9400856e-01 9.9615616e-01 3.8607019e-04
7.2134752e-03 9.9800856e-01 9.9183741e-01 8.1735718e-04
7.2134752e-03 1.0020086e+00 9.7677791e-01 2.3029109e-03
7.2134752e-03 1.0060086e+00 9.3806869e-01 6.0099068e-03
7.2134752e-03 1.0100086e+00 8.9442716e-01 1.0008562e-02
7.2134752e-03 1.0140086e+00 8.4852814e-01 1.4008559e-02
7.2134752e-03 1.0180086e+00 8.0000000e-01 1.8008559e-02
7.2134752e-03 1.0220086e+00 7.4833148e-01 2.2008559e-02
7.2134752e-03 1.0260086e+00 6.9282032e-01 2.6008559e-02
7.2134752e-03 1.0300086e+00 6.3245553e-01 3.0008559e-02
7.2134752e-03 1.0340086e+00 5.6568542e-01 3.4008559e-02
7.2134752e-03 1.0380086e+00 4.8989795e-01 3.8008559e-02
7.2134752e-03 1.0420086e+00 4.0000000e-01 4.2008559e-02
7.2134752e-03 1.0460086e+00 2.8284271e-01 4.6008559e-02
7.2134752e-03 1.0500086e+00 0.0000000e+00 5.0008559e-02
7.2134752e-03 1.0600000e+00 2.9348069e-12 5.0920619e-02
7.2134752e-03 1.0800000e+00 2.5317399e-13 5.2768760e-02
7.2134752e-03 1.1000000e+00 1.4706645e-14 5.4646732e-02
7.2134752e-03 1.1200000e+00 7.0795071e-13 5.6554388e-02
7.2134752e-03 1.1400000e+00 2.8219502e-11 5.8491582e-02
7.2134752e-03 1.1600000e+00 7.6367114e-12 6.0458171e-02
7.2134752e-03 1.1800000e+00 1.7944104e-12 6.2454011e-02
7.2134752e-03 1.2000000e+00 3.5917136e-12 6.4478961e-02
7.2134752e-03 1.2200000e+00 3.0643724e-11 6.6532879e-02
7.2134752e-03 1.2400000e+00 1.7747313e-13 6.8615627e-02
1.4426950e-02 0.0000000e+00 1.0000000e+00 -3.7288146e-18
1.4426950e-02 2.0000000e-02 1.0000000e+00 1.5922899e-18
1.4426950e-02 4.0000000e-02 1.0000000e+00 -5.5752668e-17
1.4426950e-02 6.0000000e-02 1.0000000e+00 1.8118931e-14
1.4426950e-02 8.0000000e-02 1.0000000e+00 -1.5151258e-18
1.4426950e-02 1.0000000e-01 1.0000000e+00 4.3303108e-18
1.4426950e-02 1.2000000e-01 1.0000000e+00 6.6703641e-17
1.4426950e-02 1.4000000e-01 1.0000000e+00 8.5801149e-16
1.4426950e-02 1.6000000e-01 1.0000000e+00 -8.5687648e-16
1.4426950e-02 1.8000000e-01 1.0000000e+00 -1.6207314e-18
1.4426950e-02 2.0000000e-01 1.0000000e+00 6.0022738e-18
1.4426950e-02 2.2000000e-01 1.0000000e+00 -5.7234629e-14
1.4426950e-02 2.4000000e-01 1.0000000e+00 4.6674963e-19
1.4426950e-02 2.6000000e-01 1.0000000e+00 -3.8016860e-14
1.4426950e-02 2.8000000e-01 1.0000000e+00 -5.5381811e-16
1.4426950e-02 3.0000000e-01 1.0000000e+00 8.8713789e-17
1.4426950e-02 3.2000000e-01 1.0000000e+00 -1.6958634e-15
1.4426950e-02 3.4000000e-01 1.0000000e+00 1.8957947e-17
1.4426950e-02 3.6000000e-01 1.0000000e+00 -4.6708655e-15
1.4426950e-02 3.8000000e-01 1.0000000e+00 -2.7005158e-17
1.4426950e-02 4.0000000e-01 1.0000000e+00 7.4767816e-17
1.4426950e-02 4.2000000e-01 1.0000000e+00 -1.0536043e-14
1.4426950e-02 4.4000000e-01 1.0000000e+00 -1.6627714e-13
1.4426950e-02 4.6000000e-01 1.0000000e+00 1.1971370e-15
1.4426950e-02 4.8000000e-01 1.0000000e+00 -2.5423551e-17
1.4426950e-02 5.0000000e-01 1.0000000e+00 -7.9589829e-18
1.4426950e-02 5.2000000e-01 1.0000000e+00 -1.8775593e-17
1.4426950e-02 5.4000000e-01 1.0000000e+00 6.4563406e-14
1.4426950e-02 5.6000000e-01 1.0000000e+00 8.8699950e-14
1.4426950e-02 5.8000000e-01 1.0000000e+00 -7.2164172e-15
1.4426950e-02 6.0000000e-01 1.0000000e+00 2.4356821e-15
1.4426950e-02 6.2000000e-01 1.0000000e+00 5.3643094e-15
1.4426950e-02 6.4000000e-01 1.0000000e+00 1.9918616e-14
1.4426950e-02 6.6000000e-01 1.0000000e+00 8.4861876e-14
1.4426950e-02 6.8000000e-01 1.0000000e+00 3.5049932e-13
1.4426950e-02 7.0000000e-01 1.0000000e+00 -1.2055332e-12
1.4426950e-02 7.2000000e-01 1.0000000e+00 5.4519656e-12
1.4426950e-02 7.4000000e-01 1.0000000e+00 2.1807996e-11
1.4426950e-02 7.6000000e-01 1.0000000e+00 8.7221100e-11
1.4426950e-02 7.8000000e-01 1.0000000e+00 3.4892663e-10
1.4426950e-02 8.0000000e-01 9.9999999e-01 1.3957112e-09
1.4426950e-02 8.2000000e-01 9.9999994e-01 5.5828510e-09
1.4426950e-02 8.4000000e-01 9.9999978e-01 2.2331495e-08
1.4426950e-02 8.6000000e-01 9.9999912e-01 8.9327600e-08
1.4426950e-02 8.8000000e-01 9.9999648e-01 3.5733577e-07
1.4426950e-02 9.0000000e-01 9.9998591e-01 1.4297494e-06
1.4426950e-02 9.2000000e-01 9.9994356e-01 5.7255097e-06
1.4426950e-02 9.4000000e-01 9.9977316e-01 2.3006985e-05
1.4426950e-02 9.6000000e-01 9.9907513e-01 9.3756818e-05
1.4426950e-02 9.7003424e-01 9.9809607e-01 1.9286932e-04
1.4426950e-02 9.7403424e-01 9.9744350e-01 2.5885147e-04
1.4426950e-02 9.7803424e-01 9.9654559e-01 3.4953785e-04
1.4426950e-02 9.8203424e-01 9.9529047e-01 4.7610445e-04
1.4426950e-02 9.8603424e-01 9.9349531e-01 6.5673275e-04
1.4426950e-02 9.9003424e-01 9.9083746e-01 9.2332374e-04
1.4426950e-02 9.9403424e-01 9.8668162e-01 1.3382004e-03
1.4426950e-02 9.9803424e-01 9.7956690e-01 2.0430864e-03
1.4426950e-02 1.0020342e+00 9.6549626e-01 3.4183609e-03
1.4426950e-02 1.0060342e+00 9.3620798e-01 6.2086046e-03
1.4426950e-02 1.0100342e+00 8.9431962e-01 1.0043744e-02
1.4426950e-02 1.0140342e+00 8.4852338e-01 1.4034635e-02
1.4426950e-02 1.0180342e+00 7.9999982e-01 1.8034251e-02
1.4426950e-02 1.0220342e+00 7.4833147e-01 2.2034238e-02
1.4426950e-02 1.0260342e+00 6.9282032e-01 2.6034237e-02
1.4426950e-02 1.0300342e+00 6.3245553e-01 3.0034237e-02
1.4426950e-02 1.0340342e+00 5.6568542e-01 3.4034237e-02
1.4426950e-02 1.0380342e+00 4.8989795e-01 3.8034237e-02
1.4426950e-02 1.0420342e+00 4.0000000e-01 4.2034237e-02
1.4426950e-02 1.0460342e+00 2.8284271e-01 4.6034237e-02
1.4426950e-02 1.0500342e+00 0.0000000e+00 5.0034237e-02
1.4426950e-02 1.0600000e+00 5.1652243e-13 5.0943943e-02
1.4426950e-02 1.0800000e+00 1.4556600e-13 5.2792046e-02
1.4426950e-02 1.1000000e+00 1.1885845e-15 5.4669980e-02
1.4426950e-02 1.1200000e+00 2.2179702e-12 5.6577597e-02
1.4426950e-02 1.1400000e+00 6.4904231e-15 5.8514754e-02
1.4426950e-02 1.1600000e+00 1.9438322e-14 6.0481305e-02
1.4426950e-02 1.1800000e+00 7.1171719e-15 6.2477108e-02
1.4426950e-02 1.2000000e+00 9.0829467e-10 6.4502020e-02
1.4426950e-02 1.2200000e+00 8.0868920e-13 6.6555902e-02
1.4426950e-02 1.2400000e+00 9.7083630e-15 6.8638612e-02
2.1640426e-02 0.0000000e+00 1.0000000e+00 -3.9089970e-18
2.1640426e-02 2.0000000e-02 1.0000000e+00 -1.4576394e-18
2.1640426e-02 4.0000000e-02 1.0000000e+00 3.2805681e-18
2.1640426e-02 6.0000000e-02 1.0000000e+00 -3.8311613e-18
2.1640426e-02 8.0000000e-02 1.0000000e+00 -1.3106051e-15
2.1640426e-02 1.0000000e-01 1.0000000e+00 8.5236139e-15
2.1640426e-02 1.2000000e-01 1.0000000e+00 -1.7414343e-16
2.1640426e-02 1.4000000e-01 1.0000000e+00 7.3634748e-19
2.1640426e-02 1.6000000e-01 1.0000000e+00 1.1035598e-17
2.1640426e-02 1.8000000e-01 1.0000000e+00 -3.1225582e-18
2.1640426e-02 2.0000000e-01 1.0000000e+00 -1.0668547e-17
2.1640426e-02 2.2000000e-01 1.0000000e+00 -4.1141727e-14
2.1640426e-02 2.4000000e-01 1.0000000e+00 -4.9700497e-14
2.1640426e-02 2.6000000e-01 1.0000000e+00 -3.5302832e-16
2.1640426e-02 2.8000000e-01 1.0000000e+00 -3.7103290e-16
2.1640426e-02 3.0000000e-01 1.0000000e+00 6.8892200e-17
2.1640426e-02 3.2000000e-01 1.0000000e+00 5.4145886e-17
2.1640426e-02 3.4000000e-01 1.0000000e+00 -5.6643690e-16
2.1640426e-02 3.6000000e-01 1.0000000e+00 2.9250231e-16
2.1640426e-02 3.8000000e-01 1.0000000e+00 8.0386245e-16
2.1640426e-02 4.0000000e-01 1.0000000e+00 1.9893712e-15
2.1640426e-02 4.2000000e-01 1.0000000e+00 4.4764318e-14
2.1640426e-02 4.4000000e-01 1.0000000e+00 1.2769335e-14
2.1640426e-02 4.6000000e-01 1.0000000e+00 3.6300324e-14
2.1640426e-02 4.8000000e-01 1.0000000e+00 8.0802729e-14
2.1640426e-02 5.0000000e-01 1.0000000e+00 2.0676920e-13
2.1640426e-02 5.2000000e-01 1.0000000e+00 5.5967360e-13
2.1640426e-02 5.4000000e-01 1.0000000e+00 1.2970911e-12
2.1640426e-02 5.6000000e-01 1.0000000e+00 3.3609615e-12
2.1640426e-02 5.8000000e-01 1.0000000e+00 8.2682238e-12
2.1640426e-02 6.0000000e-01 1.0000000e+00 2.0753760e-11
2.1640426e-02 6.2000000e-01 1.0000000e+00 5.2288155e-11
2.1640426e-02 6.4000000e-01 1.0000000e+00 1.3178175e-10
2.1640426e-02 6.6000000e-01 1.0000000e+00 3.3206007e-10
2.1640426e-02 6.8000000e-01 9.9999999e-01 8.3674003e-10
2.1640426e-02 7.0000000e-01 9.9999998e-01 2.1084539e-09
2.1640426e-02 7.2000000e-01 9.9999995e-01 5.3128257e-09
2.1640426e-02 7.4000000e-01 9.9999987e-01 1.3387401e-08
2.1640426e-02 7.6000000e-01 9.9999967e-01 3.3735447e-08
2.1640426e-02 7.8000000e-01 9.9999917e-01 8.5008752e-08
2.1640426e-02 8.0000000e-01 9.9999790e-01 2.1421341e-07
2.1640426e-02 8.2000000e-01 9.9999472e-01 5.3980925e-07
2.1640426e-02 8.4000000e-01 9.9998668e-01 1.3604398e-06
2.1640426e-02 8.6000000e-01 9.9996643e-01 3.4293181e-06
2.1640426e-02 8.8000000e-01 9.9991534e-01 8.6491337e-06
2.1640426e-02 9.0000000e-01 9.9978615e-01 2.1844134e-05
2.1640426e-02 9.2000000e-01 9.9945789e-01 5.5362435e-05
2.1640426e-02 9.4000000e-01 9.9861276e-01 1.4158157e-04
2.1640426e-02 9.6000000e-01 9.9636011e-01 3.7087831e-04
2.1640426e-02 9.7007703e-01 9.9395092e-01 6.1528257e-04
2.1640426e-02 9.7407703e-01 9.9254427e-01 7.5759130e-04
2.1640426e-02 9.7807703e-01 9.9075410e-01 9.3828810e-04
2.1640426e-02 9.8207703e-01 9.8844134e-01 1.1710567e-03
2.1640426e-02 9.8607703e-01 9.8539248e-01 1.4767586e-03
2.1640426e-02 9.9007703e-01 9.8125989e-01 1.8890651e-03
2.1640426e-02 9.9407703e-01 9.7543416e-01 2.4663637e-03
2.1640426e-02 9.9807703e-01 9.6674807e-01 3.3188370e-03
2.1640426e-02 1.0020770e+00 9.5279122e-01 4.6687993e-03
2.1640426e-02 1.0060770e+00 9.2908340e-01 6.9095469e-03
2.1640426e-02 1.0100770e+00 8.9269807e-01 1.0229575e-02
2.1640426e-02 1.0140770e+00 8.4829383e-01 1.4096573e-02
2.1640426e-02 1.0180770e+00 7.9997324e-01 1.8079128e-02
2.1640426e-02 1.0220770e+00 7.4832883e-01 2.2077226e-02
2.1640426e-02 1.0260770e+00 6.9282010e-01 2.6077048e-02
2.1640426e-02 1.0300770e+00 6.3245552e-01 3.0077034e-02
2.1640426e-02 1.0340770e+00 5.6568542e-01 3.4077034e-02
2.1640426e-02 1.0380770e+00 4.8989795e-01 3.8077034e-02
2.1640426e-02 1.0420770e+00 4.0000000e-01 4.2077034e-02
2.1640426e-02 1.0460770e+00 2.8284271e-01 4.6077034e-02
2.1640426e-02 1.0500770e+00 3.7911478e-06 5.0077034e-02
2.1640426e-02 1.0600000e+00 3.3966276e-12 5.0982817e-02
2.1640426e-02 1.0800000e+00 1.6023975e-13 5.2830856e-02
2.1640426e-02 1.1000000e+00 4.7505491e-13 5.4708726e-02
2.1640426e-02 1.1200000e+00 7.9284236e-14 5.6616280e-02
2.1640426e-02 1.1400000e+00 4.4266649e-12 5.8553374e-02
2.1640426e-02 1.1600000e+00 7.7462278e-12 6.0519862e-02
2.1640426e-02 1.1800000e+00 0.0000000e+00 6.2515603e-02
2.1640426e-02 1.2000000e+00 6.0990974e-12 6.4540453e-02
2.1640426e-02 1.2200000e+00 1.4383294e-13 6.6594272e-02
2.1640426e-02 1.2400000e+00 4.3742513e-15 6.8676921e-02
2.8853901e-02 0.0000000e+00 1.0000000e+00 -3.8979047e-18
2.8853901e-02 2.0000000e-02 1.0000000e+00 4.4134655e-18
2.8853901e-02 4.0000000e-02 1.0000000e+00 9.3307503e-18
2.8853901e-02 6.0000000e-02 1.0000000e+00 -2.3092151e-14
2.8853901e-02 8.0000000e-02 1.0000000e+00 -1.4358030e-12
2.8853901e-02 1.0000000e-01 1.0000000e+00 9.5317699e-17
2.8853901e-02 1.2000000e-01 1.0000000e+00 2.3944555e-16
2.8853901e-02 1.4000000e-01 1.0000000e+00 3.3772118e-16
2.8853901e-02 1.6000000e-01 1.0000000e+00 -2.0722257e-13
2.8853901e-02 1.8000000e-01 1.0000000e+00 1.3616477e-15
2.8853901e-02 2.0000000e-01 1.0000000e+00 2.6932841e-15
2.8853901e-02 2.2000000e-01 1.0000000e+00 5.4097452e-15
2.8853901e-02 2.4000000e-01 1.0000000e+00 -4.1367125e-14
2.8853901e-02 2.6000000e-01 1.0000000e+00 2.1175516e-14
2.8853901e-02 2.8000000e-01 1.0000000e+00 4.3175543e-14
2.8853901e-02 3.0000000e-01 1.0000000e+00 1.0326206e-13
2.8853901e-02 3.2000000e-01 1.0000000e+00 1.7281938e-13
2.8853901e-02 3.4000000e-01 1.0000000e+00 3.4561777e-13
2.8853901e-02 3.6000000e-01 1.0000000e+00 6.8346117e-13
2.8853901e-02 3.8000000e-01 1.0000000e+00 1.3823392e-12
2.8853901e-02 4.0000000e-01 1.0000000e+00 2.9365915e-12
2.8853901e-02 4.2000000e-01 1.0000000e+00 5.5554219e-12
2.8853901e-02 4.4000000e-01 1.0000000e+00 1.0634967e-11
2.8853901e-02 4.6000000e-01 1.0000000e+00 2.2171193e-11
2.8853901e-02 4.8000000e-01 1.0000000e+00 4.4235803e-11
2.8853901e-02 5.0000000e-01 1.0000000e+00 8.8229657e-11
2.8853901e-02 5.2000000e-01 1.0000000e+00 1.7694504e-10
2.8853901e-02 5.4000000e-01 1.0000000e+00 3.5389004e-10
2.8853901e-02 5.6000000e-01 9.9999999e-01 7.0778020e-10
2.8853901e-02 5.8000000e-01 9.9999999e-01 1.4156426e-09
2.8853901e-02 6.0000000e-01 9.9999997e-01 2.8311214e-09
2.8853901e-02 6.2000000e-01 9.9999994e-01 5.6623147e-09
2.8853901e-02 6.4000000e-01 9.9999989e-01 1.1324498e-08
2.8853901e-02 6.6000000e-01 9.9999978e-01 2.2648461e-08
2.8853901e-02 6.8000000e-01 9.9999956e-01 4.5298262e-08
2.8853901e-02 7.0000000e-01 9.9999912e-01 9.0596891e-08
2.8853901e-02 7.2000000e-01 9.9999824e-01 1.8119586e-07
2.8853901e-02 7.4000000e-01 9.9999648e-01 3.6239999e-07
2.8853901e-02 7.6000000e-01 9.9999295e-01 7.2483403e-07
2.8853901e-02 7.8000000e-01 9.9998591e-01 1.4497999e-06
2.8853901e-02 8.0000000e-01 9.9997181e-01 2.9001308e-06
2.8853901e-02 8.2000000e-01 9.9994360e-01 5.8023974e-06
2.8853901e-02 8.4000000e-01 9.9988711e-01 1.1613337e-05
2.8853901e-02 8.6000000e-01 9.9977388e-01 2.3260938e-05
2.8853901e-02 8.8000000e-01 9.9954634e-01 4.6659715e-05
2.8853901e-02 9.0000000e-01 9.9908695e-01 9.3877113e-05
2.8853901e-02 9.2000000e-01 9.9815044e-01 1.9003709e-04
2.8853901e-02 9.4000000e-01 9.9620234e-01 3.8964781e-04
2.8853901e-02 9.6000000e-01 9.9196799e-01 8.2158735e-04
2.8853901e-02 9.7013695e-01 9.8799022e-01 1.2249802e-03
2.8853901e-02 9.7413695e-01 9.8582522e-01 1.4435815e-03
2.8853901e-02 9.7813695e-01 9.8317886e-01 1.7098853e-03
2.8853901e-02 9.8213695e-01 9.7990108e-01 2.0383657e-03
2.8853901e-02 9.8613695e-01 9.7577200e-01 2.4500418e-03
2.8853901e-02 9.9013695e-01 9.7045490e-01 2.9767477e-03
2.8853901e-02 9.9413695e-01 9.6340713e-01 3.6690872e-03
2.8853901e-02 9.9813695e-01 9.5370540e-01 4.6116145e-03
2.8853901e-02 1.0021369e+00 9.3971815e-01 5.9498101e-03
2.8853901e-02 1.0061369e+00 9.1871567e-01 7.9155138e-03
2.8853901e-02 1.0101369e+00 8.8766560e-01 1.0731058e-02
2.8853901e-02 1.0141369e+00 8.4680966e-01 1.4280015e-02
2.8853901e-02 1.0181369e+00 7.9964388e-01 1.8164794e-02
2.8853901e-02 1.0221369e+00 7.4826703e-01 2.2141640e-02
2.8853901e-02 1.0261369e+00 6.9281008e-01 2.6137635e-02
2.8853901e-02 1.0301369e+00 6.3245414e-01 3.0137033e-02
2.8853901e-02 1.0341369e+00 5.6568527e-01 3.4136957e-02
2.8853901e-02 1.0381369e+00 4.8989794e-01 3.8136949e-02
2.8853901e-02 1.0421369e+00 4.0000000e-01 4.2136949e-02
2.8853901e-02 1.0461369e+00 2.8284271e-01 4.6136949e-02
2.8853901e-02 1.0501369e+00 0.0000000e+00 5.0136949e-02
2.8853901e-02 1.0600000e+00 1.1508512e-12 5.1037241e-02
2.8853901e-02 1.0800000e+00 3.9748791e-13 5.2885190e-02
2.8853901e-02 1.1000000e+00 2.6169217e-12 5.4762971e-02
2.8853901e-02 1.1200000e+00 0.0000000e+00 5.6670437e-02
2.8853901e-02 1.1400000e+00 0.0000000e+00 5.8607442e-02
2.8853901e-02 1.1600000e+00 1.9562693e-14 6.0573842e-02
2.8853901e-02 1.1800000e+00 0.0000000e+00 6.2569495e-02
2.8853901e-02 1.2000000e+00 1.3213872e-12 6.4594258e-02
2.8853901e-02 1.2200000e+00 7.8067048e-13 6.6647991e-02
2.8853901e-02 1.2400000e+00 4.2023615e-11 6.8730554e-02
3.6067376e-02 0.0000000e+00 1.0000000e+00 -3.2939796e-15
3.6067376e-02 2.0000000e-02 1.0000000e+00 3.9656339e-15
3.6067376e-02 4.0000000e-02 1.0000000e+00 9.1788217e-15
3.6067376e-02 6.0000000e-02 1.0000000e+00 1.7912981e-14
3.6067376e-02 8.0000000e-02 1.0000000e+00 -2.6941713e-12
3.6067376e-02 1.0000000e-01 1.0000000e+00 5.4172012e-14
3.6067376e-02 1.2000000e-01 1.0000000e+00 9.4557728e-14
3.6067376e-02 1.4000000e-01 1.0000000e+00 1.6415905e-13
3.6067376e-02 1.6000000e-01 1.0000000e+00 2.8822986e-13
3.6067376e-02 1.8000000e-01 1.0000000e+00 3.3717057e-13
3.6067376e-02 2.0000000e-01 1.0000000e+00 9.0685095e-13
3.6067376e-02 2.2000000e-01 1.0000000e+00 1.5150286e-12
3.6067376e-02 2.4000000e-01 1.0000000e+00 2.6374983e-12
3.6067376e-02 2.6000000e-01 1.0000000e+00 4.5921781e-12
3.6067376e-02 2.8000000e-01 1.0000000e+00 8.0433781e-12
3.6067376e-02 3.0000000e-01 1.0000000e+00 1.3941498e-11
3.6067376e-02 3.2000000e-01 1.0000000e+00 2.4237637e-11
3.6067376e-02 3.4000000e-01 1.0000000e+00 4.2199856e-11
3.6067376e-02 3.6000000e-01 1.0000000e+00 7.3463090e-11
3.6067376e-02 3.8000000e-01 1.0000000e+00 1.2792711e-10
3.6067376e-02 4.0000000e-01 1.0000000e+00 2.2273407e-10
3.6067376e-02 4.2000000e-01 1.0000000e+00 3.8780644e-10
3.6067376e-02 4.4000000e-01 9.9999999e-01 6.7520326e-10
3.6067376e-02 4.6000000e-01 9.9999999e-01 1.1755625e-09
3.6067376e-02 4.8000000e-01 9.9999998e-01 2.0468149e-09
3.6067376e-02 5.0000000e-01 9.9999997e-01 3.5637135e-09
3.6067376e-02 5.2000000e-01 9.9999994e-01 6.2047872e-09
3.6067376e-02 5.4000000e-01 9.9999990e-01 1.0803167e-08
3.6067376e-02 5.6000000e-01 9.9999982e-01 1.8810761e-08
3.6067376e-02 5.8000000e-01 9.9999968e-01 3.2749151e-08
3.6067376e-02 6.0000000e-01 9.9999945e-01 5.7019719e-08
3.6067376e-02 6.2000000e-01 9.9999904e-01 9.9277579e-08
3.6067376e-02 6.4000000e-01 9.9999833e-01 1.7285338e-07
3.6067376e-02 6.6000000e-01 9.9999710e-01 3.0095915e-07
3.6067376e-02 6.8000000e-01 9.9999494e-01 5.2401190e-07
3.6067376e-02 7.0000000e-01 9.9999119e-01 9.1239283e-07
3.6067376e-02 7.2000000e-01 9.9998467e-01 1.5886746e-06
3.6067376e-02 7.4000000e-01 9.9997330e-01 2.7663660e-06
3.6067376e-02 7.6000000e-01 9.9995350e-01 4.8175017e-06
3.6067376e-02 7.8000000e-01 9.9991901e-01 8.3907282e-06
3.6067376e-02 8.0000000e-01 9.9985889e-01 1.4618118e-05
3.6067376e-02 8.2000000e-01 9.9975404e-01 2.5479006e-05
3.6067376e-02 8.4000000e-01 9.9957089e-01 4.4444853e-05
3.6067376e-02 8.6000000e-01 9.9925025e-01 7.7637273e-05
3.6067376e-02 8.8000000e-01 9.9868654e-01 1.3595425e-04
3.6067376e-02 9.0000000e-01 9.9768815e-01 2.3912332e-04
3.6067376e-02 9.2000000e-01 9.9589619e-01 4.2392449e-04
3.6067376e-02 9.4000000e-01 9.9259965e-01 7.6265008e-04
3.6067376e-02 9.6000000e-01 9.8623767e-01 1.4118655e-03
3.6067376e-02 9.7021398e-01 9.8069022e-01 1.9732112e-03
3.6067376e-02 9.7421398e-01 9.7781109e-01 2.2628325e-03
3.6067376e-02 9.7821398e-01 9.7438188e-01 2.6062767e-03
3.6067376e-02 9.8221398e-01 9.7025064e-01 3.0178716e-03
3.6067376e-02 9.8621398e-01 9.6520293e-01 3.5176134e-03
3.6067376e-02 9.9021398e-01 9.5892586e-01 4.1342959e-03
3.6067376e-02 9.9421398e-01 9.5094585e-01 4.9107955e-03
3.6067376e-02 9.9821398e-01 9.4052009e-01 5.9129651e-03
3.6067376e-02 1.0022140e+00 9.2645786e-01 7.2432703e-03
3.6067376e-02 1.0062140e+00 9.0691085e-01 9.0531482e-03
3.6067376e-02 1.0102140e+00 8.7952914e-01 1.1515082e-02
3.6067376e-02 1.0142140e+00 8.4291168e-01 1.4679981e-02
3.6067376e-02 1.0182140e+00 7.9827611e-01 1.8348546e-02
3.6067376e-02 1.0222140e+00 7.4787460e-01 2.2247204e-02
3.6067376e-02 1.0262140e+00 6.9271289e-01 2.6221178e-02
3.6067376e-02 1.0302140e+00 6.3243328e-01 3.0215335e-02
3.6067376e-02 1.0342140e+00 5.6568149e-01 3.4214195e-02
3.6067376e-02 1.0382140e+00 4.8989739e-01 3.8214008e-02
3.6067376e-02 1.0422140e+00 3.9999994e-01 4.2213984e-02
3.6067376e-02 1.0462140e+00 2.8284271e-01 4.6213982e-02
3.6067376e-02 1.0502140e+00 0.0000000e+00 5.0213982e-02
3.6067376e-02 1.0600000e+00 4.2637458e-11 5.1107215e-02
3.6067376e-02 1.0800000e+00 7.4388930e-11 5.2955049e-02
3.6067376e-02 1.1000000e+00 6.8261056e-11 5.4832715e-02
3.6067376e-02 1.1200000e+00 1.1224035e-13 5.6740066e-02
3.6067376e-02 1.1400000e+00 1.5609211e-11 5.8676958e-02
3.6067376e-02 1.1600000e+00 0.0000000e+00 6.0643246e-02
3.6067376e-02 1.1800000e+00 2.2908605e-15 6.2638786e-02
3.6067376e-02 1.2000000e+00 1.2766125e-12 6.4663438e-02
3.6067376e-02 1.2200000e+00 4.9616785e-11 6.6717059e-02
3.6067376e-02 1.2400000e+00 2.8101463e-12 6.8799511e-02
4.3280851e-02 0.0000000e+00 1.0000000e+00 2.1697681e-13
4.3280851e-02 2.0000000e-02 1.0000000e+00 3.9947694e-13
4.3280851e-02 4.0000000e-02 1.0000000e+00 8.8569396e-13
4.3280851e-02 6.0000000e-02 1.0000000e+00 1.5645701e-12
4.3280851e-02 8.0000000e-02 1.0000000e+00 2.9779263e-12
4.3280851e-02 1.0000000e-01 1.0000000e+00 4.1639038e-12
4.3280851e-02 1.2000000e-01 1.0000000e+00 6.6494223e-12
4.3280851e-02 1.4000000e-01 1.0000000e+00 1.0580358e-11
4.3280851e-02 1.6000000e-01 1.0000000e+00 1.6810856e-11
4.3280851e-02 1.8000000e-01 1.0000000e+00 2.6694889e-11
4.3280851e-02 2.0000000e-01 1.0000000e+00 4.2382686e-11
4.3280851e-02 2.2000000e-01 1.0000000e+00 6.7282253e-11
4.3280851e-02 2.4000000e-01 1.0000000e+00 1.0680593e-10
4.3280851e-02 2.6000000e-01 1.0000000e+00 1.6951320e-10
4.3280851e-02 2.8000000e-01 1.0000000e+00 2.6913848e-10
4.3280851e-02 3.0000000e-01 1.0000000e+00 4.2723165e-10
4.3280851e-02 3.2000000e-01 9.9999999e-01 6.7818840e-10
4.3280851e-02 3.4000000e-01 9.9999999e-01 1.0765540e-09
4.3280851e-02 3.6000000e-01 9.9999998e-01 1.7097976e-09
4.3280851e-02 3.8000000e-01 9.9999997e-01 2.7127547e-09
4.3280851e-02 4.0000000e-01 9.9999996e-01 4.3063676e-09
4.3280851e-02 4.2000000e-01 9.9999993e-01 6.8357100e-09
4.3280851e-02 4.4000000e-01 9.9999990e-01 1.0850318e-08
4.3280851e-02 4.6000000e-01 9.9999983e-01 1.7224940e-08
4.3280851e-02 4.8000000e-01 9.9999974e-01 2.7342911e-08
4.3280851e-02 5.0000000e-01 9.9999958e-01 4.3404220e-08
4.3280851e-02 5.2000000e-01 9.9999934e-01 6.8900043e-08
4.3280851e-02 5.4000000e-01 9.9999895e-01 1.0937215e-07
4.3280851e-02 5.6000000e-01 9.9999834e-01 1.7361871e-07
4.3280851e-02 5.8000000e-01 9.9999736e-01 2.7560912e-07
4.3280851e-02 6.0000000e-01 9.9999581e-01 4.3751000e-07
4.3280851e-02 6.2000000e-01 9.9999334e-01 6.9450402e-07
4.3280851e-02 6.4000000e-01 9.9998943e-01 1.1024928e-06
4.3280851e-02 6.6000000e-01 9.9998322e-01 1.7501897e-06
4.3280851e-02 6.8000000e-01 9.9997337e-01 2.7784840e-06
4.3280851e-02 7.0000000e-01 9.9995772e-01 4.4111491e-06
4.3280851e-02 7.2000000e-01 9.9993286e-01 7.0037282e-06
4.3280851e-02 7.4000000e-01 9.9989339e-01 1.1121421e-05
4.3280851e-02 7.6000000e-01 9.9983067e-01 1.7663478e-05
4.3280851e-02 7.8000000e-01 9.9973096e-01 2.8062558e-05
4.3280851e-02 8.0000000e-01 9.9957231e-01 4.4606003e-05
4.3280851e-02 8.2000000e-01 9.9931952e-01 7.0958145e-05
4.3280851e-02 8.4000000e-01 9.9891583e-01 1.1302107e-04
4.3280851e-02 8.6000000e-01 9.9826885e-01 1.8038353e-04
4.3280851e-02 8.8000000e-01 9.9722591e-01 2.8884017e-04
4.3280851e-02 9.0000000e-01 9.9552867e-01 4.6499176e-04
4.3280851e-02 9.2000000e-01 9.9272270e-01 7.5527974e-04
4.3280851e-02 9.4000000e-01 9.8795628e-01 1.2457318e-03
4.3280851e-02 9.6000000e-01 9.7945338e-01 2.1124829e-03
4.3280851e-02 9.7030813e-01 9.7237919e-01 2.8257552e-03
4.3280851e-02 9.7430813e-01 9.6884149e-01 3.1798255e-03
4.3280851e-02 9.7830813e-01 9.6470584e-01 3.5915498e-03
4.3280851e-02 9.8230813e-01 9.5982330e-01 4.0746223e-03
4.3280851e-02 9.8630813e-01 9.5399013e-01 4.6475348e-03
4.3280851e-02 9.9030813e-01 9.4692025e-01 5.3358562e-03
4.3280851e-02 9.9430813e-01 9.3820088e-01 6.1757979e-03
4.3280851e-02 9.9830813e-01 9.2722124e-01 7.2196857e-03
4.3280851e-02 1.0023081e+00 9.1306458e-01 8.5435495e-03
4.3280851e-02 1.0063081e+00 8.9438128e-01 1.0253874e-02
4.3280851e-02 1.0103081e+00 8.6938961e-01 1.2478594e-02
4.3280851e-02 1.0143081e+00 8.3641708e-01 1.5307803e-02
4.3280851e-02 1.0183081e+00 7.9509120e-01 1.8690156e-02
4.3280851e-02 1.0223081e+00 7.4661944e-01 2.2432418e-02
4.3280851e-02 1.0263081e+00 6.9229145e-01 2.6343520e-02
4.3280851e-02 1.0303081e+00 6.3230988e-01 3.0316982e-02
4.3280851e-02 1.0343081e+00 5.6565030e-01 3.4310031e-02
4.3280851e-02 1.0383081e+00 4.8989085e-01 3.8308464e-02
4.3280851e-02 1.0423081e+00 3.9999890e-01 4.2308176e-02
4.3280851e-02 1.0463081e+00 2.8284261e-01 4.6308137e-02
4.3280851e-02 1.0503081e+00 0.0000000e+00 5.0308134e-02
4.3280851e-02 1.0600000e+00 2.0619911e-11 5.1192739e-02
4.3280851e-02 1.0800000e+00 0.0000000e+00 5.3040432e-02
4.3280851e-02 1.1000000e+00 2.0546200e-14 5.4917958e-02
4.3280851e-02 1.1200000e+00 4.3627560e-12 5.6825170e-02
4.3280851e-02 1.1400000e+00 7.4293604e-14 5.8761923e-02
4.3280851e-02 1.1600000e+00 5.9514564e-12 6.0728073e-02
4.3280851e-02 1.1800000e+00 9.7022894e-16 6.2723476e-02
4.3280851e-02 1.2000000e+00 1.6211301e-13 6.4747991e-02
4.3280851e-02 1.2200000e+00 8.0236603e-14 6.6801476e-02
4.3280851e-02 1.2400000e+00 3.1691149e-14 6.8883793e-02
5.0494326e-02 0.0000000e+00 1.0000000e+00 -3.2788589e-35
5.0494326e-02 2.0000000e-02 1.0000000e+00 1.0811685e-11
5.0494326e-02 4.0000000e-02 1.0000000e+00 2.3341829e-11
5.0494326e-02 6.0000000e-02 1.0000000e+00 3.9599302e-11
5.0494326e-02 8.0000000e-02 1.0000000e+00 6.5724768e-11
5.0494326e-02 1.0000000e-01 1.0000000e+00 9.5123609e-11
5.0494326e-02 1.2000000e-01 1.0000000e+00 1.4194489e-10
5.0494326e-02 1.4000000e-01 1.0000000e+00 2.1193342e-10
5.0494326e-02 1.6000000e-01 1.0000000e+00 3.1560762e-10
5.0494326e-02 1.8000000e-01 1.0000000e+00 4.6943699e-10
5.0494326e-02 2.0000000e-01 9.9999999e-01 6.9789988e-10
5.0494326e-02 2.2000000e-01 9.9999999e-01 1.0372813e-09
5.0494326e-02 2.4000000e-01 9.9999999e-01 1.5415337e-09
5.0494326e-02 2.6000000e-01 9.9999998e-01 2.2908019e-09
5.0494326e-02 2.8000000e-01 9.9999997e-01 3.4041850e-09
5.0494326e-02 3.0000000e-01 9.9999995e-01 5.0587022e-09
5.0494326e-02 3.2000000e-01 9.9999993e-01 7.5171334e-09
5.0494326e-02 3.4000000e-01 9.9999989e-01 1.1170442e-08
5.0494326e-02 3.6000000e-01 9.9999984e-01 1.6599233e-08
5.0494326e-02 3.8000000e-01 9.9999977e-01 2.4666387e-08
5.0494326e-02 4.0000000e-01 9.9999965e-01 3.6654146e-08
5.0494326e-02 4.2000000e-01 9.9999948e-01 5.4468221e-08
5.0494326e-02 4.4000000e-01 9.9999923e-01 8.0939167e-08
5.0494326e-02 4.6000000e-01 9.9999886e-01 1.2027548e-07
5.0494326e-02 4.8000000e-01 9.9999830e-01 1.7872934e-07
5.0494326e-02 5.0000000e-01 9.9999747e-01 2.6559660e-07
5.0494326e-02 5.2000000e-01 9.9999624e-01 3.9467219e-07
5.0494326e-02 5.4000000e-01 9.9999442e-01 5.8648823e-07
5.0494326e-02 5.6000000e-01 9.9999170e-01 8.7153489e-07
5.0494326e-02 5.8000000e-01 9.9998767e-01 1.2951334e-06
5.0494326e-02 6.0000000e-01 9.9998168e-01 1.9246424e-06
5.0494326e-02 6.2000000e-01 9.9997277e-01 2.8601820e-06
5.0494326e-02 6.4000000e-01 9.9995954e-01 4.2506237e-06
5.0494326e-02 6.6000000e-01 9.9993986e-01 6.3172858e-06
5.0494326e-02 6.8000000e-01 9.9991061e-01 9.3894017e-06
5.0494326e-02 7.0000000e-01 9.9986713e-01 1.3956909e-05
5.0494326e-02 7.2000000e-01 9.9980245e-01 2.0749416e-05
5.0494326e-02 7.4000000e-01 9.9970622e-01 3.0854589e-05
5.0494326e-02 7.6000000e-01 9.9956296e-01 4.5896384e-05
5.0494326e-02 7.8000000e-01 9.9934948e-01 6.8305100e-05
5.0494326e-02 8.0000000e-01 9.9903093e-01 1.0173030e-04
5.0494326e-02 8.2000000e-01 9.9855461e-01 1.5168076e-04
5.0494326e-02 8.4000000e-01 9.9784021e-01 2.2653566e-04
5.0494326e-02 8.6000000e-01 9.9676370e-01 3.3918755e-04
5.0494326e-02 8.8000000e-01 9.9512999e-01 5.0981915e-04
5.0494326e-02 9.0000000e-01 9.9262327e-01 7.7086195e-04
5.0494326e-02 9.2000000e-01 9.8870976e-01 1.1765524e-03
5.0494326e-02 9.4000000e-01 9.8242485e-01 1.8233916e-03
5.0494326e-02 9.6000000e-01 9.7183029e-01 2.9009229e-03
5.0494326e-02 9.7041940e-01 9.6328283e-01 3.7587154e-03
5.0494326e-02 9.7441940e-01 9.5914169e-01 4.1706648e-03
5.0494326e-02 9.7841940e-01 9.5436965e-01 4.6424671e-03
5.0494326e-02 9.8241940e-01 9.4882327e-01 5.1869565e-03
5.0494326e-02 9.8641940e-01 9.4231131e-01 5.8209922e-03
5.0494326e-02 9.9041940e-01 9.3457345e-01 6.5671295e-03
5.0494326e-02 9.9441940e-01 9.2524775e-01 7.4560824e-03
5.0494326e-02 9.9841940e-01 9.1382128e-01 8.5302491e-03
5.0494326e-02 1.0024194e+00 8.9955939e-01 9.8482794e-03
5.0494326e-02 1.0064194e+00 8.8142144e-01 1.1489137e-02
5.0494326e-02 1.0104194e+00 8.5802360e-01 1.3549184e-02
5.0494326e-02 1.0144194e+00 8.2783038e-01 1.6116531e-02
5.0494326e-02 1.0184194e+00 7.8978036e-01 1.9211129e-02
5.0494326e-02 1.0224194e+00 7.4394042e-01 2.2737295e-02
5.0494326e-02 1.0264194e+00 6.9115082e-01 2.6530925e-02
5.0494326e-02 1.0304194e+00 6.3188762e-01 3.0453864e-02
5.0494326e-02 1.0344194e+00 5.6551388e-01 3.4428659e-02
5.0494326e-02 1.0384194e+00 4.8985337e-01 3.8421473e-02
5.0494326e-02 1.0424194e+00 3.9999072e-01 4.2419754e-02
5.0494326e-02 1.0464194e+00 2.8284142e-01 4.6419439e-02
5.0494326e-02 1.0504194e+00 0.0000000e+00 5.0419405e-02
5.0494326e-02 1.0600000e+00 3.9639575e-11 5.1293814e-02
5.0494326e-02 1.0800000e+00 6.2608326e-12 5.3141340e-02
5.0494326e-02 1.1000000e+00 1.8902342e-12 5.5018701e-02
5.0494326e-02 1.1200000e+00 3.2545821e-13 5.6925748e-02
5.0494326e-02 1.1400000e+00 0.0000000e+00 5.8862337e-02
5.0494326e-02 1.1600000e+00 0.0000000e+00 6.0828324e-02
5.0494326e-02 1.1800000e+00 2.8625986e-13 6.2823564e-02
5.0494326e-02 1.2000000e+00 8.9499239e-15 6.4847918e-02
5.0494326e-02 1.2200000e+00 1.4251061e-11 6.6901242e-02
5.0494326e-02 1.2400000e+00 4.7915364e-12 6.8983399e-02
5.7707802e-02 0.0000000e+00 1.0000000e+00 2.1822185e-13
5.7707802e-02 2.0000000e-02 1.0000000e+00 1.2862795e-10
5.7707802e-02 4.0000000e-02 1.0000000e+00 2.7286109e-10
5.7707802e-02 6.0000000e-02 9.9999999e-01 4.4748667e-10
5.7707802e-02 8.0000000e-02 9.9999999e-01 6.8379264e-10
5.7707802e-02 1.0000000e-01 9.9999999e-01 9.9686437e-10
5.7707802e-02 1.2000000e-01 9.9999999e-01 1.4325210e-09
5.7707802e-02 1.4000000e-01 9.9999998e-01 2.0419690e-09
5.7707802e-02 1.6000000e-01 9.9999997e-01 2.8991497e-09
5.7707802e-02 1.8000000e-01 9.9999996e-01 4.1080906e-09
5.7707802e-02 2.0000000e-01 9.9999994e-01 5.8153539e-09
5.7707802e-02 2.2000000e-01 9.9999992e-01 8.2281724e-09
5.7707802e-02 2.4000000e-01 9.9999989e-01 1.1639239e-08
5.7707802e-02 2.6000000e-01 9.9999984e-01 1.6457882e-08
5.7707802e-02 2.8000000e-01 9.9999978e-01 2.3282765e-08
5.7707802e-02 3.0000000e-01 9.9999969e-01 3.2927813e-08
5.7707802e-02 3.2000000e-01 9.9999956e-01 4.6567705e-08
5.7707802e-02 3.4000000e-01 9.9999938e-01 6.5837651e-08
5.7707802e-02 3.6000000e-01 9.9999912e-01 9.3139595e-08
5.7707802e-02 3.8000000e-01 9.9999875e-01 1.3171550e-07
5.7707802e-02 4.0000000e-01 9.9999824e-01 1.8627501e-07
5.7707802e-02 4.2000000e-01 9.9999751e-01 2.6342468e-07
5.7707802e-02 4.4000000e-01 9.9999648e-01 3.7255560e-07
5.7707802e-02 4.6000000e-01 9.9999502e-01 5.2687610e-07
5.7707802e-02 4.8000000e-01 9.9999296e-01 7.4512477e-07
5.7707802e-02 5.0000000e-01 9.9999004e-01 1.0537843e-06
5.7707802e-02 5.2000000e-01 9.9998591e-01 1.4903135e-06
5.7707802e-02 5.4000000e-01 9.9998007e-01 2.1076974e-06
5.7707802e-02 5.6000000e-01 9.9997182e-01 2.9808850e-06
5.7707802e-02 5.8000000e-01 9.9996014e-01 4.2159093e-06
5.7707802e-02 6.0000000e-01 9.9994362e-01 5.9627990e-06
5.7707802e-02 6.2000000e-01 9.9992026e-01 8.4338775e-06
5.7707802e-02 6.4000000e-01 9.9988720e-01 1.1929717e-05
5.7707802e-02 6.6000000e-01 9.9984043e-01 1.6875997e-05
5.7707802e-02 6.8000000e-01 9.9977423e-01 2.3875932e-05
5.7707802e-02 7.0000000e-01 9.9968051e-01 3.3785028e-05
5.7707802e-02 7.2000000e-01 9.9954776e-01 4.7818038e-05
5.7707802e-02 7.4000000e-01 9.9935962e-01 6.7702706e-05
5.7707802e-02 7.6000000e-01 9.9909272e-01 9.5902232e-05
5.7707802e-02 7.8000000e-01 9.9871359e-01 1.3594017e-04
5.7707802e-02 8.0000000e-01 9.9817406e-01 1.9288095e-04
5.7707802e-02 8.2000000e-01 9.9740422e-01 2.7405329e-04
5.7707802e-02 8.4000000e-01 9.9630154e-01 3.9016540e-04
5.7707802e-02 8.6000000e-01 9.9471338e-01 5.5708095e-04
5.7707802e-02 8.8000000e-01 9.9240741e-01 7.9877169e-04
5.7707802e-02 9.0000000e-01 9.8901874e-01 1.1525157e-03
5.7707802e-02 9.2000000e-01 9.8394741e-01 1.6787676e-03
5.7707802e-02 9.4000000e-01 9.7613767e-01 2.4818840e-03
5.7707802e-02 9.6000000e-01 9.6352996e-01 3.7600355e-03
5.7707802e-02 9.7054779e-01 9.5356019e-01 4.7550162e-03
5.7707802e-02 9.7454779e-01 9.4886639e-01 5.2187287e-03
5.7707802e-02 9.7854779e-01 9.4351941e-01 5.7433331e-03
5.7707802e-02 9.8254779e-01 9.3738237e-01 6.3407247e-03
5.7707802e-02 9.8654779e-01 9.3027670e-01 7.0261709e-03
5.7707802e-02 9.9054779e-01 9.2196530e-01 7.8195521e-03
5.7707802e-02 9.9454779e-01 9.1212804e-01 8.7471055e-03
5.7707802e-02 9.9854779e-01 9.0032595e-01 9.8437956e-03
5.7707802e-02 1.0025478e+00 8.8595165e-01 1.1156244e-02
5.7707802e-02 1.0065478e+00 8.6816937e-01 1.2745372e-02
5.7707802e-02 1.0105478e+00 8.4587118e-01 1.4685661e-02
5.7707802e-02 1.0145478e+00 8.1773254e-01 1.7053494e-02
5.7707802e-02 1.0185478e+00 7.8250414e-01 1.9895124e-02
5.7707802e-02 1.0225478e+00 7.3951410e-01 2.3183521e-02
5.7707802e-02 1.0265478e+00 6.8886618e-01 2.6811248e-02
5.7707802e-02 1.0305478e+00 6.3086611e-01 3.0644082e-02
5.7707802e-02 1.0345478e+00 5.6511397e-01 3.4578587e-02
5.7707802e-02 1.0385478e+00 4.8971815e-01 3.8556128e-02
5.7707802e-02 1.0425478e+00 3.9995321e-01 4.2549550e-02
5.7707802e-02 1.0465478e+00 2.8283404e-01 4.6548022e-02
5.7707802e-02 1.0505478e+00 0.0000000e+00 5.0547794e-02
5.7707802e-02 1.0600000e+00 7.9133408e-12 5.1410439e-02
5.7707802e-02 1.0800000e+00 6.1969934e-13 5.3257774e-02
5.7707802e-02 1.1000000e+00 0.0000000e+00 5.5134944e-02
5.7707802e-02 1.1200000e+00 1.0480838e-13 5.7041801e-02
5.7707802e-02 1.1400000e+00 2.2316474e-14 5.8978201e-02
5.7707802e-02 1.1600000e+00 6.4870528e-13 6.0943999e-02
5.7707802e-02 1.1800000e+00 4.8936310e-12 6.2939052e-02
5.7707802e-02 1.2000000e+00 3.0789492e-12 6.4963219e-02
5.7707802e-02 1.2200000e+00 5.1629376e-13 6.7016358e-02
5.7707802e-02 1.2400000e+00 1.7691146e-12 6.9098330e-02
6.4921277e-02 0.0000000e+00 9.9999997e-01 -2.7419202e-18
6.4921277e-02 2.0000000e-02 9.9999997e-01 8.8444639e-10
6.4921277e-02 4.0000000e-02 9.9999997e-01 1.8534633e-09
6.4921277e-02 6.0000000e-02 9.9999996e-01 2.9998360e-09
6.4921277e-02 8.0000000e-02 9.9999995e-01 4.4331415e-09
6.4921277e-02 1.0000000e-01 9.9999994e-01 6.2904984e-09
6.4921277e-02 1.2000000e-01 9.9999991e-01 8.7496132e-09
6.4921277e-02 1.4000000e-01 9.9999988e-01 1.2045663e-08
6.4921277e-02 1.6000000e-01 9.9999984e-01 1.6501098e-08
6.4921277e-02 1.8000000e-01 9.9999979e-01 2.2520063e-08
6.4921277e-02 2.0000000e-01 9.9999971e-01 3.0732135e-08
6.4921277e-02 2.2000000e-01 9.9999961e-01 4.1817415e-08
6.4921277e-02 2.4000000e-01 9.9999946e-01 5.6934617e-08
6.4921277e-02 2.6000000e-01 9.9999927e-01 7.7498073e-08
6.4921277e-02 2.8000000e-01 9.9999901e-01 1.0547703e-07
6.4921277e-02 3.0000000e-01 9.9999865e-01 1.4354253e-07
6.4921277e-02 3.2000000e-01 9.9999817e-01 1.9533874e-07
6.4921277e-02 3.4000000e-01 9.9999750e-01 2.6582368e-07
6.4921277e-02 3.6000000e-01 9.9999660e-01 3.6173484e-07
6.4921277e-02 3.8000000e-01 9.9999538e-01 4.9225184e-07
6.4921277e-02 4.0000000e-01 9.9999371e-01 6.6985992e-07
6.4921277e-02 4.2000000e-01 9.9999144e-01 9.1155161e-07
6.4921277e-02 4.4000000e-01 9.9998835e-01 1.2404522e-06
6.4921277e-02 4.6000000e-01 9.9998415e-01 1.6880357e-06
6.4921277e-02 4.8000000e-01 9.9997843e-01 2.2971308e-06
6.4921277e-02 5.0000000e-01 9.9997064e-01 3.1260436e-06
6.4921277e-02 5.2000000e-01 9.9996005e-01 4.2541307e-06
6.4921277e-02 5.4000000e-01 9.9994563e-01 5.7894258e-06
6.4921277e-02 5.6000000e-01 9.9992601e-01 7.8790211e-06
6.4921277e-02 5.8000000e-01 9.9989930e-01 1.0723227e-05
6.4921277e-02 6.0000000e-01 9.9986294e-01 1.4594902e-05
6.4921277e-02 6.2000000e-01 9.9981343e-01 1.9865862e-05
6.4921277e-02 6.4000000e-01 9.9974601e-01 2.7043028e-05
6.4921277e-02 6.6000000e-01 9.9965418e-01 3.6817968e-05
6.4921277e-02 6.8000000e-01 9.9952906e-01 5.0135072e-05
6.4921277e-02 7.0000000e-01 9.9935848e-01 6.8285563e-05
6.4921277e-02 7.2000000e-01 9.9912580e-01 9.3037928e-05
6.4921277e-02 7.4000000e-01 9.9880811e-01 1.2682002e-04
6.4921277e-02 7.6000000e-01 9.9837384e-01 1.7297555e-04
6.4921277e-02 7.8000000e-01 9.9777919e-01 2.3612978e-04
6.4921277e-02 8.0000000e-01 9.9696307e-01 3.2271906e-04
6.4921277e-02 8.2000000e-01 9.9583942e-01 4.4177363e-04
6.4921277e-02 8.4000000e-01 9.9428551e-01 6.0610648e-04
6.4921277e-02 8.6000000e-01 9.9212322e-01 8.3418268e-04
6.4921277e-02 8.8000000e-01 9.8908776e-01 1.1531926e-03
6.4921277e-02 9.0000000e-01 9.8477220e-01 1.6044008e-03
6.4921277e-02 9.2000000e-01 9.7852103e-01 2.2531635e-03
6.4921277e-02 9.4000000e-01 9.6920487e-01 3.2095606e-03
6.4921277e-02 9.6000000e-01 9.5467502e-01 4.6766415e-03
6.4921277e-02 9.7069327e-01 9.4332624e-01 5.8021451e-03
6.4921277e-02 9.7469327e-01 9.3812512e-01 6.3120952e-03
6.4921277e-02 9.7869327e-01 9.3225615e-01 6.8831541e-03
6.4921277e-02 9.8269327e-01 9.2558934e-01 7.5262802e-03
6.4921277e-02 9.8669327e-01 9.1795807e-01 8.2552637e-03
6.4921277e-02 9.9069327e-01 9.0914567e-01 9.0876630e-03
6.4921277e-02 9.9469327e-01 8.9886627e-01 1.0046071e-02
6.4921277e-02 9.9869327e-01 8.8673788e-01 1.1159769e-02
6.4921277e-02 1.0026933e+00 8.7224569e-01 1.2466713e-02
6.4921277e-02 1.0066933e+00 8.5469693e-01 1.4015356e-02
6.4921277e-02 1.0106933e+00 8.3317929e-01 1.5864734e-02
6.4921277e-02 1.0146933e+00 8.0656224e-01 1.8078982e-02
6.4921277e-02 1.0186933e+00 7.7361855e-01 2.0710362e-02
6.4921277e-02 1.0226933e+00 7.3331951e-01 2.3769760e-02
6.4921277e-02 1.0266933e+00 6.8513377e-01 2.7203516e-02
6.4921277e-02 1.0306933e+00 6.2891265e-01 3.0907411e-02
6.4921277e-02 1.0346933e+00 5.6421813e-01 3.4772243e-02
6.4921277e-02 1.0386933e+00 4.8936034e-01 3.8718191e-02
6.4921277e-02 1.0426933e+00 3.9983341e-01 4.2699547e-02
6.4921277e-02 1.0466933e+00 2.8280431e-01 4.6694307e-02
6.4921277e-02 1.0506933e+00 0.0000000e+00 5.0693299e-02
6.4921277e-02 1.0600000e+00 3.1792545e-13 5.1542617e-02
6.4921277e-02 1.0800000e+00 4.1959382e-12 5.3389734e-02
6.4921277e-02 1.1000000e+00 2.6921213e-13 5.5266687e-02
6.4921277e-02 1.1200000e+00 0.0000000e+00 5.7173329e-02
6.4921277e-02 1.1400000e+00 2.1551117e-13 5.9109514e-02
6.4921277e-02 1.1600000e+00 1.8532162e-14 6.1075099e-02
6.4921277e-02 1.1800000e+00 6.0393912e-13 6.3069940e-02
6.4921277e-02 1.2000000e+00 1.4255184e-12 6.5093896e-02
6.4921277e-02 1.2200000e+00 2.3193245e-14 6.7146824e-02
6.4921277e-02 1.2400000e+00 2.6691700e-12 6.9228587e-02
7.2134752e-02 0.0000000e+00 9.9999986e-01 -4.3706577e-12
7.2134752e-02 2.0000000e-02 9.9999986e-01 4.1424738e-09
7.2134752e-02 4.0000000e-02 9.9999984e-01 8.6054358e-09
7.2134752e-02 6.0000000e-02 9.9999981e-01 1.3734169e-08
7.2134752e-02 8.0000000e-02 9.9999977e-01 1.9925467e-08
7.2134752e-02 1.0000000e-01 9.9999971e-01 2.7658315e-08
7.2134752e-02 1.2000000e-01 9.9999962e-01 3.7532823e-08
7.2134752e-02 1.4000000e-01 9.9999951e-01 5.0306972e-08
7.2134752e-02 1.6000000e-01 9.9999936e-01 6.6975626e-08
7.2134752e-02 1.8000000e-01 9.9999916e-01 8.8825950e-08
7.2134752e-02 2.0000000e-01 9.9999889e-01 1.1754882e-07
7.2134752e-02 2.2000000e-01 9.9999854e-01 1.5536512e-07
7.2134752e-02 2.4000000e-01 9.9999808e-01 2.0520217e-07
7.2134752e-02 2.6000000e-01 9.9999747e-01 2.7091532e-07
7.2134752e-02 2.8000000e-01 9.9999666e-01 3.5758904e-07
7.2134752e-02 3.0000000e-01 9.9999560e-01 4.7192938e-07
7.2134752e-02 3.2000000e-01 9.9999419e-01 6.2278345e-07
7.2134752e-02 3.4000000e-01 9.9999233e-01 8.2184684e-07
7.2134752e-02 3.6000000e-01 9.9998988e-01 1.0844530e-06
7.2134752e-02 3.8000000e-01 9.9998665e-01 1.4309944e-06
7.2134752e-02 4.0000000e-01 9.9998239e-01 1.8882680e-06
7.2134752e-02 4.2000000e-01 9.9997676e-01 2.4916673e-06
7.2134752e-02 4.4000000e-01 9.9996933e-01 3.2879029e-06
7.2134752e-02 4.6000000e-01 9.9995953e-01 4.3386205e-06
7.2134752e-02 4.8000000e-01 9.9994660e-01 5.7252083e-06
7.2134752e-02 5.0000000e-01 9.9992953e-01 7.5550747e-06
7.2134752e-02 5.2000000e-01 9.9990700e-01 9.9700506e-06
7.2134752e-02 5.4000000e-01 9.9987727e-01 1.3157420e-05
7.2134752e-02 5.6000000e-01 9.9983802e-01 1.7364554e-05
7.2134752e-02 5.8000000e-01 9.9978620e-01 2.2918300e-05
7.2134752e-02 6.0000000e-01 9.9971779e-01 3.0250693e-05
7.2134752e-02 6.2000000e-01 9.9962744e-01 3.9933132e-05
7.2134752e-02 6.4000000e-01 9.9950808e-01 5.2721901e-05
7.2134752e-02 6.6000000e-01 9.9935036e-01 6.9618971e-05
7.2134752e-02 6.8000000e-01 9.9914182e-01 9.1953543e-05
7.2134752e-02 7.0000000e-01 9.9886592e-01 1.2149194e-04
7.2134752e-02 7.2000000e-01 9.9850061e-01 1.6058667e-04
7.2134752e-02 7.4000000e-01 9.9801634e-01 2.1238046e-04
7.2134752e-02 7.6000000e-01 9.9737342e-01 2.8108832e-04
7.2134752e-02 7.8000000e-01 9.9651815e-01 3.7239338e-04
7.2134752e-02 8.0000000e-01 9.9537734e-01 4.9401215e-04
7.2134752e-02 8.2000000e-01 9.9385014e-01 6.5652040e-04
7.2134752e-02 8.4000000e-01 9.9179560e-01 8.7459464e-04
7.2134752e-02 8.6000000e-01 9.8901305e-01 1.1689465e-03
7.2134752e-02 8.8000000e-01 9.8520935e-01 1.5694739e-03
7.2134752e-02 9.0000000e-01 9.7994139e-01 2.1206878e-03
7.2134752e-02 9.2000000e-01 9.7250691e-01 2.8917384e-03
7.2134752e-02 9.4000000e-01 9.6171716e-01 3.9966730e-03
7.2134752e-02 9.6000000e-01 9.4535996e-01 5.6404792e-03
7.2134752e-02 9.7085578e-01 9.3266613e-01 6.8907148e-03
7.2134752e-02 9.7485578e-01 9.2699755e-01 7.4419759e-03
7.2134752e-02 9.7885578e-01 9.2065193e-01 8.0539832e-03
7.2134752e-02 9.8285578e-01 9.1350599e-01 8.7368003e-03
7.2134752e-02 9.8685578e-01 9.0540407e-01 9.5028809e-03
7.2134752e-02 9.9085578e-01 8.9614717e-01 1.0367786e-02
7.2134752e-02 9.9485578e-01 8.8547767e-01 1.1351126e-02
7.2134752e-02 9.9885578e-01 8.7305825e-01 1.2477754e-02
7.2134752e-02 1.0028558e+00 8.5844355e-01 1.3779171e-02
7.2134752e-02 1.0068558e+00 8.4104474e-01 1.5294855e-02
7.2134752e-02 1.0108558e+00 8.2009211e-01 1.7072640e-02
7.2134752e-02 1.0148558e+00 7.9461481e-01 1.9166134e-02
7.2134752e-02 1.0188558e+00 7.6347884e-01 2.1625629e-02
7.2134752e-02 1.0228558e+00 7.2553397e-01 2.4479731e-02
7.2134752e-02 1.0268558e+00 6.7984058e-01 2.7713152e-02
7.2134752e-02 1.0308558e+00 6.2575284e-01 3.1259577e-02
7.2134752e-02 1.0348558e+00 5.6256052e-01 3.5023657e-02
7.2134752e-02 1.0388558e+00 4.8859943e-01 3.8915947e-02
7.2134752e-02 1.0428558e+00 3.9953660e-01 4.2873277e-02
7.2134752e-02 1.0468558e+00 2.8271585e-01 4.6859242e-02
7.2134752e-02 1.0508558e+00 0.0000000e+00 5.0855914e-02
7.2134752e-02 1.0600000e+00 1.2451189e-11 5.1690346e-02
7.2134752e-02 1.0800000e+00 1.6836364e-10 5.3537220e-02
7.2134752e-02 1.1000000e+00 0.0000000e+00 5.5413931e-02
7.2134752e-02 1.1200000e+00 8.5588970e-14 5.7320332e-02
7.2134752e-02 1.1400000e+00 4.1754067e-12 5.9256278e-02
7.2134752e-02 1.1600000e+00 2.4906013e-11 6.1221624e-02
7.2134752e-02 1.1800000e+00 7.1313165e-11 6.3216228e-02
7.2134752e-02 1.2000000e+00 1.6998080e-14 6.5239947e-02
7.2134752e-02 1.2200000e+00 1.5340348e-14 6.7292641e-02
7.2134752e-02 1.2400000e+00 1.8417025e-13 6.9374170e-02
7.9348227e-02 0.0000000e+00 9.9999947e-01 4.2055139e-15
7.9348227e-02 2.0000000e-02 9.9999945e-01 1.4673625e-08
7.9348227e-02 4.0000000e-02 9.9999940e-01 3.0284433e-08
7.9348227e-02 6.0000000e-02 9.9999931e-01 4.7830673e-08
7.9348227e-02 8.0000000e-02 9.9999917e-01 6.8429623e-08
7.9348227e-02 1.0000000e-01 9.9999898e-01 9.3399618e-08
7.9348227e-02 1.2000000e-01 9.9999873e-01 1.2433537e-07
7.9348227e-02 1.4000000e-01 9.9999840e-01 1.6321272e-07
7.9348227e-02 1.6000000e-01 9.9999796e-01 2.1251302e-07
7.9348227e-02 1.8000000e-01 9.9999739e-01 2.7538766e-07
7.9348227e-02 2.0000000e-01 9.9999666e-01 3.5585147e-07
7.9348227e-02 2.2000000e-01 9.9999571e-01 4.5904388e-07
7.9348227e-02 2.4000000e-01 9.9999449e-01 5.9155591e-07
7.9348227e-02 2.6000000e-01 9.9999292e-01 7.6185211e-07
7.9348227e-02 2.8000000e-01 9.9999090e-01 9.8081078e-07
7.9348227e-02 3.0000000e-01 9.9998829e-01 1.2624194e-06
7.9348227e-02 3.2000000e-01 9.9998494e-01 1.6246684e-06
7.9348227e-02 3.4000000e-01 9.9998062e-01 2.0907022e-06
7.9348227e-02 3.6000000e-01 9.9997507e-01 2.6902995e-06
7.9348227e-02 3.8000000e-01 9.9996792e-01 3.4617751e-06
7.9348227e-02 4.0000000e-01 9.9995873e-01 4.4544403e-06
7.9348227e-02 4.2000000e-01 9.9994689e-01 5.7317552e-06
7.9348227e-02 4.4000000e-01 9.9993166e-01 7.3753989e-06
7.9348227e-02 4.6000000e-01 9.9991206e-01 9.4905137e-06
7.9348227e-02 4.8000000e-01 9.9988684e-01 1.2212463e-05
7.9348227e-02 5.0000000e-01 9.9985438e-01 1.5715547e-05
7.9348227e-02 5.2000000e-01 9.9981260e-01 2.0224256e-05
7.9348227e-02 5.4000000e-01 9.9975882e-01 2.6027802e-05
7.9348227e-02 5.6000000e-01 9.9968957e-01 3.3498916e-05
7.9348227e-02 5.8000000e-01 9.9960041e-01 4.3118199e-05
7.9348227e-02 6.0000000e-01 9.9948556e-01 5.5505710e-05
7.9348227e-02 6.2000000e-01 9.9933761e-01 7.1462069e-05
7.9348227e-02 6.4000000e-01 9.9914692e-01 9.2022072e-05
7.9348227e-02 6.6000000e-01 9.9890105e-01 1.1852494e-04
7.9348227e-02 6.8000000e-01 9.9858380e-01 1.5270677e-04
7.9348227e-02 7.0000000e-01 9.9817415e-01 1.9682306e-04
7.9348227e-02 7.2000000e-01 9.9764462e-01 2.5381224e-04
7.9348227e-02 7.4000000e-01 9.9695919e-01 3.2751639e-04
7.9348227e-02 7.6000000e-01 9.9607042e-01 4.2298253e-04
7.9348227e-02 7.8000000e-01 9.9491531e-01 5.4688089e-04
7.9348227e-02 8.0000000e-01 9.9340950e-01 7.0809636e-04
7.9348227e-02 8.2000000e-01 9.9143871e-01 9.1858560e-04
7.9348227e-02 8.4000000e-01 9.8884569e-01 1.1946556e-03
7.9348227e-02 8.6000000e-01 9.8540974e-01 1.5589406e-03
7.9348227e-02 8.8000000e-01 9.8081287e-01 2.0435955e-03
7.9348227e-02 9.0000000e-01 9.7458072e-01 2.6957398e-03
7.9348227e-02 9.2000000e-01 9.6597163e-01 3.5873777e-03
7.9348227e-02 9.4000000e-01 9.5374937e-01 4.8350716e-03
7.9348227e-02 9.6000000e-01 9.3565865e-01 6.6434504e-03
7.9348227e-02 9.7103508e-01 9.2164427e-01 8.0135198e-03
7.9348227e-02 9.7503508e-01 9.1554311e-01 8.6017220e-03
7.9348227e-02 9.7903508e-01 9.0875961e-01 9.2499009e-03
7.9348227e-02 9.8303508e-01 9.0117681e-01 9.9672873e-03
7.9348227e-02 9.8703508e-01 8.9264892e-01 1.0765141e-02
7.9348227e-02 9.9103508e-01 8.8299219e-01 1.1657308e-02
7.9348227e-02 9.9503508e-01 8.7197239e-01 1.2660939e-02
7.9348227e-02 9.9903508e-01 8.5928779e-01 1.3797375e-02
7.9348227e-02 1.0030351e+00 8.4454652e-01 1.5093180e-02
7.9348227e-02 1.0070351e+00 8.2723770e-01 1.6581145e-02
7.9348227e-02 1.0110351e+00 8.0669838e-01 1.8300768e-02
7.9348227e-02 1.0150351e+00 7.8208518e-01 2.0297080e-02
7.9348227e-02 1.0190351e+00 7.5237187e-01 2.2615742e-02
7.9348227e-02 1.0230351e+00 7.1640631e-01 2.5291988e-02
7.9348227e-02 1.0270351e+00 6.7303893e-01 2.8333875e-02
7.9348227e-02 1.0310351e+00 6.2123038e-01 3.1708477e-02
7.9348227e-02 1.0350351e+00 5.5989854e-01 3.5345246e-02
7.9348227e-02 1.0390351e+00 4.8722241e-01 3.9159050e-02
7.9348227e-02 1.0430351e+00 3.9892603e-01 4.3075804e-02
7.9348227e-02 1.0470351e+00 2.8250479e-01 4.7044477e-02
7.9348227e-02 1.0510351e+00 0.0000000e+00 5.1035616e-02
7.9348227e-02 1.0600000e+00 7.8719642e-12 5.1853626e-02
7.9348227e-02 1.0800000e+00 1.0430650e-13 5.3700231e-02
7.9348227e-02 1.1000000e+00 9.0954869e-14 5.5576675e-02
7.9348227e-02 1.1200000e+00 4.0823525e-12 5.7482811e-02
7.9348227e-02 1.1400000e+00 3.5760360e-12 5.9418492e-02
7.9348227e-02 1.1600000e+00 2.1947687e-14 6.1383575e-02
7.9348227e-02 1.1800000e+00 1.3607533e-12 6.3377917e-02
7.9348227e-02 1.2000000e+00 1.3537358e-15 6.5401375e-02
7.9348227e-02 1.2200000e+00 1.0250788e-12 6.7453809e-02
7.9348227e-02 1.2400000e+00 6.6705011e-11 6.9535080e-02
8.6561702e-02 0.0000000e+00 9.9999834e-01 3.9943782e-15
8.6561702e-02 2.0000000e-02 9.9999829e-01 4.2150264e-08
8.6561702e-02 4.0000000e-02 9.9999815e-01 8.6562236e-08
8.6561702e-02 6.0000000e-02 9.9999792e-01 1.3561518e-07
8.6561702e-02 8.0000000e-02 9.9999757e-01 1.9194036e-07
8.6561702e-02 1.0000000e-01 9.9999710e-01 2.5855765e-07
8.6561702e-02 1.2000000e-01 9.9999646e-01 3.3903984e-07
8.6561702e-02 1.4000000e-01 9.9999564e-01 4.3770264e-07
8.6561702e-02 1.6000000e-01 9.9999459e-01 5.5983693e-07
8.6561702e-02 1.8000000e-01 9.9999324e-01 7.1199275e-07
8.6561702e-02 2.0000000e-01 9.9999153e-01 9.0232918e-07
8.6561702e-02 2.2000000e-01 9.9998937e-01 1.1410550e-06
8.6561702e-02 2.4000000e-01 9.9998663e-01 1.4409736e-06
8.6561702e-02 2.6000000e-01 9.9998318e-01 1.8181715e-06
8.6561702e-02 2.8000000e-01 9.9997883e-01 2.2928819e-06
8.6561702e-02 3.0000000e-01 9.9997334e-01 2.8905707e-06
8.6561702e-02 3.2000000e-01 9.9996643e-01 3.6433041e-06
8.6561702e-02 3.4000000e-01 9.9995771e-01 4.5914752e-06
8.6561702e-02 3.6000000e-01 9.9994672e-01 5.7859697e-06
8.6561702e-02 3.8000000e-01 9.9993288e-01 7.2909104e-06
8.6561702e-02 4.0000000e-01 9.9991543e-01 9.1871083e-06
8.6561702e-02 4.2000000e-01 9.9989344e-01 1.1576421e-05
8.6561702e-02 4.4000000e-01 9.9986573e-01 1.4587254e-05
8.6561702e-02 4.6000000e-01 9.9983080e-01 1.8381505e-05
8.6561702e-02 4.8000000e-01 9.9978678e-01 2.3163360e-05
8.6561702e-02 5.0000000e-01 9.9973130e-01 2.9190370e-05
8.6561702e-02 5.2000000e-01 9.9966135e-01 3.6787541e-05
8.6561702e-02 5.4000000e-01 9.9957316e-01 4.6365148e-05
8.6561702e-02 5.6000000e-01 9.9946194e-01 5.8441375e-05
8.6561702e-02 5.8000000e-01 9.9932166e-01 7.3671101e-05
8.6561702e-02 6.0000000e-01 9.9914466e-01 9.2882662e-05
8.6561702e-02 6.2000000e-01 9.9892126e-01 1.1712482e-04
8.6561702e-02 6.4000000e-01 9.9863914e-01 1.4772715e-04
8.6561702e-02 6.6000000e-01 9.9828266e-01 1.8637797e-04
8.6561702e-02 6.8000000e-01 9.9783190e-01 2.3522547e-04
8.6561702e-02 7.0000000e-01 9.9726134e-01 2.9701013e-04
8.6561702e-02 7.2000000e-01 9.9653828e-01 3.7523947e-04
8.6561702e-02 7.4000000e-01 9.9562052e-01 4.7442132e-04
8.6561702e-02 7.6000000e-01 9.9445331e-01 6.0037976e-04
8.6561702e-02 7.8000000e-01 9.9296505e-01 7.6068984e-04
8.6561702e-02 8.0000000e-01 9.9106118e-01 9.6528838e-04
8.6561702e-02 8.2000000e-01 9.8861522e-01 1.2273530e-03
8.6561702e-02 8.4000000e-01 9.8545529e-01 1.5646051e-03
8.6561702e-02 8.6000000e-01 9.8134290e-01 2.0013107e-03
8.6561702e-02 8.8000000e-01 9.7593821e-01 2.5714857e-03
8.6561702e-02 9.0000000e-01 9.6873978e-01 3.3243044e-03
8.6561702e-02 9.2000000e-01 9.5897283e-01 4.3338242e-03
8.6561702e-02 9.4000000e-01 9.4536351e-01 5.7179193e-03
8.6561702e-02 9.6000000e-01 9.2562962e-01 7.6790831e-03
8.6561702e-02 9.7123069e-01 9.1031068e-01 9.1648933e-03
8.6561702e-02 9.7523069e-01 9.0380739e-01 9.7861614e-03
8.6561702e-02 9.7923069e-01 8.9661921e-01 1.0466354e-02
8.6561702e-02 9.8323069e-01 8.8863504e-01 1.1213937e-02
8.6561702e-02 9.8723069e-01 8.7971789e-01 1.2039109e-02
8.6561702e-02 9.9123069e-01 8.6969713e-01 1.2954245e-02
8.6561702e-02 9.9523069e-01 8.5835803e-01 1.3974445e-02
8.6561702e-02 9.9923069e-01 8.4542765e-01 1.5118221e-02
8.6561702e-02 1.0032307e+00 8.3055618e-01 1.6408273e-02
8.6561702e-02 1.0072307e+00 8.1329274e-01 1.7872274e-02
8.6561702e-02 1.0112307e+00 7.9305619e-01 1.9543359e-02
8.6561702e-02 1.0152307e+00 7.6910449e-01 2.1459670e-02
8.6561702e-02 1.0192307e+00 7.4051296e-01 2.3661718e-02
8.6561702e-02 1.0232307e+00 7.0618031e-01 2.6185816e-02
8.6561702e-02 1.0272307e+00 6.6487868e-01 2.9052610e-02
8.6561702e-02 1.0312307e+00 6.1531596e-01 3.2253669e-02
8.6561702e-02 1.0352307e+00 5.5606053e-01 3.5745089e-02
8.6561702e-02 1.0392307e+00 4.8502007e-01 3.9456718e-02
8.6561702e-02 1.0432307e+00 3.9783588e-01 4.3313186e-02
8.6561702e-02 1.0472307e+00 2.8207862e-01 4.7252374e-02
8.6561702e-02 1.0512307e+00 3.5961908e-07 5.1232356e-02
8.6561702e-02 1.0600000e+00 8.4412047e-12 5.2032453e-02
8.6561702e-02 1.0800000e+00 4.0981769e-12 5.3878766e-02
8.6561702e-02 1.1000000e+00 0.0000000e+00 5.5754918e-02
8.6561702e-02 1.1200000e+00 1.0221953e-13 5.7660763e-02
8.6561702e-02 1.1400000e+00 1.5660117e-10 5.9596155e-02
8.6561702e-02 1.1600000e+00 1.0238348e-11 6.1560950e-02
8.6561702e-02 1.1800000e+00 1.1876977e-10 6.3555005e-02
8.6561702e-02 1.2000000e+00 1.1515217e-13 6.5578178e-02
8.6561702e-02 1.2200000e+00 1.8095449e-14 6.7630328e-02
8.6561702e-02 1.2400000e+00 1.9666872e-14 6.9711316e-02
9.3775178e-02 0.0000000e+00 9.9999562e-01 1.9465153e-12
9.3775178e-02 2.0000000e-02 9.9999552e-01 1.0305098e-07
9.3775178e-02 4.0000000e-02 9.9999521e-01 2.1080665e-07
9.3775178e-02 6.0000000e-02 9.9999469e-01 3.2818956e-07
9.3775178e-02 8.0000000e-02 9.9999392e-01 4.6055716e-07
9.3775178e-02 1.0000000e-01 9.9999288e-01 6.1395519e-07
9.3775178e-02 1.2000000e-01 9.9999151e-01 7.9538806e-07
9.3775178e-02 1.4000000e-01 9.9998975e-01 1.0131414e-06
9.3775178e-02 1.6000000e-01 9.9998753e-01 1.2771585e-06
9.3775178e-02 1.8000000e-01 9.9998473e-01 1.5994979e-06
9.3775178e-02 2.0000000e-01 9.9998124e-01 1.9948812e-06
9.3775178e-02 2.2000000e-01 9.9997689e-01 2.4813676e-06
9.3775178e-02 2.4000000e-01 9.9997149e-01 3.0811793e-06
9.3775178e-02 2.6000000e-01 9.9996478e-01 3.8217183e-06
9.3775178e-02 2.8000000e-01 9.9995647e-01 4.7368195e-06
9.3775178e-02 3.0000000e-01 9.9994617e-01 5.8683008e-06
9.3775178e-02 3.2000000e-01 9.9993340e-01 7.2678779e-06
9.3775178e-02 3.4000000e-01 9.9991760e-01 8.9995358e-06
9.3775178e-02 3.6000000e-01 9.9989803e-01 1.1142466e-05
9.3775178e-02 3.8000000e-01 9.9987379e-01 1.3794704e-05
9.3775178e-02 4.0000000e-01 9.9984379e-01 1.7077642e-05
9.3775178e-02 4.2000000e-01 9.9980663e-01 2.1141626e-05
9.3775178e-02 4.4000000e-01 9.9976063e-01 2.6172904e-05
9.3775178e-02 4.6000000e-01 9.9970366e-01 3.2402256e-05
9.3775178e-02 4.8000000e-01 9.9963312e-01 4.0115727e-05
9.3775178e-02 5.0000000e-01 9.9954574e-01 4.9667993e-05
9.3775178e-02 5.2000000e-01 9.9943750e-01 6.1499013e-05
9.3775178e-02 5.4000000e-01 9.9930340e-01 7.6154828e-05
9.3775178e-02 5.6000000e-01 9.9913720e-01 9.4313591e-05
9.3775178e-02 5.8000000e-01 9.9893118e-01 1.1681821e-04
9.3775178e-02 6.0000000e-01 9.9867569e-01 1.4471745e-04
9.3775178e-02 6.2000000e-01 9.9835871e-01 1.7931779e-04
9.3775178e-02 6.4000000e-01 9.9796521e-01 2.2224934e-04
9.3775178e-02 6.6000000e-01 9.9747638e-01 2.7554990e-04
9.3775178e-02 6.8000000e-01 9.9686857e-01 3.4177298e-04
9.3775178e-02 7.0000000e-01 9.9611200e-01 4.2412785e-04
9.3775178e-02 7.2000000e-01 9.9516893e-01 5.2666291e-04
9.3775178e-02 7.4000000e-01 9.9399136e-01 6.5450861e-04
9.3775178e-02 7.6000000e-01 9.9251774e-01 8.1420416e-04
9.3775178e-02 7.8000000e-01 9.9066855e-01 1.0141445e-03
9.3775178e-02 8.0000000e-01 9.8833988e-01 1.2652047e-03
9.3775178e-02 8.2000000e-01 9.8539425e-01 1.5816333e-03
9.3775178e-02 8.4000000e-01 9.8164659e-01 1.9823694e-03
9.3775178e-02 8.6000000e-01 9.7684256e-01 2.4930504e-03
9.3775178e-02 8.8000000e-01 9.7062304e-01 3.1492037e-03
9.3775178e-02 9.0000000e-01 9.6246314e-01 4.0015767e-03
9.3775178e-02 9.2000000e-01 9.5156027e-01 5.1255949e-03
9.3775178e-02 9.4000000e-01 9.3661128e-01 6.6394515e-03
9.3775178e-02 9.6000000e-01 9.1531982e-01 8.7421447e-03
9.3775178e-02 9.7144166e-01 8.9870532e-01 1.0340249e-02
9.3775178e-02 9.7544166e-01 8.9182657e-01 1.0991137e-02
9.3775178e-02 9.7944166e-01 8.8426232e-01 1.1699701e-02
9.3775178e-02 9.8344166e-01 8.7590682e-01 1.2473712e-02
9.3775178e-02 9.8744166e-01 8.6663089e-01 1.3322430e-02
9.3775178e-02 9.9144166e-01 8.5627523e-01 1.4256955e-02
9.3775178e-02 9.9544166e-01 8.4464147e-01 1.5290671e-02
9.3775178e-02 9.9944166e-01 8.3148027e-01 1.6439774e-02
9.3775178e-02 1.0034417e+00 8.1647545e-01 1.7723879e-02
9.3775178e-02 1.0074417e+00 7.9922334e-01 1.9166649e-02
9.3775178e-02 1.0114417e+00 7.7920679e-01 2.0796256e-02
9.3775178e-02 1.0154417e+00 7.5576473e-01 2.2645298e-02
9.3775178e-02 1.0194417e+00 7.2806165e-01 2.4749419e-02
9.3775178e-02 1.0234417e+00 6.9506583e-01 2.7143441e-02
9.3775178e-02 1.0274417e+00 6.5554659e-01 2.9853887e-02
9.3775178e-02 1.0314417e+00 6.0807924e-01 3.2888291e-02
9.3775178e-02 1.0354417e+00 5.5096800e-01 3.6225689e-02
9.3775178e-02 1.0394417e+00 4.8182365e-01 3.9815917e-02
9.3775178e-02 1.0434417e+00 3.9609444e-01 4.3591521e-02
9.3775178e-02 1.0474417e+00 2.8132272e-01 4.7485803e-02
9.3775178e-02 1.0514417e+00 6.6517455e-07 5.1446040e-02
9.3775178e-02 1.0600000e+00 1.0261434e-24 5.2226821e-02
9.3775178e-02 1.0800000e+00 1.0400359e-10 5.4072817e-02
9.3775178e-02 1.1000000e+00 0.0000000e+00 5.5948654e-02
9.3775178e-02 1.1200000e+00 7.9604812e-11 5.7854185e-02
9.3775178e-02 1.1400000e+00 8.7369456e-12 5.9789264e-02
9.3775178e-02 1.1600000e+00 0.0000000e+00 6.1753747e-02
9.3775178e-02 1.1800000e+00 1.1873476e-11 6.3747491e-02
9.3775178e-02 1.2000000e+00 4.4461775e-11 6.5770354e-02
9.3775178e-02 1.2200000e+00 1.4111868e-15 6.7822196e-02
9.3775178e-02 1.2400000e+00 1.3530457e-13 6.9902877e-02
1.0098865e-01 0.0000000e+00 9.9998989e-01 2.6161365e-14
1.0098865e-01 2.0000000e-02 9.9998969e-01 2.2195501e-07
1.0098865e-01 4.0000000e-02 9.9998908e-01 4.5264459e-07
1.0098865e-01 6.0000000e-02 9.9998805e-01 7.0114524e-07
1.0098865e-01 8.0000000e-02 9.9998654e-01 9.7724330e-07
1.0098865e-01 1.0000000e-01 9.9998451e-01 1.2917926e-06
1.0098865e-01 1.2000000e-01 9.9998187e-01 1.6571839e-06
1.0098865e-01 1.4000000e-01 9.9997851e-01 2.0877950e-06
1.0098865e-01 1.6000000e-01 9.9997430e-01 2.6005761e-06
1.0098865e-01 1.8000000e-01 9.9996909e-01 3.2157121e-06
1.0098865e-01 2.0000000e-01 9.9996266e-01 3.9574218e-06
1.0098865e-01 2.2000000e-01 9.9995476e-01 4.8549080e-06
1.0098865e-01 2.4000000e-01 9.9994507e-01 5.9435135e-06
1.0098865e-01 2.6000000e-01 9.9993323e-01 7.2661146e-06
1.0098865e-01 2.8000000e-01 9.9991876e-01 8.8748147e-06
1.0098865e-01 3.0000000e-01 9.9990108e-01 1.0833004e-05
1.0098865e-01 3.2000000e-01 9.9987951e-01 1.3217869e-05
1.0098865e-01 3.4000000e-01 9.9985319e-01 1.6123451e-05
1.0098865e-01 3.6000000e-01 9.9982108e-01 1.9664375e-05
1.0098865e-01 3.8000000e-01 9.9978192e-01 2.3980411e-05
1.0098865e-01 4.0000000e-01 9.9973416e-01 2.9242044e-05
1.0098865e-01 4.2000000e-01 9.9967590e-01 3.5657280e-05
1.0098865e-01 4.4000000e-01 9.9960485e-01 4.3480001e-05
1.0098865e-01 4.6000000e-01 9.9951817e-01 5.3020155e-05
1.0098865e-01 4.8000000e-01 9.9941242e-01 6.4656350e-05
1.0098865e-01 5.0000000e-01 9.9928339e-01 7.8851188e-05
1.0098865e-01 5.2000000e-01 9.9912593e-01 9.6170307e-05
1.0098865e-01 5.4000000e-01 9.9893372e-01 1.1730573e-04
1.0098865e-01 5.6000000e-01 9.9869902e-01 1.4310484e-04
1.0098865e-01 5.8000000e-01 9.9841235e-01 1.7460623e-04
1.0098865e-01 6.0000000e-01 9.9806202e-01 2.1308444e-04
1.0098865e-01 6.2000000e-01 9.9763369e-01 2.6010585e-04
1.0098865e-01 6.4000000e-01 9.9710963e-01 3.1759894e-04
1.0098865e-01 6.6000000e-01 9.9646791e-01 3.8794330e-04
1.0098865e-01 6.8000000e-01 9.9568133e-01 4.7408301e-04
1.0098865e-01 7.0000000e-01 9.9471599e-01 5.7967265e-04
1.0098865e-01 7.2000000e-01 9.9352944e-01 7.0926717e-04
1.0098865e-01 7.4000000e-01 9.9206824e-01 8.6857212e-04
1.0098865e-01 7.6000000e-01 9.9026455e-01 1.0647783e-03
1.0098865e-01 7.8000000e-01 9.8803154e-01 1.3070172e-03
1.0098865e-01 8.0000000e-01 9.8525680e-01 1.6069946e-03
1.0098865e-01 8.2000000e-01 9.8179283e-01 1.9798915e-03
1.0098865e-01 8.4000000e-01 9.7744270e-01 2.4456861e-03
1.0098865e-01 8.6000000e-01 9.7193787e-01 3.0311543e-03
1.0098865e-01 8.8000000e-01 9.6490220e-01 3.7730258e-03
1.0098865e-01 9.0000000e-01 9.5579051e-01 4.7232008e-03
1.0098865e-01 9.2000000e-01 9.4377698e-01 5.9578868e-03
1.0098865e-01 9.4000000e-01 9.2753609e-01 7.5947802e-03
1.0098865e-01 9.6000000e-01 9.0476735e-01 9.8283603e-03
1.0098865e-01 9.7166639e-01 8.8686143e-01 1.1535747e-02
1.0098865e-01 9.7566639e-01 8.7963069e-01 1.2213171e-02
1.0098865e-01 9.7966639e-01 8.7171522e-01 1.2946893e-02
1.0098865e-01 9.8366639e-01 8.6301411e-01 1.3744050e-02
1.0098865e-01 9.8766639e-01 8.5340509e-01 1.4613068e-02
1.0098865e-01 9.9166639e-01 8.4273865e-01 1.5563946e-02
1.0098865e-01 9.9566639e-01 8.3083028e-01 1.6608612e-02
1.0098865e-01 9.9966639e-01 8.1745017e-01 1.7761342e-02
1.0098865e-01 1.0036664e+00 8.0230950e-01 1.9039246e-02
1.0098865e-01 1.0076664e+00 7.8504240e-01 2.0462780e-02
1.0098865e-01 1.0116664e+00 7.6518264e-01 2.2056169e-02
1.0098865e-01 1.0156664e+00 7.4213447e-01 2.3847516e-02
1.0098865e-01 1.0196664e+00 7.1513849e-01 2.5868128e-02
1.0098865e-01 1.0236664e+00 6.8323528e-01 2.8150281e-02
1.0098865e-01 1.0276664e+00 6.4523002e-01 3.0722479e-02
1.0098865e-01 1.0316664e+00 5.9964954e-01 3.3601709e-02
1.0098865e-01 1.0356664e+00 5.4463128e-01 3.6784292e-02
1.0098865e-01 1.0396664e+00 4.7753008e-01 4.0240107e-02
1.0098865e-01 1.0436664e+00 3.9355089e-01 4.3915851e-02
1.0098865e-01 1.0476664e+00 2.8011389e-01 4.7747736e-02
1.0098865e-01 1.0516664e+00 0.0000000e+00 5.1676507e-02
1.0098865e-01 1.0600000e+00 7.5185067e-11 5.2436714e-02
1.0098865e-01 1.0800000e+00 1.3990313e-12 5.4282374e-02
1.0098865e-01 1.1000000e+00 9.1026811e-13 5.6157873e-02
1.0098865e-01 1.1200000e+00 1.2128677e-14 5.8063067e-02
1.0098865e-01 1.1400000e+00 1.0591152e-22 5.9997810e-02
1.0098865e-01 1.1600000e+00 7.9786496e-13 6.1961959e-02
1.0098865e-01 1.1800000e+00 1.2080149e-11 6.3955369e-02
1.0098865e-01 1.2000000e+00 7.1211750e-12 6.5977899e-02
1.0098865e-01 1.2200000e+00 6.3425937e-11 6.8029410e-02
1.0098865e-01 1.2400000e+00 3.8016167e-13 7.0109760e-02
1.0820213e-01 0.0000000e+00 9.9997903e-01 5.4209495e-13
1.0820213e-01 2.0000000e-02 9.9997867e-01 4.3195938e-07
1.0820213e-01 4.0000000e-02 9.9997758e-01 8.7872177e-07
1.0820213e-01 6.0000000e-02 9.9997572e-01 1.3555992e-06
1.0820213e-01 8.0000000e-02 9.9997303e-01 1.8789304e-06
1.0820213e-01 1.0000000e-01 9.9996942e-01 2.4666563e-06
1.0820213e-01 1.2000000e-01 9.9996476e-01 3.1389197e-06
1.0820213e-01 1.4000000e-01 9.9995889e-01 3.9187652e-06
1.0820213e-01 1.6000000e-01 9.9995161e-01 4.8329284e-06
1.0820213e-01 1.8000000e-01 9.9994267e-01 5.9127516e-06
1.0820213e-01 2.0000000e-01 9.9993177e-01 7.1952681e-06
1.0820213e-01 2.2000000e-01 9.9991852e-01 8.7244637e-06
1.0820213e-01 2.4000000e-01 9.9990249e-01 1.0552801e-05
1.0820213e-01 2.6000000e-01 9.9988310e-01 1.2743020e-05
1.0820213e-01 2.8000000e-01 9.9985971e-01 1.5370306e-05
1.0820213e-01 3.0000000e-01 9.9983151e-01 1.8524877e-05
1.0820213e-01 3.2000000e-01 9.9979752e-01 2.2315097e-05
1.0820213e-01 3.4000000e-01 9.9975658e-01 2.6871305e-05
1.0820213e-01 3.6000000e-01 9.9970727e-01 3.2350174e-05
1.0820213e-01 3.8000000e-01 9.9964791e-01 3.8940333e-05
1.0820213e-01 4.0000000e-01 9.9957643e-01 4.6868870e-05
1.0820213e-01 4.2000000e-01 9.9949037e-01 5.6409312e-05
1.0820213e-01 4.4000000e-01 9.9938676e-01 6.7891247e-05
1.0820213e-01 4.6000000e-01 9.9926199e-01 8.1712010e-05
1.0820213e-01 4.8000000e-01 9.9911173e-01 9.8350834e-05
1.0820213e-01 5.0000000e-01 9.9893075e-01 1.1838607e-04
1.0820213e-01 5.2000000e-01 9.9871269e-01 1.4251618e-04
1.0820213e-01 5.4000000e-01 9.9844991e-01 1.7158532e-04
1.0820213e-01 5.6000000e-01 9.9813311e-01 2.0661480e-04
1.0820213e-01 5.8000000e-01 9.9775103e-01 2.4884158e-04
1.0820213e-01 6.0000000e-01 9.9728997e-01 2.9976603e-04
1.0820213e-01 6.2000000e-01 9.9673328e-01 3.6121099e-04
1.0820213e-01 6.4000000e-01 9.9606061e-01 4.3539563e-04
1.0820213e-01 6.6000000e-01 9.9524703e-01 5.2502822e-04
1.0820213e-01 6.8000000e-01 9.9426194e-01 6.3342378e-04
1.0820213e-01 7.0000000e-01 9.9306756e-01 7.6465462e-04
1.0820213e-01 7.2000000e-01 9.9161702e-01 9.2374513e-04
1.0820213e-01 7.4000000e-01 9.8985179e-01 1.1169273e-03
1.0820213e-01 7.6000000e-01 9.8769822e-01 1.3519810e-03
1.0820213e-01 7.8000000e-01 9.8506278e-01 1.6386950e-03
1.0820213e-01 8.0000000e-01 9.8182528e-01 1.9895051e-03
1.0820213e-01 8.2000000e-01 9.7782908e-01 2.4203981e-03
1.0820213e-01 8.4000000e-01 9.7286655e-01 2.9522291e-03
1.0820213e-01 8.6000000e-01 9.6665645e-01 3.6127042e-03
1.0820213e-01 8.8000000e-01 9.5880759e-01 4.4394811e-03
1.0820213e-01 9.0000000e-01 9.4875722e-01 5.4852448e-03
1.0820213e-01 9.2000000e-01 9.3566027e-01 6.8264857e-03
1.0820213e-01 9.4000000e-01 9.1817461e-01 8.5797364e-03
1.0820213e-01 9.6000000e-01 8.9400340e-01 1.0934203e-02
1.0820213e-01 9.7190255e-01 8.7480794e-01 1.2748044e-02
1.0820213e-01 9.7590255e-01 8.6724610e-01 1.3449226e-02
1.0820213e-01 9.7990255e-01 8.5900124e-01 1.4205238e-02
1.0820213e-01 9.8390255e-01 8.4997684e-01 1.5022646e-02
1.0820213e-01 9.8790255e-01 8.4005675e-01 1.5909133e-02
1.0820213e-01 9.9190255e-01 8.2909997e-01 1.6873739e-02
1.0820213e-01 9.9590255e-01 8.1693380e-01 1.7927143e-02
1.0820213e-01 9.9990255e-01 8.0334476e-01 1.9082013e-02
1.0820213e-01 1.0039025e+00 7.8806658e-01 2.0353393e-02
1.0820213e-01 1.0079025e+00 7.7076414e-01 2.1759128e-02
1.0820213e-01 1.0119025e+00 7.5101240e-01 2.3320249e-02
1.0820213e-01 1.0159025e+00 7.2826881e-01 2.5061175e-02
1.0820213e-01 1.0199025e+00 7.0183831e-01 2.7009441e-02
1.0820213e-01 1.0239025e+00 6.7082966e-01 2.9194458e-02
1.0820213e-01 1.0279025e+00 6.3410101e-01 3.1644570e-02
1.0820213e-01 1.0319025e+00 5.9018303e-01 3.4381759e-02
1.0820213e-01 1.0359025e+00 5.3712908e-01 3.7414181e-02
1.0820213e-01 1.0399025e+00 4.7211021e-01 4.0728879e-02
1.0820213e-01 1.0439025e+00 3.9009817e-01 4.4289224e-02
1.0820213e-01 1.0479025e+00 2.7833758e-01 4.8040737e-02
1.0820213e-01 1.0519025e+00 1.0994028e-03 5.1923461e-02
1.0820213e-01 1.0600000e+00 1.3641005e-11 5.2662109e-02
1.0820213e-01 1.0800000e+00 1.0445795e-12 5.4507413e-02
1.0820213e-01 1.1000000e+00 1.2732944e-12 5.6382556e-02
1.0820213e-01 1.1200000e+00 2.3397966e-15 5.8287394e-02
1.0820213e-01 1.1400000e+00 4.4049586e-12 6.0221781e-02
1.0820213e-01 1.1600000e+00 2.5340661e-12 6.2185573e-02
1.0820213e-01 1.1800000e+00 1.1871090e-10 6.4178628e-02
1.0820213e-01 1.2000000e+00 4.9081844e-12 6.6200804e-02
1.0820213e-01 1.2200000e+00 9.3632630e-12 6.8251961e-02
1.0820213e-01 1.2400000e+00 4.4857121e-13 7.0331959e-02
1.1541560e-01 0.0000000e+00 9.9996014e-01 5.7586493e-14
1.1541560e-01 2.0000000e-02 9.9995954e-01 7.7417731e-07
1.1541560e-01 4.0000000e-02 9.9995772e-01 1.5716687e-06
1.1541560e-01 6.0000000e-02 9.9995463e-01 2.4164873e-06
1.1541560e-01 8.0000000e-02 9.9995018e-01 3.3340786e-06
1.1541560e-01 1.0000000e-01 9.9994422e-01 4.3520783e-06
1.1541560e-01 1.2000000e-01 9.9993658e-01 5.5011504e-06
1.1541560e-01 1.4000000e-01 9.9992704e-01 6.8159125e-06
1.1541560e-01 1.6000000e-01 9.9991529e-01 8.3359800e-06
1.1541560e-01 1.8000000e-01 9.9990100e-01 1.0107163e-05
1.1541560e-01 2.0000000e-01 9.9988372e-01 1.2182853e-05
1.1541560e-01 2.2000000e-01 9.9986293e-01 1.4625638e-05
1.1541560e-01 2.4000000e-01 9.9983802e-01 1.7509200e-05
1.1541560e-01 2.6000000e-01 9.9980822e-01 2.0920547e-05
1.1541560e-01 2.8000000e-01 9.9977264e-01 2.4962664e-05
1.1541560e-01 3.0000000e-01 9.9973020e-01 2.9757640e-05
1.1541560e-01 3.2000000e-01 9.9967961e-01 3.5450401e-05
1.1541560e-01 3.4000000e-01 9.9961935e-01 4.2213138e-05
1.1541560e-01 3.6000000e-01 9.9954758e-01 5.0250593e-05
1.1541560e-01 3.8000000e-01 9.9946214e-01 5.9806364e-05
1.1541560e-01 4.0000000e-01 9.9936041e-01 7.1170439e-05
1.1541560e-01 4.2000000e-01 9.9923930e-01 8.4688208e-05
1.1541560e-01 4.4000000e-01 9.9909512e-01 1.0077127e-04
1.1541560e-01 4.6000000e-01 9.9892344e-01 1.1991039e-04
1.1541560e-01 4.8000000e-01 9.9871900e-01 1.4269109e-04
1.1541560e-01 5.0000000e-01 9.9847549e-01 1.6981244e-04
1.1541560e-01 5.2000000e-01 9.9818537e-01 2.0210975e-04
1.1541560e-01 5.4000000e-01 9.9783960e-01 2.4058207e-04
1.1541560e-01 5.6000000e-01 9.9742735e-01 2.8642561e-04
1.1541560e-01 5.8000000e-01 9.9693560e-01 3.4107455e-04
1.1541560e-01 6.0000000e-01 9.9634867e-01 4.0625112e-04
1.1541560e-01 6.2000000e-01 9.9564765e-01 4.8402731e-04
1.1541560e-01 6.4000000e-01 9.9480968e-01 5.7690148e-04
1.1541560e-01 6.6000000e-01 9.9380697e-01 6.8789416e-04
1.1541560e-01 6.8000000e-01 9.9260569e-01 8.2066891e-04
1.1541560e-01 7.0000000e-01 9.9116441e-01 9.7968628e-04
1.1541560e-01 7.2000000e-01 9.8943211e-01 1.1704022e-03
1.1541560e-01 7.4000000e-01 9.8734555e-01 1.3995272e-03
1.1541560e-01 7.6000000e-01 9.8482572e-01 1.6753702e-03
1.1541560e-01 7.8000000e-01 9.8177290e-01 2.0083023e-03
1.1541560e-01 8.0000000e-01 9.7805974e-01 2.4113966e-03
1.1541560e-01 8.2000000e-01 9.7352134e-01 2.9013291e-03
1.1541560e-01 8.4000000e-01 9.6794035e-01 3.4996856e-03
1.1541560e-01 8.6000000e-01 9.6102413e-01 4.2349147e-03
1.1541560e-01 8.8000000e-01 9.5236821e-01 5.1453586e-03
1.1541560e-01 9.0000000e-01 9.4139466e-01 6.2841660e-03
1.1541560e-01 9.2000000e-01 9.2724256e-01 7.7276852e-03
1.1541560e-01 9.4000000e-01 9.0855800e-01 9.5907452e-03
1.1541560e-01 9.6000000e-01 8.8305374e-01 1.2056739e-02
1.1541560e-01 9.7214687e-01 8.6257135e-01 1.3974110e-02
1.1541560e-01 9.7614687e-01 8.5469722e-01 1.4696522e-02
1.1541560e-01 9.8014687e-01 8.4614246e-01 1.5472241e-02
1.1541560e-01 9.8414687e-01 8.3681452e-01 1.6307312e-02
1.1541560e-01 9.8814687e-01 8.2660266e-01 1.7208756e-02
1.1541560e-01 9.9214687e-01 8.1537332e-01 1.8184769e-02
1.1541560e-01 9.9614687e-01 8.0296393e-01 1.9244958e-02
1.1541560e-01 1.0001469e+00 7.8917484e-01 2.0400623e-02
1.1541560e-01 1.0041469e+00 7.7375856e-01 2.1665078e-02
1.1541560e-01 1.0081469e+00 7.5640536e-01 2.3054013e-02
1.1541560e-01 1.0121469e+00 7.3672396e-01 2.4585831e-02
1.1541560e-01 1.0161469e+00 7.1421568e-01 2.6281895e-02
1.1541560e-01 1.0201469e+00 6.8823972e-01 2.8166491e-02
1.1541560e-01 1.0241469e+00 6.5796643e-01 3.0266180e-02
1.1541560e-01 1.0281469e+00 6.2231238e-01 3.2608044e-02
1.1541560e-01 1.0321469e+00 5.7984166e-01 3.5216194e-02
1.1541560e-01 1.0361469e+00 5.2858390e-01 3.8106223e-02
1.1541560e-01 1.0401469e+00 4.6560221e-01 4.1278378e-02
1.1541560e-01 1.0441469e+00 3.8568627e-01 4.4712183e-02
1.1541560e-01 1.0481469e+00 2.7590471e-01 4.8366472e-02
1.1541560e-01 1.0521469e+00 1.0726058e-03 5.2186679e-02
1.1541560e-01 1.0600000e+00 6.0938008e-11 5.2902967e-02
1.1541560e-01 1.0800000e+00 2.4334021e-15 5.4747901e-02
1.1541560e-01 1.1000000e+00 1.2551984e-12 5.6622674e-02
1.1541560e-01 1.1200000e+00 1.3935093e-13 5.8527139e-02
1.1541560e-01 1.1400000e+00 0.0000000e+00 6.0461153e-02
1.1541560e-01 1.1600000e+00 3.4164619e-13 6.2424571e-02
1.1541560e-01 1.1800000e+00 1.6310041e-13 6.4417252e-02
1.1541560e-01 1.2000000e+00 0.0000000e+00 6.6439054e-02
1.1541560e-01 1.2200000e+00 2.6688416e-13 6.8489837e-02
1.1541560e-01 1.2400000e+00 1.2377002e-11 7.0569461e-02
1.2262908e-01 0.0000000e+00 9.9992949e-01 9.8926360e-18
1.2262908e-01 2.0000000e-02 9.9992855e-01 1.2964876e-06
1.2262908e-01 4.0000000e-02 9.9992570e-01 2.6275537e-06
1.2262908e-01 6.0000000e-02 9.9992087e-01 4.0287073e-06
1.2262908e-01 8.0000000e-02 9.9991394e-01 5.5373236e-06
1.2262908e-01 1.0000000e-01 9.9990471e-01 7.1936536e-06
1.2262908e-01 1.2000000e-01 9.9989294e-01 9.0418916e-06
1.2262908e-01 1.4000000e-01 9.9987831e-01 1.1131369e-05
1.2262908e-01 1.6000000e-01 9.9986043e-01 1.3517864e-05
1.2262908e-01 1.8000000e-01 9.9983884e-01 1.6265104e-05
1.2262908e-01 2.0000000e-01 9.9981294e-01 1.9446476e-05
1.2262908e-01 2.2000000e-01 9.9978204e-01 2.3146993e-05
1.2262908e-01 2.4000000e-01 9.9974532e-01 2.7465590e-05
1.2262908e-01 2.6000000e-01 9.9970180e-01 3.2517787e-05
1.2262908e-01 2.8000000e-01 9.9965031e-01 3.8438813e-05
1.2262908e-01 3.0000000e-01 9.9958947e-01 4.5387267e-05
1.2262908e-01 3.2000000e-01 9.9951764e-01 5.3549432e-05
1.2262908e-01 3.4000000e-01 9.9943289e-01 6.3144350e-05
1.2262908e-01 3.6000000e-01 9.9933294e-01 7.4429823e-05
1.2262908e-01 3.8000000e-01 9.9921510e-01 8.7709497e-05
1.2262908e-01 4.0000000e-01 9.9907618e-01 1.0334127e-04
1.2262908e-01 4.2000000e-01 9.9891241e-01 1.2174724e-04
1.2262908e-01 4.4000000e-01 9.9871935e-01 1.4342556e-04
1.2262908e-01 4.6000000e-01 9.9849173e-01 1.6896454e-04
1.2262908e-01 4.8000000e-01 9.9822331e-01 1.9905943e-04
1.2262908e-01 5.0000000e-01 9.9790672e-01 2.3453260e-04
1.2262908e-01 5.2000000e-01 9.9753320e-01 2.7635764e-04
1.2262908e-01 5.4000000e-01 9.9709235e-01 3.2568844e-04
1.2262908e-01 5.6000000e-01 9.9657180e-01 3.8389431e-04
1.2262908e-01 5.8000000e-01 9.9595682e-01 4.5260258e-04
1.2262908e-01 6.0000000e-01 9.9522980e-01 5.3375057e-04
1.2262908e-01 6.2000000e-01 9.9436968e-01 6.2964942e-04
1.2262908e-01 6.4000000e-01 9.9335117e-01 7.4306284e-04
1.2262908e-01 6.6000000e-01 9.9214378e-01 8.7730525e-04
1.2262908e-01 6.8000000e-01 9.9071063e-01 1.0363650e-03
1.2262908e-01 7.0000000e-01 9.8900685e-01 1.2250609e-03
1.2262908e-01 7.2000000e-01 9.8697756e-01 1.4492430e-03
1.2262908e-01 7.4000000e-01 9.8455516e-01 1.7160539e-03
1.2262908e-01 7.6000000e-01 9.8165563e-01 2.0342748e-03
1.2262908e-01 7.8000000e-01 9.7817356e-01 2.4147894e-03
1.2262908e-01 8.0000000e-01 9.7397507e-01 2.8712220e-03
1.2262908e-01 8.2000000e-01 9.6888767e-01 3.4208315e-03
1.2262908e-01 8.4000000e-01 9.6268521e-01 4.0858014e-03
1.2262908e-01 8.6000000e-01 9.5506486e-01 4.8951542e-03
1.2262908e-01 8.8000000e-01 9.4561035e-01 5.8877006e-03
1.2262908e-01 9.0000000e-01 9.3373074e-01 7.1167727e-03
1.2262908e-01 9.2000000e-01 9.1855216e-01 8.6582166e-03
1.2262908e-01 9.4000000e-01 8.9871290e-01 1.0624724e-02
1.2262908e-01 9.6000000e-01 8.7193981e-01 1.3193506e-02
1.2262908e-01 9.7239520e-01 8.5017710e-01 1.5211097e-02
1.2262908e-01 9.7639520e-01 8.4200792e-01 1.5952419e-02
1.2262908e-01 9.8039520e-01 8.3316097e-01 1.6745487e-02
1.2262908e-01 9.8439520e-01 8.2354730e-01 1.7595874e-02
1.2262908e-01 9.8839520e-01 8.1306103e-01 1.8510008e-02
1.2262908e-01 9.9239520e-01 8.0157509e-01 1.9495342e-02
1.2262908e-01 9.9639520e-01 7.8893567e-01 2.0560546e-02
1.2262908e-01 1.0003952e+00 7.7495495e-01 2.1715748e-02
1.2262908e-01 1.0043952e+00 7.5940129e-01 2.2972798e-02
1.2262908e-01 1.0083952e+00 7.4198615e-01 2.4345576e-02
1.2262908e-01 1.0123952e+00 7.2234635e-01 2.5850292e-02
1.2262908e-01 1.0163952e+00 7.0001973e-01 2.7505748e-02
1.2262908e-01 1.0203952e+00 6.7441145e-01 2.9333427e-02
1.2262908e-01 1.0243952e+00 6.4474642e-01 3.1357214e-02
1.2262908e-01 1.0283952e+00 6.0999912e-01 3.3602395e-02
1.2262908e-01 1.0323952e+00 5.6878207e-01 3.6093456e-02
1.2262908e-01 1.0363952e+00 5.1914112e-01 3.8850199e-02
1.2262908e-01 1.0403952e+00 4.5809628e-01 4.1882186e-02
1.2262908e-01 1.0443952e+00 3.8032430e-01 4.5182740e-02
1.2262908e-01 1.0483952e+00 2.7276418e-01 4.8725355e-02
1.2262908e-01 1.0523952e+00 0.0000000e+00 5.2465718e-02
1.2262908e-01 1.0600000e+00 4.3134844e-12 5.3159233e-02
1.2262908e-01 1.0800000e+00 4.7986803e-10 5.5003790e-02
1.2262908e-01 1.1000000e+00 9.8994665e-14 5.6878182e-02
1.2262908e-01 1.1200000e+00 1.4400614e-11 5.8782263e-02
1.2262908e-01 1.1400000e+00 1.0339412e-13 6.0715891e-02
1.2262908e-01 1.1600000e+00 2.3059692e-13 6.2678921e-02
1.2262908e-01 1.1800000e+00 1.5171567e-13 6.4671212e-02
1.2262908e-01 1.2000000e+00 8.8954512e-11 6.6692623e-02
1.2262908e-01 1.2200000e+00 2.6291324e-13 6.8743014e-02
1.2262908e-01 1.2400000e+00 4.4677912e-11 7.0822247e-02
1.2984255e-01 0.0000000e+00 9.9988252e-01 -1.8776623e-13
1.2984255e-01 2.0000000e-02 9.9988112e-01 2.0518037e-06
1.2984255e-01 4.0000000e-02 9.9987690e-01 4.1524256e-06
1.2984255e-01 6.0000000e-02 9.9986975e-01 6.3518484e-06
1.2984255e-01 8.0000000e-02 9.9985950e-01 8.7024115e-06
1.2984255e-01 1.0000000e-01 9.9984592e-01 1.1260061e-05
1.2984255e-01 1.2000000e-01 9.9982866e-01 1.4085685e-05
1.2984255e-01 1.4000000e-01 9.9980733e-01 1.7246569e-05
1.2984255e-01 1.6000000e-01 9.9978142e-01 2.0818012e-05
1.2984255e-01 1.8000000e-01 9.9975030e-01 2.4885120e-05
1.2984255e-01 2.0000000e-01 9.9971323e-01 2.9544857e-05
1.2984255e-01 2.2000000e-01 9.9966934e-01 3.4908377e-05
1.2984255e-01 2.4000000e-01 9.9961756e-01 4.1103700e-05
1.2984255e-01 2.6000000e-01 9.9955666e-01 4.8278802e-05
1.2984255e-01 2.8000000e-01 9.9948518e-01 5.6605207e-05
1.2984255e-01 3.0000000e-01 9.9940141e-01 6.6282151e-05
1.2984255e-01 3.2000000e-01 9.9930334e-01 7.7541444e-05
1.2984255e-01 3.4000000e-01 9.9918860e-01 9.0653148e-05
1.2984255e-01 3.6000000e-01 9.9905443e-01 1.0593224e-04
1.2984255e-01 3.8000000e-01 9.9889760e-01 1.2374640e-04
1.2984255e-01 4.0000000e-01 9.9871429e-01 1.4452519e-04
1.2984255e-01 4.2000000e-01 9.9850007e-01 1.6877087e-04
1.2984255e-01 4.4000000e-01 9.9824971e-01 1.9707113e-04
1.2984255e-01 4.6000000e-01 9.9795709e-01 2.3011418e-04
1.2984255e-01 4.8000000e-01 9.9761499e-01 2.6870661e-04
1.2984255e-01 5.0000000e-01 9.9721497e-01 3.1379466e-04
1.2984255e-01 5.2000000e-01 9.9674706e-01 3.6648957e-04
1.2984255e-01 5.4000000e-01 9.9619953e-01 4.2809794e-04
1.2984255e-01 5.6000000e-01 9.9555850e-01 5.0015820e-04
1.2984255e-01 5.8000000e-01 9.9480757e-01 5.8448468e-04
1.2984255e-01 6.0000000e-01 9.9392730e-01 6.8322114e-04
1.2984255e-01 6.2000000e-01 9.9289455e-01 7.9890616e-04
1.2984255e-01 6.4000000e-01 9.9168173e-01 9.3455358e-04
1.2984255e-01 6.6000000e-01 9.9025579e-01 1.0937524e-03
1.2984255e-01 6.8000000e-01 9.8857696e-01 1.2807916e-03
1.2984255e-01 7.0000000e-01 9.8659719e-01 1.5008186e-03
1.2984255e-01 7.2000000e-01 9.8425796e-01 1.7600410e-03
1.2984255e-01 7.4000000e-01 9.8148761e-01 2.0659898e-03
1.2984255e-01 7.6000000e-01 9.7819750e-01 2.4278644e-03
1.2984255e-01 7.8000000e-01 9.7427696e-01 2.8569965e-03
1.2984255e-01 8.0000000e-01 9.6958610e-01 3.3674820e-03
1.2984255e-01 8.2000000e-01 9.6394551e-01 3.9770657e-03
1.2984255e-01 8.4000000e-01 9.5712104e-01 4.7084077e-03
1.2984255e-01 8.6000000e-01 9.4880070e-01 5.5909531e-03
1.2984255e-01 8.8000000e-01 9.3855783e-01 6.6637889e-03
1.2984255e-01 9.0000000e-01 9.2579031e-01 7.9801874e-03
1.2984255e-01 9.2000000e-01 9.0961383e-01 9.6151884e-03
1.2984255e-01 9.4000000e-01 8.8866216e-01 1.1679004e-02
1.2984255e-01 9.6000000e-01 8.6067960e-01 1.4342424e-02
1.2984255e-01 9.7264246e-01 8.3765054e-01 1.6456256e-02
1.2984255e-01 9.7664246e-01 8.2920233e-01 1.7214332e-02
1.2984255e-01 9.8064246e-01 8.2007963e-01 1.8022574e-02
1.2984255e-01 9.8464246e-01 8.1019672e-01 1.8886121e-02
1.2984255e-01 9.8864246e-01 7.9945205e-01 1.9810869e-02
1.2984255e-01 9.9264246e-01 7.8772430e-01 2.0803608e-02
1.2984255e-01 9.9664246e-01 7.7486732e-01 2.1872189e-02
1.2984255e-01 1.0006425e+00 7.6070347e-01 2.3025722e-02
1.2984255e-01 1.0046425e+00 7.4501463e-01 2.4274803e-02
1.2984255e-01 1.0086425e+00 7.2753022e-01 2.5631772e-02
1.2984255e-01 1.0126425e+00 7.0791068e-01 2.7110988e-02
1.2984255e-01 1.0166425e+00 6.8572464e-01 2.8729076e-02
1.2984255e-01 1.0206425e+00 6.6041644e-01 3.0505097e-02
1.2984255e-01 1.0246425e+00 6.3125895e-01 3.2460479e-02
1.2984255e-01 1.0286425e+00 5.9728136e-01 3.4618511e-02
1.2984255e-01 1.0326425e+00 5.5715090e-01 3.7003009e-02
1.2984255e-01 1.0366425e+00 5.0895410e-01 3.9635747e-02
1.2984255e-01 1.0406425e+00 4.4971704e-01 4.2532325e-02
1.2984255e-01 1.0446425e+00 3.7407330e-01 4.5696766e-02
1.2984255e-01 1.0486425e+00 2.6890866e-01 4.9116417e-02
1.2984255e-01 1.0526425e+00 0.0000000e+00 5.2759936e-02
1.2984255e-01 1.0600000e+00 7.3949952e-13 5.3430834e-02
1.2984255e-01 1.0800000e+00 1.2709831e-11 5.5275014e-02
1.2984255e-01 1.1000000e+00 0.0000000e+00 5.7149021e-02
1.2984255e-01 1.1200000e+00 0.0000000e+00 5.9052713e-02
1.2984255e-01 1.1400000e+00 2.3966322e-13 6.0985946e-02
1.2984255e-01 1.1600000e+00 1.9835351e-13 6.2948578e-02
1.2984255e-01 1.1800000e+00 1.4349966e-11 6.4940469e-02
1.2984255e-01 1.2000000e+00 8.5293507e-11 6.6961477e-02
1.2984255e-01 1.2200000e+00 3.8736677e-12 6.9011463e-02
1.2984255e-01 1.2400000e+00 3.2142954e-12 7.1090289e-02
1.3705603e-01 0.0000000e+00 9.9981395e-01 9.6077538e-15
1.3705603e-01 2.0000000e-02 9.9981196e-01 3.0961476e-06
1.3705603e-01 4.0000000e-02 9.9980597e-01 6.2584234e-06
1.3705603e-01 6.0000000e-02 9.9979583e-01 9.5543738e-06
1.3705603e-01 8.0000000e-02 9.9978134e-01 1.3054411e-05
1.3705603e-01 1.0000000e-01 9.9976218e-01 1.6833323e-05
1.3705603e-01 1.2000000e-01 9.9973794e-01 2.0971883e-05
1.3705603e-01 1.4000000e-01 9.9970811e-01 2.5558583e-05
1.3705603e-01 1.6000000e-01 9.9967204e-01 3.0691540e-05
1.3705603e-01 1.8000000e-01 9.9962896e-01 3.6480616e-05
1.3705603e-01 2.0000000e-01 9.9957795e-01 4.3049785e-05
1.3705603e-01 2.2000000e-01 9.9951791e-01 5.0539829e-05
1.3705603e-01 2.4000000e-01 9.9944754e-01 5.9111390e-05
1.3705603e-01 2.6000000e-01 9.9936535e-01 6.8948473e-05
1.3705603e-01 2.8000000e-01 9.9926954e-01 8.0262475e-05
1.3705603e-01 3.0000000e-01 9.9915807e-01 9.3296822e-05
1.3705603e-01 3.2000000e-01 9.9902851e-01 1.0833235e-04
1.3705603e-01 3.4000000e-01 9.9887806e-01 1.2569352e-04
1.3705603e-01 3.6000000e-01 9.9870345e-01 1.4575570e-04
1.3705603e-01 3.8000000e-01 9.9850089e-01 1.6895357e-04
1.3705603e-01 4.0000000e-01 9.9826594e-01 1.9579100e-04
1.3705603e-01 4.2000000e-01 9.9799345e-01 2.2685258e-04
1.3705603e-01 4.4000000e-01 9.9767743e-01 2.6281717e-04
1.3705603e-01 4.6000000e-01 9.9731088e-01 3.0447381e-04
1.3705603e-01 4.8000000e-01 9.9688565e-01 3.5274049e-04
1.3705603e-01 5.0000000e-01 9.9639220e-01 4.0868634e-04
1.3705603e-01 5.2000000e-01 9.9581940e-01 4.7355801e-04
1.3705603e-01 5.4000000e-01 9.9515419e-01 5.4881107e-04
1.3705603e-01 5.6000000e-01 9.9438126e-01 6.3614758e-04
1.3705603e-01 5.8000000e-01 9.9348261e-01 7.3756136e-04
1.3705603e-01 6.0000000e-01 9.9243701e-01 8.5539264e-04
1.3705603e-01 6.2000000e-01 9.9121936e-01 9.9239474e-04
1.3705603e-01 6.4000000e-01 9.8979988e-01 1.1518157e-03
1.3705603e-01 6.6000000e-01 9.8814309e-01 1.3374996e-03
1.3705603e-01 6.8000000e-01 9.8620655e-01 1.5540120e-03
1.3705603e-01 7.0000000e-01 9.8393917e-01 1.8067999e-03
1.3705603e-01 7.2000000e-01 9.8127908e-01 2.1023940e-03
1.3705603e-01 7.4000000e-01 9.7815080e-01 2.4486715e-03
1.3705603e-01 7.6000000e-01 9.7446143e-01 2.8552002e-03
1.3705603e-01 7.8000000e-01 9.7009543e-01 3.3336989e-03
1.3705603e-01 8.0000000e-01 9.6490737e-01 3.8986624e-03
1.3705603e-01 8.2000000e-01 9.5871149e-01 4.5682320e-03
1.3705603e-01 8.4000000e-01 9.5126643e-01 5.3654347e-03
1.3705603e-01 8.6000000e-01 9.4225192e-01 6.3200023e-03
1.3705603e-01 8.8000000e-01 9.3123218e-01 7.4711280e-03
1.3705603e-01 9.0000000e-01 9.1759549e-01 8.8718123e-03
1.3705603e-01 9.2000000e-01 9.0044929e-01 1.0596035e-02
1.3705603e-01 9.4000000e-01 8.7842548e-01 1.2751259e-02
1.3705603e-01 9.6000000e-01 8.4928818e-01 1.5501725e-02
1.3705603e-01 9.7288270e-01 8.2501748e-01 1.7706879e-02
1.3705603e-01 9.7688270e-01 8.1630550e-01 1.8479691e-02
1.3705603e-01 9.8088270e-01 8.0692260e-01 1.9301076e-02
1.3705603e-01 9.8488270e-01 7.9678604e-01 2.0175778e-02
1.3705603e-01 9.8888270e-01 7.8579816e-01 2.1109210e-02
1.3705603e-01 9.9288270e-01 7.7384277e-01 2.2107569e-02
1.3705603e-01 9.9688270e-01 7.6078046e-01 2.3177981e-02
1.3705603e-01 1.0008827e+00 7.4644244e-01 2.4328666e-02
1.3705603e-01 1.0048827e+00 7.3062228e-01 2.5569133e-02
1.3705603e-01 1.0088827e+00 7.1306476e-01 2.6910399e-02
1.3705603e-01 1.0128827e+00 6.9345049e-01 2.8365236e-02
1.3705603e-01 1.0168827e+00 6.7137432e-01 2.9948403e-02
1.3705603e-01 1.0208827e+00 6.4631430e-01 3.1676851e-02
1.3705603e-01 1.0248827e+00 6.1758541e-01 3.3569785e-02
1.3705603e-01 1.0288827e+00 5.8426737e-01 3.5648459e-02
1.3705603e-01 1.0328827e+00 5.4508351e-01 3.7935432e-02
1.3705603e-01 1.0368827e+00 4.9817481e-01 4.0452965e-02
1.3705603e-01 1.0408827e+00 4.4060794e-01 4.3220146e-02
1.3705603e-01 1.0448827e+00 3.6703378e-01 4.6248608e-02
1.3705603e-01 1.0488827e+00 2.6437333e-01 4.9537399e-02
1.3705603e-01 1.0528827e+00 0.0000000e+00 5.3068749e-02
1.3705603e-01 1.0600000e+00 2.2030165e-11 5.3717676e-02
1.3705603e-01 1.0800000e+00 1.2620325e-11 5.5561485e-02
1.3705603e-01 1.1000000e+00 5.2032018e-12 5.7435113e-02
1.3705603e-01 1.1200000e+00 8.5087404e-12 5.9338416e-02
1.3705603e-01 1.1400000e+00 1.8303535e-10 6.1271254e-02
1.3705603e-01 1.1600000e+00 8.9055056e-14 6.3233485e-02
1.3705603e-01 1.1800000e+00 4.9759921e-11 6.5224969e-02
1.3705603e-01 1.2000000e+00 2.0583908e-12 6.7245566e-02
1.3705603e-01 1.2200000e+00 6.9258790e-13 6.9295138e-02
1.3705603e-01 1.2400000e+00 1.0054880e-12 7.1373548e-02
1.4426950e-01 0.0000000e+00 9.9971781e-01 -3.9145673e-15
1.4426950e-01 2.0000000e-02 9.9971509e-01 4.4867118e-06
1.4426950e-01 4.0000000e-02 9.9970689e-01 9.0599389e-06
1.4426950e-01 6.0000000e-02 9.9969305e-01 1.3807869e-05
1.4426950e-01 8.0000000e-02 9.9967329e-01 1.8822084e-05
1.4426950e-01 1.0000000e-01 9.9964725e-01 2.4199324e-05
1.4426950e-01 1.2000000e-01 9.9961440e-01 3.0043376e-05
1.4426950e-01 1.4000000e-01 9.9957412e-01 3.6467089e-05
1.4426950e-01 1.6000000e-01 9.9952563e-01 4.3594575e-05
1.4426950e-01 1.8000000e-01 9.9946798e-01 5.1563636e-05
1.4426950e-01 2.0000000e-01 9.9940006e-01 6.0528460e-05
1.4426950e-01 2.2000000e-01 9.9932055e-01 7.0662655e-05
1.4426950e-01 2.4000000e-01 9.9922790e-01 8.2162667e-05
1.4426950e-01 2.6000000e-01 9.9912031e-01 9.5251673e-05
1.4426950e-01 2.8000000e-01 9.9899568e-01 1.1018402e-04
1.4426950e-01 3.0000000e-01 9.9885156e-01 1.2725029e-04
1.4426950e-01 3.2000000e-01 9.9868515e-01 1.4678319e-04
1.4426950e-01 3.4000000e-01 9.9849318e-01 1.6916422e-04
1.4426950e-01 3.6000000e-01 9.9827185e-01 1.9483149e-04
1.4426950e-01 3.8000000e-01 9.9801681e-01 2.2428874e-04
1.4426950e-01 4.0000000e-01 9.9772298e-01 2.5811577e-04
1.4426950e-01 4.2000000e-01 9.9738453e-01 2.9698064e-04
1.4426950e-01 4.4000000e-01 9.9699467e-01 3.4165387e-04
1.4426950e-01 4.6000000e-01 9.9654556e-01 3.9302507e-04
1.4426950e-01 4.8000000e-01 9.9602808e-01 4.5212248e-04
1.4426950e-01 5.0000000e-01 9.9543167e-01 5.2013593e-04
1.4426950e-01 5.2000000e-01 9.9474404e-01 5.9844404e-04
1.4426950e-01 5.4000000e-01 9.9395087e-01 6.8864645e-04
1.4426950e-01 5.6000000e-01 9.9303545e-01 7.9260234e-04
1.4426950e-01 5.8000000e-01 9.9197824e-01 9.1247652e-04
1.4426950e-01 6.0000000e-01 9.9075632e-01 1.0507950e-03
1.4426950e-01 6.2000000e-01 9.8934271e-01 1.2105128e-03
1.4426950e-01 6.4000000e-01 9.8770558e-01 1.3950959e-03
1.4426950e-01 6.6000000e-01 9.8580716e-01 1.6086237e-03
1.4426950e-01 6.8000000e-01 9.8360245e-01 1.8559155e-03
1.4426950e-01 7.0000000e-01 9.8103756e-01 2.1426898e-03
1.4426950e-01 7.2000000e-01 9.7804745e-01 2.4757671e-03
1.4426950e-01 7.4000000e-01 9.7455312e-01 2.8633315e-03
1.4426950e-01 7.6000000e-01 9.7045769e-01 3.3152723e-03
1.4426950e-01 7.8000000e-01 9.6564111e-01 3.8436394e-03
1.4426950e-01 8.0000000e-01 9.5995285e-01 4.4632590e-03
1.4426950e-01 8.2000000e-01 9.5320135e-01 5.1925871e-03
1.4426950e-01 8.4000000e-01 9.4513865e-01 6.0549182e-03
1.4426950e-01 8.6000000e-01 9.3543710e-01 7.0801483e-03
1.4426950e-01 8.8000000e-01 9.2365284e-01 8.3074266e-03
1.4426950e-01 9.0000000e-01 9.0916601e-01 9.7892990e-03
1.4426950e-01 9.2000000e-01 8.9107762e-01 1.1598473e-02
1.4426950e-01 9.4000000e-01 8.6801984e-01 1.3839458e-02
1.4426950e-01 9.6000000e-01 8.3777825e-01 1.6669897e-02
1.4426950e-01 9.7310924e-01 8.1230459e-01 1.8960277e-02
1.4426950e-01 9.7710924e-01 8.0334355e-01 1.9745919e-02
1.4426950e-01 9.8110924e-01 7.9371547e-01 2.0578535e-02
1.4426950e-01 9.8510924e-01 7.8334034e-01 2.1462506e-02
1.4426950e-01 9.8910924e-01 7.7212403e-01 2.2402806e-02
1.4426950e-01 9.9310924e-01 7.5995495e-01 2.3405100e-02
1.4426950e-01 9.9710924e-01 7.4669968e-01 2.4475866e-02
1.4426950e-01 1.0011092e+00 7.3219721e-01 2.5622539e-02
1.4426950e-01 1.0051092e+00 7.1625133e-01 2.6853675e-02
1.4426950e-01 1.0091092e+00 6.9862014e-01 2.8179143e-02
1.4426950e-01 1.0131092e+00 6.7900165e-01 2.9610338e-02
1.4426950e-01 1.0171092e+00 6.5701336e-01 3.1160404e-02
1.4426950e-01 1.0211092e+00 6.3216257e-01 3.2844443e-02
1.4426950e-01 1.0251092e+00 6.0380144e-01 3.4679653e-02
1.4426950e-01 1.0291092e+00 5.7105584e-01 3.6685309e-02
1.4426950e-01 1.0331092e+00 5.3270404e-01 3.8882409e-02
1.4426950e-01 1.0371092e+00 4.8694845e-01 4.1292739e-02
1.4426950e-01 1.0411092e+00 4.3091900e-01 4.3937012e-02
1.4426950e-01 1.0451092e+00 3.5933170e-01 4.6831769e-02
1.4426950e-01 1.0491092e+00 2.5922891e-01 4.9985024e-02
1.4426950e-01 1.0531092e+00 0.0000000e+00 5.3391428e-02
1.4426950e-01 1.0600000e+00 4.8110681e-12 5.4019640e-02
1.4426950e-01 1.0800000e+00 8.9060512e-12 5.5863096e-02
1.4426950e-01 1.1000000e+00 8.0482536e-11 5.7736357e-02
1.4426950e-01 1.1200000e+00 1.7952768e-12 5.9639282e-02
1.4426950e-01 1.1400000e+00 0.0000000e+00 6.1571731e-02
1.4426950e-01 1.1600000e+00 0.0000000e+00 6.3533564e-02
1.4426950e-01 1.1800000e+00 1.2903773e-13 6.5524643e-02
1.4426950e-01 1.2000000e+00 2.8809039e-13 6.7544828e-02
1.4426950e-01 1.2200000e+00 3.8934434e-11 6.9593982e-02
1.4426950e-01 1.2400000e+00 2.7629434e-15 7.1671969e-02
1.5148298e-01 0.0000000e+00 9.9958759e-01 -9.7457324e-18
1.5148298e-01 2.0000000e-02 9.9958399e-01 6.2801156e-06
1.5148298e-01 4.0000000e-02 9.9957313e-01 1.2670121e-05
1.5148298e-01 6.0000000e-02 9.9955481e-01 1.9281844e-05
1.5148298e-01 8.0000000e-02 9.9952872e-01 2.6231019e-05
1.5148298e-01 1.0000000e-01 9.9949439e-01 3.3639332e-05
1.5148298e-01 1.2000000e-01 9.9945123e-01 4.1636571e-05
1.5148298e-01 1.4000000e-01 9.9939846e-01 5.0362922e-05
1.5148298e-01 1.6000000e-01 9.9933517e-01 5.9971464e-05
1.5148298e-01 1.8000000e-01 9.9926024e-01 7.0630882e-05
1.5148298e-01 2.0000000e-01 9.9917234e-01 8.2528491e-05
1.5148298e-01 2.2000000e-01 9.9906993e-01 9.5873586e-05
1.5148298e-01 2.4000000e-01 9.9895118e-01 1.1090121e-04
1.5148298e-01 2.6000000e-01 9.9881400e-01 1.2787642e-04
1.5148298e-01 2.8000000e-01 9.9865595e-01 1.4709906e-04
1.5148298e-01 3.0000000e-01 9.9847422e-01 1.6890932e-04
1.5148298e-01 3.2000000e-01 9.9826556e-01 1.9369394e-04
1.5148298e-01 3.4000000e-01 9.9802624e-01 2.2189341e-04
1.5148298e-01 3.6000000e-01 9.9775197e-01 2.5401024e-04
1.5148298e-01 3.8000000e-01 9.9743779e-01 2.9061845e-04
1.5148298e-01 4.0000000e-01 9.9707802e-01 3.3237455e-04
1.5148298e-01 4.2000000e-01 9.9666611e-01 3.8003031e-04
1.5148298e-01 4.4000000e-01 9.9619451e-01 4.3444746e-04
1.5148298e-01 4.6000000e-01 9.9565455e-01 4.9661503e-04
1.5148298e-01 4.8000000e-01 9.9503618e-01 5.6766939e-04
1.5148298e-01 5.0000000e-01 9.9432782e-01 6.4891795e-04
1.5148298e-01 5.2000000e-01 9.9351607e-01 7.4186700e-04
1.5148298e-01 5.4000000e-01 9.9258539e-01 8.4825460e-04
1.5148298e-01 5.6000000e-01 9.9151773e-01 9.7008978e-04
1.5148298e-01 5.8000000e-01 9.9029208e-01 1.1096993e-03
1.5148298e-01 6.0000000e-01 9.8888391e-01 1.2697841e-03
1.5148298e-01 6.2000000e-01 9.8726447e-01 1.4534870e-03
1.5148298e-01 6.4000000e-01 9.8539995e-01 1.6644764e-03
1.5148298e-01 6.6000000e-01 9.8325045e-01 1.9070480e-03
1.5148298e-01 6.8000000e-01 9.8076858e-01 2.1862519e-03
1.5148298e-01 7.0000000e-01 9.7789778e-01 2.5080516e-03
1.5148298e-01 7.2000000e-01 9.7457009e-01 2.8795261e-03
1.5148298e-01 7.4000000e-01 9.7070320e-01 3.3091292e-03
1.5148298e-01 7.6000000e-01 9.6619651e-01 3.8070279e-03
1.5148298e-01 7.8000000e-01 9.6092583e-01 4.3855511e-03
1.5148298e-01 8.0000000e-01 9.5473590e-01 5.0597942e-03
1.5148298e-01 8.2000000e-01 9.4742984e-01 5.8484533e-03
1.5148298e-01 8.4000000e-01 9.3875371e-01 6.7750002e-03
1.5148298e-01 8.6000000e-01 9.2837321e-01 7.8693852e-03
1.5148298e-01 8.8000000e-01 9.1583738e-01 9.1705807e-03
1.5148298e-01 9.0000000e-01 9.0051946e-01 1.0730521e-02
1.5148298e-01 9.2000000e-01 8.8151556e-01 1.2620466e-02
1.5148298e-01 9.4000000e-01 8.5745990e-01 1.4941820e-02
1.5148298e-01 9.6000000e-01 8.2616045e-01 1.7845642e-02
1.5148298e-01 9.7331475e-01 7.9953940e-01 2.0213775e-02
1.5148298e-01 9.7731475e-01 7.9034374e-01 2.1010434e-02
1.5148298e-01 9.8131475e-01 7.8048524e-01 2.1852467e-02
1.5148298e-01 9.8531475e-01 7.6988640e-01 2.2743922e-02
1.5148298e-01 9.8931475e-01 7.5845633e-01 2.3689369e-02
1.5148298e-01 9.9331475e-01 7.4608758e-01 2.4693991e-02
1.5148298e-01 9.9731475e-01 7.3265210e-01 2.5763687e-02
1.5148298e-01 1.0013148e+00 7.1799587e-01 2.6905191e-02
1.5148298e-01 1.0053148e+00 7.0193164e-01 2.8126219e-02
1.5148298e-01 1.0093148e+00 6.8422924e-01 2.9435631e-02
1.5148298e-01 1.0133148e+00 6.6460189e-01 3.0843618e-02
1.5148298e-01 1.0173148e+00 6.4268689e-01 3.2361911e-02
1.5148298e-01 1.0213148e+00 6.1801719e-01 3.4003979e-02
1.5148298e-01 1.0253148e+00 5.8997802e-01 3.5785214e-02
1.5148298e-01 1.0293148e+00 5.5773731e-01 3.7723011e-02
1.5148298e-01 1.0333148e+00 5.2012593e-01 3.9836670e-02
1.5148298e-01 1.0373148e+00 4.7541046e-01 4.2146910e-02
1.5148298e-01 1.0413148e+00 4.2079819e-01 4.4674762e-02
1.5148298e-01 1.0453148e+00 3.5110552e-01 4.7439503e-02
1.5148298e-01 1.0493148e+00 2.5357150e-01 5.0455367e-02
1.5148298e-01 1.0533148e+00 1.0874280e-03 5.3727110e-02
1.5148298e-01 1.0600000e+00 5.0795387e-12 5.4336587e-02
1.5148298e-01 1.0800000e+00 3.1269853e-13 5.6179718e-02
1.5148298e-01 1.1000000e+00 8.8580080e-11 5.8052636e-02
1.5148298e-01 1.1200000e+00 8.1889865e-13 5.9955201e-02
1.5148298e-01 1.1400000e+00 2.2346882e-11 6.1887276e-02
1.5148298e-01 1.1600000e+00 2.9589856e-12 6.3848722e-02
1.5148298e-01 1.1800000e+00 2.6851404e-11 6.5839403e-02
1.5148298e-01 1.2000000e+00 4.3890232e-10 6.7859182e-02
1.5148298e-01 1.2200000e+00 4.6807039e-16 6.9907921e-02
1.5148298e-01 1.2400000e+00 2.7698449e-11 7.1985485e-02
1.5869645e-01 0.0000000e+00 9.9941634e-01 -8.0065293e-13
1.5869645e-01 2.0000000e-02 9.9941170e-01 8.5309165e-06
1.5869645e-01 4.0000000e-02 9.9939770e-01 1.7197933e-05
1.5869645e-01 6.0000000e-02 9.9937412e-01 2.6139343e-05
1.5869645e-01 8.0000000e-02 9.9934058e-01 3.5497857e-05
1.5869645e-01 1.0000000e-01 9.9929654e-01 4.5422912e-05
1.5869645e-01 1.2000000e-01 9.9924129e-01 5.6073081e-05
1.5869645e-01 1.4000000e-01 9.9917395e-01 6.7618643e-05
1.5869645e-01 1.6000000e-01 9.9909343e-01 8.0244351e-05
1.5869645e-01 1.8000000e-01 9.9899843e-01 9.4152440e-05
1.5869645e-01 2.0000000e-01 9.9888743e-01 1.0956594e-04
1.5869645e-01 2.2000000e-01 9.9875863e-01 1.2673234e-04
1.5869645e-01 2.4000000e-01 9.9860995e-01 1.4592768e-04
1.5869645e-01 2.6000000e-01 9.9843897e-01 1.6746112e-04
1.5869645e-01 2.8000000e-01 9.9824293e-01 1.9168014e-04
1.5869645e-01 3.0000000e-01 9.9801861e-01 2.1897636e-04
1.5869645e-01 3.2000000e-01 9.9776237e-01 2.4979221e-04
1.5869645e-01 3.4000000e-01 9.9746999e-01 2.8462851e-04
1.5869645e-01 3.6000000e-01 9.9713667e-01 3.2405313e-04
1.5869645e-01 3.8000000e-01 9.9675688e-01 3.6871094e-04
1.5869645e-01 4.0000000e-01 9.9632432e-01 4.1933524e-04
1.5869645e-01 4.2000000e-01 9.9583176e-01 4.7676095e-04
1.5869645e-01 4.4000000e-01 9.9527090e-01 5.4193992e-04
1.5869645e-01 4.6000000e-01 9.9463223e-01 6.1595861e-04
1.5869645e-01 4.8000000e-01 9.9390482e-01 7.0005878e-04
1.5869645e-01 5.0000000e-01 9.9307610e-01 7.9566163e-04
1.5869645e-01 5.2000000e-01 9.9213161e-01 9.0439617e-04
1.5869645e-01 5.4000000e-01 9.9105462e-01 1.0281327e-03
1.5869645e-01 5.6000000e-01 9.8982582e-01 1.1690224e-03
1.5869645e-01 5.8000000e-01 9.8842278e-01 1.3295448e-03
1.5869645e-01 6.0000000e-01 9.8681944e-01 1.5125643e-03
1.5869645e-01 6.2000000e-01 9.8498537e-01 1.7213987e-03
1.5869645e-01 6.4000000e-01 9.8288493e-01 1.9599026e-03
1.5869645e-01 6.6000000e-01 9.8047615e-01 2.2325697e-03
1.5869645e-01 6.8000000e-01 9.7770942e-01 2.5446593e-03
1.5869645e-01 7.0000000e-01 9.7452569e-01 2.9023546e-03
1.5869645e-01 7.2000000e-01 9.7085423e-01 3.3129632e-03
1.5869645e-01 7.4000000e-01 9.6660964e-01 3.7851740e-03
1.5869645e-01 7.6000000e-01 9.6168790e-01 4.3293908e-03
1.5869645e-01 7.8000000e-01 9.5596093e-01 4.9581730e-03
1.5869645e-01 8.0000000e-01 9.4926912e-01 5.6868282e-03
1.5869645e-01 8.2000000e-01 9.4141072e-01 6.5342240e-03
1.5869645e-01 8.4000000e-01 9.3212632e-01 7.5239275e-03
1.5869645e-01 8.6000000e-01 9.2107568e-01 8.6858454e-03
1.5869645e-01 8.8000000e-01 9.0780158e-01 1.0058657e-02
1.5869645e-01 9.0000000e-01 8.9167144e-01 1.1693548e-02
1.5869645e-01 9.2000000e-01 8.7177779e-01 1.3660192e-02
1.5869645e-01 9.4000000e-01 8.4675823e-01 1.6056777e-02
1.5869645e-01 9.6000000e-01 8.1444356e-01 1.9027843e-02
1.5869645e-01 9.7349142e-01 7.8675025e-01 2.1464725e-02
1.5869645e-01 9.7749142e-01 7.7733434e-01 2.2270668e-02
1.5869645e-01 9.8149142e-01 7.6726011e-01 2.3120390e-02
1.5869645e-01 9.8549142e-01 7.5645239e-01 2.4017625e-02
1.5869645e-01 9.8949142e-01 7.4482329e-01 2.4966578e-02
1.5869645e-01 9.9349142e-01 7.3226917e-01 2.5971990e-02
1.5869645e-01 9.9749142e-01 7.1866686e-01 2.7039238e-02
1.5869645e-01 1.0014914e+00 7.0386857e-01 2.8174427e-02
1.5869645e-01 1.0054914e+00 6.8769513e-01 2.9384525e-02
1.5869645e-01 1.0094914e+00 6.6992675e-01 3.0677497e-02
1.5869645e-01 1.0134914e+00 6.5029015e-01 3.2062475e-02
1.5869645e-01 1.0174914e+00 6.2844014e-01 3.3549939e-02
1.5869645e-01 1.0214914e+00 6.0393244e-01 3.5151913e-02
1.5869645e-01 1.0254914e+00 5.7618194e-01 3.6882155e-02
1.5869645e-01 1.0294914e+00 5.4439502e-01 3.8756304e-02
1.5869645e-01 1.0334914e+00 5.0745233e-01 4.0791927e-02
1.5869645e-01 1.0374914e+00 4.6368496e-01 4.3008334e-02
1.5869645e-01 1.0414914e+00 4.1038560e-01 4.5425996e-02
1.5869645e-01 1.0454914e+00 3.4249565e-01 4.8065282e-02
1.5869645e-01 1.0494914e+00 2.4751145e-01 5.0944223e-02
1.5869645e-01 1.0534914e+00 3.8421993e-06 5.4075079e-02
1.5869645e-01 1.0600000e+00 0.0000000e+00 5.4668353e-02
1.5869645e-01 1.0800000e+00 3.2636195e-14 5.6511198e-02
1.5869645e-01 1.1000000e+00 2.3361485e-11 5.8383806e-02
1.5869645e-01 1.1200000e+00 1.2432629e-11 6.0286040e-02
1.5869645e-01 1.1400000e+00 3.7097852e-12 6.2217766e-02
1.5869645e-01 1.1600000e+00 2.2967669e-13 6.4178846e-02
1.5869645e-01 1.1800000e+00 1.2466030e-10 6.6169146e-02
1.5869645e-01 1.2000000e+00 8.5128684e-14 6.8188530e-02
1.5869645e-01 1.2200000e+00 8.0847753e-12 7.0236864e-02
1.5869645e-01 1.2400000e+00 8.6963618e-13 7.2314013e-02
1.6590993e-01 0.0000000e+00 9.9919679e-01 -1.2467543e-14
1.6590993e-01 2.0000000e-02 9.9919095e-01 1.1290433e-05
1.6590993e-01 4.0000000e-02 9.9917333e-01 2.2745804e-05
1.6590993e-01 6.0000000e-02 9.9914368e-01 3.4533479e-05
1.6590993e-01 8.0000000e-02 9.9910157e-01 4.6825754e-05
1.6590993e-01 1.0000000e-01 9.9904636e-01 5.9802386e-05
1.6590993e-01 1.2000000e-01 9.9897725e-01 7.3653270e-05
1.6590993e-01 1.4000000e-01 9.9889322e-01 8.8581266e-05
1.6590993e-01 1.6000000e-01 9.9879302e-01 1.0480523e-04
1.6590993e-01 1.8000000e-01 9.9867518e-01 1.2256330e-04
1.6590993e-01 2.0000000e-01 9.9853795e-01 1.4211647e-04
1.6590993e-01 2.2000000e-01 9.9837930e-01 1.6375256e-04
1.6590993e-01 2.4000000e-01 9.9819686e-01 1.8779059e-04
1.6590993e-01 2.6000000e-01 9.9798792e-01 2.1458569e-04
1.6590993e-01 2.8000000e-01 9.9774937e-01 2.4453457e-04
1.6590993e-01 3.0000000e-01 9.9747761e-01 2.7808170e-04
1.6590993e-01 3.2000000e-01 9.9716857e-01 3.1572630e-04
1.6590993e-01 3.4000000e-01 9.9681758e-01 3.5803032e-04
1.6590993e-01 3.6000000e-01 9.9641931e-01 4.0562739e-04
1.6590993e-01 3.8000000e-01 9.9596770e-01 4.5923322e-04
1.6590993e-01 4.0000000e-01 9.9545582e-01 5.1965737e-04
1.6590993e-01 4.2000000e-01 9.9487577e-01 5.8781687e-04
1.6590993e-01 4.4000000e-01 9.9421852e-01 6.6475190e-04
1.6590993e-01 4.6000000e-01 9.9347376e-01 7.5164390e-04
1.6590993e-01 4.8000000e-01 9.9262971e-01 8.4983669e-04
1.6590993e-01 5.0000000e-01 9.9167284e-01 9.6086099e-04
1.6590993e-01 5.2000000e-01 9.9058766e-01 1.0864632e-03
1.6590993e-01 5.4000000e-01 9.8935632e-01 1.2286394e-03
1.6590993e-01 5.6000000e-01 9.8795829e-01 1.3896750e-03
1.6590993e-01 5.8000000e-01 9.8636981e-01 1.5721928e-03
1.6590993e-01 6.0000000e-01 9.8456335e-01 1.7792096e-03
1.6590993e-01 6.2000000e-01 9.8250689e-01 2.0142052e-03
1.6590993e-01 6.4000000e-01 9.8016304e-01 2.2812051e-03
1.6590993e-01 6.6000000e-01 9.7748793e-01 2.5848831e-03
1.6590993e-01 6.8000000e-01 9.7442981e-01 2.9306870e-03
1.6590993e-01 7.0000000e-01 9.7092731e-01 3.3249956e-03
1.6590993e-01 7.2000000e-01 9.6690710e-01 3.7753173e-03
1.6590993e-01 7.4000000e-01 9.6228091e-01 4.2905434e-03
1.6590993e-01 7.6000000e-01 9.5694149e-01 4.8812762e-03
1.6590993e-01 7.8000000e-01 9.5075717e-01 5.5602611e-03
1.6590993e-01 8.0000000e-01 9.4356433e-01 6.3429649e-03
1.6590993e-01 8.2000000e-01 9.3515673e-01 7.2483643e-03
1.6590993e-01 8.4000000e-01 9.2526999e-01 8.3000478e-03
1.6590993e-01 8.6000000e-01 9.1355852e-01 9.5277906e-03
1.6590993e-01 8.8000000e-01 8.9955961e-01 1.0969876e-02
1.6590993e-01 9.0000000e-01 8.8263580e-01 1.2676629e-02
1.6590993e-01 9.2000000e-01 8.6187710e-01 1.4716019e-02
1.6590993e-01 9.4000000e-01 8.3592551e-01 1.7182948e-02
1.6590993e-01 9.6000000e-01 8.0263473e-01 2.0215536e-02
1.6590993e-01 9.7363103e-01 7.7396604e-01 2.2710522e-02
1.6590993e-01 9.7763103e-01 7.6434426e-01 2.3524092e-02
1.6590993e-01 9.8163103e-01 7.5406903e-01 2.4379849e-02
1.6590993e-01 9.8563103e-01 7.4306741e-01 2.5281240e-02
1.6590993e-01 9.8963103e-01 7.3125427e-01 2.6232128e-02
1.6590993e-01 9.9363103e-01 7.1852949e-01 2.7236856e-02
1.6590993e-01 9.9763103e-01 7.0477436e-01 2.8300321e-02
1.6590993e-01 1.0016310e+00 6.8984680e-01 2.9428065e-02
1.6590993e-01 1.0056310e+00 6.7357491e-01 3.0626383e-02
1.6590993e-01 1.0096310e+00 6.5574828e-01 3.1902443e-02
1.6590993e-01 1.0136310e+00 6.3610571e-01 3.3264434e-02
1.6590993e-01 1.0176310e+00 6.1431772e-01 3.4721725e-02
1.6590993e-01 1.0216310e+00 5.8996050e-01 3.6285049e-02
1.6590993e-01 1.0256310e+00 5.6247573e-01 3.7966688e-02
1.6590993e-01 1.0296310e+00 5.3110515e-01 3.9780653e-02
1.6590993e-01 1.0336310e+00 4.9477635e-01 4.1742810e-02
1.6590993e-01 1.0376310e+00 4.5188385e-01 4.3870884e-02
1.6590993e-01 1.0416310e+00 3.9980978e-01 4.6184221e-02
1.6590993e-01 1.0456310e+00 3.3363658e-01 4.8703116e-02
1.6590993e-01 1.0496310e+00 2.4116327e-01 5.1447436e-02
1.6590993e-01 1.0536310e+00 0.0000000e+00 5.4434240e-02
1.6590993e-01 1.0600000e+00 1.2299598e-13 5.5014753e-02
1.6590993e-01 1.0800000e+00 5.0541990e-16 5.6857363e-02
1.6590993e-01 1.1000000e+00 0.0000000e+00 5.8729705e-02
1.6590993e-01 1.1200000e+00 5.1414156e-12 6.0631648e-02
1.6590993e-01 1.1400000e+00 3.4495482e-15 6.2563058e-02
1.6590993e-01 1.1600000e+00 2.8473339e-12 6.4523802e-02
1.6590993e-01 1.1800000e+00 3.5439095e-13 6.6513747e-02
1.6590993e-01 1.2000000e+00 1.0449563e-13 6.8532759e-02
1.6590993e-01 1.2200000e+00 1.2619625e-11 7.0580705e-02
1.6590993e-01 1.2400000e+00 1.2581475e-11 7.2657452e-02
1.7312340e-01 0.0000000e+00 9.9892147e-01 1.9984541e-14
1.7312340e-01 2.0000000e-02 9.9891427e-01 1.4605876e-05
1.7312340e-01 4.0000000e-02 9.9889255e-01 2.9407899e-05
1.7312340e-01 6.0000000e-02 9.9885603e-01 4.4604892e-05
1.7312340e-01 8.0000000e-02 9.9880421e-01 6.0401065e-05
1.7312340e-01 1.0000000e-01 9.9873639e-01 7.7008808e-05
1.7312340e-01 1.2000000e-01 9.9865165e-01 9.4651605e-05
1.7312340e-01 1.4000000e-01 9.9854883e-01 1.1356709e-04
1.7312340e-01 1.6000000e-01 9.9842654e-01 1.3401036e-04
1.7312340e-01 1.8000000e-01 9.9828310e-01 1.5625746e-04
1.7312340e-01 2.0000000e-01 9.9811657e-01 1.8060928e-04
1.7312340e-01 2.2000000e-01 9.9792465e-01 2.0739574e-04
1.7312340e-01 2.4000000e-01 9.9770473e-01 2.3698049e-04
1.7312340e-01 2.6000000e-01 9.9745377e-01 2.6976602e-04
1.7312340e-01 2.8000000e-01 9.9716831e-01 3.0619949e-04
1.7312340e-01 3.0000000e-01 9.9684440e-01 3.4677917e-04
1.7312340e-01 3.2000000e-01 9.9647754e-01 3.9206176e-04
1.7312340e-01 3.4000000e-01 9.9606260e-01 4.4267063e-04
1.7312340e-01 3.6000000e-01 9.9559377e-01 4.9930513e-04
1.7312340e-01 3.8000000e-01 9.9506441e-01 5.6275132e-04
1.7312340e-01 4.0000000e-01 9.9446702e-01 6.3389402e-04
1.7312340e-01 4.2000000e-01 9.9379303e-01 7.1373082e-04
1.7312340e-01 4.4000000e-01 9.9303272e-01 8.0338803e-04
1.7312340e-01 4.6000000e-01 9.9217501e-01 9.0413922e-04
1.7312340e-01 4.8000000e-01 9.9120726e-01 1.0174265e-03
1.7312340e-01 5.0000000e-01 9.9011507e-01 1.1448857e-03
1.7312340e-01 5.2000000e-01 9.8888193e-01 1.2883749e-03
1.7312340e-01 5.4000000e-01 9.8748894e-01 1.4500091e-03
1.7312340e-01 5.6000000e-01 9.8591439e-01 1.6322003e-03
1.7312340e-01 5.8000000e-01 9.8413325e-01 1.8377050e-03
1.7312340e-01 6.0000000e-01 9.8211661e-01 2.0696816e-03
1.7312340e-01 6.2000000e-01 9.7983095e-01 2.3317589e-03
1.7312340e-01 6.4000000e-01 9.7723722e-01 2.6281188e-03
1.7312340e-01 6.6000000e-01 9.7428973e-01 2.9635981e-03
1.7312340e-01 6.8000000e-01 9.7093475e-01 3.3438133e-03
1.7312340e-01 7.0000000e-01 9.6710869e-01 3.7753161e-03
1.7312340e-01 7.2000000e-01 9.6273582e-01 4.2657893e-03
1.7312340e-01 7.4000000e-01 9.5772515e-01 4.8242960e-03
1.7312340e-01 7.6000000e-01 9.5196644e-01 5.4616016e-03
1.7312340e-01 7.8000000e-01 9.4532468e-01 6.1905960e-03
1.7312340e-01 8.0000000e-01 9.3763252e-01 7.0268564e-03
1.7312340e-01 8.2000000e-01 9.2867959e-01 7.9894120e-03
1.7312340e-01 8.4000000e-01 9.1819701e-01 9.1018054e-03
1.7312340e-01 8.6000000e-01 9.0583436e-01 1.0393603e-02
1.7312340e-01 8.8000000e-01 8.9112411e-01 1.1902602e-02
1.7312340e-01 9.0000000e-01 8.7342469e-01 1.3678170e-02
1.7312340e-01 9.2000000e-01 8.5182453e-01 1.5786483e-02
1.7312340e-01 9.4000000e-01 8.2497072e-01 1.8319113e-02
1.7312340e-01 9.6000000e-01 7.9073949e-01 2.1407894e-02
1.7312340e-01 9.7372514e-01 7.6121585e-01 2.3948635e-02
1.7312340e-01 9.7772514e-01 7.5140269e-01 2.4768244e-02
1.7312340e-01 9.8172514e-01 7.4094136e-01 2.5628455e-02
1.7312340e-01 9.8572514e-01 7.2976100e-01 2.6532449e-02
1.7312340e-01 9.8972514e-01 7.1777908e-01 2.7483774e-02
1.7312340e-01 9.9372514e-01 7.0489879e-01 2.8486404e-02
1.7312340e-01 9.9772514e-01 6.9100555e-01 2.9544801e-02
1.7312340e-01 1.0017251e+00 6.7596250e-01 3.0663996e-02
1.7312340e-01 1.0057251e+00 6.5960443e-01 3.1849676e-02
1.7312340e-01 1.0097251e+00 6.4172944e-01 3.3108295e-02
1.7312340e-01 1.0137251e+00 6.2208733e-01 3.4447196e-02
1.7312340e-01 1.0177251e+00 6.0036285e-01 3.5874758e-02
1.7312340e-01 1.0217251e+00 5.7615078e-01 3.7400553e-02
1.7312340e-01 1.0257251e+00 5.4891730e-01 3.9035533e-02
1.7312340e-01 1.0297251e+00 5.1793680e-01 4.0792205e-02
1.7312340e-01 1.0337251e+00 4.8218109e-01 4.2684805e-02
1.7312340e-01 1.0377251e+00 4.4010638e-01 4.4729409e-02
1.7312340e-01 1.0417251e+00 3.8918554e-01 4.6943908e-02
1.7312340e-01 1.0457251e+00 3.2465159e-01 4.9347737e-02
1.7312340e-01 1.0497251e+00 2.3463746e-01 5.1961130e-02
1.7312340e-01 1.0537251e+00 0.0000000e+00 5.4803668e-02
1.7312340e-01 1.0600000e+00 1.1537114e-12 5.5375579e-02
1.7312340e-01 1.0800000e+00 0.0000000e+00 5.7218016e-02
1.7312340e-01 1.1000000e+00 1.2978032e-11 5.9090150e-02
1.7312340e-01 1.1200000e+00 6.9468162e-11 6.0991852e-02
1.7312340e-01 1.1400000e+00 3.5607499e-12 6.2922992e-02
1.7312340e-01 1.1600000e+00 3.6826715e-12 6.4883439e-02
1.7312340e-01 1.1800000e+00 0.0000000e+00 6.6873063e-02
1.7312340e-01 1.2000000e+00 3.2015916e-12 6.8891733e-02
1.7312340e-01 1.2200000e+00 7.9877534e-13 7.0939318e-02
1.7312340e-01 1.2400000e+00 2.5258105e-12 7.3015687e-02
1.8033688e-01 0.0000000e+00 9.9858279e-01 1.5627258e-13
1.8033688e-01 2.0000000e-02 9.9857406e-01 1.8519759e-05
1.8033688e-01 4.0000000e-02 9.9854778e-01 3.7268987e-05
1.8033688e-01 6.0000000e-02 9.9850360e-01 5.6480050e-05
1.8033688e-01 8.0000000e-02 9.9844098e-01 7.6391150e-05
1.8033688e-01 1.0000000e-01 9.9835913e-01 9.7249337e-05
1.8033688e-01 1.2000000e-01 9.9825701e-01 1.1931365e-04
1.8033688e-01 1.4000000e-01 9.9813336e-01 1.4285841e-04
1.8033688e-01 1.6000000e-01 9.9798660e-01 1.6817675e-04
1.8033688e-01 1.8000000e-01 9.9781489e-01 1.9558436e-04
1.8033688e-01 2.0000000e-01 9.9761606e-01 2.2542360e-04
1.8033688e-01 2.2000000e-01 9.9738758e-01 2.5806792e-04
1.8033688e-01 2.4000000e-01 9.9712655e-01 2.9392684e-04
1.8033688e-01 2.6000000e-01 9.9682965e-01 3.3345129e-04
1.8033688e-01 2.8000000e-01 9.9649308e-01 3.7713971e-04
1.8033688e-01 3.0000000e-01 9.9611251e-01 4.2554473e-04
1.8033688e-01 3.2000000e-01 9.9568303e-01 4.7928080e-04
1.8033688e-01 3.4000000e-01 9.9519908e-01 5.3903263e-04
1.8033688e-01 3.6000000e-01 9.9465434e-01 6.0556486e-04
1.8033688e-01 3.8000000e-01 9.9404166e-01 6.7973298e-04
1.8033688e-01 4.0000000e-01 9.9335295e-01 7.6249573e-04
1.8033688e-01 4.2000000e-01 9.9257901e-01 8.5492931e-04
1.8033688e-01 4.4000000e-01 9.9170943e-01 9.5824370e-04
1.8033688e-01 4.6000000e-01 9.9073241e-01 1.0738013e-03
1.8033688e-01 4.8000000e-01 9.8963450e-01 1.2031388e-03
1.8033688e-01 5.0000000e-01 9.8840041e-01 1.3479919e-03
1.8033688e-01 5.2000000e-01 9.8701270e-01 1.5103251e-03
1.8033688e-01 5.4000000e-01 9.8545146e-01 1.6923655e-03
1.8033688e-01 5.6000000e-01 9.8369384e-01 1.8966434e-03
1.8033688e-01 5.8000000e-01 9.8171363e-01 2.1260401e-03
1.8033688e-01 6.0000000e-01 9.7948061e-01 2.3838449e-03
1.8033688e-01 6.2000000e-01 9.7695980e-01 2.6738232e-03
1.8033688e-01 6.4000000e-01 9.7411059e-01 3.0002990e-03
1.8033688e-01 6.6000000e-01 9.7088560e-01 3.3682560e-03
1.8033688e-01 6.8000000e-01 9.6722921e-01 3.7834606e-03
1.8033688e-01 7.0000000e-01 9.6307577e-01 4.2526159e-03
1.8033688e-01 7.2000000e-01 9.5834724e-01 4.7835541e-03
1.8033688e-01 7.4000000e-01 9.5295012e-01 5.3854817e-03
1.8033688e-01 7.6000000e-01 9.4677137e-01 6.0692941e-03
1.8033688e-01 7.8000000e-01 9.3967286e-01 6.8479873e-03
1.8033688e-01 8.0000000e-01 9.3148380e-01 7.7372046e-03
1.8033688e-01 8.2000000e-01 9.2199001e-01 8.7559753e-03
1.8033688e-01 8.4000000e-01 9.1091850e-01 9.9277362e-03
1.8033688e-01 8.6000000e-01 8.9791449e-01 1.1281775e-02
1.8033688e-01 8.8000000e-01 8.8250623e-01 1.2855326e-02
1.8033688e-01 9.0000000e-01 8.6404872e-01 1.4696719e-02
1.8033688e-01 9.2000000e-01 8.4162946e-01 1.6870266e-02
1.8033688e-01 9.4000000e-01 8.1390115e-01 1.9464196e-02
1.8033688e-01 9.6000000e-01 7.7876189e-01 2.2604205e-02
1.8033688e-01 9.7376514e-01 7.4852857e-01 2.5176630e-02
1.8033688e-01 9.7776514e-01 7.3853867e-01 2.6000759e-02
1.8033688e-01 9.8176514e-01 7.2790629e-01 2.6863916e-02
1.8033688e-01 9.8576514e-01 7.1656257e-01 2.7769033e-02
1.8033688e-01 9.8976514e-01 7.0442746e-01 2.8719367e-02
1.8033688e-01 9.9376514e-01 6.9140723e-01 2.9718552e-02
1.8033688e-01 9.9776514e-01 6.7739118e-01 3.0770652e-02
1.8033688e-01 1.0017651e+00 6.6224732e-01 3.1880230e-02
1.8033688e-01 1.0057651e+00 6.4581660e-01 3.3052426e-02
1.8033688e-01 1.0097651e+00 6.2790499e-01 3.4293049e-02
1.8033688e-01 1.0137651e+00 6.0827236e-01 3.5608682e-02
1.8033688e-01 1.0177651e+00 5.8661652e-01 3.7006811e-02
1.8033688e-01 1.0217651e+00 5.6254930e-01 3.8495972e-02
1.8033688e-01 1.0257651e+00 5.3555946e-01 4.0085906e-02
1.8033688e-01 1.0297651e+00 5.0495174e-01 4.1787744e-02
1.8033688e-01 1.0337651e+00 4.6973968e-01 4.3614187e-02
1.8033688e-01 1.0377651e+00 4.2843899e-01 4.5579671e-02
1.8033688e-01 1.0417651e+00 3.7861284e-01 4.7700472e-02
1.8033688e-01 1.0457651e+00 3.1564945e-01 4.9994669e-02
1.8033688e-01 1.0497651e+00 2.2803479e-01 5.2481853e-02
1.8033688e-01 1.0537651e+00 4.4791874e-06 5.5182351e-02
1.8033688e-01 1.0600000e+00 1.0860782e-11 5.5750605e-02
1.8033688e-01 1.0800000e+00 2.9330985e-11 5.7592944e-02
1.8033688e-01 1.1000000e+00 3.3631531e-11 5.9464938e-02
1.8033688e-01 1.1200000e+00 5.0272640e-11 6.1366461e-02
1.8033688e-01 1.1400000e+00 8.9145342e-11 6.3297386e-02
1.8033688e-01 1.1600000e+00 1.2940562e-13 6.5257586e-02
1.8033688e-01 1.1800000e+00 6.6775902e-14 6.7246934e-02
1.8033688e-01 1.2000000e+00 8.3383766e-12 6.9265302e-02
1.8033688e-01 1.2200000e+00 5.1684671e-11 7.1312561e-02
1.8033688e-01 1.2400000e+00 2.5298414e-13 7.3388582e-02
1.8755036e-01 0.0000000e+00 9.9817314e-01 5.1004302e-14
1.8755036e-01 2.0000000e-02 9.9816274e-01 2.3069566e-05
1.8755036e-01 4.0000000e-02 9.9813143e-01 4.6403752e-05
1.8755036e-01 6.0000000e-02 9.9807882e-01 7.0270284e-05
1.8755036e-01 8.0000000e-02 9.9800433e-01 9.4943138e-05
1.8755036e-01 1.0000000e-01 9.9790707e-01 1.2070577e-04
1.8755036e-01 1.2000000e-01 9.9778590e-01 1.4785445e-04
1.8755036e-01 1.4000000e-01 9.9763943e-01 1.7670180e-04
1.8755036e-01 1.6000000e-01 9.9746593e-01 2.0758050e-04
1.8755036e-01 1.8000000e-01 9.9726336e-01 2.4084726e-04
1.8755036e-01 2.0000000e-01 9.9702935e-01 2.7688718e-04
1.8755036e-01 2.2000000e-01 9.9676113e-01 3.1611838e-04
1.8755036e-01 2.4000000e-01 9.9645555e-01 3.5899714e-04
1.8755036e-01 2.6000000e-01 9.9610897e-01 4.0602357e-04
1.8755036e-01 2.8000000e-01 9.9571727e-01 4.5774788e-04
1.8755036e-01 3.0000000e-01 9.9527576e-01 5.1477730e-04
1.8755036e-01 3.2000000e-01 9.9477914e-01 5.7778391e-04
1.8755036e-01 3.4000000e-01 9.9422139e-01 6.4751340e-04
1.8755036e-01 3.6000000e-01 9.9359575e-01 7.2479489e-04
1.8755036e-01 3.8000000e-01 9.9289453e-01 8.1055210e-04
1.8755036e-01 4.0000000e-01 9.9210908e-01 9.0581600e-04
1.8755036e-01 4.2000000e-01 9.9122961e-01 1.0117393e-03
1.8755036e-01 4.4000000e-01 9.9024505e-01 1.1296127e-03
1.8755036e-01 4.6000000e-01 9.8914287e-01 1.2608843e-03
1.8755036e-01 4.8000000e-01 9.8790886e-01 1.4071808e-03
1.8755036e-01 5.0000000e-01 9.8652691e-01 1.5703335e-03
1.8755036e-01 5.2000000e-01 9.8497867e-01 1.7524069e-03
1.8755036e-01 5.4000000e-01 9.8324324e-01 1.9557338e-03
1.8755036e-01 5.6000000e-01 9.8129674e-01 2.1829551e-03
1.8755036e-01 5.8000000e-01 9.7911179e-01 2.4370677e-03
1.8755036e-01 6.0000000e-01 9.7665692e-01 2.7214813e-03
1.8755036e-01 6.2000000e-01 9.7389581e-01 3.0400862e-03
1.8755036e-01 6.4000000e-01 9.7078637e-01 3.3973350e-03
1.8755036e-01 6.6000000e-01 9.6727959e-01 3.7983425e-03
1.8755036e-01 6.8000000e-01 9.6331807e-01 4.2490073e-03
1.8755036e-01 7.0000000e-01 9.5883422e-01 4.7561636e-03
1.8755036e-01 7.2000000e-01 9.5374786e-01 5.3277701e-03
1.8755036e-01 7.4000000e-01 9.4796311e-01 5.9731494e-03
1.8755036e-01 7.6000000e-01 9.4136429e-01 6.7032965e-03
1.8755036e-01 7.8000000e-01 9.3381039e-01 7.5312779e-03
1.8755036e-01 8.0000000e-01 9.2512741e-01 8.4727620e-03
1.8755036e-01 8.2000000e-01 9.1509767e-01 9.5467314e-03
1.8755036e-01 8.4000000e-01 9.0344440e-01 1.0776462e-02
1.8755036e-01 8.6000000e-01 8.8980893e-01 1.2190903e-02
1.8755036e-01 8.8000000e-01 8.7371574e-01 1.3826660e-02
1.8755036e-01 9.0000000e-01 8.5451696e-01 1.5730956e-02
1.8755036e-01 9.2000000e-01 8.3129971e-01 1.7966188e-02
1.8755036e-01 9.4000000e-01 8.0272252e-01 2.0617248e-02
1.8755036e-01 9.6000000e-01 7.6670438e-01 2.3803863e-02
1.8755036e-01 9.7374240e-01 7.3593245e-01 2.6392203e-02
1.8755036e-01 9.7774240e-01 7.2578057e-01 2.7219403e-02
1.8755036e-01 9.8174240e-01 7.1499235e-01 2.8084071e-02
1.8755036e-01 9.8574240e-01 7.0350084e-01 2.8988906e-02
1.8755036e-01 9.8974240e-01 6.9122837e-01 2.9936895e-02
1.8755036e-01 9.9374240e-01 6.7808414e-01 3.0931358e-02
1.8755036e-01 9.9774240e-01 6.6396109e-01 3.1975995e-02
1.8755036e-01 1.0017424e+00 6.4873181e-01 3.3074942e-02
1.8755036e-01 1.0057424e+00 6.3224301e-01 3.4232840e-02
1.8755036e-01 1.0097424e+00 6.1430796e-01 3.5454913e-02
1.8755036e-01 1.0137424e+00 5.9469589e-01 3.6747060e-02
1.8755036e-01 1.0177424e+00 5.7311667e-01 3.8115968e-02
1.8755036e-01 1.0217424e+00 5.4919793e-01 3.9569230e-02
1.8755036e-01 1.0257424e+00 5.2244941e-01 4.1115500e-02
1.8755036e-01 1.0297424e+00 4.9220418e-01 4.2764651e-02
1.8755036e-01 1.0337424e+00 4.5751524e-01 4.4527956e-02
1.8755036e-01 1.0377424e+00 4.1695540e-01 4.6418273e-02
1.8755036e-01 1.0417424e+00 3.6817648e-01 4.8450211e-02
1.8755036e-01 1.0457424e+00 3.0672291e-01 5.0640235e-02
1.8755036e-01 1.0497424e+00 2.2144278e-01 5.3006641e-02
1.8755036e-01 1.0537424e+00 1.0966673e-03 5.5569200e-02
1.8755036e-01 1.0600000e+00 3.5877219e-14 5.6139584e-02
1.8755036e-01 1.0800000e+00 8.2128566e-11 5.7981913e-02
1.8755036e-01 1.1000000e+00 6.1384125e-10 5.9853847e-02
1.8755036e-01 1.1200000e+00 2.4058848e-11 6.1755263e-02
1.8755036e-01 1.1400000e+00 4.1890703e-13 6.3686040e-02
1.8755036e-01 1.1600000e+00 1.5832236e-11 6.5646054e-02
1.8755036e-01 1.1800000e+00 3.1250126e-14 6.7635181e-02
1.8755036e-01 1.2000000e+00 5.2011452e-12 6.9653296e-02
1.8755036e-01 1.2200000e+00 3.3197203e-14 7.1700274e-02
1.8755036e-01 1.2400000e+00 3.5259957e-13 7.3775988e-02
1.9476383e-01 0.0000000e+00 9.9768497e-01 3.1349050e-14
1.9476383e-01 2.0000000e-02 9.9767275e-01 2.8287617e-05
1.9476383e-01 4.0000000e-02 9.9763596e-01 5.6876554e-05
1.9476383e-01 6.0000000e-02 9.9757420e-01 8.6071429e-05
1.9476383e-01 8.0000000e-02 9.9748680e-01 1.1618350e-04
1.9476383e-01 1.0000000e-01 9.9737281e-01 1.4753408e-04
1.9476383e-01 1.2000000e-01 9.9723099e-01 1.8045807e-04
1.9476383e-01 1.4000000e-01 9.9705980e-01 2.1530770e-04
1.9476383e-01 1.6000000e-01 9.9685736e-01 2.5245642e-04
1.9476383e-01 1.8000000e-01 9.9662148e-01 2.9230308e-04
1.9476383e-01 2.0000000e-01 9.9634955e-01 3.3527645e-04
1.9476383e-01 2.2000000e-01 9.9603859e-01 3.8184013e-04
1.9476383e-01 2.4000000e-01 9.9568518e-01 4.3249781e-04
1.9476383e-01 2.6000000e-01 9.9528538e-01 4.8779920e-04
1.9476383e-01 2.8000000e-01 9.9483477e-01 5.4834644e-04
1.9476383e-01 3.0000000e-01 9.9432830e-01 6.1480128e-04
1.9476383e-01 3.2000000e-01 9.9376028e-01 6.8789311e-04
1.9476383e-01 3.4000000e-01 9.9312428e-01 7.6842787e-04
1.9476383e-01 3.6000000e-01 9.9241306e-01 8.5729809e-04
1.9476383e-01 3.8000000e-01 9.9161846e-01 9.5549429e-04
1.9476383e-01 4.0000000e-01 9.9073128e-01 1.0641178e-03
1.9476383e-01 4.2000000e-01 9.8974113e-01 1.1843952e-03
1.9476383e-01 4.4000000e-01 9.8863634e-01 1.3176954e-03
1.9476383e-01 4.6000000e-01 9.8740367e-01 1.4655482e-03
1.9476383e-01 4.8000000e-01 9.8602819e-01 1.6296666e-03
1.9476383e-01 5.0000000e-01 9.8449299e-01 1.8119719e-03
1.9476383e-01 5.2000000e-01 9.8277885e-01 2.0146235e-03
1.9476383e-01 5.4000000e-01 9.8086395e-01 2.2400528e-03
1.9476383e-01 5.6000000e-01 9.7872340e-01 2.4910037e-03
1.9476383e-01 5.8000000e-01 9.7632872e-01 2.7705800e-03
1.9476383e-01 6.0000000e-01 9.7364728e-01 3.0823018e-03
1.9476383e-01 6.2000000e-01 9.7064144e-01 3.4301728e-03
1.9476383e-01 6.4000000e-01 9.6726773e-01 3.8187612e-03
1.9476383e-01 6.6000000e-01 9.6347560e-01 4.2532982e-03
1.9476383e-01 6.8000000e-01 9.5920598e-01 4.7397979e-03
1.9476383e-01 7.0000000e-01 9.5438943e-01 5.2852063e-03
1.9476383e-01 7.2000000e-01 9.4894375e-01 5.8975864e-03
1.9476383e-01 7.4000000e-01 9.4277084e-01 6.5863528e-03
1.9476383e-01 7.6000000e-01 9.3575255e-01 7.3625708e-03
1.9476383e-01 7.8000000e-01 9.2774516e-01 8.2393452e-03
1.9476383e-01 8.0000000e-01 9.1857169e-01 9.2323317e-03
1.9476383e-01 8.2000000e-01 9.0801123e-01 1.0360424e-02
1.9476383e-01 8.4000000e-01 8.9578355e-01 1.1646688e-02
1.9476383e-01 8.6000000e-01 8.8152643e-01 1.3119681e-02
1.9476383e-01 8.8000000e-01 8.6476102e-01 1.4815321e-02
1.9476383e-01 9.0000000e-01 8.4483702e-01 1.6779674e-02
1.9476383e-01 9.2000000e-01 8.2084155e-01 1.9073187e-02
1.9476383e-01 9.4000000e-01 7.9143897e-01 2.1777435e-02
1.9476383e-01 9.6000000e-01 7.5456792e-01 2.5006356e-02
1.9476383e-01 9.7364829e-01 7.2345468e-01 2.7593197e-02
1.9476383e-01 9.7764829e-01 7.1315567e-01 2.8422092e-02
1.9476383e-01 9.8164829e-01 7.0222691e-01 2.9286913e-02
1.9476383e-01 9.8564829e-01 6.9060331e-01 3.0190141e-02
1.9476383e-01 9.8964829e-01 6.7820948e-01 3.1134512e-02
1.9476383e-01 9.9364829e-01 6.6495742e-01 3.2123055e-02
1.9476383e-01 9.9764829e-01 6.5074354e-01 3.3159136e-02
1.9476383e-01 1.0016483e+00 6.3544476e-01 3.4246499e-02
1.9476383e-01 1.0056483e+00 6.1891319e-01 3.5389332e-02
1.9476383e-01 1.0096483e+00 6.0096896e-01 3.6592330e-02
1.9476383e-01 1.0136483e+00 5.8139004e-01 3.7860774e-02
1.9476383e-01 1.0176483e+00 5.5989756e-01 3.9200624e-02
1.9476383e-01 1.0216483e+00 5.3613389e-01 4.0618633e-02
1.9476383e-01 1.0256483e+00 5.0962834e-01 4.2122467e-02
1.9476383e-01 1.0296483e+00 4.7974060e-01 4.3720858e-02
1.9476383e-01 1.0336483e+00 4.4556097e-01 4.5423766e-02
1.9476383e-01 1.0376483e+00 4.0571690e-01 4.7242563e-02
1.9476383e-01 1.0416483e+00 3.5794637e-01 4.9190223e-02
1.9476383e-01 1.0456483e+00 2.9794834e-01 5.1281494e-02
1.9476383e-01 1.0496483e+00 2.1493423e-01 5.3533021e-02
1.9476383e-01 1.0536483e+00 1.1266601e-03 5.5963272e-02
1.9476383e-01 1.0600000e+00 1.0701407e-12 5.6542254e-02
1.9476383e-01 1.0800000e+00 3.6921117e-13 5.8384672e-02
1.9476383e-01 1.1000000e+00 3.7522699e-14 6.0256637e-02
1.9476383e-01 1.1200000e+00 3.9109213e-12 6.2158032e-02
1.9476383e-01 1.1400000e+00 3.5529711e-11 6.4088739e-02
1.9476383e-01 1.1600000e+00 3.3841403e-12 6.6048638e-02
1.9476383e-01 1.1800000e+00 8.8057262e-13 6.8037609e-02
1.9476383e-01 1.2000000e+00 2.3821767e-14 7.0055531e-02
1.9476383e-01 1.2200000e+00 8.5542352e-16 7.2102281e-02
1.9476383e-01 1.2400000e+00 1.9359627e-11 7.4177736e-02
2.0197731e-01 0.0000000e+00 9.9711081e-01 5.5439935e-16
2.0197731e-01 2.0000000e-02 9.9709663e-01 3.4201094e-05
2.0197731e-01 4.0000000e-02 9.9705394e-01 6.8741483e-05
2.0197731e-01 6.0000000e-02 9.9698233e-01 1.0396394e-04
2.0197731e-01 8.0000000e-02 9.9688105e-01 1.4021823e-04
2.0197731e-01 1.0000000e-01 9.9674908e-01 1.7786470e-04
2.0197731e-01 1.2000000e-01 9.9658508e-01 2.1727802e-04
2.0197731e-01 1.4000000e-01 9.9638737e-01 2.5885105e-04
2.0197731e-01 1.6000000e-01 9.9615395e-01 3.0299894e-04
2.0197731e-01 1.8000000e-01 9.9588241e-01 3.5016351e-04
2.0197731e-01 2.0000000e-01 9.9556999e-01 4.0081791e-04
2.0197731e-01 2.2000000e-01 9.9521345e-01 4.5547172e-04
2.0197731e-01 2.4000000e-01 9.9480912e-01 5.1467641e-04
2.0197731e-01 2.6000000e-01 9.9435280e-01 5.7903141e-04
2.0197731e-01 2.8000000e-01 9.9383974e-01 6.4919074e-04
2.0197731e-01 3.0000000e-01 9.9326455e-01 7.2587034e-04
2.0197731e-01 3.2000000e-01 9.9262118e-01 8.0985626e-04
2.0197731e-01 3.4000000e-01 9.9190278e-01 9.0201378e-04
2.0197731e-01 3.6000000e-01 9.9110168e-01 1.0032976e-03
2.0197731e-01 3.8000000e-01 9.9020923e-01 1.1147633e-03
2.0197731e-01 4.0000000e-01 9.8921572e-01 1.2375804e-03
2.0197731e-01 4.2000000e-01 9.8811020e-01 1.3730472e-03
2.0197731e-01 4.4000000e-01 9.8688038e-01 1.5226072e-03
2.0197731e-01 4.6000000e-01 9.8551239e-01 1.6878686e-03
2.0197731e-01 4.8000000e-01 9.8399058e-01 1.8706262e-03
2.0197731e-01 5.0000000e-01 9.8229728e-01 2.0728867e-03
2.0197731e-01 5.2000000e-01 9.8041245e-01 2.2968984e-03
2.0197731e-01 5.4000000e-01 9.7831339e-01 2.5451849e-03
2.0197731e-01 5.6000000e-01 9.7597424e-01 2.8205855e-03
2.0197731e-01 5.8000000e-01 9.7336550e-01 3.1263026e-03
2.0197731e-01 6.0000000e-01 9.7045338e-01 3.4659569e-03
2.0197731e-01 6.2000000e-01 9.6719906e-01 3.8436547e-03
2.0197731e-01 6.4000000e-01 9.6355771e-01 4.2640673e-03
2.0197731e-01 6.6000000e-01 9.5947733e-01 4.7325281e-03
2.0197731e-01 6.8000000e-01 9.5489728e-01 5.2551510e-03
2.0197731e-01 7.0000000e-01 9.4974638e-01 5.8389758e-03
2.0197731e-01 7.2000000e-01 9.4394050e-01 6.4921495e-03
2.0197731e-01 7.4000000e-01 9.3737945e-01 7.2241549e-03
2.0197731e-01 7.6000000e-01 9.2994279e-01 8.0461018e-03
2.0197731e-01 7.8000000e-01 9.2148423e-01 8.9711026e-03
2.0197731e-01 8.0000000e-01 9.1182405e-01 1.0014767e-02
2.0197731e-01 8.2000000e-01 9.0073831e-01 1.1195859e-02
2.0197731e-01 8.4000000e-01 8.8794361e-01 1.2537195e-02
2.0197731e-01 8.6000000e-01 8.7307448e-01 1.4066890e-02
2.0197731e-01 8.8000000e-01 8.5564910e-01 1.5820130e-02
2.0197731e-01 9.0000000e-01 8.3501506e-01 1.7841777e-02
2.0197731e-01 9.2000000e-01 8.1025972e-01 2.0190309e-02
2.0197731e-01 9.4000000e-01 7.8005305e-01 2.2944025e-02
2.0197731e-01 9.6000000e-01 7.4235181e-01 2.6211257e-02
2.0197731e-01 9.7347433e-01 7.1112097e-01 2.8777625e-02
2.0197731e-01 9.7747433e-01 7.0068970e-01 2.9606917e-02
2.0197731e-01 9.8147433e-01 6.8963572e-01 3.0470614e-02
2.0197731e-01 9.8547433e-01 6.7789576e-01 3.1370993e-02
2.0197731e-01 9.8947433e-01 6.6539663e-01 3.2310557e-02
2.0197731e-01 9.9347433e-01 6.5205301e-01 3.3292067e-02
2.0197731e-01 9.9747433e-01 6.3776465e-01 3.4318580e-02
2.0197731e-01 1.0014743e+00 6.2241256e-01 3.5393483e-02
2.0197731e-01 1.0054743e+00 6.0585400e-01 3.6520550e-02
2.0197731e-01 1.0094743e+00 5.8791555e-01 3.7703996e-02
2.0197731e-01 1.0134743e+00 5.6838338e-01 3.8948541e-02
2.0197731e-01 1.0174743e+00 5.4698922e-01 4.0259495e-02
2.0197731e-01 1.0214743e+00 5.2338925e-01 4.1642849e-02
2.0197731e-01 1.0254743e+00 4.9713116e-01 4.3105382e-02
2.0197731e-01 1.0294743e+00 4.6759969e-01 4.4654792e-02
2.0197731e-01 1.0334743e+00 4.3392041e-01 4.6299845e-02
2.0197731e-01 1.0374743e+00 3.9477293e-01 4.8050541e-02
2.0197731e-01 1.0414743e+00 3.4797830e-01 4.9918299e-02
2.0197731e-01 1.0454743e+00 2.8938637e-01 5.1916160e-02
2.0197731e-01 1.0494743e+00 2.0856706e-01 5.4058970e-02
2.0197731e-01 1.0534743e+00 1.1474166e-03 5.6363460e-02
2.0197731e-01 1.0600000e+00 5.0800294e-12 5.6958339e-02
2.0197731e-01 1.0800000e+00 3.4072585e-14 5.8800957e-02
2.0197731e-01 1.1000000e+00 5.1073364e-13 6.0673057e-02
2.0197731e-01 1.1200000e+00 3.8545639e-10 6.2574525e-02
2.0197731e-01 1.1400000e+00 2.3907774e-13 6.4505250e-02
2.0197731e-01 1.1600000e+00 8.1018130e-13 6.6465115e-02
2.0197731e-01 1.1800000e+00 0.0000000e+00 6.8454006e-02
2.0197731e-01 1.2000000e+00 1.5339368e-10 7.0471804e-02
2.0197731e-01 1.2200000e+00 1.1565510e-12 7.2518390e-02
2.0197731e-01 1.2400000e+00 1.4260337e-12 7.4593645e-02
2.0919078e-01 0.0000000e+00 9.9644336e-01 -3.7187383e-19
2.0919078e-01 2.0000000e-02 9.9642709e-01 4.0832197e-05
2.0919078e-01 4.0000000e-02 9.9637812e-01 8.2042679e-05
2.0919078e-01 6.0000000e-02 9.9629598e-01 1.2401337e-04
2.0919078e-01 8.0000000e-02 9.9617990e-01 1.6713351e-04
2.0919078e-01 1.0000000e-01 9.9602877e-01 2.1180340e-04
2.0919078e-01 1.2000000e-01 9.9584115e-01 2.5843834e-04
2.0919078e-01 1.4000000e-01 9.9561525e-01 3.0747258e-04
2.0919078e-01 1.6000000e-01 9.9534889e-01 3.5936368e-04
2.0919078e-01 1.8000000e-01 9.9503953e-01 4.1459697e-04
2.0919078e-01 2.0000000e-01 9.9468419e-01 4.7369043e-04
2.0919078e-01 2.2000000e-01 9.9427942e-01 5.3719989e-04
2.0919078e-01 2.4000000e-01 9.9382131e-01 6.0572469e-04
2.0919078e-01 2.6000000e-01 9.9330538e-01 6.7991392e-04
2.0919078e-01 2.8000000e-01 9.9272658e-01 7.6047314e-04
2.0919078e-01 3.0000000e-01 9.9207920e-01 8.4817193e-04
2.0919078e-01 3.2000000e-01 9.9135682e-01 9.4385218e-04
2.0919078e-01 3.4000000e-01 9.9055221e-01 1.0484374e-03
2.0919078e-01 3.6000000e-01 9.8965726e-01 1.1629428e-03
2.0919078e-01 3.8000000e-01 9.8866287e-01 1.2884875e-03
2.0919078e-01 4.0000000e-01 9.8755883e-01 1.4263070e-03
2.0919078e-01 4.2000000e-01 9.8633367e-01 1.5777682e-03
2.0919078e-01 4.4000000e-01 9.8497449e-01 1.7443864e-03
2.0919078e-01 4.6000000e-01 9.8346681e-01 1.9278445e-03
2.0919078e-01 4.8000000e-01 9.8179431e-01 2.1300149e-03
2.0919078e-01 5.0000000e-01 9.7993858e-01 2.3529846e-03
2.0919078e-01 5.2000000e-01 9.7787881e-01 2.5990852e-03
2.0919078e-01 5.4000000e-01 9.7559145e-01 2.8709261e-03
2.0919078e-01 5.6000000e-01 9.7304973e-01 3.1714351e-03
2.0919078e-01 5.8000000e-01 9.7022315e-01 3.5039044e-03
2.0919078e-01 6.0000000e-01 9.6707687e-01 3.8720465e-03
2.0919078e-01 6.2000000e-01 9.6357089e-01 4.2800595e-03
2.0919078e-01 6.4000000e-01 9.5965912e-01 4.7327063e-03
2.0919078e-01 6.6000000e-01 9.5528819e-01 5.2354092e-03
2.0919078e-01 6.8000000e-01 9.5039595e-01 5.7943667e-03
2.0919078e-01 7.0000000e-01 9.4490957e-01 6.4166954e-03
2.0919078e-01 7.2000000e-01 9.3874313e-01 7.1106074e-03
2.0919078e-01 7.4000000e-01 9.3179446e-01 7.8856321e-03
2.0919078e-01 7.6000000e-01 9.2394092e-01 8.7528989e-03
2.0919078e-01 7.8000000e-01 9.1503388e-01 9.7255008e-03
2.0919078e-01 8.0000000e-01 9.0489098e-01 1.0818969e-02
2.0919078e-01 8.2000000e-01 8.9328552e-01 1.2051906e-02
2.0919078e-01 8.4000000e-01 8.7993113e-01 1.3446837e-02
2.0919078e-01 8.6000000e-01 8.6445936e-01 1.5031397e-02
2.0919078e-01 8.8000000e-01 8.4638568e-01 1.6839998e-02
2.0919078e-01 9.0000000e-01 8.2505584e-01 1.8916267e-02
2.0919078e-01 9.2000000e-01 7.9955747e-01 2.1316703e-02
2.0919078e-01 9.4000000e-01 7.6856573e-01 2.4116378e-02
2.0919078e-01 9.6000000e-01 7.3005373e-01 2.7418217e-02
2.0919078e-01 9.7321213e-01 6.9895521e-01 2.9943684e-02
2.0919078e-01 9.7721213e-01 6.8840647e-01 3.0772156e-02
2.0919078e-01 9.8121213e-01 6.7724251e-01 3.1633537e-02
2.0919078e-01 9.8521213e-01 6.6540184e-01 3.2529913e-02
2.0919078e-01 9.8921213e-01 6.5281338e-01 3.3463572e-02
2.0919078e-01 9.9321213e-01 6.3939443e-01 3.4437027e-02
2.0919078e-01 9.9721213e-01 6.2504792e-01 3.5453049e-02
2.0919078e-01 1.0012121e+00 6.0965879e-01 3.6514700e-02
2.0919078e-01 1.0052121e+00 5.9308916e-01 3.7625377e-02
2.0919078e-01 1.0092121e+00 5.7517175e-01 3.8788857e-02
2.0919078e-01 1.0132121e+00 5.5570050e-01 4.0009357e-02
2.0919078e-01 1.0172121e+00 5.3441710e-01 4.1291598e-02
2.0919078e-01 1.0212121e+00 5.1099074e-01 4.2640886e-02
2.0919078e-01 1.0252121e+00 4.8498641e-01 4.4063204e-02
2.0919078e-01 1.0292121e+00 4.5581248e-01 4.5565323e-02
2.0919078e-01 1.0332121e+00 4.2262788e-01 4.7154926e-02
2.0919078e-01 1.0372121e+00 3.8416184e-01 4.8840762e-02
2.0919078e-01 1.0412121e+00 3.3831502e-01 5.0632817e-02
2.0919078e-01 1.0452121e+00 2.8108312e-01 5.2542499e-02
2.0919078e-01 1.0492121e+00 2.0238526e-01 5.4582856e-02
2.0919078e-01 1.0532121e+00 1.1635824e-03 5.6768708e-02
2.0919078e-01 1.0600000e+00 0.0000000e+00 5.7387549e-02
2.0919078e-01 1.0800000e+00 1.9084272e-12 5.9230490e-02
2.0919078e-01 1.1000000e+00 3.4993095e-11 6.1102837e-02
2.0919078e-01 1.1200000e+00 1.0862664e-11 6.3004486e-02
2.0919078e-01 1.1400000e+00 2.8741226e-15 6.4935327e-02
2.0919078e-01 1.1600000e+00 3.5052413e-12 6.6895252e-02
2.0919078e-01 1.1800000e+00 5.1978424e-15 6.8884147e-02
2.0919078e-01 1.2000000e+00 0.0000000e+00 7.0901900e-02
2.0919078e-01 1.2200000e+00 5.7647610e-13 7.2948396e-02
2.0919078e-01 1.2400000e+00 2.4898865e-12 7.5023518e-02
2.1640426e-01 0.0000000e+00 9.9567550e-01 7.4815390e-14
2.1640426e-01 2.0000000e-02 9.9565701e-01 4.8198386e-05
2.1640426e-01 4.0000000e-02 9.9560138e-01 9.6814814e-05
2.1640426e-01 6.0000000e-02 9.9550811e-01 1.4627111e-04
2.1640426e-01 8.0000000e-02 9.9537638e-01 1.9699671e-04
2.1640426e-01 1.0000000e-01 9.9520499e-01 2.4943256e-04
2.1640426e-01 1.2000000e-01 9.9499240e-01 3.0403516e-04
2.1640426e-01 1.4000000e-01 9.9473672e-01 3.6128074e-04
2.1640426e-01 1.6000000e-01 9.9443563e-01 4.2166969e-04
2.1640426e-01 1.8000000e-01 9.9408642e-01 4.8573118e-04
2.1640426e-01 2.0000000e-01 9.9368591e-01 5.5402820e-04
2.1640426e-01 2.2000000e-01 9.9323046e-01 6.2716290e-04
2.1640426e-01 2.4000000e-01 9.9271591e-01 7.0578240e-04
2.1640426e-01 2.6000000e-01 9.9213752e-01 7.9058509e-04
2.1640426e-01 2.8000000e-01 9.9148995e-01 8.8232761e-04
2.1640426e-01 3.0000000e-01 9.9076717e-01 9.8183239e-04
2.1640426e-01 3.2000000e-01 9.8996242e-01 1.0899962e-03
2.1640426e-01 3.4000000e-01 9.8906810e-01 1.2077993e-03
2.1640426e-01 3.6000000e-01 9.8807569e-01 1.3363162e-03
2.1640426e-01 3.8000000e-01 9.8697564e-01 1.4767272e-03
2.1640426e-01 4.0000000e-01 9.8575727e-01 1.6303315e-03
2.1640426e-01 4.2000000e-01 9.8440858e-01 1.7985621e-03
2.1640426e-01 4.4000000e-01 9.8291614e-01 1.9830029e-03
2.1640426e-01 4.6000000e-01 9.8126486e-01 2.1854075e-03
2.1640426e-01 4.8000000e-01 9.7943777e-01 2.4077217e-03
2.1640426e-01 5.0000000e-01 9.7741577e-01 2.6521082e-03
2.1640426e-01 5.2000000e-01 9.7517732e-01 2.9209762e-03
2.1640426e-01 5.4000000e-01 9.7269804e-01 3.2170150e-03
2.1640426e-01 5.6000000e-01 9.6995029e-01 3.5432333e-03
2.1640426e-01 5.8000000e-01 9.6690264e-01 3.9030059e-03
2.1640426e-01 6.0000000e-01 9.6351922e-01 4.3001277e-03
2.1640426e-01 6.2000000e-01 9.5975894e-01 4.7388788e-03
2.1640426e-01 6.4000000e-01 9.5557450e-01 5.2241023e-03
2.1640426e-01 6.6000000e-01 9.5091122e-01 5.7612971e-03
2.1640426e-01 6.8000000e-01 9.4570553e-01 6.3567320e-03
2.1640426e-01 7.0000000e-01 9.3988303e-01 7.0175847e-03
2.1640426e-01 7.2000000e-01 9.3335610e-01 7.7521141e-03
2.1640426e-01 7.4000000e-01 9.2602069e-01 8.5698764e-03
2.1640426e-01 7.6000000e-01 9.1775212e-01 9.4819981e-03
2.1640426e-01 7.8000000e-01 9.0839949e-01 1.0501527e-02
2.1640426e-01 8.0000000e-01 8.9777804e-01 1.1643889e-02
2.1640426e-01 8.2000000e-01 8.8565842e-01 1.2927492e-02
2.1640426e-01 8.4000000e-01 8.7175152e-01 1.4374538e-02
2.1640426e-01 8.6000000e-01 8.5568612e-01 1.6012145e-02
2.1640426e-01 8.8000000e-01 8.3697516e-01 1.7873921e-02
2.1640426e-01 9.0000000e-01 8.1496268e-01 2.0002234e-02
2.1640426e-01 9.2000000e-01 7.8873651e-01 2.2451606e-02
2.1640426e-01 9.4000000e-01 7.5697638e-01 2.5293943e-02
2.1640426e-01 9.6000000e-01 7.1766963e-01 2.8626959e-02
2.1640426e-01 9.7285352e-01 6.8697915e-01 3.1089762e-02
2.1640426e-01 9.7685352e-01 6.7632756e-01 3.1916282e-02
2.1640426e-01 9.8085352e-01 6.6506868e-01 3.2774243e-02
2.1640426e-01 9.8485352e-01 6.5314272e-01 3.3665555e-02
2.1640426e-01 9.8885352e-01 6.4048071e-01 3.4592305e-02
2.1640426e-01 9.9285352e-01 6.2700244e-01 3.5556777e-02
2.1640426e-01 9.9685352e-01 6.1261390e-01 3.6561482e-02
2.1640426e-01 1.0008535e+00 5.9720380e-01 3.7609182e-02
2.1640426e-01 1.0048535e+00 5.8063893e-01 3.8702931e-02
2.1640426e-01 1.0088535e+00 5.6275781e-01 3.9846110e-02
2.1640426e-01 1.0128535e+00 5.4336175e-01 4.1042480e-02
2.1640426e-01 1.0168535e+00 5.2220186e-01 4.2296234e-02
2.1640426e-01 1.0208535e+00 4.9895962e-01 4.3612063e-02
2.1640426e-01 1.0248535e+00 4.7321633e-01 4.4995238e-02
2.1640426e-01 1.0288535e+00 4.4440265e-01 4.6451698e-02
2.1640426e-01 1.0328535e+00 4.1170907e-01 4.7988158e-02
2.1640426e-01 1.0368535e+00 3.7391184e-01 4.9612243e-02
2.1640426e-01 1.0408535e+00 3.2898755e-01 5.1332630e-02
2.1640426e-01 1.0448535e+00 2.7307177e-01 5.3159227e-02
2.1640426e-01 1.0488535e+00 1.9642041e-01 5.5103366e-02
2.1640426e-01 1.0528535e+00 1.1641449e-03 5.7177964e-02
2.1640426e-01 1.0600000e+00 7.5334271e-12 5.7829584e-02
2.1640426e-01 1.0800000e+00 2.4247115e-11 5.9672980e-02
2.1640426e-01 1.1000000e+00 0.0000000e+00 6.1545700e-02
2.1640426e-01 1.1200000e+00 4.8196709e-13 6.3447645e-02
2.1640426e-01 1.1400000e+00 5.9784312e-13 6.5378713e-02
2.1640426e-01 1.1600000e+00 5.6269526e-13 6.7338798e-02
2.1640426e-01 1.1800000e+00 1.9355406e-12 6.9327794e-02
2.1640426e-01 1.2000000e+00 2.3556101e-13 7.1345591e-02
2.1640426e-01 1.2200000e+00 1.6607768e-12 7.3392078e-02
2.1640426e-01 1.2400000e+00 5.5717471e-12 7.5467144e-02
2.2361773e-01 0.0000000e+00 9.9480030e-01 1.4451724e-12
2.2361773e-01 2.0000000e-02 9.9477948e-01 5.6312679e-05
2.2361773e-01 4.0000000e-02 9.9471685e-01 1.1308369e-04
2.2361773e-01 6.0000000e-02 9.9461188e-01 1.7077530e-04
2.2361773e-01 8.0000000e-02 9.9446368e-01 2.2985761e-04
2.2361773e-01 1.0000000e-01 9.9427101e-01 2.9081268e-04
2.2361773e-01 1.2000000e-01 9.9403223e-01 3.5413861e-04
2.2361773e-01 1.4000000e-01 9.9374531e-01 4.2035390e-04
2.2361773e-01 1.6000000e-01 9.9340782e-01 4.9000199e-04
2.2361773e-01 1.8000000e-01 9.9301687e-01 5.6365603e-04
2.2361773e-01 2.0000000e-01 9.9256913e-01 6.4192401e-04
2.2361773e-01 2.2000000e-01 9.9206073e-01 7.2545424e-04
2.2361773e-01 2.4000000e-01 9.9148729e-01 8.1494130e-04
2.2361773e-01 2.6000000e-01 9.9084382e-01 9.1113243e-04
2.2361773e-01 2.8000000e-01 9.9012470e-01 1.0148346e-03
2.2361773e-01 3.0000000e-01 9.8932360e-01 1.1269222e-03
2.2361773e-01 3.2000000e-01 9.8843342e-01 1.2483457e-03
2.2361773e-01 3.4000000e-01 9.8744621e-01 1.3801408e-03
2.2361773e-01 3.6000000e-01 9.8635304e-01 1.5234395e-03
2.2361773e-01 3.8000000e-01 9.8514396e-01 1.6794811e-03
2.2361773e-01 4.0000000e-01 9.8380782e-01 1.8496262e-03
2.2361773e-01 4.2000000e-01 9.8233213e-01 2.0353712e-03
2.2361773e-01 4.4000000e-01 9.8070292e-01 2.2383651e-03
2.2361773e-01 4.6000000e-01 9.7890455e-01 2.4604289e-03
2.2361773e-01 4.8000000e-01 9.7691941e-01 2.7035774e-03
2.2361773e-01 5.0000000e-01 9.7472776e-01 2.9700442e-03
2.2361773e-01 5.2000000e-01 9.7230733e-01 3.2623110e-03
2.2361773e-01 5.4000000e-01 9.6963297e-01 3.5831405e-03
2.2361773e-01 5.6000000e-01 9.6667622e-01 3.9356160e-03
2.2361773e-01 5.8000000e-01 9.6340475e-01 4.3231868e-03
2.2361773e-01 6.0000000e-01 9.5978171e-01 4.7497221e-03
2.2361773e-01 6.2000000e-01 9.5576496e-01 5.2195746e-03
2.2361773e-01 6.4000000e-01 9.5130607e-01 5.7376567e-03
2.2361773e-01 6.6000000e-01 9.4634909e-01 6.3095319e-03
2.2361773e-01 6.8000000e-01 9.4082910e-01 6.9415262e-03
2.2361773e-01 7.0000000e-01 9.3467024e-01 7.6408633e-03
2.2361773e-01 7.2000000e-01 9.2778324e-01 8.4158326e-03
2.2361773e-01 7.4000000e-01 9.2006229e-01 9.2759982e-03
2.2361773e-01 7.6000000e-01 9.1138075e-01 1.0232463e-02
2.2361773e-01 7.8000000e-01 9.0158563e-01 1.1298207e-02
2.2361773e-01 8.0000000e-01 8.9048983e-01 1.2488524e-02
2.2361773e-01 8.2000000e-01 8.7786155e-01 1.3821600e-02
2.2361773e-01 8.4000000e-01 8.6340907e-01 1.5319285e-02
2.2361773e-01 8.6000000e-01 8.4675856e-01 1.7008152e-02
2.2361773e-01 8.8000000e-01 8.2742058e-01 1.8920976e-02
2.2361773e-01 9.0000000e-01 8.0473746e-01 2.1098853e-02
2.2361773e-01 9.2000000e-01 7.7779702e-01 2.3594338e-02
2.2361773e-01 9.4000000e-01 7.4528271e-01 2.6476242e-02
2.2361773e-01 9.6000000e-01 7.0519364e-01 2.9837269e-02
2.2361773e-01 9.7239054e-01 6.7521218e-01 3.2214442e-02
2.2361773e-01 9.7639054e-01 6.6447209e-01 3.3037964e-02
2.2361773e-01 9.8039054e-01 6.5313303e-01 3.3891493e-02
2.2361773e-01 9.8439054e-01 6.4113690e-01 3.4776774e-02
2.2361773e-01 9.8839054e-01 6.2841673e-01 3.5695709e-02
2.2361773e-01 9.9239054e-01 6.1489476e-01 3.6650371e-02
2.2361773e-01 9.9639054e-01 6.0047993e-01 3.7643030e-02
2.2361773e-01 1.0003905e+00 5.8506456e-01 3.8676177e-02
2.2361773e-01 1.0043905e+00 5.6851988e-01 3.9752552e-02
2.2361773e-01 1.0083905e+00 5.5068997e-01 4.0875181e-02
2.2361773e-01 1.0123905e+00 5.3138312e-01 4.2047410e-02
2.2361773e-01 1.0163905e+00 5.1035938e-01 4.3272959e-02
2.2361773e-01 1.0203905e+00 4.8731180e-01 4.4555972e-02
2.2361773e-01 1.0243905e+00 4.6183712e-01 4.5901080e-02
2.2361773e-01 1.0283905e+00 4.3338700e-01 4.7313484e-02
2.2361773e-01 1.0323905e+00 4.0118174e-01 4.8799040e-02
2.2361773e-01 1.0363905e+00 3.6404209e-01 5.0364367e-02
2.2361773e-01 1.0403905e+00 3.2001667e-01 5.2016974e-02
2.2361773e-01 1.0443905e+00 2.6537438e-01 5.3765411e-02
2.2361773e-01 1.0483905e+00 1.9069341e-01 5.5619441e-02
2.2361773e-01 1.0523905e+00 1.1677641e-03 5.7590183e-02
2.2361773e-01 1.0600000e+00 5.3154453e-13 5.8284136e-02
2.2361773e-01 1.0800000e+00 6.0676608e-12 6.0128129e-02
2.2361773e-01 1.1000000e+00 1.1564176e-14 6.2001357e-02
2.2361773e-01 1.1200000e+00 1.6330358e-14 6.3903725e-02
2.2361773e-01 1.1400000e+00 3.5688078e-12 6.5835138e-02
2.2361773e-01 1.1600000e+00 2.7445730e-12 6.7795496e-02
2.2361773e-01 1.1800000e+00 3.2351073e-13 6.9784696e-02
2.2361773e-01 1.2000000e+00 0.0000000e+00 7.1802635e-02
2.2361773e-01 1.2200000e+00 1.6752801e-13 7.3849206e-02
2.2361773e-01 1.2400000e+00 5.5701198e-12 7.5924301e-02
2.3083121e-01 0.0000000e+00 9.9381105e-01 1.4994757e-14
2.3083121e-01 2.0000000e-02 9.9378780e-01 6.5183992e-05
2.3083121e-01 4.0000000e-02 9.9371785e-01 1.3086694e-04
2.3083121e-01 6.0000000e-02 9.9360065e-01 1.9755184e-04
2.3083121e-01 8.0000000e-02 9.9343526e-01 2.6574979e-04
2.3083121e-01 1.0000000e-01 9.9322036e-01 3.3598416e-04
2.3083121e-01 1.2000000e-01 9.9295423e-01 4.0879486e-04
2.3083121e-01 1.4000000e-01 9.9263474e-01 4.8474276e-04
2.3083121e-01 1.6000000e-01 9.9225931e-01 5.6441440e-04
2.3083121e-01 1.8000000e-01 9.9182491e-01 6.4842681e-04
2.3083121e-01 2.0000000e-01 9.9132803e-01 7.3743280e-04
2.3083121e-01 2.2000000e-01 9.9076461e-01 8.3212652e-04
2.3083121e-01 2.4000000e-01 9.9013004e-01 9.3324950e-04
2.3083121e-01 2.6000000e-01 9.8941910e-01 1.0415972e-03
2.3083121e-01 2.8000000e-01 9.8862589e-01 1.1580260e-03
2.3083121e-01 3.0000000e-01 9.8774381e-01 1.2834614e-03
2.3083121e-01 3.2000000e-01 9.8676542e-01 1.4189060e-03
2.3083121e-01 3.4000000e-01 9.8568243e-01 1.5654497e-03
2.3083121e-01 3.6000000e-01 9.8448554e-01 1.7242798e-03
2.3083121e-01 3.8000000e-01 9.8316439e-01 1.8966929e-03
2.3083121e-01 4.0000000e-01 9.8170739e-01 2.0841084e-03
2.3083121e-01 4.2000000e-01 9.8010158e-01 2.2880830e-03
2.3083121e-01 4.4000000e-01 9.7833250e-01 2.5103279e-03
2.3083121e-01 4.6000000e-01 9.7638393e-01 2.7527277e-03
2.3083121e-01 4.8000000e-01 9.7423770e-01 3.0173621e-03
2.3083121e-01 5.0000000e-01 9.7187342e-01 3.3065310e-03
2.3083121e-01 5.2000000e-01 9.6926814e-01 3.6227832e-03
2.3083121e-01 5.4000000e-01 9.6639599e-01 3.9689492e-03
2.3083121e-01 5.6000000e-01 9.6322769e-01 4.3481804e-03
2.3083121e-01 5.8000000e-01 9.5973007e-01 4.7639933e-03
2.3083121e-01 6.0000000e-01 9.5586536e-01 5.2203230e-03
2.3083121e-01 6.2000000e-01 9.5159039e-01 5.7215859e-03
2.3083121e-01 6.4000000e-01 9.4685565e-01 6.2727536e-03
2.3083121e-01 6.6000000e-01 9.4160402e-01 6.8794432e-03
2.3083121e-01 6.8000000e-01 9.3576926e-01 7.5480251e-03
2.3083121e-01 7.0000000e-01 9.2927411e-01 8.2857554e-03
2.3083121e-01 7.2000000e-01 9.2202776e-01 9.1009381e-03
2.3083121e-01 7.4000000e-01 9.1392269e-01 1.0003128e-02
2.3083121e-01 7.6000000e-01 9.0483044e-01 1.1003386e-02
2.3083121e-01 7.8000000e-01 8.9459597e-01 1.2114602e-02
2.3083121e-01 8.0000000e-01 8.8303001e-01 1.3351916e-02
2.3083121e-01 8.2000000e-01 8.6989840e-01 1.4733268e-02
2.3083121e-01 8.4000000e-01 8.5490694e-01 1.6280129e-02
2.3083121e-01 8.6000000e-01 8.3767931e-01 1.8018504e-02
2.3083121e-01 8.8000000e-01 8.1772370e-01 1.9980314e-02
2.3083121e-01 9.0000000e-01 7.9438067e-01 2.2205376e-02
2.3083121e-01 9.2000000e-01 7.6673766e-01 2.4744298e-02
2.3083121e-01 9.4000000e-01 7.3348075e-01 2.7662872e-02
2.3083121e-01 9.6000000e-01 6.9261807e-01 3.1048994e-02
2.3083121e-01 9.7181544e-01 6.6367116e-01 3.3316495e-02
2.3083121e-01 9.7581544e-01 6.5285655e-01 3.4136064e-02
2.3083121e-01 9.7981544e-01 6.4145164e-01 3.4984242e-02
2.3083121e-01 9.8381544e-01 6.2939999e-01 3.5862623e-02
2.3083121e-01 9.8781544e-01 6.1663658e-01 3.6772935e-02
2.3083121e-01 9.9181544e-01 6.0308601e-01 3.7717059e-02
2.3083121e-01 9.9581544e-01 5.8866006e-01 3.8697046e-02
2.3083121e-01 9.9981544e-01 5.7325452e-01 3.9715137e-02
2.3083121e-01 1.0038154e+00 5.5674489e-01 4.0773789e-02
2.3083121e-01 1.0078154e+00 5.3898052e-01 4.1875705e-02
2.3083121e-01 1.0118154e+00 5.1977634e-01 4.3023862e-02
2.3083121e-01 1.0158154e+00 4.9890085e-01 4.4221554e-02
2.3083121e-01 1.0198154e+00 4.7605810e-01 4.5472434e-02
2.3083121e-01 1.0238154e+00 4.5085932e-01 4.6780571e-02
2.3083121e-01 1.0278154e+00 4.2277604e-01 4.8150509e-02
2.3083121e-01 1.0318154e+00 3.9105662e-01 4.9587341e-02
2.3083121e-01 1.0358154e+00 3.5456383e-01 5.1096803e-02
2.3083121e-01 1.0398154e+00 3.1141440e-01 5.2685369e-02
2.3083121e-01 1.0438154e+00 2.5800363e-01 5.4360385e-02
2.3083121e-01 1.0478154e+00 1.8521642e-01 5.6130210e-02
2.3083121e-01 1.0518154e+00 1.1505628e-03 5.8004332e-02
2.3083121e-01 1.0600000e+00 1.8485406e-11 5.8750890e-02
2.3083121e-01 1.0800000e+00 1.0490004e-13 6.0595632e-02
2.3083121e-01 1.1000000e+00 6.8191733e-13 6.2469510e-02
2.3083121e-01 1.1200000e+00 0.0000000e+00 6.4372437e-02
2.3083121e-01 1.1400000e+00 8.9753024e-15 6.6304323e-02
2.3083121e-01 1.1600000e+00 9.5238105e-12 6.8265074e-02
2.3083121e-01 1.1800000e+00 3.1735222e-11 7.0254593e-02
2.3083121e-01 1.2000000e+00 4.8731425e-12 7.2272781e-02
2.3083121e-01 1.2200000e+00 1.2461890e-11 7.4319537e-02
2.3083121e-01 1.2400000e+00 3.6262661e-13 7.6394755e-02
2.3804468e-01 0.0000000e+00 9.9270128e-01 -6.1220293e-14
2.3804468e-01 2.0000000e-02 9.9267549e-01 7.4817493e-05
2.3804468e-01 4.0000000e-02 9.9259793e-01 1.5017470e-04
2.3804468e-01 6.0000000e-02 9.9246801e-01 2.2661548e-04
2.3804468e-01 8.0000000e-02 9.9228476e-01 3.0469200e-04
2.3804468e-01 1.0000000e-01 9.9204677e-01 3.8496902e-04
2.3804468e-01 1.2000000e-01 9.9175225e-01 4.6802825e-04
2.3804468e-01 1.4000000e-01 9.9139895e-01 5.5447288e-04
2.3804468e-01 1.6000000e-01 9.9098418e-01 6.4493236e-04
2.3804468e-01 1.8000000e-01 9.9050476e-01 7.4006739e-04
2.3804468e-01 2.0000000e-01 9.8995700e-01 8.4057522e-04
2.3804468e-01 2.2000000e-01 9.8933666e-01 9.4719536e-04
2.3804468e-01 2.4000000e-01 9.8863893e-01 1.0607157e-03
2.3804468e-01 2.6000000e-01 9.8785835e-01 1.1819790e-03
2.3804468e-01 2.8000000e-01 9.8698876e-01 1.3118903e-03
2.3804468e-01 3.0000000e-01 9.8602328e-01 1.4514247e-03
2.3804468e-01 3.2000000e-01 9.8495417e-01 1.6016360e-03
2.3804468e-01 3.4000000e-01 9.8377280e-01 1.7636662e-03
2.3804468e-01 3.6000000e-01 9.8246953e-01 1.9387562e-03
2.3804468e-01 3.8000000e-01 9.8103358e-01 2.1282578e-03
2.3804468e-01 4.0000000e-01 9.7945297e-01 2.3336466e-03
2.3804468e-01 4.2000000e-01 9.7771428e-01 2.5565370e-03
2.3804468e-01 4.4000000e-01 9.7580255e-01 2.7986990e-03
2.3804468e-01 4.6000000e-01 9.7370105e-01 3.0620771e-03
2.3804468e-01 4.8000000e-01 9.7139106e-01 3.3488120e-03
2.3804468e-01 5.0000000e-01 9.6885155e-01 3.6612653e-03
2.3804468e-01 5.2000000e-01 9.6605895e-01 4.0020479e-03
2.3804468e-01 5.4000000e-01 9.6298665e-01 4.3740526e-03
2.3804468e-01 5.6000000e-01 9.5960466e-01 4.7804921e-03
2.3804468e-01 5.8000000e-01 9.5587895e-01 5.2249436e-03
2.3804468e-01 6.0000000e-01 9.5177087e-01 5.7114005e-03
2.3804468e-01 6.2000000e-01 9.4723630e-01 6.2443338e-03
2.3804468e-01 6.4000000e-01 9.4222468e-01 6.8287652e-03
2.3804468e-01 6.6000000e-01 9.3667776e-01 7.4703545e-03
2.3804468e-01 6.8000000e-01 9.3052806e-01 8.1755050e-03
2.3804468e-01 7.0000000e-01 9.2369696e-01 8.9514919e-03
2.3804468e-01 7.2000000e-01 9.1609219e-01 9.8066198e-03
2.3804468e-01 7.4000000e-01 9.0760460e-01 1.0750419e-02
2.3804468e-01 7.6000000e-01 8.9810396e-01 1.1793888e-02
2.3804468e-01 7.8000000e-01 8.8743331e-01 1.2949812e-02
2.3804468e-01 8.0000000e-01 8.7540128e-01 1.4233153e-02
2.3804468e-01 8.2000000e-01 8.6177143e-01 1.5661585e-02
2.3804468e-01 8.4000000e-01 8.4624718e-01 1.7256179e-02
2.3804468e-01 8.6000000e-01 8.2844973e-01 1.9042351e-02
2.3804468e-01 8.8000000e-01 8.0788492e-01 2.1051155e-02
2.3804468e-01 9.0000000e-01 7.8389134e-01 2.3321126e-02
2.3804468e-01 9.2000000e-01 7.5555551e-01 2.5900952e-02
2.3804468e-01 9.4000000e-01 7.2156481e-01 2.8853489e-02
2.3804468e-01 9.6000000e-01 6.7993324e-01 3.2262030e-02
2.3804468e-01 9.7112072e-01 6.5237035e-01 3.4394879e-02
2.3804468e-01 9.7512072e-01 6.4149472e-01 3.5209628e-02
2.3804468e-01 9.7912072e-01 6.3003779e-01 3.6051631e-02
2.3804468e-01 9.8312072e-01 6.1794470e-01 3.6922337e-02
2.3804468e-01 9.8712072e-01 6.0515235e-01 3.7823319e-02
2.3804468e-01 9.9112072e-01 5.9158761e-01 3.8756278e-02
2.3804468e-01 9.9512072e-01 5.7716502e-01 3.9723065e-02
2.3804468e-01 9.9912072e-01 5.6178367e-01 4.0725696e-02
2.3804468e-01 1.0031207e+00 5.4532315e-01 4.1766373e-02
2.3804468e-01 1.0071207e+00 5.2763784e-01 4.2847503e-02
2.3804468e-01 1.0111207e+00 5.0854898e-01 4.3971736e-02
2.3804468e-01 1.0151207e+00 4.8783309e-01 4.5141983e-02
2.3804468e-01 1.0191207e+00 4.6520456e-01 4.6361464e-02
2.3804468e-01 1.0231207e+00 4.4028836e-01 4.7633747e-02
2.3804468e-01 1.0271207e+00 4.1257466e-01 4.8962797e-02
2.3804468e-01 1.0311207e+00 3.8133830e-01 5.0353041e-02
2.3804468e-01 1.0351207e+00 3.4548157e-01 5.1809434e-02
2.3804468e-01 1.0391207e+00 3.0318543e-01 5.3337549e-02
2.3804468e-01 1.0431207e+00 2.5096462e-01 5.4943675e-02
2.3804468e-01 1.0471207e+00 1.7999453e-01 5.6634938e-02
2.3804468e-01 1.0511207e+00 1.0787464e-03 5.8419394e-02
2.3804468e-01 1.0600000e+00 0.0000000e+00 5.9229523e-02
2.3804468e-01 1.0800000e+00 2.6629415e-11 6.1075175e-02
2.3804468e-01 1.1000000e+00 2.8635688e-12 6.2949856e-02
2.3804468e-01 1.1200000e+00 4.3626969e-12 6.4853487e-02
2.3804468e-01 1.1400000e+00 8.1457255e-16 6.6785983e-02
2.3804468e-01 1.1600000e+00 9.9781775e-12 6.8747257e-02
2.3804468e-01 1.1800000e+00 8.5284823e-14 7.0737217e-02
2.3804468e-01 1.2000000e+00 2.2115546e-11 7.2755770e-02
2.3804468e-01 1.2200000e+00 3.5049734e-13 7.4802818e-02
2.3804468e-01 1.2400000e+00 1.0500470e-14 7.6878263e-02
2.4525816e-01 0.0000000e+00 9.9146470e-01 4.8142448e-19
2.4525816e-01 2.0000000e-02 9.9143629e-01 8.5214966e-05
2.4525816e-01 4.0000000e-02 9.9135085e-01 1.7101037e-04
2.4525816e-01 6.0000000e-02 9.9120778e-01 2.5797088e-04
2.4525816e-01 8.0000000e-02 9.9100604e-01 3.4668966e-04
2.4525816e-01 1.0000000e-01 9.9074418e-01 4.3777275e-04
2.4525816e-01 1.2000000e-01 9.9042032e-01 5.3184348e-04
2.4525816e-01 1.4000000e-01 9.9003210e-01 6.2954714e-04
2.4525816e-01 1.6000000e-01 9.8957671e-01 7.3155581e-04
2.4525816e-01 1.8000000e-01 9.8905083e-01 8.3857343e-04
2.4525816e-01 2.0000000e-01 9.8845062e-01 9.5134120e-04
2.4525816e-01 2.2000000e-01 9.8777166e-01 1.0706434e-03
2.4525816e-01 2.4000000e-01 9.8700892e-01 1.1973133e-03
2.4525816e-01 2.6000000e-01 9.8615673e-01 1.3322404e-03
2.4525816e-01 2.8000000e-01 9.8520869e-01 1.4763771e-03
2.4525816e-01 3.0000000e-01 9.8415764e-01 1.6307469e-03
2.4525816e-01 3.2000000e-01 9.8299555e-01 1.7964531e-03
2.4525816e-01 3.4000000e-01 9.8171348e-01 1.9746884e-03
2.4525816e-01 3.6000000e-01 9.8030143e-01 2.1667454e-03
2.4525816e-01 3.8000000e-01 9.7874826e-01 2.3740286e-03
2.4525816e-01 4.0000000e-01 9.7704159e-01 2.5980675e-03
2.4525816e-01 4.2000000e-01 9.7516756e-01 2.8405311e-03
2.4525816e-01 4.4000000e-01 9.7311075e-01 3.1032453e-03
2.4525816e-01 4.6000000e-01 9.7085393e-01 3.3882109e-03
2.4525816e-01 4.8000000e-01 9.6837782e-01 3.6976257e-03
2.4525816e-01 5.0000000e-01 9.6566084e-01 4.0339085e-03
2.4525816e-01 5.2000000e-01 9.6267877e-01 4.3997274e-03
2.4525816e-01 5.4000000e-01 9.5940436e-01 4.7980320e-03
2.4525816e-01 5.6000000e-01 9.5580684e-01 5.2320906e-03
2.4525816e-01 5.8000000e-01 9.5185144e-01 5.7055342e-03
2.4525816e-01 6.0000000e-01 9.4749864e-01 6.2224068e-03
2.4525816e-01 6.2000000e-01 9.4270341e-01 6.7872264e-03
2.4525816e-01 6.4000000e-01 9.3741417e-01 7.4050556e-03
2.4525816e-01 6.6000000e-01 9.3157159e-01 8.0815869e-03
2.4525816e-01 6.8000000e-01 9.2510702e-01 8.8232455e-03
2.4525816e-01 7.0000000e-01 9.1794052e-01 9.6373137e-03
2.4525816e-01 7.2000000e-01 9.0997841e-01 1.0532083e-02
2.4525816e-01 7.4000000e-01 9.0110998e-01 1.1517045e-02
2.4525816e-01 7.6000000e-01 8.9120332e-01 1.2603122e-02
2.4525816e-01 7.8000000e-01 8.8009959e-01 1.3802971e-02
2.4525816e-01 8.0000000e-01 8.6760538e-01 1.5131366e-02
2.4525816e-01 8.2000000e-01 8.5348206e-01 1.6605690e-02
2.4525816e-01 8.4000000e-01 8.3743068e-01 1.8246600e-02
2.4525816e-01 8.6000000e-01 8.1906999e-01 2.0078904e-02
2.4525816e-01 8.8000000e-01 7.9790334e-01 2.2132782e-02
2.4525816e-01 9.0000000e-01 7.7326708e-01 2.4445492e-02
2.4525816e-01 9.2000000e-01 7.4424608e-01 2.7063832e-02
2.4525816e-01 9.4000000e-01 7.0952744e-01 3.0047813e-02
2.4525816e-01 9.6000000e-01 6.6712746e-01 3.3476322e-02
2.4525816e-01 9.7029910e-01 6.4132136e-01 3.5448722e-02
2.4525816e-01 9.7429910e-01 6.3039767e-01 3.6257876e-02
2.4525816e-01 9.7829910e-01 6.1890193e-01 3.7092969e-02
2.4525816e-01 9.8229910e-01 6.0678083e-01 3.7955323e-02
2.4525816e-01 9.8629910e-01 5.9397313e-01 3.8846363e-02
2.4525816e-01 9.9029910e-01 5.8040790e-01 3.9767628e-02
2.4525816e-01 9.9429910e-01 5.6600231e-01 4.0720788e-02
2.4525816e-01 9.9829910e-01 5.5065865e-01 4.1707652e-02
2.4525816e-01 1.0022991e+00 5.3426038e-01 4.2730190e-02
2.4525816e-01 1.0062991e+00 5.1666670e-01 4.3790550e-02
2.4525816e-01 1.0102991e+00 4.9770482e-01 4.4891083e-02
2.4525816e-01 1.0142991e+00 4.7715885e-01 4.6034363e-02
2.4525816e-01 1.0182991e+00 4.5475297e-01 4.7223224e-02
2.4525816e-01 1.0222991e+00 4.3012506e-01 4.8460793e-02
2.4525816e-01 1.0262991e+00 4.0278288e-01 4.9750526e-02
2.4525816e-01 1.0302991e+00 3.7202610e-01 5.1096266e-02
2.4525816e-01 1.0342991e+00 3.3679420e-01 5.2502292e-02
2.4525816e-01 1.0382991e+00 2.9532854e-01 5.3973391e-02
2.4525816e-01 1.0422991e+00 2.4425635e-01 5.5514936e-02
2.4525816e-01 1.0462991e+00 1.7502739e-01 5.7132987e-02
2.4525816e-01 1.0502991e+00 0.0000000e+00 5.8834401e-02
2.4525816e-01 1.0600000e+00 1.4754385e-11 5.9719713e-02
2.4525816e-01 1.0800000e+00 2.8674396e-14 6.1566442e-02
2.4525816e-01 1.1000000e+00 2.3578580e-12 6.3442086e-02
2.4525816e-01 1.1200000e+00 4.3322900e-12 6.5346573e-02
2.4525816e-01 1.1400000e+00 1.2791289e-12 6.7279824e-02
2.4525816e-01 1.1600000e+00 9.1191490e-12 6.9241759e-02
2.4525816e-01 1.1800000e+00 5.4724751e-11 7.1232290e-02
2.4525816e-01 1.2000000e+00 1.4712738e-14 7.3251332e-02
2.4525816e-01 1.2200000e+00 0.0000000e+00 7.5298790e-02
2.4525816e-01 1.2400000e+00 2.9094839e-13 7.7374573e-02
2.5247163e-01 0.0000000e+00 9.9009527e-01 1.6788809e-21
2.5247163e-01 2.0000000e-02 9.9006416e-01 9.6375163e-05
2.5247163e-01 4.0000000e-02 9.8997061e-01 1.9337129e-04
2.5247163e-01 6.0000000e-02 9.8981398e-01 2.9161367e-04
2.5247163e-01 8.0000000e-02 9.8959320e-01 3.9173624e-04
2.5247163e-01 1.0000000e-01 9.8930675e-01 4.9438602e-04
2.5247163e-01 1.2000000e-01 9.8895267e-01 6.0022770e-04
2.5247163e-01 1.4000000e-01 9.8852852e-01 7.0994826e-04
2.5247163e-01 1.6000000e-01 9.8803136e-01 8.2426198e-04
2.5247163e-01 1.8000000e-01 9.8745773e-01 9.4391549e-04
2.5247163e-01 2.0000000e-01 9.8680365e-01 1.0696933e-03
2.5247163e-01 2.2000000e-01 9.8606451e-01 1.2024237e-03
2.5247163e-01 2.4000000e-01 9.8523511e-01 1.3429847e-03
2.5247163e-01 2.6000000e-01 9.8430954e-01 1.4923111e-03
2.5247163e-01 2.8000000e-01 9.8328119e-01 1.6514017e-03
2.5247163e-01 3.0000000e-01 9.8214262e-01 1.8213271e-03
2.5247163e-01 3.2000000e-01 9.8088553e-01 2.0032386e-03
2.5247163e-01 3.4000000e-01 9.7950067e-01 2.1983778e-03
2.5247163e-01 3.6000000e-01 9.7797772e-01 2.4080868e-03
2.5247163e-01 3.8000000e-01 9.7630519e-01 2.6338209e-03
2.5247163e-01 4.0000000e-01 9.7447028e-01 2.8771606e-03
2.5247163e-01 4.2000000e-01 9.7245875e-01 3.1398271e-03
2.5247163e-01 4.4000000e-01 9.7025472e-01 3.4236988e-03
2.5247163e-01 4.6000000e-01 9.6784048e-01 3.7308296e-03
2.5247163e-01 4.8000000e-01 9.6519623e-01 4.0634702e-03
2.5247163e-01 5.0000000e-01 9.6229984e-01 4.4240925e-03
2.5247163e-01 5.2000000e-01 9.5912649e-01 4.8154172e-03
2.5247163e-01 5.4000000e-01 9.5564826e-01 5.2404452e-03
2.5247163e-01 5.6000000e-01 9.5183372e-01 5.7024947e-03
2.5247163e-01 5.8000000e-01 9.4764731e-01 6.2052440e-03
2.5247163e-01 6.0000000e-01 9.4304872e-01 6.7527813e-03
2.5247163e-01 6.2000000e-01 9.3799202e-01 7.3496633e-03
2.5247163e-01 6.4000000e-01 9.3242467e-01 8.0009850e-03
2.5247163e-01 6.6000000e-01 9.2628629e-01 8.7124626e-03
2.5247163e-01 6.8000000e-01 9.1950709e-01 9.4905328e-03
2.5247163e-01 7.0000000e-01 9.1200588e-01 1.0342474e-02
2.5247163e-01 7.2000000e-01 9.0368761e-01 1.1276552e-02
2.5247163e-01 7.4000000e-01 8.9444008e-01 1.2302205e-02
2.5247163e-01 7.6000000e-01 8.8412970e-01 1.3430267e-02
2.5247163e-01 7.8000000e-01 8.7259585e-01 1.4673253e-02
2.5247163e-01 8.0000000e-01 8.5964311e-01 1.6045727e-02
2.5247163e-01 8.2000000e-01 8.4503068e-01 1.7564772e-02
2.5247163e-01 8.4000000e-01 8.2845725e-01 1.9250608e-02
2.5247163e-01 8.6000000e-01 8.0953903e-01 2.1127431e-02
2.5247163e-01 8.8000000e-01 7.8777674e-01 2.3224539e-02
2.5247163e-01 9.0000000e-01 7.6250402e-01 2.5577921e-02
2.5247163e-01 9.2000000e-01 7.3280324e-01 2.8232527e-02
2.5247163e-01 9.4000000e-01 6.9735936e-01 3.1245611e-02
2.5247163e-01 9.6000000e-01 6.5418691e-01 3.4691858e-02
2.5247163e-01 9.6934353e-01 6.3053322e-01 3.6477311e-02
2.5247163e-01 9.7334353e-01 6.1957381e-01 3.7280181e-02
2.5247163e-01 9.7734353e-01 6.0805179e-01 3.8107723e-02
2.5247163e-01 9.8134353e-01 5.9591539e-01 3.8961138e-02
2.5247163e-01 9.8534353e-01 5.8310514e-01 3.9841718e-02
2.5247163e-01 9.8934353e-01 5.6955223e-01 4.0750856e-02
2.5247163e-01 9.9334353e-01 5.5517637e-01 4.1690053e-02
2.5247163e-01 9.9734353e-01 5.3988291e-01 4.2660934e-02
2.5247163e-01 1.0013435e+00 5.2355903e-01 4.3665261e-02
2.5247163e-01 1.0053435e+00 5.0606846e-01 4.4704946e-02
2.5247163e-01 1.0093435e+00 4.8724412e-01 4.5782076e-02
2.5247163e-01 1.0133435e+00 4.6687726e-01 4.6898925e-02
2.5247163e-01 1.0173435e+00 4.4470132e-01 4.8057987e-02
2.5247163e-01 1.0213435e+00 4.2036633e-01 4.9261999e-02
2.5247163e-01 1.0253435e+00 3.9339655e-01 5.0513975e-02
2.5247163e-01 1.0293435e+00 3.6311502e-01 5.1817246e-02
2.5247163e-01 1.0333435e+00 3.2849609e-01 5.3175506e-02
2.5247163e-01 1.0373435e+00 2.8783782e-01 5.4592863e-02
2.5247163e-01 1.0413435e+00 2.3787321e-01 5.6073905e-02
2.5247163e-01 1.0453435e+00 1.7031053e-01 5.7623775e-02
2.5247163e-01 1.0493435e+00 0.0000000e+00 5.9248263e-02
2.5247163e-01 1.0600000e+00 5.7592202e-10 6.0221132e-02
2.5247163e-01 1.0800000e+00 4.1128115e-14 6.2069114e-02
2.5247163e-01 1.1000000e+00 9.0016799e-13 6.3945889e-02
2.5247163e-01 1.1200000e+00 6.4020870e-12 6.5851392e-02
2.5247163e-01 1.1400000e+00 3.6503189e-12 6.7785550e-02
2.5247163e-01 1.1600000e+00 3.0975057e-12 6.9748290e-02
2.5247163e-01 1.1800000e+00 5.0451925e-11 7.1739532e-02
2.5247163e-01 1.2000000e+00 6.0098873e-12 7.3759193e-02
2.5247163e-01 1.2200000e+00 3.1246322e-12 7.5807187e-02
2.5247163e-01 1.2400000e+00 1.7896439e-15 7.7883426e-02
2.5968511e-01 0.0000000e+00 9.8858714e-01 -3.7005190e-17
2.5968511e-01 2.0000000e-02 9.8855325e-01 1.0829415e-04
2.5968511e-01 4.0000000e-02 9.8845137e-01 2.1724946e-04
2.5968511e-01 6.0000000e-02 9.8828082e-01 3.2753149e-04
2.5968511e-01 8.0000000e-02 9.8804049e-01 4.3981460e-04
2.5968511e-01 1.0000000e-01 9.8772881e-01 5.5478642e-04
2.5968511e-01 1.2000000e-01 9.8734374e-01 6.7315250e-04
2.5968511e-01 1.4000000e-01 9.8688274e-01 7.9564107e-04
2.5968511e-01 1.6000000e-01 9.8634276e-01 9.2300799e-04
2.5968511e-01 1.8000000e-01 9.8572023e-01 1.0560420e-03
2.5968511e-01 2.0000000e-01 9.8501099e-01 1.1955701e-03
2.5968511e-01 2.2000000e-01 9.8421029e-01 1.3424637e-03
2.5968511e-01 2.4000000e-01 9.8331273e-01 1.4976447e-03
2.5968511e-01 2.6000000e-01 9.8231221e-01 1.6620922e-03
2.5968511e-01 2.8000000e-01 9.8120187e-01 1.8368498e-03
2.5968511e-01 3.0000000e-01 9.7997404e-01 2.0230341e-03
2.5968511e-01 3.2000000e-01 9.7862016e-01 2.2218426e-03
2.5968511e-01 3.4000000e-01 9.7713067e-01 2.4345639e-03
2.5968511e-01 3.6000000e-01 9.7549494e-01 2.6625880e-03
2.5968511e-01 3.8000000e-01 9.7370113e-01 2.9074183e-03
2.5968511e-01 4.0000000e-01 9.7173608e-01 3.1706843e-03
2.5968511e-01 4.2000000e-01 9.6958515e-01 3.4541563e-03
2.5968511e-01 4.4000000e-01 9.6723203e-01 3.7597622e-03
2.5968511e-01 4.6000000e-01 9.6465854e-01 4.0896054e-03
2.5968511e-01 4.8000000e-01 9.6184441e-01 4.4459860e-03
2.5968511e-01 5.0000000e-01 9.5876694e-01 4.8314249e-03
2.5968511e-01 5.2000000e-01 9.5540075e-01 5.2486905e-03
2.5968511e-01 5.4000000e-01 9.5171730e-01 5.7008302e-03
2.5968511e-01 5.6000000e-01 9.4768447e-01 6.1912068e-03
2.5968511e-01 5.8000000e-01 9.4326601e-01 6.7235396e-03
2.5968511e-01 6.0000000e-01 9.3842078e-01 7.3019542e-03
2.5968511e-01 6.2000000e-01 9.3310202e-01 7.9310388e-03
2.5968511e-01 6.4000000e-01 9.2725626e-01 8.6159131e-03
2.5968511e-01 6.6000000e-01 9.2082211e-01 9.3623078e-03
2.5968511e-01 6.8000000e-01 9.1372866e-01 1.0176662e-02
2.5968511e-01 7.0000000e-01 9.0589352e-01 1.1066239e-02
2.5968511e-01 7.2000000e-01 8.9722031e-01 1.2039269e-02
2.5968511e-01 7.4000000e-01 8.8759536e-01 1.3105124e-02
2.5968511e-01 7.6000000e-01 8.7688348e-01 1.4274535e-02
2.5968511e-01 7.8000000e-01 8.6492225e-01 1.5559864e-02
2.5968511e-01 8.0000000e-01 8.5151430e-01 1.6975450e-02
2.5968511e-01 8.2000000e-01 8.3641664e-01 1.8538060e-02
2.5968511e-01 8.4000000e-01 8.1932555e-01 2.0267472e-02
2.5968511e-01 8.6000000e-01 7.9985459e-01 2.2187254e-02
2.5968511e-01 8.8000000e-01 7.7750154e-01 2.4325825e-02
2.5968511e-01 9.0000000e-01 7.5159685e-01 2.6717920e-02
2.5968511e-01 9.2000000e-01 7.2121927e-01 2.9406679e-02
2.5968511e-01 9.4000000e-01 6.8504946e-01 3.2446700e-02
2.5968511e-01 9.6000000e-01 6.4109555e-01 3.5908660e-02
2.5968511e-01 9.6824720e-01 6.2001248e-01 3.7480074e-02
2.5968511e-01 9.7224720e-01 6.0902899e-01 3.8276056e-02
2.5968511e-01 9.7624720e-01 5.9749251e-01 3.9095490e-02
2.5968511e-01 9.8024720e-01 5.8535270e-01 3.9939469e-02
2.5968511e-01 9.8424720e-01 5.7255185e-01 4.0809163e-02
2.5968511e-01 9.8824720e-01 5.5902318e-01 4.1705828e-02
2.5968511e-01 9.9224720e-01 5.4468882e-01 4.2630816e-02
2.5968511e-01 9.9624720e-01 5.2945704e-01 4.3585584e-02
2.5968511e-01 1.0002472e+00 5.1321857e-01 4.4571707e-02
2.5968511e-01 1.0042472e+00 4.9584147e-01 4.5590889e-02
2.5968511e-01 1.0082472e+00 4.7716402e-01 4.6644978e-02
2.5968511e-01 1.0122472e+00 4.5698427e-01 4.7735985e-02
2.5968511e-01 1.0162472e+00 4.3504434e-01 4.8866103e-02
2.5968511e-01 1.0202472e+00 4.1100570e-01 5.0037727e-02
2.5968511e-01 1.0242472e+00 3.8440813e-01 5.1253485e-02
2.5968511e-01 1.0282472e+00 3.5459654e-01 5.2516267e-02
2.5968511e-01 1.0322472e+00 3.2057800e-01 5.3829258e-02
2.5968511e-01 1.0362472e+00 2.8070375e-01 5.5195985e-02
2.5968511e-01 1.0402472e+00 2.3180609e-01 5.6620364e-02
2.5968511e-01 1.0442472e+00 1.6583652e-01 5.8106760e-02
2.5968511e-01 1.0482472e+00 5.5337874e-06 5.9660055e-02
2.5968511e-01 1.0600000e+00 2.0658644e-10 6.0733454e-02
2.5968511e-01 1.0800000e+00 3.7707879e-14 6.2582870e-02
2.5968511e-01 1.1000000e+00 7.5012626e-13 6.4460950e-02
2.5968511e-01 1.1200000e+00 5.6180875e-13 6.6367634e-02
2.5968511e-01 1.1400000e+00 4.2108021e-11 6.8302860e-02
2.5968511e-01 1.1600000e+00 8.9703056e-14 7.0266557e-02
2.5968511e-01 1.1800000e+00 4.6209681e-12 7.2258654e-02
2.5968511e-01 1.2000000e+00 8.2184895e-12 7.4279073e-02
2.5968511e-01 1.2200000e+00 2.5764505e-11 7.6327735e-02
2.5968511e-01 1.2400000e+00 1.4232389e-12 7.8404555e-02
2.6689858e-01 0.0000000e+00 9.8693465e-01 2.5402606e-16
2.6689858e-01 2.0000000e-02 9.8689792e-01 1.2096561e-04
2.6689858e-01 4.0000000e-02 9.8678750e-01 2.4263215e-04
2.6689858e-01 6.0000000e-02 9.8660271e-01 3.6570496e-04
2.6689858e-01 8.0000000e-02 9.8634238e-01 4.9089834e-04
2.6689858e-01 1.0000000e-01 9.8600490e-01 6.1894002e-04
2.6689858e-01 1.2000000e-01 9.8558813e-01 7.5057588e-04
2.6689858e-01 1.4000000e-01 9.8508946e-01 8.8657474e-04
2.6689858e-01 1.6000000e-01 9.8450573e-01 1.0277334e-03
2.6689858e-01 1.8000000e-01 9.8383324e-01 1.1748819e-03
2.6689858e-01 2.0000000e-01 9.8306770e-01 1.3288891e-03
2.6689858e-01 2.2000000e-01 9.8220420e-01 1.4906684e-03
2.6689858e-01 2.4000000e-01 9.8123715e-01 1.6611845e-03
2.6689858e-01 2.6000000e-01 9.8016025e-01 1.8414595e-03
2.6689858e-01 2.8000000e-01 9.7896645e-01 2.0325810e-03
2.6689858e-01 3.0000000e-01 9.7764782e-01 2.2357096e-03
2.6689858e-01 3.2000000e-01 9.7619555e-01 2.4520876e-03
2.6689858e-01 3.4000000e-01 9.7459979e-01 2.6830489e-03
2.6689858e-01 3.6000000e-01 9.7284961e-01 2.9300291e-03
2.6689858e-01 3.8000000e-01 9.7093284e-01 3.1945777e-03
2.6689858e-01 4.0000000e-01 9.6883598e-01 3.4783704e-03
2.6689858e-01 4.2000000e-01 9.6654399e-01 3.7832242e-03
2.6689858e-01 4.4000000e-01 9.6404015e-01 4.1111132e-03
2.6689858e-01 4.6000000e-01 9.6130584e-01 4.4641872e-03
2.6689858e-01 4.8000000e-01 9.5832030e-01 4.8447921e-03
2.6689858e-01 5.0000000e-01 9.5506033e-01 5.2554934e-03
2.6689858e-01 5.2000000e-01 9.5149999e-01 5.6991033e-03
2.6689858e-01 5.4000000e-01 9.4761013e-01 6.1787107e-03
2.6689858e-01 5.6000000e-01 9.4335800e-01 6.6977174e-03
2.6689858e-01 5.8000000e-01 9.3870662e-01 7.2598784e-03
2.6689858e-01 6.0000000e-01 9.3361412e-01 7.8693501e-03
2.6689858e-01 6.2000000e-01 9.2803289e-01 8.5307458e-03
2.6689858e-01 6.4000000e-01 9.2190858e-01 9.2492016e-03
2.6689858e-01 6.6000000e-01 9.1517879e-01 1.0030455e-02
2.6689858e-01 6.8000000e-01 9.0777155e-01 1.0880939e-02
2.6689858e-01 7.0000000e-01 8.9960330e-01 1.1807891e-02
2.6689858e-01 7.2000000e-01 8.9057634e-01 1.2819497e-02
2.6689858e-01 7.4000000e-01 8.8057558e-01 1.3925050e-02
2.6689858e-01 7.6000000e-01 8.6946423e-01 1.5135168e-02
2.6689858e-01 7.8000000e-01 8.5707810e-01 1.6462046e-02
2.6689858e-01 8.0000000e-01 8.4321785e-01 1.7919788e-02
2.6689858e-01 8.2000000e-01 8.2763826e-01 1.9524833e-02
2.6689858e-01 8.4000000e-01 8.1003313e-01 2.1296506e-02
2.6689858e-01 8.6000000e-01 7.9001315e-01 2.3257745e-02
2.6689858e-01 8.8000000e-01 7.6707284e-01 2.5436089e-02
2.6689858e-01 9.0000000e-01 7.4053875e-01 2.7865041e-02
2.6689858e-01 9.2000000e-01 7.0948474e-01 3.0585979e-02
2.6689858e-01 9.4000000e-01 6.7258463e-01 3.3650937e-02
2.6689858e-01 9.6000000e-01 6.2783495e-01 3.7126779e-02
2.6689858e-01 9.6700346e-01 6.0976331e-01 3.8456562e-02
2.6689858e-01 9.7100346e-01 5.9876669e-01 3.9245133e-02
2.6689858e-01 9.7500346e-01 5.8722676e-01 4.0055988e-02
2.6689858e-01 9.7900346e-01 5.7509464e-01 4.0890117e-02
2.6689858e-01 9.8300346e-01 5.6231424e-01 4.1748580e-02
2.6689858e-01 9.8700346e-01 5.4882077e-01 4.2632511e-02
2.6689858e-01 9.9100346e-01 5.3453867e-01 4.3543125e-02
2.6689858e-01 9.9500346e-01 5.1937901e-01 4.4481729e-02
2.6689858e-01 9.9900346e-01 5.0323586e-01 4.5449731e-02
2.6689858e-01 1.0030035e+00 4.8598141e-01 4.6448645e-02
2.6689858e-01 1.0070035e+00 4.6745902e-01 4.7480113e-02
2.6689858e-01 1.0110035e+00 4.4747313e-01 4.8545910e-02
2.6689858e-01 1.0150035e+00 4.2577404e-01 4.9647964e-02
2.6689858e-01 1.0190035e+00 4.0203400e-01 5.0788374e-02
2.6689858e-01 1.0230035e+00 3.7580732e-01 5.1969430e-02
2.6689858e-01 1.0270035e+00 3.4645942e-01 5.3193639e-02
2.6689858e-01 1.0310035e+00 3.1302802e-01 5.4463751e-02
2.6689858e-01 1.0350035e+00 2.7391419e-01 5.5782794e-02
2.6689858e-01 1.0390035e+00 2.2604340e-01 5.7154113e-02
2.6689858e-01 1.0430035e+00 1.6159584e-01 5.8581411e-02
2.6689858e-01 1.0470035e+00 0.0000000e+00 6.0068812e-02
2.6689858e-01 1.0600000e+00 9.0904988e-11 6.1256352e-02
2.6689858e-01 1.0800000e+00 5.8049143e-10 6.3107389e-02
2.6689858e-01 1.1000000e+00 8.9475098e-12 6.4986953e-02
2.6689858e-01 1.1200000e+00 1.0963633e-12 6.6894992e-02
2.6689858e-01 1.1400000e+00 6.7415465e-12 6.8831450e-02
2.6689858e-01 1.1600000e+00 4.0637386e-12 7.0796263e-02
2.6689858e-01 1.1800000e+00 1.3964619e-13 7.2789367e-02
2.6689858e-01 1.2000000e+00 2.1635530e-11 7.4810690e-02
2.6689858e-01 1.2200000e+00 1.9800861e-14 7.6860157e-02
2.6689858e-01 1.2400000e+00 1.2673771e-12 7.8937691e-02
2.7411206e-01 0.0000000e+00 9.8513232e-01 -2.5665069e-15
2.7411206e-01 2.0000000e-02 9.8509269e-01 1.3438120e-04
2.7411206e-01 4.0000000e-02 9.8497356e-01 2.6950251e-04
2.7411206e-01 6.0000000e-02 9.8477423e-01 4.0610855e-04
2.7411206e-01 8.0000000e-02 9.8449350e-01 5.4495293e-04
2.7411206e-01 1.0000000e-01 9.8412968e-01 6.8680288e-04
2.7411206e-01 1.2000000e-01 9.8368059e-01 8.3244394e-04
2.7411206e-01 1.4000000e-01 9.8314351e-01 9.8268484e-04
2.7411206e-01 1.6000000e-01 9.8251520e-01 1.1383625e-03
2.7411206e-01 1.8000000e-01 9.8179183e-01 1.3003476e-03
2.7411206e-01 2.0000000e-01 9.8096896e-01 1.4695495e-03
2.7411206e-01 2.2000000e-01 9.8004154e-01 1.6469231e-03
2.7411206e-01 2.4000000e-01 9.7900381e-01 1.8334744e-03
2.7411206e-01 2.6000000e-01 9.7784929e-01 2.0302677e-03
2.7411206e-01 2.8000000e-01 9.7657070e-01 2.2384327e-03
2.7411206e-01 3.0000000e-01 9.7515990e-01 2.4591728e-03
2.7411206e-01 3.2000000e-01 9.7360782e-01 2.6937734e-03
2.7411206e-01 3.4000000e-01 9.7190434e-01 2.9436117e-03
2.7411206e-01 3.6000000e-01 9.7003825e-01 3.2101671e-03
2.7411206e-01 3.8000000e-01 9.6799706e-01 3.4950327e-03
2.7411206e-01 4.0000000e-01 9.6576691e-01 3.7999283e-03
2.7411206e-01 4.2000000e-01 9.6333241e-01 4.1267146e-03
2.7411206e-01 4.4000000e-01 9.6067643e-01 4.4774092e-03
2.7411206e-01 4.6000000e-01 9.5777994e-01 4.8542049e-03
2.7411206e-01 4.8000000e-01 9.5462170e-01 5.2594898e-03
2.7411206e-01 5.0000000e-01 9.5117802e-01 5.6958704e-03
2.7411206e-01 5.2000000e-01 9.4742241e-01 6.1661980e-03
2.7411206e-01 5.4000000e-01 9.4332516e-01 6.6735989e-03
2.7411206e-01 5.6000000e-01 9.3885288e-01 7.2215087e-03
2.7411206e-01 5.8000000e-01 9.3396791e-01 7.8137126e-03
2.7411206e-01 6.0000000e-01 9.2862764e-01 8.4543918e-03
2.7411206e-01 6.2000000e-01 9.2278367e-01 9.1481780e-03
2.7411206e-01 6.4000000e-01 9.1638074e-01 9.9002173e-03
2.7411206e-01 6.6000000e-01 9.0935553e-01 1.0716246e-02
2.7411206e-01 6.8000000e-01 9.0163500e-01 1.1602682e-02
2.7411206e-01 7.0000000e-01 8.9313443e-01 1.2566730e-02
2.7411206e-01 7.2000000e-01 8.8375484e-01 1.3616519e-02
2.7411206e-01 7.4000000e-01 8.7337972e-01 1.4761258e-02
2.7411206e-01 7.6000000e-01 8.6187070e-01 1.6011437e-02
2.7411206e-01 7.8000000e-01 8.4906180e-01 1.7379075e-02
2.7411206e-01 8.0000000e-01 8.3475168e-01 1.8878031e-02
2.7411206e-01 8.2000000e-01 8.1869283e-01 2.0524408e-02
2.7411206e-01 8.4000000e-01 8.0057640e-01 2.2337069e-02
2.7411206e-01 8.6000000e-01 7.8001000e-01 2.4338320e-02
2.7411206e-01 8.8000000e-01 7.5648438e-01 2.6554831e-02
2.7411206e-01 9.0000000e-01 7.2932140e-01 2.9018889e-02
2.7411206e-01 9.2000000e-01 6.9758851e-01 3.1770159e-02
2.7411206e-01 9.4000000e-01 6.5994979e-01 3.4858215e-02
2.7411206e-01 9.6000000e-01 6.1438417e-01 3.8346294e-02
2.7411206e-01 9.6560590e-01 5.9978772e-01 3.9406432e-02
2.7411206e-01 9.6960590e-01 5.8878815e-01 4.0187147e-02
2.7411206e-01 9.7360590e-01 5.7725502e-01 4.0989027e-02
2.7411206e-01 9.7760590e-01 5.6514081e-01 4.1812970e-02
2.7411206e-01 9.8160590e-01 5.5239103e-01 4.2659936e-02
2.7411206e-01 9.8560590e-01 5.3894276e-01 4.3530948e-02
2.7411206e-01 9.8960590e-01 5.2472267e-01 4.4427098e-02
2.7411206e-01 9.9360590e-01 5.0964448e-01 4.5349558e-02
2.7411206e-01 9.9760590e-01 4.9360546e-01 4.6299585e-02
2.7411206e-01 1.0016059e+00 4.7648168e-01 4.7278527e-02
2.7411206e-01 1.0056059e+00 4.5812132e-01 4.8287841e-02
2.7411206e-01 1.0096059e+00 4.3833483e-01 4.9329094e-02
2.7411206e-01 1.0136059e+00 4.1688024e-01 5.0403983e-02
2.7411206e-01 1.0176059e+00 3.9343987e-01 5.1514347e-02
2.7411206e-01 1.0216059e+00 3.6758169e-01 5.2662184e-02
2.7411206e-01 1.0256059e+00 3.3869033e-01 5.3849670e-02
2.7411206e-01 1.0296059e+00 3.0583222e-01 5.5079181e-02
2.7411206e-01 1.0336059e+00 2.6745512e-01 5.6353319e-02
2.7411206e-01 1.0376059e+00 2.2057189e-01 5.7674944e-02
2.7411206e-01 1.0416059e+00 1.5757769e-01 5.9047204e-02
2.7411206e-01 1.0456059e+00 0.0000000e+00 6.0473582e-02
2.7411206e-01 1.0600000e+00 8.2087223e-11 6.1789501e-02
2.7411206e-01 1.0800000e+00 1.2387126e-10 6.3642351e-02
2.7411206e-01 1.1000000e+00 2.6723267e-12 6.5523584e-02
2.7411206e-01 1.1200000e+00 3.8863509e-13 6.7433155e-02
2.7411206e-01 1.1400000e+00 4.8952697e-13 6.9371016e-02
2.7411206e-01 1.1600000e+00 2.7899278e-13 7.1337110e-02
2.7411206e-01 1.1800000e+00 1.3447202e-11 7.3331378e-02
2.7411206e-01 1.2000000e+00 7.7566425e-14 7.5353756e-02
2.7411206e-01 1.2200000e+00 8.6802499e-14 7.7404174e-02
2.7411206e-01 1.2400000e+00 0.0000000e+00 7.9482560e-02
2.8132553e-01 0.0000000e+00 9.8317482e-01 1.1738396e-16
2.8132553e-01 2.0000000e-02 9.8313224e-01 1.4853075e-04
2.8132553e-01 4.0000000e-02 9.8300425e-01 2.9784017e-04
2.8132553e-01 6.0000000e-02 9.8279012e-01 4.4871145e-04
2.8132553e-01 8.0000000e-02 9.8248862e-01 6.0193686e-04
2.8132553e-01 1.0000000e-01 9.8209800e-01 7.5832242e-04
2.8132553e-01 1.2000000e-01 9.8161603e-01 9.1869259e-04
2.8132553e-01 1.4000000e-01 9.8103989e-01 1.0838952e-03
2.8132553e-01 1.6000000e-01 9.8036625e-01 1.2548066e-03
2.8132553e-01 1.8000000e-01 9.7959115e-01 1.4323368e-03
2.8132553e-01 2.0000000e-01 9.7871005e-01 1.6174352e-03
2.8132553e-01 2.2000000e-01 9.7771773e-01 1.8110967e-03
2.8132553e-01 2.4000000e-01 9.7660827e-01 2.0143676e-03
2.8132553e-01 2.6000000e-01 9.7537500e-01 2.2283530e-03
2.8132553e-01 2.8000000e-01 9.7401046e-01 2.4542235e-03
2.8132553e-01 3.0000000e-01 9.7250627e-01 2.6932236e-03
2.8132553e-01 3.2000000e-01 9.7085313e-01 2.9466801e-03
2.8132553e-01 3.4000000e-01 9.6904066e-01 3.2160118e-03
2.8132553e-01 3.6000000e-01 9.6705737e-01 3.5027396e-03
2.8132553e-01 3.8000000e-01 9.6489046e-01 3.8084984e-03
2.8132553e-01 4.0000000e-01 9.6252574e-01 4.1350492e-03
2.8132553e-01 4.2000000e-01 9.5994746e-01 4.4842941e-03
2.8132553e-01 4.4000000e-01 9.5713812e-01 4.8582912e-03
2.8132553e-01 4.6000000e-01 9.5407826e-01 5.2592732e-03
2.8132553e-01 4.8000000e-01 9.5074621e-01 5.6896669e-03
2.8132553e-01 5.0000000e-01 9.4711778e-01 6.1521162e-03
2.8132553e-01 5.2000000e-01 9.4316597e-01 6.6495075e-03
2.8132553e-01 5.4000000e-01 9.3886050e-01 7.1849998e-03
2.8132553e-01 5.6000000e-01 9.3416737e-01 7.7620579e-03
2.8132553e-01 5.8000000e-01 9.2904827e-01 8.3844919e-03
2.8132553e-01 6.0000000e-01 9.2345985e-01 9.0565024e-03
2.8132553e-01 6.2000000e-01 9.1735294e-01 9.7827333e-03
2.8132553e-01 6.4000000e-01 9.1067142e-01 1.0568334e-02
2.8132553e-01 6.6000000e-01 9.0335102e-01 1.1419033e-02
2.8132553e-01 6.8000000e-01 8.9531767e-01 1.2341224e-02
2.8132553e-01 7.0000000e-01 8.8648550e-01 1.3342073e-02
2.8132553e-01 7.2000000e-01 8.7675427e-01 1.4429643e-02
2.8132553e-01 7.4000000e-01 8.6600604e-01 1.5613047e-02
2.8132553e-01 7.6000000e-01 8.5410085e-01 1.6902642e-02
2.8132553e-01 7.8000000e-01 8.4087091e-01 1.8310260e-02
2.8132553e-01 8.0000000e-01 8.2611279e-01 1.9849507e-02
2.8132553e-01 8.2000000e-01 8.0957661e-01 2.1536142e-02
2.8132553e-01 8.4000000e-01 7.9095068e-01 2.3388562e-02
2.8132553e-01 8.6000000e-01 7.6983916e-01 2.5428442e-02
2.8132553e-01 8.8000000e-01 7.4572853e-01 2.7681591e-02
2.8132553e-01 9.0000000e-01 7.1793492e-01 3.0179106e-02
2.8132553e-01 9.2000000e-01 6.8551766e-01 3.2958992e-02
2.8132553e-01 9.4000000e-01 6.4712769e-01 3.6068459e-02
2.8132553e-01 9.6000000e-01 6.0071953e-01 3.9567303e-02
2.8132553e-01 9.6404825e-01 5.9008570e-01 4.0329427e-02
2.8132553e-01 9.6804825e-01 5.7909263e-01 4.1101912e-02
2.8132553e-01 9.7204825e-01 5.6757574e-01 4.1894494e-02
2.8132553e-01 9.7604825e-01 5.5548882e-01 4.2707989e-02
2.8132553e-01 9.8004825e-01 5.4277891e-01 4.3543263e-02
2.8132553e-01 9.8404825e-01 5.2938490e-01 4.4401240e-02
2.8132553e-01 9.8804825e-01 5.1523558e-01 4.5282902e-02
2.8132553e-01 9.9204825e-01 5.0024717e-01 4.6189300e-02
2.8132553e-01 9.9604825e-01 4.8431999e-01 4.7121555e-02
2.8132553e-01 1.0000482e+00 4.6733378e-01 4.8080870e-02
2.8132553e-01 1.0040482e+00 4.4914127e-01 4.9068535e-02
2.8132553e-01 1.0080482e+00 4.2955858e-01 5.0085937e-02
2.8132553e-01 1.0120482e+00 4.0835099e-01 5.1134569e-02
2.8132553e-01 1.0160482e+00 3.8521029e-01 5.2216043e-02
2.8132553e-01 1.0200482e+00 3.5971724e-01 5.3332105e-02
2.8132553e-01 1.0240482e+00 3.3127449e-01 5.4484645e-02
2.8132553e-01 1.0280482e+00 2.9897534e-01 5.5675719e-02
2.8132553e-01 1.0320482e+00 2.6131131e-01 5.6907566e-02
2.8132553e-01 1.0360482e+00 2.1537725e-01 5.8182634e-02
2.8132553e-01 1.0400482e+00 1.5377045e-01 5.9503605e-02
2.8132553e-01 1.0440482e+00 4.0391405e-06 6.0873426e-02
2.8132553e-01 1.0600000e+00 5.3340050e-11 6.2332579e-02
2.8132553e-01 1.0800000e+00 4.4853299e-12 6.4187438e-02
2.8132553e-01 1.1000000e+00 8.0821126e-12 6.6070528e-02
2.8132553e-01 1.1200000e+00 5.8608570e-13 6.7981815e-02
2.8132553e-01 1.1400000e+00 9.2504298e-14 6.9921254e-02
2.8132553e-01 1.1600000e+00 3.6870242e-13 7.1888798e-02
2.8132553e-01 1.1800000e+00 1.7824320e-10 7.3884394e-02
2.8132553e-01 1.2000000e+00 1.4635094e-10 7.5907982e-02
2.8132553e-01 1.2200000e+00 2.2049874e-15 7.7959501e-02
2.8132553e-01 1.2400000e+00 8.4559291e-14 8.0038885e-02
2.8853901e-01 0.0000000e+00 9.8105698e-01 1.8096139e-18
2.8853901e-01 2.0000000e-02 9.8101140e-01 1.6340260e-04
2.8853901e-01 4.0000000e-02 9.8087441e-01 3.2762169e-04
2.8853901e-01 6.0000000e-02 9.8064525e-01 4.9347830e-04
2.8853901e-01 8.0000000e-02 9.8032265e-01 6.6180263e-04
2.8853901e-01 1.0000000e-01 9.7990483e-01 8.3343867e-04
2.8853901e-01 1.2000000e-01 9.7938946e-01 1.0092490e-03
2.8853901e-01 1.4000000e-01 9.7877368e-01 1.1901197e-03
2.8853901e-01 1.6000000e-01 9.7805404e-01 1.3769655e-03
2.8853901e-01 1.8000000e-01 9.7722648e-01 1.5707351e-03
2.8853901e-01 2.0000000e-01 9.7628633e-01 1.7724166e-03
2.8853901e-01 2.2000000e-01 9.7522823e-01 1.9830438e-03
2.8853901e-01 2.4000000e-01 9.7404610e-01 2.2037023e-03
2.8853901e-01 2.6000000e-01 9.7273311e-01 2.4355363e-03
2.8853901e-01 2.8000000e-01 9.7128157e-01 2.6797561e-03
2.8853901e-01 3.0000000e-01 9.6968292e-01 2.9376456e-03
2.8853901e-01 3.2000000e-01 9.6792762e-01 3.2105716e-03
2.8853901e-01 3.4000000e-01 9.6600505e-01 3.4999923e-03
2.8853901e-01 3.6000000e-01 9.6390342e-01 3.8074685e-03
2.8853901e-01 3.8000000e-01 9.6160965e-01 4.1346741e-03
2.8853901e-01 4.0000000e-01 9.5910924e-01 4.4834096e-03
2.8853901e-01 4.2000000e-01 9.5638609e-01 4.8556153e-03
2.8853901e-01 4.4000000e-01 9.5342232e-01 5.2533875e-03
2.8853901e-01 4.6000000e-01 9.5019807e-01 5.6789954e-03
2.8853901e-01 4.8000000e-01 9.4669123e-01 6.1349014e-03
2.8853901e-01 5.0000000e-01 9.4287717e-01 6.6237829e-03
2.8853901e-01 5.2000000e-01 9.3872835e-01 7.1485580e-03
2.8853901e-01 5.4000000e-01 9.3421397e-01 7.7124138e-03
2.8853901e-01 5.6000000e-01 9.2929941e-01 8.3188400e-03
2.8853901e-01 5.8000000e-01 9.2394572e-01 8.9716666e-03
2.8853901e-01 6.0000000e-01 9.1810885e-01 9.6751081e-03
2.8853901e-01 6.2000000e-01 9.1173884e-01 1.0433815e-02
2.8853901e-01 6.4000000e-01 9.0477876e-01 1.1252934e-02
2.8853901e-01 6.6000000e-01 8.9716338e-01 1.2138179e-02
2.8853901e-01 6.8000000e-01 8.8881762e-01 1.3095913e-02
2.8853901e-01 7.0000000e-01 8.7965447e-01 1.4133256e-02
2.8853901e-01 7.2000000e-01 8.6957240e-01 1.5258195e-02
2.8853901e-01 7.4000000e-01 8.5845204e-01 1.6479744e-02
2.8853901e-01 7.6000000e-01 8.4615182e-01 1.7808113e-02
2.8853901e-01 7.8000000e-01 8.3250208e-01 1.9254943e-02
2.8853901e-01 8.0000000e-01 8.1729723e-01 2.0833579e-02
2.8853901e-01 8.2000000e-01 8.0028483e-01 2.2559430e-02
2.8853901e-01 8.4000000e-01 7.8115011e-01 2.4450425e-02
2.8853901e-01 8.6000000e-01 7.5949342e-01 2.6527613e-02
2.8853901e-01 8.8000000e-01 7.3479624e-01 2.8815951e-02
2.8853901e-01 9.0000000e-01 7.0636787e-01 3.1345375e-02
2.8853901e-01 9.2000000e-01 6.7325740e-01 3.4152283e-02
2.8853901e-01 9.4000000e-01 6.3409883e-01 3.7281619e-02
2.8853901e-01 9.6000000e-01 5.8681436e-01 4.0789921e-02
2.8853901e-01 9.6232440e-01 5.8065548e-01 4.1225362e-02
2.8853901e-01 9.6632440e-01 5.6967760e-01 4.1989308e-02
2.8853901e-01 9.7032440e-01 5.5818559e-01 4.2772335e-02
2.8853901e-01 9.7432440e-01 5.4613450e-01 4.3575183e-02
2.8853901e-01 9.7832440e-01 5.3347286e-01 4.4398635e-02
2.8853901e-01 9.8232440e-01 5.2014124e-01 4.5243524e-02
2.8853901e-01 9.8632440e-01 5.0607046e-01 4.6110733e-02
2.8853901e-01 9.9032440e-01 4.9117914e-01 4.7001205e-02
2.8853901e-01 9.9432440e-01 4.7537046e-01 4.7915940e-02
2.8853901e-01 9.9832440e-01 4.5852767e-01 4.8856012e-02
2.8853901e-01 1.0023244e+00 4.4050774e-01 4.9822565e-02
2.8853901e-01 1.0063244e+00 4.2113217e-01 5.0816824e-02
2.8853901e-01 1.0103244e+00 4.0017302e-01 5.1840108e-02
2.8853901e-01 1.0143244e+00 3.7733100e-01 5.2893831e-02
2.8853901e-01 1.0183244e+00 3.5219886e-01 5.3979517e-02
2.8853901e-01 1.0223244e+00 3.2419612e-01 5.5098812e-02
2.8853901e-01 1.0263244e+00 2.9244127e-01 5.6253498e-02
2.8853901e-01 1.0303244e+00 2.5546685e-01 5.7445505e-02
2.8853901e-01 1.0343244e+00 2.1044468e-01 5.8676933e-02
2.8853901e-01 1.0383244e+00 1.5016218e-01 5.9950070e-02
2.8853901e-01 1.0423244e+00 0.0000000e+00 6.1267418e-02
2.8853901e-01 1.0600000e+00 3.5996389e-11 6.2885267e-02
2.8853901e-01 1.0800000e+00 2.5942587e-12 6.4742333e-02
2.8853901e-01 1.1000000e+00 1.3590255e-10 6.6627475e-02
2.8853901e-01 1.1200000e+00 2.8933263e-13 6.8540662e-02
2.8853901e-01 1.1400000e+00 1.0251183e-13 7.0481861e-02
2.8853901e-01 1.1600000e+00 1.4099758e-11 7.2451028e-02
2.8853901e-01 1.1800000e+00 0.0000000e+00 7.4448119e-02
2.8853901e-01 1.2000000e+00 2.3082211e-15 7.6473080e-02
2.8853901e-01 1.2200000e+00 3.1997295e-12 7.8525856e-02
2.8853901e-01 1.2400000e+00 1.0456116e-11 8.0606386e-02
2.9575248e-01 0.0000000e+00 9.7877375e-01 1.7448447e-16
2.9575248e-01 2.0000000e-02 9.7872513e-01 1.7898378e-04
2.9575248e-01 4.0000000e-02 9.7857901e-01 3.5882107e-04
2.9575248e-01 6.0000000e-02 9.7833461e-01 5.4036995e-04
2.9575248e-01 8.0000000e-02 9.7799062e-01 7.2449769e-04
2.9575248e-01 1.0000000e-01 9.7754522e-01 9.1208545e-04
2.9575248e-01 1.2000000e-01 9.7699603e-01 1.1040330e-03
2.9575248e-01 1.4000000e-01 9.7634008e-01 1.3012639e-03
2.9575248e-01 1.6000000e-01 9.7557385e-01 1.5047301e-03
2.9575248e-01 1.8000000e-01 9.7469317e-01 1.7154179e-03
2.9575248e-01 2.0000000e-01 9.7369325e-01 1.9343531e-03
2.9575248e-01 2.2000000e-01 9.7256859e-01 2.1626074e-03
2.9575248e-01 2.4000000e-01 9.7131296e-01 2.4013042e-03
2.9575248e-01 2.6000000e-01 9.6991936e-01 2.6516257e-03
2.9575248e-01 2.8000000e-01 9.6837991e-01 2.9148201e-03
2.9575248e-01 3.0000000e-01 9.6668586e-01 3.1922097e-03
2.9575248e-01 3.2000000e-01 9.6482742e-01 3.4851987e-03
2.9575248e-01 3.4000000e-01 9.6279375e-01 3.7952837e-03
2.9575248e-01 3.6000000e-01 9.6057278e-01 4.1240627e-03
2.9575248e-01 3.8000000e-01 9.5815116e-01 4.4732472e-03
2.9575248e-01 4.0000000e-01 9.5551407e-01 4.8446742e-03
2.9575248e-01 4.2000000e-01 9.5264508e-01 5.2403202e-03
2.9575248e-01 4.4000000e-01 9.4952595e-01 5.6623164e-03
2.9575248e-01 4.6000000e-01 9.4613642e-01 6.1129660e-03
2.9575248e-01 4.8000000e-01 9.4245397e-01 6.5947637e-03
2.9575248e-01 5.0000000e-01 9.3845350e-01 7.1104171e-03
2.9575248e-01 5.2000000e-01 9.3410698e-01 7.6628718e-03
2.9575248e-01 5.4000000e-01 9.2938307e-01 8.2553396e-03
2.9575248e-01 5.6000000e-01 9.2424658e-01 8.8913303e-03
2.9575248e-01 5.8000000e-01 9.1865790e-01 9.5746893e-03
2.9575248e-01 6.0000000e-01 9.1257231e-01 1.0309640e-02
2.9575248e-01 6.2000000e-01 9.0593908e-01 1.1100835e-02
2.9575248e-01 6.4000000e-01 8.9870044e-01 1.1953411e-02
2.9575248e-01 6.6000000e-01 8.9079023e-01 1.2873061e-02
2.9575248e-01 6.8000000e-01 8.8213236e-01 1.3866115e-02
2.9575248e-01 7.0000000e-01 8.7263865e-01 1.4939634e-02
2.9575248e-01 7.2000000e-01 8.6220631e-01 1.6101528e-02
2.9575248e-01 7.4000000e-01 8.5071450e-01 1.7360698e-02
2.9575248e-01 7.6000000e-01 8.3801996e-01 1.8727208e-02
2.9575248e-01 7.8000000e-01 8.2395110e-01 2.0212497e-02
2.9575248e-01 8.0000000e-01 8.0830007e-01 2.1829643e-02
2.9575248e-01 8.2000000e-01 7.9081166e-01 2.3593703e-02
2.9575248e-01 8.4000000e-01 7.7116772e-01 2.5522138e-02
2.9575248e-01 8.6000000e-01 7.4896429e-01 2.7635373e-02
2.9575248e-01 8.8000000e-01 7.2367706e-01 2.9957530e-02
2.9575248e-01 9.0000000e-01 6.9460714e-01 3.2517413e-02
2.9575248e-01 9.2000000e-01 6.6079101e-01 3.5349867e-02
2.9575248e-01 9.4000000e-01 6.2084126e-01 3.8497669e-02
2.9575248e-01 9.6000000e-01 5.7263866e-01 4.2014273e-02
2.9575248e-01 9.6042839e-01 5.7149369e-01 4.2094103e-02
2.9575248e-01 9.6442839e-01 5.6053896e-01 4.2849263e-02
2.9575248e-01 9.6842839e-01 5.4907971e-01 4.3622539e-02
2.9575248e-01 9.7242839e-01 5.3707219e-01 4.4414600e-02
2.9575248e-01 9.7642839e-01 5.2446634e-01 4.5226157e-02
2.9575248e-01 9.8042839e-01 5.1120435e-01 4.6057959e-02
2.9575248e-01 9.8442839e-01 4.9721898e-01 4.6910801e-02
2.9575248e-01 9.8842839e-01 4.8243110e-01 4.7785528e-02
2.9575248e-01 9.9242839e-01 4.6674662e-01 4.8683036e-02
2.9575248e-01 9.9642839e-01 4.5005207e-01 4.9604281e-02
2.9575248e-01 1.0004284e+00 4.3220848e-01 5.0550279e-02
2.9575248e-01 1.0044284e+00 4.1304234e-01 5.1522116e-02
2.9575248e-01 1.0084284e+00 3.9233215e-01 5.2520953e-02
2.9575248e-01 1.0124284e+00 3.6978695e-01 5.3548035e-02
2.9575248e-01 1.0164284e+00 3.4501075e-01 5.4604695e-02
2.9575248e-01 1.0204284e+00 3.1743889e-01 5.5692369e-02
2.9575248e-01 1.0244284e+00 2.8621347e-01 5.6812601e-02
2.9575248e-01 1.0284284e+00 2.4990553e-01 5.7967061e-02
2.9575248e-01 1.0324284e+00 2.0575921e-01 5.9157554e-02
2.9575248e-01 1.0364284e+00 1.4674090e-01 6.0386037e-02
2.9575248e-01 1.0404284e+00 1.9135106e-06 6.1654639e-02
2.9575248e-01 1.0600000e+00 5.7675696e-13 6.3447250e-02
2.9575248e-01 1.0800000e+00 8.4501625e-13 6.5306726e-02
2.9575248e-01 1.1000000e+00 6.5678506e-13 6.7194114e-02
2.9575248e-01 1.1200000e+00 7.4069583e-12 6.9109393e-02
2.9575248e-01 1.1400000e+00 3.1730302e-13 7.1052534e-02
2.9575248e-01 1.1600000e+00 0.0000000e+00 7.3023503e-02
2.9575248e-01 1.1800000e+00 7.9705364e-13 7.5022260e-02
2.9575248e-01 1.2000000e+00 1.9168575e-12 7.7048760e-02
2.9575248e-01 1.2200000e+00 5.6248026e-13 7.9102953e-02
2.9575248e-01 1.2400000e+00 7.8892341e-13 8.1184783e-02
3.0296596e-01 0.0000000e+00 9.7632018e-01 1.7996893e-15
3.0296596e-01 2.0000000e-02 9.7626848e-01 1.9526025e-04
3.0296596e-01 4.0000000e-02 9.7611311e-01 3.9141016e-04
3.0296596e-01 6.0000000e-02 9.7585329e-01 5.8934401e-04
3.0296596e-01 8.0000000e-02 9.7548766e-01 7.8996527e-04
3.0296596e-01 1.0000000e-01 9.7501435e-01 9.9419135e-04
3.0296596e-01 1.2000000e-01 9.7443092e-01 1.2029583e-03
3.0296596e-01 1.4000000e-01 9.7373435e-01 1.4172260e-03
3.0296596e-01 1.6000000e-01 9.7292100e-01 1.6379830e-03
3.0296596e-01 1.8000000e-01 9.7198662e-01 1.8662519e-03
3.0296596e-01 2.0000000e-01 9.7092629e-01 2.1030951e-03
3.0296596e-01 2.2000000e-01 9.6973437e-01 2.3496209e-03
3.0296596e-01 2.4000000e-01 9.6840451e-01 2.6069892e-03
3.0296596e-01 2.6000000e-01 9.6692952e-01 2.8764189e-03
3.0296596e-01 2.8000000e-01 9.6530135e-01 3.1591949e-03
3.0296596e-01 3.0000000e-01 9.6351105e-01 3.4566755e-03
3.0296596e-01 3.2000000e-01 9.6154862e-01 3.7703017e-03
3.0296596e-01 3.4000000e-01 9.5940296e-01 4.1016057e-03
3.0296596e-01 3.6000000e-01 9.5706178e-01 4.4522214e-03
3.0296596e-01 3.8000000e-01 9.5451143e-01 4.8238954e-03
3.0296596e-01 4.0000000e-01 9.5173680e-01 5.2184990e-03
3.0296596e-01 4.2000000e-01 9.4872111e-01 5.6380425e-03
3.0296596e-01 4.4000000e-01 9.4544579e-01 6.0846894e-03
3.0296596e-01 4.6000000e-01 9.4189019e-01 6.5607741e-03
3.0296596e-01 4.8000000e-01 9.3803139e-01 7.0688202e-03
3.0296596e-01 5.0000000e-01 9.3384382e-01 7.6115623e-03
3.0296596e-01 5.2000000e-01 9.2929899e-01 8.1919703e-03
3.0296596e-01 5.4000000e-01 9.2436501e-01 8.8132763e-03
3.0296596e-01 5.6000000e-01 9.1900612e-01 9.4790066e-03
3.0296596e-01 5.8000000e-01 9.1318210e-01 1.0193018e-02
3.0296596e-01 6.0000000e-01 9.0684751e-01 1.0959537e-02
3.0296596e-01 6.2000000e-01 8.9995089e-01 1.1783213e-02
3.0296596e-01 6.4000000e-01 8.9243362e-01 1.2669169e-02
3.0296596e-01 6.6000000e-01 8.8422864e-01 1.3623073e-02
3.0296596e-01 6.8000000e-01 8.7525878e-01 1.4651210e-02
3.0296596e-01 7.0000000e-01 8.6543475e-01 1.5760582e-02
3.0296596e-01 7.2000000e-01 8.5465240e-01 1.6959013e-02
3.0296596e-01 7.4000000e-01 8.4278942e-01 1.8255287e-02
3.0296596e-01 7.6000000e-01 8.2970080e-01 1.9659313e-02
3.0296596e-01 7.8000000e-01 8.1521291e-01 2.1182323e-02
3.0296596e-01 8.0000000e-01 7.9911544e-01 2.2837127e-02
3.0296596e-01 8.2000000e-01 7.8115024e-01 2.4638424e-02
3.0296596e-01 8.4000000e-01 7.6099537e-01 2.6603211e-02
3.0296596e-01 8.6000000e-01 7.3824197e-01 2.8751296e-02
3.0296596e-01 8.8000000e-01 7.1235903e-01 3.1105979e-02
3.0296596e-01 9.0000000e-01 6.8263789e-01 3.3694967e-02
3.0296596e-01 9.2000000e-01 6.4809965e-01 3.6551605e-02
3.0296596e-01 9.4000000e-01 6.0733034e-01 3.9716602e-02
3.0296596e-01 9.5835436e-01 5.6259562e-01 4.2935553e-02
3.0296596e-01 9.6235436e-01 5.5167129e-01 4.3681736e-02
3.0296596e-01 9.6635436e-01 5.4025192e-01 4.4445117e-02
3.0296596e-01 9.7035436e-01 5.2829493e-01 4.5226306e-02
3.0296596e-01 9.7435436e-01 5.1575159e-01 4.6025943e-02
3.0296596e-01 9.7835436e-01 5.0256565e-01 4.6844707e-02
3.0296596e-01 9.8235436e-01 4.8867166e-01 4.7683312e-02
3.0296596e-01 9.8635436e-01 4.7399269e-01 4.8542515e-02
3.0296596e-01 9.9035436e-01 4.5843719e-01 4.9423120e-02
3.0296596e-01 9.9435436e-01 4.4189482e-01 5.0325978e-02
3.0296596e-01 9.9835436e-01 4.2423037e-01 5.1251994e-02
3.0296596e-01 1.0023544e+00 4.0527513e-01 5.2202129e-02
3.0296596e-01 1.0063544e+00 3.8481356e-01 5.3177410e-02
3.0296596e-01 1.0103544e+00 3.6256258e-01 5.4178931e-02
3.0296596e-01 1.0143544e+00 3.3813673e-01 5.5207862e-02
3.0296596e-01 1.0183544e+00 3.1098622e-01 5.6265457e-02
3.0296596e-01 1.0223544e+00 2.8027532e-01 5.7353059e-02
3.0296596e-01 1.0263544e+00 2.4461120e-01 5.8472113e-02
3.0296596e-01 1.0303544e+00 2.0130602e-01 5.9624175e-02
3.0296596e-01 1.0343544e+00 1.4349485e-01 6.0810925e-02
3.0296596e-01 1.0383544e+00 3.7376581e-07 6.2034179e-02
3.0296596e-01 1.0600000e+00 1.1239546e-12 6.4018217e-02
3.0296596e-01 1.0800000e+00 2.3219670e-13 6.5880307e-02
3.0296596e-01 1.1000000e+00 3.7854249e-13 6.7770141e-02
3.0296596e-01 1.1200000e+00 3.1782016e-12 6.9687703e-02
3.0296596e-01 1.1400000e+00 8.8727995e-11 7.1632974e-02
3.0296596e-01 1.1600000e+00 1.9256702e-12 7.3605926e-02
3.0296596e-01 1.1800000e+00 2.6457830e-12 7.5606526e-02
3.0296596e-01 1.2000000e+00 2.9907353e-13 7.7634734e-02
3.0296596e-01 1.2200000e+00 7.5161718e-14 7.9690508e-02
3.0296596e-01 1.2400000e+00 4.4564545e-13 8.1773797e-02
3.1017943e-01 0.0000000e+00 9.7369140e-01 -4.6330037e-15
3.1017943e-01 2.0000000e-02 9.7363659e-01 2.1221705e-04
3.1017943e-01 4.0000000e-02 9.7347188e-01 4.2535903e-04
3.1017943e-01 6.0000000e-02 9.7319646e-01 6.4035547e-04
3.1017943e-01 8.0000000e-02 9.7280896e-01 8.5814513e-04
3.1017943e-01 1.0000000e-01 9.7230745e-01 1.0796807e-03
3.1017943e-01 1.2000000e-01 9.7168944e-01 1.3059336e-03
3.1017943e-01 1.4000000e-01 9.7095182e-01 1.5378990e-03
3.1017943e-01 1.6000000e-01 9.7009088e-01 1.7766008e-03
3.1017943e-01 1.8000000e-01 9.6910228e-01 2.0230970e-03
3.1017943e-01 2.0000000e-01 9.6798096e-01 2.2784855e-03
3.1017943e-01 2.2000000e-01 9.6672118e-01 2.5439097e-03
3.1017943e-01 2.4000000e-01 9.6531642e-01 2.8205651e-03
3.1017943e-01 2.6000000e-01 9.6375934e-01 3.1097055e-03
3.1017943e-01 2.8000000e-01 9.6204174e-01 3.4126510e-03
3.1017943e-01 3.0000000e-01 9.6015444e-01 3.7307948e-03
3.1017943e-01 3.2000000e-01 9.5808724e-01 4.0656125e-03
3.1017943e-01 3.4000000e-01 9.5582883e-01 4.4186704e-03
3.1017943e-01 3.6000000e-01 9.5336665e-01 4.7916363e-03
3.1017943e-01 3.8000000e-01 9.5068678e-01 5.1862895e-03
3.1017943e-01 4.0000000e-01 9.4777381e-01 5.6045340e-03
3.1017943e-01 4.2000000e-01 9.4461067e-01 6.0484109e-03
3.1017943e-01 4.4000000e-01 9.4117843e-01 6.5201138e-03
3.1017943e-01 4.6000000e-01 9.3745606e-01 7.0220051e-03
3.1017943e-01 4.8000000e-01 9.3342023e-01 7.5566349e-03
3.1017943e-01 5.0000000e-01 9.2904494e-01 8.1267616e-03
3.1017943e-01 5.2000000e-01 9.2430122e-01 8.7353755e-03
3.1017943e-01 5.4000000e-01 9.1915666e-01 9.3857259e-03
3.1017943e-01 5.6000000e-01 9.1357493e-01 1.0081351e-02
3.1017943e-01 5.8000000e-01 9.0751518e-01 1.0826115e-02
3.1017943e-01 6.0000000e-01 9.0093130e-01 1.1624245e-02
3.1017943e-01 6.2000000e-01 8.9377105e-01 1.2480381e-02
3.1017943e-01 6.4000000e-01 8.8597499e-01 1.3399628e-02
3.1017943e-01 6.6000000e-01 8.7747511e-01 1.4387620e-02
3.1017943e-01 6.8000000e-01 8.6819321e-01 1.5450598e-02
3.1017943e-01 7.0000000e-01 8.5803880e-01 1.6595496e-02
3.1017943e-01 7.2000000e-01 8.4690638e-01 1.7830046e-02
3.1017943e-01 7.4000000e-01 8.3467208e-01 1.9162912e-02
3.1017943e-01 7.6000000e-01 8.2118905e-01 2.0603840e-02
3.1017943e-01 7.8000000e-01 8.0628151e-01 2.2163854e-02
3.1017943e-01 8.0000000e-01 7.8973651e-01 2.3855490e-02
3.1017943e-01 8.2000000e-01 7.7129261e-01 2.5693092e-02
3.1017943e-01 8.4000000e-01 7.5062370e-01 2.7693191e-02
3.1017943e-01 8.6000000e-01 7.2731532e-01 2.9874988e-02
3.1017943e-01 8.8000000e-01 7.0082866e-01 3.2260982e-02
3.1017943e-01 9.0000000e-01 6.7044345e-01 3.4877812e-02
3.1017943e-01 9.2000000e-01 6.3516226e-01 3.7757380e-02
3.1017943e-01 9.4000000e-01 5.9353851e-01 4.0938425e-02
3.1017943e-01 9.5609654e-01 5.5395538e-01 4.3749643e-02
3.1017943e-01 9.6009654e-01 5.4306802e-01 4.4486704e-02
3.1017943e-01 9.6409654e-01 5.3169496e-01 4.5240096e-02
3.1017943e-01 9.6809654e-01 5.1979473e-01 4.6010372e-02
3.1017943e-01 9.7209654e-01 5.0731985e-01 4.6798111e-02
3.1017943e-01 9.7609654e-01 4.9421556e-01 4.7603925e-02
3.1017943e-01 9.8009654e-01 4.8041816e-01 4.8428459e-02
3.1017943e-01 9.8409654e-01 4.6585273e-01 4.9272391e-02
3.1017943e-01 9.8809654e-01 4.5043017e-01 5.0136442e-02
3.1017943e-01 9.9209654e-01 4.3404306e-01 5.1021372e-02
3.1017943e-01 9.9609654e-01 4.1655979e-01 5.1927985e-02
3.1017943e-01 1.0000965e+00 3.9781609e-01 5.2857135e-02
3.1017943e-01 1.0040965e+00 3.7760210e-01 5.3809731e-02
3.1017943e-01 1.0080965e+00 3.5564209e-01 5.4786737e-02
3.1017943e-01 1.0120965e+00 3.3156054e-01 5.5789180e-02
3.1017943e-01 1.0160965e+00 3.0482159e-01 5.6818158e-02
3.1017943e-01 1.0200965e+00 2.7461034e-01 5.7874841e-02
3.1017943e-01 1.0240965e+00 2.3956796e-01 5.8960485e-02
3.1017943e-01 1.0280965e+00 1.9707063e-01 6.0076434e-02
3.1017943e-01 1.0320965e+00 1.4041260e-01 6.1224133e-02
3.1017943e-01 1.0360965e+00 1.4022662e-08 6.2405137e-02
3.1017943e-01 1.0600000e+00 5.6576844e-13 6.4597865e-02
3.1017943e-01 1.0800000e+00 0.0000000e+00 6.6462775e-02
3.1017943e-01 1.1000000e+00 2.9494609e-11 6.8355254e-02
3.1017943e-01 1.1200000e+00 7.6190219e-14 7.0275295e-02
3.1017943e-01 1.1400000e+00 4.9189767e-12 7.2222886e-02
3.1017943e-01 1.1600000e+00 7.2094460e-11 7.4198004e-02
3.1017943e-01 1.1800000e+00 1.0730571e-11 7.6200625e-02
3.1017943e-01 1.2000000e+00 1.2851664e-12 7.8230715e-02
3.1017943e-01 1.2200000e+00 1.2165508e-11 8.0288237e-02
3.1017943e-01 1.2400000e+00 0.0000000e+00 8.2373148e-02
3.1739291e-01 0.0000000e+00 9.7088262e-01 2.8385863e-16
3.1739291e-01 2.0000000e-02 9.7082466e-01 2.2983854e-04
3.1739291e-01 4.0000000e-02 9.7065052e-01 4.6063632e-04
3.1739291e-01 6.0000000e-02 9.7035936e-01 6.9335719e-04
3.1739291e-01 8.0000000e-02 9.6994978e-01 9.2897421e-04
3.1739291e-01 1.0000000e-01 9.6941981e-01 1.1684744e-03
3.1739291e-01 1.2000000e-01 9.6876689e-01 1.4128635e-03
3.1739291e-01 1.4000000e-01 9.6798786e-01 1.6631710e-03
3.1739291e-01 1.6000000e-01 9.6707892e-01 1.9204549e-03
3.1739291e-01 1.8000000e-01 9.6603561e-01 2.1858077e-03
3.1739291e-01 2.0000000e-01 9.6485280e-01 2.4603613e-03
3.1739291e-01 2.2000000e-01 9.6352460e-01 2.7452933e-03
3.1739291e-01 2.4000000e-01 9.6204435e-01 3.0418331e-03
3.1739291e-01 2.6000000e-01 9.6040458e-01 3.3512684e-03
3.1739291e-01 2.8000000e-01 9.5859688e-01 3.6749528e-03
3.1739291e-01 3.0000000e-01 9.5661191e-01 4.0143129e-03
3.1739291e-01 3.2000000e-01 9.5443926e-01 4.3708570e-03
3.1739291e-01 3.4000000e-01 9.5206739e-01 4.7461841e-03
3.1739291e-01 3.6000000e-01 9.4948349e-01 5.1419934e-03
3.1739291e-01 3.8000000e-01 9.4667340e-01 5.5600958e-03
3.1739291e-01 4.0000000e-01 9.4362140e-01 6.0024248e-03
3.1739291e-01 4.2000000e-01 9.4031011e-01 6.4710506e-03
3.1739291e-01 4.4000000e-01 9.3672026e-01 6.9681942e-03
3.1739291e-01 4.6000000e-01 9.3283047e-01 7.4962435e-03
3.1739291e-01 4.8000000e-01 9.2861699e-01 8.0577722e-03
3.1739291e-01 5.0000000e-01 9.2405340e-01 8.6555591e-03
3.1739291e-01 5.2000000e-01 9.1911023e-01 9.2926123e-03
3.1739291e-01 5.4000000e-01 9.1375458e-01 9.9721945e-03
3.1739291e-01 5.6000000e-01 9.0794954e-01 1.0697853e-02
3.1739291e-01 5.8000000e-01 9.0165364e-01 1.1473454e-02
3.1739291e-01 6.0000000e-01 8.9482008e-01 1.2303222e-02
3.1739291e-01 6.2000000e-01 8.8739587e-01 1.3191782e-02
3.1739291e-01 6.4000000e-01 8.7932070e-01 1.4144217e-02
3.1739291e-01 6.6000000e-01 8.7052563e-01 1.5166127e-02
3.1739291e-01 6.8000000e-01 8.6093137e-01 1.6263697e-02
3.1739291e-01 7.0000000e-01 8.5044621e-01 1.7443791e-02
3.1739291e-01 7.2000000e-01 8.3896326e-01 1.8714046e-02
3.1739291e-01 7.4000000e-01 8.2635698e-01 2.0082998e-02
3.1739291e-01 7.6000000e-01 8.1247862e-01 2.1560229e-02
3.1739291e-01 7.8000000e-01 7.9715003e-01 2.3156550e-02
3.1739291e-01 8.0000000e-01 7.8015542e-01 2.4884220e-02
3.1739291e-01 8.2000000e-01 7.6122973e-01 2.6757230e-02
3.1739291e-01 8.4000000e-01 7.4004214e-01 2.8791650e-02
3.1739291e-01 8.6000000e-01 7.1617180e-01 3.1006084e-02
3.1739291e-01 8.8000000e-01 6.8907082e-01 3.3422249e-02
3.1739291e-01 9.0000000e-01 6.5800521e-01 3.6065745e-02
3.1739291e-01 9.2000000e-01 6.2195529e-01 3.8967095e-02
3.1739291e-01 9.4000000e-01 5.7943484e-01 4.2163154e-02
3.1739291e-01 9.5364923e-01 5.4556611e-01 4.4536311e-02
3.1739291e-01 9.5764923e-01 5.3472165e-01 4.5264151e-02
3.1739291e-01 9.6164923e-01 5.2340066e-01 4.6007502e-02
3.1739291e-01 9.6564923e-01 5.1156272e-01 4.6766865e-02
3.1739291e-01 9.6964923e-01 4.9916156e-01 4.7542764e-02
3.1739291e-01 9.7364923e-01 4.8614383e-01 4.8335752e-02
3.1739291e-01 9.7764923e-01 4.7244746e-01 4.9146410e-02
3.1739291e-01 9.8164923e-01 4.5799946e-01 4.9975350e-02
3.1739291e-01 9.8564923e-01 4.4271304e-01 5.0823214e-02
3.1739291e-01 9.8964923e-01 4.2648354e-01 5.1690684e-02
3.1739291e-01 9.9364923e-01 4.0918274e-01 5.2578476e-02
3.1739291e-01 9.9764923e-01 3.9065057e-01 5.3487350e-02
3.1739291e-01 1.0016492e+00 3.7068249e-01 5.4418110e-02
3.1739291e-01 1.0056492e+00 3.4900970e-01 5.5371608e-02
3.1739291e-01 1.0096492e+00 3.2526602e-01 5.6348748e-02
3.1739291e-01 1.0136492e+00 2.9892869e-01 5.7350491e-02
3.1739291e-01 1.0176492e+00 2.6920241e-01 5.8377863e-02
3.1739291e-01 1.0216492e+00 2.3476034e-01 5.9431953e-02
3.1739291e-01 1.0256492e+00 1.9303907e-01 6.0513929e-02
3.1739291e-01 1.0296492e+00 1.3748319e-01 6.1625037e-02
3.1739291e-01 1.0336492e+00 0.0000000e+00 6.2766615e-02
3.1739291e-01 1.0400000e+00 2.9271111e-12 6.3345337e-02
3.1739291e-01 1.0600000e+00 3.1345590e-12 6.5185893e-02
3.1739291e-01 1.0800000e+00 0.0000000e+00 6.7053830e-02
3.1739291e-01 1.1000000e+00 2.1810184e-12 6.8949157e-02
3.1739291e-01 1.1200000e+00 4.6600355e-12 7.0871874e-02
3.1739291e-01 1.1400000e+00 1.8378735e-11 7.2821975e-02
3.1739291e-01 1.1600000e+00 6.3412379e-11 7.4799447e-02
3.1739291e-01 1.1800000e+00 2.6221735e-11 7.6804269e-02
3.1739291e-01 1.2000000e+00 4.7198787e-11 7.8836417e-02
3.1739291e-01 1.2200000e+00 8.8832978e-12 8.0895859e-02
3.1739291e-01 1.2400000e+00 7.0599712e-12 8.2982557e-02
3.2460638e-01 0.0000000e+00 9.6788907e-01 1.5450871e-13
3.2460638e-01 2.0000000e-02 9.6782795e-01 2.4810848e-04
3.2460638e-01 4.0000000e-02 9.6764430e-01 4.9720954e-04
3.2460638e-01 6.0000000e-02 9.6733726e-01 7.4830034e-04
3.2460638e-01 8.0000000e-02 9.6690542e-01 1.0023873e-03
3.2460638e-01 1.0000000e-01 9.6634675e-01 1.2604907e-03
3.2460638e-01 1.2000000e-01 9.6565864e-01 1.5236495e-03
3.2460638e-01 1.4000000e-01 9.6483786e-01 1.7929264e-03
3.2460638e-01 1.6000000e-01 9.6388053e-01 2.0694128e-03
3.2460638e-01 1.8000000e-01 9.6278210e-01 2.3542341e-03
3.2460638e-01 2.0000000e-01 9.6153733e-01 2.6485552e-03
3.2460638e-01 2.2000000e-01 9.6014021e-01 2.9535864e-03
3.2460638e-01 2.4000000e-01 9.5858395e-01 3.2705899e-03
3.2460638e-01 2.6000000e-01 9.5686091e-01 3.6008859e-03
3.2460638e-01 2.8000000e-01 9.5496252e-01 3.9458599e-03
3.2460638e-01 3.0000000e-01 9.5287927e-01 4.3069704e-03
3.2460638e-01 3.2000000e-01 9.5060054e-01 4.6857569e-03
3.2460638e-01 3.4000000e-01 9.4811457e-01 5.0838489e-03
3.2460638e-01 3.6000000e-01 9.4540831e-01 5.5029759e-03
3.2460638e-01 3.8000000e-01 9.4246734e-01 5.9449773e-03
3.2460638e-01 4.0000000e-01 9.3927566e-01 6.4118149e-03
3.2460638e-01 4.2000000e-01 9.3581558e-01 6.9055855e-03
3.2460638e-01 4.4000000e-01 9.3206749e-01 7.4285349e-03
3.2460638e-01 4.6000000e-01 9.2800964e-01 7.9830743e-03
3.2460638e-01 4.8000000e-01 9.2361791e-01 8.5717977e-03
3.2460638e-01 5.0000000e-01 9.1886542e-01 9.1975022e-03
3.2460638e-01 5.2000000e-01 9.1372226e-01 9.8632099e-03
3.2460638e-01 5.4000000e-01 9.0815498e-01 1.0572194e-02
3.2460638e-01 5.6000000e-01 9.0212612e-01 1.1328007e-02
3.2460638e-01 5.8000000e-01 8.9559357e-01 1.2134515e-02
3.2460638e-01 6.0000000e-01 8.8850985e-01 1.2995933e-02
3.2460638e-01 6.2000000e-01 8.8082118e-01 1.3916872e-02
3.2460638e-01 6.4000000e-01 8.7246641e-01 1.4902385e-02
3.2460638e-01 6.6000000e-01 8.6337561e-01 1.5958032e-02
3.2460638e-01 6.8000000e-01 8.5346838e-01 1.7089943e-02
3.2460638e-01 7.0000000e-01 8.4265174e-01 1.8304904e-02
3.2460638e-01 7.2000000e-01 8.3081733e-01 1.9610453e-02
3.2460638e-01 7.4000000e-01 8.1783788e-01 2.1014995e-02
3.2460638e-01 7.6000000e-01 8.0356254e-01 2.2527944e-02
3.2460638e-01 7.8000000e-01 7.8781067e-01 2.4159896e-02
3.2460638e-01 8.0000000e-01 7.7036333e-01 2.5922833e-02
3.2460638e-01 8.2000000e-01 7.5095142e-01 2.7830394e-02
3.2460638e-01 8.4000000e-01 7.2923883e-01 2.9898193e-02
3.2460638e-01 8.6000000e-01 7.0479738e-01 3.2144248e-02
3.2460638e-01 8.8000000e-01 6.7706863e-01 3.4589513e-02
3.2460638e-01 9.0000000e-01 6.4530242e-01 3.7258589e-02
3.2460638e-01 9.2000000e-01 6.0845247e-01 4.0180668e-02
3.2460638e-01 9.4000000e-01 5.6498466e-01 4.3390818e-02
3.2460638e-01 9.5100679e-01 5.3742017e-01 4.5295499e-02
3.2460638e-01 9.5500679e-01 5.2662394e-01 4.6014058e-02
3.2460638e-01 9.5900679e-01 5.1536016e-01 4.6747352e-02
3.2460638e-01 9.6300679e-01 5.0358940e-01 4.7495836e-02
3.2460638e-01 9.6700679e-01 4.9126656e-01 4.8259985e-02
3.2460638e-01 9.7100679e-01 4.7833962e-01 4.9040300e-02
3.2460638e-01 9.7500679e-01 4.6474805e-01 4.9837303e-02
3.2460638e-01 9.7900679e-01 4.5042071e-01 5.0651545e-02
3.2460638e-01 9.8300679e-01 4.3527297e-01 5.1483604e-02
3.2460638e-01 9.8700679e-01 4.1920278e-01 5.2334089e-02
3.2460638e-01 9.9100679e-01 4.0208512e-01 5.3203639e-02
3.2460638e-01 9.9500679e-01 3.8376387e-01 5.4092931e-02
3.2460638e-01 9.9900679e-01 3.6403953e-01 5.5002678e-02
3.2460638e-01 1.0030068e+00 3.4264981e-01 5.5933635e-02
3.2460638e-01 1.0070068e+00 3.1923730e-01 5.6886597e-02
3.2460638e-01 1.0110068e+00 2.9329160e-01 5.7862412e-02
3.2460638e-01 1.0150068e+00 2.6403587e-01 5.8861975e-02
3.2460638e-01 1.0190068e+00 2.3017345e-01 5.9886240e-02
3.2460638e-01 1.0230068e+00 1.8919794e-01 6.0936219e-02
3.2460638e-01 1.0270068e+00 1.3469618e-01 6.2012994e-02
3.2460638e-01 1.0310068e+00 5.4160881e-06 6.3117718e-02
3.2460638e-01 1.0400000e+00 1.0811149e-10 6.3938028e-02
3.2460638e-01 1.0600000e+00 8.3466748e-12 6.5782009e-02
3.2460638e-01 1.0800000e+00 0.0000000e+00 6.7653181e-02
3.2460638e-01 1.1000000e+00 7.2705021e-14 6.9551558e-02
3.2460638e-01 1.1200000e+00 1.6260916e-12 7.1477149e-02
3.2460638e-01 1.1400000e+00 8.7786076e-12 7.3429954e-02
3.2460638e-01 1.1600000e+00 3.0763415e-12 7.5409968e-02
3.2460638e-01 1.1800000e+00 1.0603598e-12 7.7417176e-02
3.2460638e-01 1.2000000e+00 3.0685350e-15 7.9451560e-02
3.2460638e-01 1.2200000e+00 5.7735599e-15 8.1513094e-02
3.2460638e-01 1.2400000e+00 2.7157991e-12 8.3601748e-02
3.3181986e-01 0.0000000e+00 9.6470604e-01 4.1380565e-12
3.3181986e-01 2.0000000e-02 9.6464173e-01 2.6701021e-04
3.3181986e-01 4.0000000e-02 9.6444849e-01 5.3504532e-04
3.3181986e-01 6.0000000e-02 9.6412546e-01 8.0513482e-04
3.3181986e-01 8.0000000e-02 9.6367118e-01 1.0783174e-03
3.3181986e-01 1.0000000e-01 9.6308359e-01 1.3556456e-03
3.3181986e-01 1.2000000e-01 9.6236003e-01 1.6381907e-03
3.3181986e-01 1.4000000e-01 9.6149720e-01 1.9270474e-03
3.3181986e-01 1.6000000e-01 9.6049114e-01 2.2233391e-03
3.3181986e-01 1.8000000e-01 9.5933721e-01 2.5282231e-03
3.3181986e-01 2.0000000e-01 9.5803006e-01 2.8428962e-03
3.3181986e-01 2.2000000e-01 9.5656356e-01 3.1686004e-03
3.3181986e-01 2.4000000e-01 9.5493080e-01 3.5066289e-03
3.3181986e-01 2.6000000e-01 9.5312397e-01 3.8583330e-03
3.3181986e-01 2.8000000e-01 9.5113436e-01 4.2251289e-03
3.3181986e-01 3.0000000e-01 9.4895227e-01 4.6085053e-03
3.3181986e-01 3.2000000e-01 9.4656687e-01 5.0100312e-03
3.3181986e-01 3.4000000e-01 9.4396620e-01 5.4313652e-03
3.3181986e-01 3.6000000e-01 9.4113698e-01 5.8742646e-03
3.3181986e-01 3.8000000e-01 9.3806451e-01 6.3405963e-03
3.3181986e-01 4.0000000e-01 9.3473252e-01 6.8323476e-03
3.3181986e-01 4.2000000e-01 9.3112303e-01 7.3516399e-03
3.3181986e-01 4.4000000e-01 9.2721608e-01 7.9007416e-03
3.3181986e-01 4.6000000e-01 9.2298957e-01 8.4820846e-03
3.3181986e-01 4.8000000e-01 9.1841897e-01 9.0982809e-03
3.3181986e-01 5.0000000e-01 9.1347699e-01 9.7521426e-03
3.3181986e-01 5.2000000e-01 9.0813323e-01 1.0446703e-02
3.3181986e-01 5.4000000e-01 9.0235373e-01 1.1185244e-02
3.3181986e-01 5.6000000e-01 8.9610044e-01 1.1971319e-02
3.3181986e-01 5.8000000e-01 8.8933064e-01 1.2808789e-02
3.3181986e-01 6.0000000e-01 8.8199613e-01 1.3701860e-02
3.3181986e-01 6.2000000e-01 8.7404235e-01 1.4655119e-02
3.3181986e-01 6.4000000e-01 8.6540725e-01 1.5673592e-02
3.3181986e-01 6.6000000e-01 8.5601990e-01 1.6762792e-02
3.3181986e-01 6.8000000e-01 8.4579876e-01 1.7928789e-02
3.3181986e-01 7.0000000e-01 8.3464949e-01 1.9178289e-02
3.3181986e-01 7.2000000e-01 8.2246218e-01 2.0518727e-02
3.3181986e-01 7.4000000e-01 8.0910771e-01 2.1958374e-02
3.3181986e-01 7.6000000e-01 7.9443302e-01 2.3506474e-02
3.3181986e-01 7.8000000e-01 7.7825469e-01 2.5173404e-02
3.3181986e-01 8.0000000e-01 7.6035031e-01 2.6970871e-02
3.3181986e-01 8.2000000e-01 7.4044632e-01 2.8912163e-02
3.3181986e-01 8.4000000e-01 7.1820056e-01 3.1012447e-02
3.3181986e-01 8.6000000e-01 6.9317648e-01 3.3289166e-02
3.3181986e-01 8.8000000e-01 6.6480336e-01 3.5762532e-02
3.3181986e-01 9.0000000e-01 6.3231200e-01 3.8456181e-02
3.3181986e-01 9.2000000e-01 5.9462447e-01 4.1398031e-02
3.3181986e-01 9.4000000e-01 5.5014885e-01 4.4621448e-02
3.3181986e-01 9.4816359e-01 5.2950927e-01 4.6027140e-02
3.3181986e-01 9.5216359e-01 5.1876604e-01 4.6736390e-02
3.3181986e-01 9.5616359e-01 5.0756404e-01 4.7459643e-02
3.3181986e-01 9.6016359e-01 4.9586479e-01 4.8197312e-02
3.3181986e-01 9.6416359e-01 4.8362427e-01 4.8949829e-02
3.3181986e-01 9.6816359e-01 4.7079174e-01 4.9717645e-02
3.3181986e-01 9.7216359e-01 4.5730815e-01 5.0501233e-02
3.3181986e-01 9.7616359e-01 4.4310408e-01 5.1301088e-02
3.3181986e-01 9.8016359e-01 4.2809696e-01 5.2117731e-02
3.3181986e-01 9.8416359e-01 4.1218722e-01 5.2951706e-02
3.3181986e-01 9.8816359e-01 3.9525284e-01 5.3803586e-02
3.3181986e-01 9.9216359e-01 3.7714143e-01 5.4673974e-02
3.3181986e-01 9.9616359e-01 3.5765823e-01 5.5563503e-02
3.3181986e-01 1.0001636e+00 3.3654711e-01 5.6472843e-02
3.3181986e-01 1.0041636e+00 3.1345892e-01 5.7402697e-02
3.3181986e-01 1.0081636e+00 2.8789492e-01 5.8353812e-02
3.3181986e-01 1.0121636e+00 2.5909566e-01 5.9326974e-02
3.3181986e-01 1.0161636e+00 2.2579301e-01 6.0323017e-02
3.3181986e-01 1.0201636e+00 1.8553449e-01 6.1342826e-02
3.3181986e-01 1.0241636e+00 1.3204171e-01 6.2387338e-02
3.3181986e-01 1.0281636e+00 3.1385149e-07 6.3457552e-02
3.3181986e-01 1.0400000e+00 1.3903259e-17 6.4538308e-02
3.3181986e-01 1.0600000e+00 7.0690914e-10 6.6385927e-02
3.3181986e-01 1.0800000e+00 6.1814276e-11 6.8260541e-02
3.3181986e-01 1.1000000e+00 2.9270174e-11 7.0162172e-02
3.3181986e-01 1.1200000e+00 5.8545031e-12 7.2090835e-02
3.3181986e-01 1.1400000e+00 6.0242326e-12 7.4046539e-02
3.3181986e-01 1.1600000e+00 1.9535361e-15 7.6029284e-02
3.3181986e-01 1.1800000e+00 0.0000000e+00 7.8039063e-02
3.3181986e-01 1.2000000e+00 7.6587101e-16 8.0075863e-02
3.3181986e-01 1.2200000e+00 5.9922561e-12 8.2139666e-02
3.3181986e-01 1.2400000e+00 2.9765086e-13 8.4230446e-02
3.3903333e-01 0.0000000e+00 9.6132881e-01 9.4470371e-14
3.3903333e-01 2.0000000e-02 9.6126128e-01 2.8652674e-04
3.3903333e-01 4.0000000e-02 9.6105839e-01 5.7410968e-04
3.3903333e-01 6.0000000e-02 9.6071925e-01 8.6380959e-04
3.3903333e-01 8.0000000e-02 9.6024238e-01 1.1566964e-03
3.3903333e-01 1.0000000e-01 9.5962568e-01 1.4538539e-03
3.3903333e-01 1.2000000e-01 9.5886643e-01 1.7563844e-03
3.3903333e-01 1.4000000e-01 9.5796127e-01 2.0654137e-03
3.3903333e-01 1.6000000e-01 9.5690615e-01 2.3820962e-03
3.3903333e-01 1.8000000e-01 9.5569637e-01 2.7076197e-03
3.3903333e-01 2.0000000e-01 9.5432644e-01 3.0432117e-03
3.3903333e-01 2.2000000e-01 9.5279015e-01 3.3901444e-03
3.3903333e-01 2.4000000e-01 9.5108042e-01 3.7497410e-03
3.3903333e-01 2.6000000e-01 9.4918933e-01 4.1233826e-03
3.3903333e-01 2.8000000e-01 9.4710799e-01 4.5125144e-03
3.3903333e-01 3.0000000e-01 9.4482652e-01 4.9186538e-03
3.3903333e-01 3.2000000e-01 9.4233391e-01 5.3433978e-03
3.3903333e-01 3.4000000e-01 9.3961797e-01 5.7884322e-03
3.3903333e-01 3.6000000e-01 9.3666520e-01 6.2555407e-03
3.3903333e-01 3.8000000e-01 9.3346063e-01 6.7466151e-03
3.3903333e-01 4.0000000e-01 9.2998774e-01 7.2636670e-03
3.3903333e-01 4.2000000e-01 9.2622821e-01 7.8088398e-03
3.3903333e-01 4.4000000e-01 9.2216178e-01 8.3844226e-03
3.3903333e-01 4.6000000e-01 9.1776598e-01 8.9928652e-03
3.3903333e-01 4.8000000e-01 9.1301588e-01 9.6367954e-03
3.3903333e-01 5.0000000e-01 9.0788376e-01 1.0319038e-02
3.3903333e-01 5.2000000e-01 9.0233873e-01 1.1042635e-02
3.3903333e-01 5.4000000e-01 8.9634633e-01 1.1810871e-02
3.3903333e-01 5.6000000e-01 8.8986791e-01 1.2627301e-02
3.3903333e-01 5.8000000e-01 8.8286012e-01 1.3495778e-02
3.3903333e-01 6.0000000e-01 8.7527402e-01 1.4420492e-02
3.3903333e-01 6.2000000e-01 8.6705425e-01 1.5406008e-02
3.3903333e-01 6.4000000e-01 8.5813783e-01 1.6457315e-02
3.3903333e-01 6.6000000e-01 8.4845279e-01 1.7579879e-02
3.3903333e-01 6.8000000e-01 8.3791638e-01 1.8779708e-02
3.3903333e-01 7.0000000e-01 8.2643285e-01 2.0063424e-02
3.3903333e-01 7.2000000e-01 8.1389064e-01 2.1438353e-02
3.3903333e-01 7.4000000e-01 8.0015864e-01 2.2912631e-02
3.3903333e-01 7.6000000e-01 7.8508134e-01 2.4495330e-02
3.3903333e-01 7.8000000e-01 7.6847233e-01 2.6196609e-02
3.3903333e-01 8.0000000e-01 7.5010535e-01 2.8027900e-02
3.3903333e-01 8.2000000e-01 7.2970180e-01 3.0002142e-02
3.3903333e-01 8.4000000e-01 7.0691268e-01 3.2134064e-02
3.3903333e-01 8.6000000e-01 6.8129181e-01 3.4440547e-02
3.3903333e-01 8.8000000e-01 6.5225419e-01 3.6941082e-02
3.3903333e-01 9.0000000e-01 6.1900828e-01 3.9658375e-02
3.3903333e-01 9.2000000e-01 5.8043843e-01 4.2619124e-02
3.3903333e-01 9.4000000e-01 5.3488315e-01 4.5855082e-02
3.3903333e-01 9.4511403e-01 5.2182462e-01 4.6731149e-02
3.3903333e-01 9.4911403e-01 5.1113866e-01 4.7431093e-02
3.3903333e-01 9.5311403e-01 5.0000249e-01 4.8144348e-02
3.3903333e-01 9.5711403e-01 4.8837852e-01 4.8871291e-02
3.3903333e-01 9.6111403e-01 4.7622380e-01 4.9612314e-02
3.3903333e-01 9.6511403e-01 4.6348878e-01 5.0367824e-02
3.3903333e-01 9.6911403e-01 4.5011581e-01 5.1138251e-02
3.3903333e-01 9.7311403e-01 4.3603710e-01 5.1924040e-02
3.3903333e-01 9.7711403e-01 4.2117203e-01 5.2725659e-02
3.3903333e-01 9.8111403e-01 4.0542337e-01 5.3543598e-02
3.3903333e-01 9.8511403e-01 3.8867195e-01 5.4378368e-02
3.3903333e-01 9.8911403e-01 3.7076890e-01 5.5230510e-02
3.3903333e-01 9.9311403e-01 3.5152394e-01 5.6100586e-02
3.3903333e-01 9.9711403e-01 3.3068672e-01 5.6989192e-02
3.3903333e-01 1.0011140e+00 3.0791593e-01 5.7896951e-02
3.3903333e-01 1.0051140e+00 2.8272381e-01 5.8824521e-02
3.3903333e-01 1.0091140e+00 2.5436738e-01 5.9772596e-02
3.3903333e-01 1.0131140e+00 2.2160545e-01 6.0741908e-02
3.3903333e-01 1.0171140e+00 1.8203665e-01 6.1733230e-02
3.3903333e-01 1.0211140e+00 1.2951047e-01 6.2747380e-02
3.3903333e-01 1.0251140e+00 5.6926971e-07 6.3785224e-02
3.3903333e-01 1.0400000e+00 0.0000000e+00 6.5145899e-02
3.3903333e-01 1.0600000e+00 5.3444189e-12 6.6997367e-02
3.3903333e-01 1.0800000e+00 6.8025968e-11 6.8875630e-02
3.3903333e-01 1.1000000e+00 5.2883793e-12 7.0780718e-02
3.3903333e-01 1.1200000e+00 3.1596518e-12 7.2712654e-02
3.3903333e-01 1.1400000e+00 1.1609636e-12 7.4671451e-02
3.3903333e-01 1.1600000e+00 5.4445954e-12 7.6657118e-02
3.3903333e-01 1.1800000e+00 0.0000000e+00 7.8669654e-02
3.3903333e-01 1.2000000e+00 2.1058873e-12 8.0709052e-02
3.3903333e-01 1.2200000e+00 8.1295533e-12 8.2775301e-02
3.3903333e-01 1.2400000e+00 1.8323244e-11 8.4868381e-02
3.4624681e-01 0.0000000e+00 9.5775263e-01 8.9719755e-16
3.4624681e-01 2.0000000e-02 9.5768186e-01 3.0664087e-04
3.4624681e-01 4.0000000e-02 9.5746926e-01 6.1436819e-04
3.4624681e-01 6.0000000e-02 9.5711391e-01 9.2427300e-04
3.4624681e-01 8.0000000e-02 9.5661431e-01 1.2374554e-03
3.4624681e-01 1.0000000e-01 9.5596831e-01 1.5550293e-03
3.4624681e-01 1.2000000e-01 9.5517314e-01 1.8781270e-03
3.4624681e-01 1.4000000e-01 9.5422538e-01 2.2079043e-03
3.4624681e-01 1.6000000e-01 9.5312092e-01 2.5455453e-03
3.4624681e-01 1.8000000e-01 9.5185494e-01 2.8922674e-03
3.4624681e-01 2.0000000e-01 9.5042188e-01 3.2493274e-03
3.4624681e-01 2.2000000e-01 9.4881538e-01 3.6180264e-03
3.4624681e-01 2.4000000e-01 9.4702826e-01 3.9997165e-03
3.4624681e-01 2.6000000e-01 9.4505245e-01 4.3958068e-03
3.4624681e-01 2.8000000e-01 9.4287889e-01 4.8077704e-03
3.4624681e-01 3.0000000e-01 9.4049753e-01 5.2371518e-03
3.4624681e-01 3.2000000e-01 9.3789718e-01 5.6855745e-03
3.4624681e-01 3.4000000e-01 9.3506542e-01 6.1547497e-03
3.4624681e-01 3.6000000e-01 9.3198852e-01 6.6464858e-03
3.4624681e-01 3.8000000e-01 9.2865127e-01 7.1626979e-03
3.4624681e-01 4.0000000e-01 9.2503685e-01 7.7054196e-03
3.4624681e-01 4.2000000e-01 9.2112667e-01 8.2768144e-03
3.4624681e-01 4.4000000e-01 9.1690011e-01 8.8791897e-03
3.4624681e-01 4.6000000e-01 9.1233434e-01 9.5150116e-03
3.4624681e-01 4.8000000e-01 9.0740405e-01 1.0186921e-02
3.4624681e-01 5.0000000e-01 9.0208107e-01 1.0897752e-02
3.4624681e-01 5.2000000e-01 8.9633403e-01 1.1650554e-02
3.4624681e-01 5.4000000e-01 8.9012792e-01 1.2448613e-02
3.4624681e-01 5.6000000e-01 8.8342354e-01 1.3295478e-02
3.4624681e-01 5.8000000e-01 8.7617682e-01 1.4194995e-02
3.4624681e-01 6.0000000e-01 8.6833812e-01 1.5151334e-02
3.4624681e-01 6.2000000e-01 8.5985122e-01 1.6169034e-02
3.4624681e-01 6.4000000e-01 8.5065219e-01 1.7253046e-02
3.4624681e-01 6.6000000e-01 8.4066795e-01 1.8408785e-02
3.4624681e-01 6.8000000e-01 8.2981449e-01 1.9642192e-02
3.4624681e-01 7.0000000e-01 8.1799456e-01 2.0959802e-02
3.4624681e-01 7.2000000e-01 8.0509480e-01 2.2368833e-02
3.4624681e-01 7.4000000e-01 7.9098196e-01 2.3877283e-02
3.4624681e-01 7.6000000e-01 7.7549789e-01 2.5494048e-02
3.4624681e-01 7.8000000e-01 7.5845284e-01 2.7229070e-02
3.4624681e-01 8.0000000e-01 7.3961628e-01 2.9093509e-02
3.4624681e-01 8.2000000e-01 7.1870393e-01 3.1099960e-02
3.4624681e-01 8.4000000e-01 6.9535901e-01 3.3262719e-02
3.4624681e-01 8.6000000e-01 6.6912425e-01 3.5598120e-02
3.4624681e-01 8.8000000e-01 6.3939807e-01 3.8124958e-02
3.4624681e-01 9.0000000e-01 6.0536262e-01 4.0865039e-02
3.4624681e-01 9.2000000e-01 5.6585745e-01 4.3843899e-02
3.4624681e-01 9.4000000e-01 5.1913708e-01 4.7091757e-02
3.4624681e-01 9.4185247e-01 5.1435709e-01 4.7407419e-02
3.4624681e-01 9.4585247e-01 5.0373220e-01 4.8098083e-02
3.4624681e-01 9.4985247e-01 4.9266542e-01 4.8801408e-02
3.4624681e-01 9.5385247e-01 4.8112006e-01 4.9517734e-02
3.4624681e-01 9.5785247e-01 4.6905412e-01 5.0247419e-02
3.4624681e-01 9.6185247e-01 4.5641922e-01 5.0990832e-02
3.4624681e-01 9.6585247e-01 4.4315902e-01 5.1748362e-02
3.4624681e-01 9.6985247e-01 4.2920729e-01 5.2520410e-02
3.4624681e-01 9.7385247e-01 4.1448526e-01 5.3307398e-02
3.4624681e-01 9.7785247e-01 3.9889791e-01 5.4109767e-02
3.4624681e-01 9.8185247e-01 3.8232876e-01 5.4927976e-02
3.4624681e-01 9.8585247e-01 3.6463228e-01 5.5762507e-02
3.4624681e-01 9.8985247e-01 3.4562238e-01 5.6613864e-02
3.4624681e-01 9.9385247e-01 3.2505424e-01 5.7482576e-02
3.4624681e-01 9.9785247e-01 3.0259393e-01 5.8369197e-02
3.4624681e-01 1.0018525e+00 2.7776407e-01 5.9274309e-02
3.4624681e-01 1.0058525e+00 2.4983726e-01 6.0198524e-02
3.4624681e-01 1.0098525e+00 2.1759789e-01 6.1142488e-02
3.4624681e-01 1.0138525e+00 1.7869304e-01 6.2106878e-02
3.4624681e-01 1.0178525e+00 1.2709372e-01 6.3092409e-02
3.4624681e-01 1.0218525e+00 0.0000000e+00 6.4099839e-02
3.4624681e-01 1.0400000e+00 3.1633287e-12 6.5760529e-02
3.4624681e-01 1.0600000e+00 1.3727097e-12 6.7616056e-02
3.4624681e-01 1.0800000e+00 0.0000000e+00 6.9498175e-02
3.4624681e-01 1.1000000e+00 9.6271283e-15 7.1406923e-02
3.4624681e-01 1.1200000e+00 0.0000000e+00 7.3342330e-02
3.4624681e-01 1.1400000e+00 4.1144581e-15 7.5304416e-02
3.4624681e-01 1.1600000e+00 2.4693025e-12 7.7293196e-02
3.4624681e-01 1.1800000e+00 0.0000000e+00 7.9308676e-02
3.4624681e-01 1.2000000e+00 8.2665673e-13 8.1350856e-02
3.4624681e-01 1.2200000e+00 9.5583524e-13 8.3419730e-02
3.4624681e-01 1.2400000e+00 2.3163526e-12 8.5515284e-02
3.5346029e-01 0.0000000e+00 9.5397274e-01 7.4989607e-16
3.5346029e-01 2.0000000e-02 9.5389872e-01 3.2733527e-04
3.5346029e-01 4.0000000e-02 9.5367634e-01 6.5578621e-04
3.5346029e-01 6.0000000e-02 9.5330468e-01 9.8647302e-04
3.5346029e-01 8.0000000e-02 9.5278221e-01 1.3205249e-03
3.5346029e-01 1.0000000e-01 9.5210673e-01 1.6590849e-03
3.5346029e-01 1.2000000e-01 9.5127544e-01 2.0033142e-03
3.5346029e-01 1.4000000e-01 9.5028484e-01 2.3543974e-03
3.5346029e-01 1.6000000e-01 9.4913074e-01 2.7135471e-03
3.5346029e-01 1.8000000e-01 9.4780825e-01 3.0820092e-03
3.5346029e-01 2.0000000e-01 9.4631169e-01 3.4610685e-03
3.5346029e-01 2.2000000e-01 9.4463460e-01 3.8520540e-03
3.5346029e-01 2.4000000e-01 9.4276968e-01 4.2563451e-03
3.5346029e-01 2.6000000e-01 9.4070869e-01 4.6753777e-03
3.5346029e-01 2.8000000e-01 9.3844244e-01 5.1106514e-03
3.5346029e-01 3.0000000e-01 9.3596069e-01 5.5637361e-03
3.5346029e-01 3.2000000e-01 9.3325205e-01 6.0362803e-03
3.5346029e-01 3.4000000e-01 9.3030392e-01 6.5300193e-03
3.5346029e-01 3.6000000e-01 9.2710230e-01 7.0467840e-03
3.5346029e-01 3.8000000e-01 9.2363176e-01 7.5885114e-03
3.5346029e-01 4.0000000e-01 9.1987519e-01 8.1572550e-03
3.5346029e-01 4.2000000e-01 9.1581368e-01 8.7551966e-03
3.5346029e-01 4.4000000e-01 9.1142630e-01 9.3846601e-03
3.5346029e-01 4.6000000e-01 9.0668984e-01 1.0048125e-02
3.5346029e-01 4.8000000e-01 9.0157859e-01 1.0748243e-02
3.5346029e-01 5.0000000e-01 8.9606393e-01 1.1487857e-02
3.5346029e-01 5.2000000e-01 8.9011401e-01 1.2270019e-02
3.5346029e-01 5.4000000e-01 8.8369327e-01 1.3098014e-02
3.5346029e-01 5.6000000e-01 8.7676189e-01 1.3975386e-02
3.5346029e-01 5.8000000e-01 8.6927513e-01 1.4905965e-02
3.5346029e-01 6.0000000e-01 8.6118257e-01 1.5893904e-02
3.5346029e-01 6.2000000e-01 8.5242711e-01 1.6943710e-02
3.5346029e-01 6.4000000e-01 8.4294382e-01 1.8060293e-02
3.5346029e-01 6.6000000e-01 8.3265846e-01 1.9249016e-02
3.5346029e-01 6.8000000e-01 8.2148566e-01 2.0515748e-02
3.5346029e-01 7.0000000e-01 8.0932657e-01 2.1866938e-02
3.5346029e-01 7.2000000e-01 7.9606592e-01 2.3309691e-02
3.5346029e-01 7.4000000e-01 7.8156810e-01 2.4851865e-02
3.5346029e-01 7.6000000e-01 7.6567205e-01 2.6502183e-02
3.5346029e-01 7.8000000e-01 7.4818436e-01 2.8270367e-02
3.5346029e-01 8.0000000e-01 7.2886968e-01 3.0167309e-02
3.5346029e-01 8.2000000e-01 7.0743733e-01 3.2205264e-02
3.5346029e-01 8.4000000e-01 6.8352168e-01 3.4398105e-02
3.5346029e-01 8.6000000e-01 6.5665266e-01 3.6761633e-02
3.5346029e-01 8.8000000e-01 6.2620938e-01 3.9313968e-02
3.5346029e-01 9.0000000e-01 5.9134307e-01 4.2076054e-02
3.5346029e-01 9.2000000e-01 5.5083986e-01 4.5072313e-02
3.5346029e-01 9.3837324e-01 5.0709727e-01 4.8055812e-02
3.5346029e-01 9.4237324e-01 4.9653682e-01 4.8737246e-02
3.5346029e-01 9.4637324e-01 4.8554259e-01 4.9430725e-02
3.5346029e-01 9.5037324e-01 4.7407871e-01 5.0136561e-02
3.5346029e-01 9.5437324e-01 4.6210412e-01 5.0855078e-02
3.5346029e-01 9.5837324e-01 4.4957153e-01 5.1586613e-02
3.5346029e-01 9.6237324e-01 4.3642584e-01 5.2331516e-02
3.5346029e-01 9.6637324e-01 4.2260233e-01 5.3090151e-02
3.5346029e-01 9.7037324e-01 4.0802396e-01 5.3862900e-02
3.5346029e-01 9.7437324e-01 3.9259779e-01 5.4650157e-02
3.5346029e-01 9.7837324e-01 3.7620991e-01 5.5452338e-02
3.5346029e-01 9.8237324e-01 3.5871793e-01 5.6269872e-02
3.5346029e-01 9.8637324e-01 3.3993978e-01 5.7103211e-02
3.5346029e-01 9.9037324e-01 3.1963582e-01 5.7952826e-02
3.5346029e-01 9.9437324e-01 2.9747911e-01 5.8819212e-02
3.5346029e-01 9.9837324e-01 2.7300214e-01 5.9702884e-02
3.5346029e-01 1.0023732e+00 2.4549227e-01 6.0604386e-02
3.5346029e-01 1.0063732e+00 2.1375814e-01 6.1524284e-02
3.5346029e-01 1.0103732e+00 1.7549292e-01 6.2463178e-02
3.5346029e-01 1.0143732e+00 1.2478329e-01 6.3421694e-02
3.5346029e-01 1.0183732e+00 6.8320932e-07 6.4400494e-02
3.5346029e-01 1.0400000e+00 5.3786159e-13 6.6381932e-02
3.5346029e-01 1.0600000e+00 1.1936288e-13 6.8241728e-02
3.5346029e-01 1.0800000e+00 1.3723248e-12 7.0127909e-02
3.5346029e-01 1.1000000e+00 5.4435002e-11 7.2040520e-02
3.5346029e-01 1.1200000e+00 4.8986816e-13 7.3979596e-02
3.5346029e-01 1.1400000e+00 2.1914723e-12 7.5945167e-02
3.5346029e-01 1.1600000e+00 9.2790612e-13 7.7937252e-02
3.5346029e-01 1.1800000e+00 2.9738782e-12 7.9955864e-02
3.5346029e-01 1.2000000e+00 0.0000000e+00 8.2001009e-02
3.5346029e-01 1.2200000e+00 1.3543038e-11 8.4072687e-02
3.5346029e-01 1.2400000e+00 1.3378059e-11 8.6170891e-02
3.6067376e-01 0.0000000e+00 9.4998431e-01 -9.6275814e-15
3.6067376e-01 2.0000000e-02 9.4990701e-01 3.4859259e-04
3.6067376e-01 4.0000000e-02 9.4967480e-01 6.9832900e-04
3.6067376e-01 6.0000000e-02 9.4928674e-01 1.0503575e-03
3.6067376e-01 8.0000000e-02 9.4874126e-01 1.4058355e-03
3.6067376e-01 1.0000000e-01 9.4803614e-01 1.7659338e-03
3.6067376e-01 1.2000000e-01 9.4716852e-01 2.1318416e-03
3.6067376e-01 1.4000000e-01 9.4613483e-01 2.5047711e-03
3.6067376e-01 1.6000000e-01 9.4493081e-01 2.8859622e-03
3.6067376e-01 1.8000000e-01 9.4355149e-01 3.2766883e-03
3.6067376e-01 2.0000000e-01 9.4199109e-01 3.6782608e-03
3.6067376e-01 2.2000000e-01 9.4024303e-01 4.0920354e-03
3.6067376e-01 2.4000000e-01 9.3829988e-01 4.5194174e-03
3.6067376e-01 2.6000000e-01 9.3615327e-01 4.9618684e-03
3.6067376e-01 2.8000000e-01 9.3379385e-01 5.4209128e-03
3.6067376e-01 3.0000000e-01 9.3121120e-01 5.8981448e-03
3.6067376e-01 3.2000000e-01 9.2839375e-01 6.3952363e-03
3.6067376e-01 3.4000000e-01 9.2532865e-01 6.9139447e-03
3.6067376e-01 3.6000000e-01 9.2200173e-01 7.4561223e-03
3.6067376e-01 3.8000000e-01 9.1839725e-01 8.0237259e-03
3.6067376e-01 4.0000000e-01 9.1449784e-01 8.6188273e-03
3.6067376e-01 4.2000000e-01 9.1028429e-01 9.2436248e-03
3.6067376e-01 4.4000000e-01 9.0573532e-01 9.9004563e-03
3.6067376e-01 4.6000000e-01 9.0082737e-01 1.0591813e-02
3.6067376e-01 4.8000000e-01 8.9553429e-01 1.1320356e-02
3.6067376e-01 5.0000000e-01 8.8982702e-01 1.2088934e-02
3.6067376e-01 5.2000000e-01 8.8367321e-01 1.2900598e-02
3.6067376e-01 5.4000000e-01 8.7703673e-01 1.3758632e-02
3.6067376e-01 5.6000000e-01 8.6987713e-01 1.4666570e-02
3.6067376e-01 5.8000000e-01 8.6214896e-01 1.5628227e-02
3.6067376e-01 6.0000000e-01 8.5380098e-01 1.6647732e-02
3.6067376e-01 6.2000000e-01 8.4477520e-01 1.7729561e-02
3.6067376e-01 6.4000000e-01 8.3500562e-01 1.8878580e-02
3.6067376e-01 6.6000000e-01 8.2441675e-01 2.0100095e-02
3.6067376e-01 6.8000000e-01 8.1292178e-01 2.1399905e-02
3.6067376e-01 7.0000000e-01 8.0042013e-01 2.2784366e-02
3.6067376e-01 7.2000000e-01 7.8679445e-01 2.4260471e-02
3.6067376e-01 7.4000000e-01 7.7190656e-01 2.5835937e-02
3.6067376e-01 7.6000000e-01 7.5559220e-01 2.7519311e-02
3.6067376e-01 7.8000000e-01 7.3765385e-01 2.9320102e-02
3.6067376e-01 8.0000000e-01 7.1785080e-01 3.1248931e-02
3.6067376e-01 8.2000000e-01 6.9588509e-01 3.3317722e-02
3.6067376e-01 8.4000000e-01 6.7138096e-01 3.5539935e-02
3.6067376e-01 8.6000000e-01 6.4385360e-01 3.7930851e-02
3.6067376e-01 8.8000000e-01 6.1265961e-01 4.0507937e-02
3.6067376e-01 9.0000000e-01 5.7691373e-01 4.3291309e-02
3.6067376e-01 9.2000000e-01 5.3533828e-01 4.6304327e-02
3.6067376e-01 9.3467060e-01 5.0003560e-01 4.8676158e-02
3.6067376e-01 9.3867060e-01 4.8954260e-01 4.9348427e-02
3.6067376e-01 9.4267060e-01 4.7862368e-01 5.0032162e-02
3.6067376e-01 9.4667060e-01 4.6724378e-01 5.0727647e-02
3.6067376e-01 9.5067060e-01 4.5536273e-01 5.1435178e-02
3.6067376e-01 9.5467060e-01 4.4293426e-01 5.2155060e-02
3.6067376e-01 9.5867060e-01 4.2990449e-01 5.2887611e-02
3.6067376e-01 9.6267060e-01 4.1621008e-01 5.3633162e-02
3.6067376e-01 9.6667060e-01 4.0177565e-01 5.4392056e-02
3.6067376e-01 9.7067060e-01 3.8651026e-01 5.5164650e-02
3.6067376e-01 9.7467060e-01 3.7030241e-01 5.5951316e-02
3.6067376e-01 9.7867060e-01 3.5301270e-01 5.6752443e-02
3.6067376e-01 9.8267060e-01 3.3446285e-01 5.7568433e-02
3.6067376e-01 9.8667060e-01 3.1441815e-01 5.8399710e-02
3.6067376e-01 9.9067060e-01 2.9255830e-01 5.9246712e-02
3.6067376e-01 9.9467060e-01 2.6842512e-01 6.0109901e-02
3.6067376e-01 9.9867060e-01 2.4132004e-01 6.0989756e-02
3.6067376e-01 1.0026706e+00 2.1007473e-01 6.1886781e-02
3.6067376e-01 1.0066706e+00 1.7242623e-01 6.2801504e-02
3.6067376e-01 1.0106706e+00 1.2257154e-01 6.3734478e-02
3.6067376e-01 1.0146706e+00 8.2920327e-07 6.4686282e-02
3.6067376e-01 1.0200000e+00 4.1096018e-13 6.5171697e-02
3.6067376e-01 1.0400000e+00 0.0000000e+00 6.7009853e-02
3.6067376e-01 1.0600000e+00 9.3648173e-13 6.8874124e-02
3.6067376e-01 1.0800000e+00 0.0000000e+00 7.0764571e-02
3.6067376e-01 1.1000000e+00 1.2508433e-13 7.2681246e-02
3.6067376e-01 1.1200000e+00 0.0000000e+00 7.4624191e-02
3.6067376e-01 1.1400000e+00 5.0919517e-12 7.6593440e-02
3.6067376e-01 1.1600000e+00 1.3011187e-12 7.8589021e-02
3.6067376e-01 1.1800000e+00 0.0000000e+00 8.0610953e-02
3.6067376e-01 1.2000000e+00 0.0000000e+00 8.2659247e-02
3.6067376e-01 1.2200000e+00 3.3719407e-11 8.4733910e-02
3.6067376e-01 1.2400000e+00 4.9947620e-13 8.6834941e-02
3.6788724e-01 0.0000000e+00 9.4578244e-01 7.7401692e-15
3.6788724e-01 2.0000000e-02 9.4570185e-01 3.7039547e-04
3.6788724e-01 4.0000000e-02 9.4545975e-01 7.4196185e-04
3.6788724e-01 6.0000000e-02 9.4505519e-01 1.1158745e-03
3.6788724e-01 8.0000000e-02 9.4448657e-01 1.4933177e-03
3.6788724e-01 1.0000000e-01 9.4375164e-01 1.8754893e-03
3.6788724e-01 1.2000000e-01 9.4284747e-01 2.2636051e-03
3.6788724e-01 1.4000000e-01 9.4177045e-01 2.6589038e-03
3.6788724e-01 1.6000000e-01 9.4051624e-01 3.0626518e-03
3.6788724e-01 1.8000000e-01 9.3907978e-01 3.4761484e-03
3.6788724e-01 2.0000000e-01 9.3745518e-01 3.9007307e-03
3.6788724e-01 2.2000000e-01 9.3563577e-01 4.3377796e-03
3.6788724e-01 2.4000000e-01 9.3361397e-01 4.7887253e-03
3.6788724e-01 2.6000000e-01 9.3138129e-01 5.2550536e-03
3.6788724e-01 2.8000000e-01 9.2892820e-01 5.7383124e-03
3.6788724e-01 3.0000000e-01 9.2624412e-01 6.2401187e-03
3.6788724e-01 3.2000000e-01 9.2331727e-01 6.7621661e-03
3.6788724e-01 3.4000000e-01 9.2013462e-01 7.3062331e-03
3.6788724e-01 3.6000000e-01 9.1668173e-01 7.8741915e-03
3.6788724e-01 3.8000000e-01 9.1294262e-01 8.4680163e-03
3.6788724e-01 4.0000000e-01 9.0889965e-01 9.0897956e-03
3.6788724e-01 4.2000000e-01 9.0453327e-01 9.7417426e-03
3.6788724e-01 4.4000000e-01 8.9982187e-01 1.0426207e-02
3.6788724e-01 4.6000000e-01 8.9474150e-01 1.1145691e-02
3.6788724e-01 4.8000000e-01 8.8926560e-01 1.1902862e-02
3.6788724e-01 5.0000000e-01 8.8336465e-01 1.2700570e-02
3.6788724e-01 5.2000000e-01 8.7700576e-01 1.3541868e-02
3.6788724e-01 5.4000000e-01 8.7015223e-01 1.4430034e-02
3.6788724e-01 5.6000000e-01 8.6276294e-01 1.5368589e-02
3.6788724e-01 5.8000000e-01 8.5479172e-01 1.6361332e-02
3.6788724e-01 6.0000000e-01 8.4618648e-01 1.7412364e-02
3.6788724e-01 6.2000000e-01 8.3688823e-01 1.8526129e-02
3.6788724e-01 6.4000000e-01 8.2682986e-01 1.9707446e-02
3.6788724e-01 6.6000000e-01 8.1593457e-01 2.0961563e-02
3.6788724e-01 6.8000000e-01 8.0411398e-01 2.2294204e-02
3.6788724e-01 7.0000000e-01 7.9126565e-01 2.3711635e-02
3.6788724e-01 7.2000000e-01 7.7726994e-01 2.5220733e-02
3.6788724e-01 7.4000000e-01 7.6198585e-01 2.6829073e-02
3.6788724e-01 7.6000000e-01 7.4524559e-01 2.8545029e-02
3.6788724e-01 7.8000000e-01 7.2684704e-01 3.0377894e-02
3.6788724e-01 8.0000000e-01 7.0654344e-01 3.2338026e-02
3.6788724e-01 8.2000000e-01 6.8402860e-01 3.4437022e-02
3.6788724e-01 8.4000000e-01 6.5891511e-01 3.6687938e-02
3.6788724e-01 8.6000000e-01 6.3070113e-01 3.9105551e-02
3.6788724e-01 8.8000000e-01 5.9871694e-01 4.1706698e-02
3.6788724e-01 9.0000000e-01 5.6203416e-01 4.4510701e-02
3.6788724e-01 9.2000000e-01 5.1929851e-01 4.7539906e-02
3.6788724e-01 9.3073873e-01 4.9316245e-01 4.9268246e-02
3.6788724e-01 9.3473873e-01 4.8273954e-01 4.9931431e-02
3.6788724e-01 9.3873873e-01 4.7189838e-01 5.0605536e-02
3.6788724e-01 9.4273873e-01 4.6060461e-01 5.1290821e-02
3.6788724e-01 9.4673873e-01 4.4881896e-01 5.1987554e-02
3.6788724e-01 9.5073873e-01 4.3649612e-01 5.2696014e-02
3.6788724e-01 9.5473873e-01 4.2358335e-01 5.3416490e-02
3.6788724e-01 9.5873873e-01 4.1001864e-01 5.4149281e-02
3.6788724e-01 9.6273873e-01 3.9572819e-01 5.4894698e-02
3.6788724e-01 9.6673873e-01 3.8062295e-01 5.5653064e-02
3.6788724e-01 9.7073873e-01 3.6459369e-01 5.6424715e-02
3.6788724e-01 9.7473873e-01 3.4750389e-01 5.7209999e-02
3.6788724e-01 9.7873873e-01 3.2917884e-01 5.8009279e-02
3.6788724e-01 9.8273873e-01 3.0938852e-01 5.8822933e-02
3.6788724e-01 9.8673873e-01 2.8781893e-01 5.9651355e-02
3.6788724e-01 9.9073873e-01 2.6402080e-01 6.0494954e-02
3.6788724e-01 9.9473873e-01 2.3730888e-01 6.1354160e-02
3.6788724e-01 9.9873873e-01 2.0653685e-01 6.2229418e-02
3.6788724e-01 1.0027387e+00 1.6948355e-01 6.3121196e-02
3.6788724e-01 1.0067387e+00 1.2045133e-01 6.4029982e-02
3.6788724e-01 1.0107387e+00 5.9319925e-07 6.4956287e-02
3.6788724e-01 1.0200000e+00 2.1115900e-12 6.5800986e-02
3.6788724e-01 1.0400000e+00 3.0346017e-12 6.7644040e-02
3.6788724e-01 1.0600000e+00 4.7827784e-13 6.9512992e-02
3.6788724e-01 1.0800000e+00 1.6361718e-11 7.1407908e-02
3.6788724e-01 1.1000000e+00 0.0000000e+00 7.3328847e-02
3.6788724e-01 1.1200000e+00 9.5373014e-12 7.5275857e-02
3.6788724e-01 1.1400000e+00 1.4604362e-12 7.7248980e-02
3.6788724e-01 1.1600000e+00 1.5577747e-11 7.9248248e-02
3.6788724e-01 1.1800000e+00 3.0390493e-11 8.1273687e-02
3.6788724e-01 1.2000000e+00 1.0991205e-11 8.3325315e-02
3.6788724e-01 1.2200000e+00 3.6678998e-12 8.5403144e-02
3.6788724e-01 1.2400000e+00 4.0621665e-12 8.7507179e-02
3.7510071e-01 0.0000000e+00 9.4136213e-01 7.8372907e-14
3.7510071e-01 2.0000000e-02 9.4127822e-01 3.9272666e-04
3.7510071e-01 4.0000000e-02 9.4102618e-01 7.8665026e-04
3.7510071e-01 6.0000000e-02 9.4060503e-01 1.1829722e-03
3.7510071e-01 8.0000000e-02 9.4001314e-01 1.5829026e-03
3.7510071e-01 1.0000000e-01 9.3924822e-01 1.9876650e-03
3.7510071e-01 1.2000000e-01 9.3830730e-01 2.3985011e-03
3.7510071e-01 1.4000000e-01 9.3718670e-01 2.8166749e-03
3.7510071e-01 1.6000000e-01 9.3588202e-01 3.2434780e-03
3.7510071e-01 1.8000000e-01 9.3438808e-01 3.6802344e-03
3.7510071e-01 2.0000000e-01 9.3269893e-01 4.1283060e-03
3.7510071e-01 2.2000000e-01 9.3080776e-01 4.5890974e-03
3.7510071e-01 2.4000000e-01 9.2870688e-01 5.0640626e-03
3.7510071e-01 2.6000000e-01 9.2638764e-01 5.5547102e-03
3.7510071e-01 2.8000000e-01 9.2384037e-01 6.0626102e-03
3.7510071e-01 3.0000000e-01 9.2105429e-01 6.5894012e-03
3.7510071e-01 3.2000000e-01 9.1801745e-01 7.1367971e-03
3.7510071e-01 3.4000000e-01 9.1471659e-01 7.7065958e-03
3.7510071e-01 3.6000000e-01 9.1113703e-01 8.3006870e-03
3.7510071e-01 3.8000000e-01 9.0726254e-01 8.9210623e-03
3.7510071e-01 4.0000000e-01 9.0307517e-01 9.5698247e-03
3.7510071e-01 4.2000000e-01 8.9855508e-01 1.0249200e-02
3.7510071e-01 4.4000000e-01 8.9368029e-01 1.0961550e-02
3.7510071e-01 4.6000000e-01 8.8842647e-01 1.1709382e-02
3.7510071e-01 4.8000000e-01 8.8276662e-01 1.2495370e-02
3.7510071e-01 5.0000000e-01 8.7667073e-01 1.3322365e-02
3.7510071e-01 5.2000000e-01 8.7010539e-01 1.4193418e-02
3.7510071e-01 5.4000000e-01 8.6303326e-01 1.5111797e-02
3.7510071e-01 5.6000000e-01 8.5541256e-01 1.6081012e-02
3.7510071e-01 5.8000000e-01 8.4719633e-01 1.7104841e-02
3.7510071e-01 6.0000000e-01 8.3833158e-01 1.8187358e-02
3.7510071e-01 6.2000000e-01 8.2875831e-01 1.9332969e-02
3.7510071e-01 6.4000000e-01 8.1840817e-01 2.0546446e-02
3.7510071e-01 6.6000000e-01 8.0720298e-01 2.1832976e-02
3.7510071e-01 6.8000000e-01 7.9505264e-01 2.3198209e-02
3.7510071e-01 7.0000000e-01 7.8185269e-01 2.4648315e-02
3.7510071e-01 7.2000000e-01 7.6748099e-01 2.6190057e-02
3.7510071e-01 7.4000000e-01 7.5179344e-01 2.7830869e-02
3.7510071e-01 7.6000000e-01 7.3461829e-01 2.9578951e-02
3.7510071e-01 7.8000000e-01 7.1574828e-01 3.1443383e-02
3.7510071e-01 8.0000000e-01 6.9492982e-01 3.3434262e-02
3.7510071e-01 8.2000000e-01 6.7184733e-01 3.5562867e-02
3.7510071e-01 8.4000000e-01 6.4610005e-01 3.7841858e-02
3.7510071e-01 8.6000000e-01 6.1716635e-01 4.0285525e-02
3.7510071e-01 8.8000000e-01 5.8434569e-01 4.2910099e-02
3.7510071e-01 9.0000000e-01 5.4665844e-01 4.5734135e-02
3.7510071e-01 9.2000000e-01 5.0265787e-01 4.8779018e-02
3.7510071e-01 9.2657171e-01 4.8646815e-01 4.9831824e-02
3.7510071e-01 9.3057171e-01 4.7611770e-01 5.0486019e-02
3.7510071e-01 9.3457171e-01 4.6535641e-01 5.1150619e-02
3.7510071e-01 9.3857171e-01 4.5415067e-01 5.1825861e-02
3.7510071e-01 9.4257171e-01 4.4246199e-01 5.2511991e-02
3.7510071e-01 9.4657171e-01 4.3024600e-01 5.3209262e-02
3.7510071e-01 9.5057171e-01 4.1745106e-01 5.3917938e-02
3.7510071e-01 9.5457171e-01 4.0401642e-01 5.4638290e-02
3.7510071e-01 9.5857171e-01 3.8986976e-01 5.5370600e-02
3.7510071e-01 9.6257171e-01 3.7492384e-01 5.6115160e-02
3.7510071e-01 9.6657171e-01 3.5907163e-01 5.6872274e-02
3.7510071e-01 9.7057171e-01 3.4217928e-01 5.7642256e-02
3.7510071e-01 9.7457171e-01 3.2407553e-01 5.8425432e-02
3.7510071e-01 9.7857171e-01 3.0453479e-01 5.9222142e-02
3.7510071e-01 9.8257171e-01 2.8324908e-01 6.0032738e-02
3.7510071e-01 9.8657171e-01 2.5977758e-01 6.0857588e-02
3.7510071e-01 9.9057171e-01 2.3344779e-01 6.1697073e-02
3.7510071e-01 9.9457171e-01 2.0313434e-01 6.2551591e-02
3.7510071e-01 9.9857171e-01 1.6665604e-01 6.3421557e-02
3.7510071e-01 1.0025717e+00 1.1841600e-01 6.4307403e-02
3.7510071e-01 1.0065717e+00 1.5731790e-06 6.5209581e-02
3.7510071e-01 1.0200000e+00 4.3914491e-13 6.6436094e-02
3.7510071e-01 1.0400000e+00 0.0000000e+00 6.8284252e-02
3.7510071e-01 1.0600000e+00 6.4325706e-11 7.0158088e-02
3.7510071e-01 1.0800000e+00 1.4686641e-12 7.2057674e-02
3.7510071e-01 1.1000000e+00 1.2829378e-13 7.3983075e-02
3.7510071e-01 1.1200000e+00 1.3481185e-12 7.5934346e-02
3.7510071e-01 1.1400000e+00 3.3211175e-12 7.7911535e-02
3.7510071e-01 1.1600000e+00 4.2788741e-13 7.9914681e-02
3.7510071e-01 1.1800000e+00 1.1412826e-12 8.1943815e-02
3.7510071e-01 1.2000000e+00 7.3599148e-13 8.3998961e-02
3.7510071e-01 1.2200000e+00 8.3687291e-13 8.6080136e-02
3.7510071e-01 1.2400000e+00 8.6971362e-13 8.8187352e-02
3.8231419e-01 0.0000000e+00 9.3671825e-01 2.5402009e-14
3.8231419e-01 2.0000000e-02 9.3663101e-01 4.1556903e-04
3.8231419e-01 4.0000000e-02 9.3636896e-01 8.3235997e-04
3.8231419e-01 6.0000000e-02 9.3593112e-01 1.2515991e-03
3.8231419e-01 8.0000000e-02 9.3531582e-01 1.6745215e-03
3.8231419e-01 1.0000000e-01 9.3452074e-01 2.1023755e-03
3.8231419e-01 1.2000000e-01 9.3354285e-01 2.5364271e-03
3.8231419e-01 1.4000000e-01 9.3237842e-01 2.9779647e-03
3.8231419e-01 1.6000000e-01 9.3102296e-01 3.4283041e-03
3.8231419e-01 1.8000000e-01 9.2947122e-01 3.8887929e-03
3.8231419e-01 2.0000000e-01 9.2771713e-01 4.3608163e-03
3.8231419e-01 2.2000000e-01 9.2575379e-01 4.8458018e-03
3.8231419e-01 2.4000000e-01 9.2357336e-01 5.3452256e-03
3.8231419e-01 2.6000000e-01 9.2116705e-01 5.8606179e-03
3.8231419e-01 2.8000000e-01 9.1852503e-01 6.3935698e-03
3.8231419e-01 3.0000000e-01 9.1563635e-01 6.9457397e-03
3.8231419e-01 3.2000000e-01 9.1248886e-01 7.5188607e-03
3.8231419e-01 3.4000000e-01 9.0906907e-01 8.1147483e-03
3.8231419e-01 3.6000000e-01 9.0536207e-01 8.7353090e-03
3.8231419e-01 3.8000000e-01 9.0135136e-01 9.3825493e-03
3.8231419e-01 4.0000000e-01 8.9701869e-01 1.0058586e-02
3.8231419e-01 4.2000000e-01 8.9234389e-01 1.0765655e-02
3.8231419e-01 4.4000000e-01 8.8730463e-01 1.1506126e-02
3.8231419e-01 4.6000000e-01 8.8187617e-01 1.2282516e-02
3.8231419e-01 4.8000000e-01 8.7603106e-01 1.3097499e-02
3.8231419e-01 5.0000000e-01 8.6973878e-01 1.3953927e-02
3.8231419e-01 5.2000000e-01 8.6296536e-01 1.4854845e-02
3.8231419e-01 5.4000000e-01 8.5567284e-01 1.5803512e-02
3.8231419e-01 5.6000000e-01 8.4781870e-01 1.6803423e-02
3.8231419e-01 5.8000000e-01 8.3935515e-01 1.7858333e-02
3.8231419e-01 6.0000000e-01 8.3022826e-01 1.8972286e-02
3.8231419e-01 6.2000000e-01 8.2037692e-01 2.0149651e-02
3.8231419e-01 6.4000000e-01 8.0973149e-01 2.1395149e-02
3.8231419e-01 6.6000000e-01 7.9821226e-01 2.2713906e-02
3.8231419e-01 6.8000000e-01 7.8572729e-01 2.4111495e-02
3.8231419e-01 7.0000000e-01 7.7216990e-01 2.5593991e-02
3.8231419e-01 7.2000000e-01 7.5741519e-01 2.7168041e-02
3.8231419e-01 7.4000000e-01 7.4131563e-01 2.8840938e-02
3.8231419e-01 7.6000000e-01 7.2369504e-01 3.0620708e-02
3.8231419e-01 7.8000000e-01 7.0434042e-01 3.2516223e-02
3.8231419e-01 8.0000000e-01 6.8299039e-01 3.4537324e-02
3.8231419e-01 8.2000000e-01 6.5931865e-01 3.6694975e-02
3.8231419e-01 8.4000000e-01 6.3290909e-01 3.9001454e-02
3.8231419e-01 8.6000000e-01 6.0321702e-01 4.1470579e-02
3.8231419e-01 8.8000000e-01 5.6950562e-01 4.4117992e-02
3.8231419e-01 9.0000000e-01 5.3073409e-01 4.6961521e-02
3.8231419e-01 9.2000000e-01 4.8534316e-01 5.0021629e-02
3.8231419e-01 9.2216347e-01 4.7994307e-01 5.0366596e-02
3.8231419e-01 9.2616347e-01 4.6966717e-01 5.1011904e-02
3.8231419e-01 9.3016347e-01 4.5898764e-01 5.1667131e-02
3.8231419e-01 9.3416347e-01 4.4787154e-01 5.2332494e-02
3.8231419e-01 9.3816347e-01 4.3628117e-01 5.3008218e-02
3.8231419e-01 9.4216347e-01 4.2417304e-01 5.3694534e-02
3.8231419e-01 9.4616347e-01 4.1149653e-01 5.4391683e-02
3.8231419e-01 9.5016347e-01 3.9819212e-01 5.5099910e-02
3.8231419e-01 9.5416347e-01 3.8418892e-01 5.5819472e-02
3.8231419e-01 9.5816347e-01 3.6940138e-01 5.6550635e-02
3.8231419e-01 9.6216347e-01 3.5372456e-01 5.7293672e-02
3.8231419e-01 9.6616347e-01 3.3702718e-01 5.8048867e-02
3.8231419e-01 9.7016347e-01 3.1914124e-01 5.8816516e-02
3.8231419e-01 9.7416347e-01 2.9984540e-01 5.9596922e-02
3.8231419e-01 9.7816347e-01 2.7883739e-01 6.0390404e-02
3.8231419e-01 9.8216347e-01 2.5568450e-01 6.1197289e-02
3.8231419e-01 9.8616347e-01 2.2972636e-01 6.2017921e-02
3.8231419e-01 9.9016347e-01 1.9985764e-01 6.2852653e-02
3.8231419e-01 9.9416347e-01 1.6393542e-01 6.3701855e-02
3.8231419e-01 9.9816347e-01 1.1645933e-01 6.4565911e-02
3.8231419e-01 1.0021635e+00 0.0000000e+00 6.5445222e-02
3.8231419e-01 1.0200000e+00 2.0461977e-11 6.7076789e-02
3.8231419e-01 1.0400000e+00 3.5643726e-13 6.8930254e-02
3.8231419e-01 1.0600000e+00 0.0000000e+00 7.0809174e-02
3.8231419e-01 1.0800000e+00 7.0971042e-11 7.2713628e-02
3.8231419e-01 1.1000000e+00 9.3111745e-11 7.4643688e-02
3.8231419e-01 1.1200000e+00 4.6452285e-11 7.6599415e-02
3.8231419e-01 1.1400000e+00 5.6610877e-12 7.8580862e-02
3.8231419e-01 1.1600000e+00 4.3192965e-12 8.0588075e-02
3.8231419e-01 1.1800000e+00 2.2779580e-14 8.2621089e-02
3.8231419e-01 1.2000000e+00 2.2329053e-12 8.4679936e-02
3.8231419e-01 1.2200000e+00 1.1814876e-11 8.6764639e-02
3.8231419e-01 1.2400000e+00 3.3449466e-12 8.8875214e-02
3.8952766e-01 0.0000000e+00 9.3184554e-01 5.1931868e-17
3.8952766e-01 2.0000000e-02 9.3175495e-01 4.3890563e-04
3.8952766e-01 4.0000000e-02 9.3148283e-01 8.7905710e-04
3.8952766e-01 6.0000000e-02 9.3102819e-01 1.3217046e-03
3.8952766e-01 8.0000000e-02 9.3038934e-01 1.7681069e-03
3.8952766e-01 1.0000000e-01 9.2956391e-01 2.2195361e-03
3.8952766e-01 1.2000000e-01 9.2854883e-01 2.6772816e-03
3.8952766e-01 1.4000000e-01 9.2734029e-01 3.1426551e-03
3.8952766e-01 1.6000000e-01 9.2593373e-01 3.6169952e-03
3.8952766e-01 1.8000000e-01 9.2432383e-01 4.1016723e-03
3.8952766e-01 2.0000000e-01 9.2250440e-01 4.5980934e-03
3.8952766e-01 2.2000000e-01 9.2046843e-01 5.1077080e-03
3.8952766e-01 2.4000000e-01 9.1820794e-01 5.6320132e-03
3.8952766e-01 2.6000000e-01 9.1571402e-01 6.1725597e-03
3.8952766e-01 2.8000000e-01 9.1297665e-01 6.7309580e-03
3.8952766e-01 3.0000000e-01 9.0998471e-01 7.3088854e-03
3.8952766e-01 3.2000000e-01 9.0672584e-01 7.9080925e-03
3.8952766e-01 3.4000000e-01 9.0318634e-01 8.5304114e-03
3.8952766e-01 3.6000000e-01 8.9935103e-01 9.1777635e-03
3.8952766e-01 3.8000000e-01 8.9520316e-01 9.8521689e-03
3.8952766e-01 4.0000000e-01 8.9072416e-01 1.0555756e-02
3.8952766e-01 4.2000000e-01 8.8589353e-01 1.1290770e-02
3.8952766e-01 4.4000000e-01 8.8068856e-01 1.2059590e-02
3.8952766e-01 4.6000000e-01 8.7508409e-01 1.2864734e-02
3.8952766e-01 4.8000000e-01 8.6905221e-01 1.3708879e-02
3.8952766e-01 5.0000000e-01 8.6256187e-01 1.4594875e-02
3.8952766e-01 5.2000000e-01 8.5557850e-01 1.5525759e-02
3.8952766e-01 5.4000000e-01 8.4806348e-01 1.6504780e-02
3.8952766e-01 5.6000000e-01 8.3997353e-01 1.7535415e-02
3.8952766e-01 5.8000000e-01 8.3125996e-01 1.8621395e-02
3.8952766e-01 6.0000000e-01 8.2186784e-01 1.9766734e-02
3.8952766e-01 6.2000000e-01 8.1173486e-01 2.0975758e-02
3.8952766e-01 6.4000000e-01 8.0079001e-01 2.2253141e-02
3.8952766e-01 6.6000000e-01 7.8895189e-01 2.3603942e-02
3.8952766e-01 6.8000000e-01 7.7612658e-01 2.5033656e-02
3.8952766e-01 7.0000000e-01 7.6220493e-01 2.6548265e-02
3.8952766e-01 7.2000000e-01 7.4705903e-01 2.8154298e-02
3.8952766e-01 7.4000000e-01 7.3053749e-01 2.9858907e-02
3.8952766e-01 7.6000000e-01 7.1245919e-01 3.1669949e-02
3.8952766e-01 7.8000000e-01 6.9260463e-01 3.3596088e-02
3.8952766e-01 8.0000000e-01 6.7070362e-01 3.5646911e-02
3.8952766e-01 8.2000000e-01 6.4641755e-01 3.7833080e-02
3.8952766e-01 8.4000000e-01 6.1931252e-01 4.0166498e-02
3.8952766e-01 8.6000000e-01 5.8881696e-01 4.2660525e-02
3.8952766e-01 8.8000000e-01 5.5415107e-01 4.5330241e-02
3.8952766e-01 9.0000000e-01 5.1420053e-01 4.8192773e-02
3.8952766e-01 9.1750779e-01 4.7357766e-01 5.0872217e-02
3.8952766e-01 9.2150779e-01 4.6337818e-01 5.1508748e-02
3.8952766e-01 9.2550779e-01 4.5278207e-01 5.2154740e-02
3.8952766e-01 9.2950779e-01 4.4175701e-01 5.2810392e-02
3.8952766e-01 9.3350779e-01 4.3026607e-01 5.3475910e-02
3.8952766e-01 9.3750779e-01 4.1826660e-01 5.4151504e-02
3.8952766e-01 9.4150779e-01 4.0570898e-01 5.4837393e-02
3.8952766e-01 9.4550779e-01 3.9253482e-01 5.5533804e-02
3.8952766e-01 9.4950779e-01 3.7867460e-01 5.6240968e-02
3.8952766e-01 9.5350779e-01 3.6404440e-01 5.6959126e-02
3.8952766e-01 9.5750779e-01 3.4854126e-01 5.7688527e-02
3.8952766e-01 9.6150779e-01 3.3203636e-01 5.8429428e-02
3.8952766e-01 9.6550779e-01 3.1436482e-01 5.9182095e-02
3.8952766e-01 9.6950779e-01 2.9530934e-01 5.9946804e-02
3.8952766e-01 9.7350779e-01 2.7457313e-01 6.0723839e-02
3.8952766e-01 9.7750779e-01 2.5173118e-01 6.1513496e-02
3.8952766e-01 9.8150779e-01 2.2613478e-01 6.2316082e-02
3.8952766e-01 9.8550779e-01 1.9669779e-01 6.3131915e-02
3.8952766e-01 9.8950779e-01 1.6131393e-01 6.3961324e-02
3.8952766e-01 9.9350779e-01 1.1457553e-01 6.4804651e-02
3.8952766e-01 9.9750779e-01 2.9676738e-06 6.5662254e-02
3.8952766e-01 1.0200000e+00 3.7275373e-11 6.7722846e-02
3.8952766e-01 1.0400000e+00 1.3382793e-13 6.9581817e-02
3.8952766e-01 1.0600000e+00 2.4721721e-14 7.1466019e-02
3.8952766e-01 1.0800000e+00 8.1029372e-13 7.3375539e-02
3.8952766e-01 1.1000000e+00 5.9653184e-13 7.5310452e-02
3.8952766e-01 1.1200000e+00 1.6703597e-12 7.7270827e-02
3.8952766e-01 1.1400000e+00 3.8393686e-11 7.9256723e-02
3.8952766e-01 1.1600000e+00 4.4752263e-14 8.1268190e-02
3.8952766e-01 1.1800000e+00 2.0024406e-11 8.3305271e-02
3.8952766e-01 1.2000000e+00 8.6134593e-14 8.5368002e-02
3.8952766e-01 1.2200000e+00 6.1881294e-12 8.7456412e-02
3.8952766e-01 1.2400000e+00 1.6801775e-11 8.9570522e-02
3.9674114e-01 0.0000000e+00 9.2673856e-01 1.8910311e-16
3.9674114e-01 2.0000000e-02 9.2664460e-01 4.6271973e-04
3.9674114e-01 4.0000000e-02 9.2636235e-01 9.2670818e-04
3.9674114e-01 6.0000000e-02 9.2589080e-01 1.3932384e-03
3.9674114e-01 8.0000000e-02 9.2522825e-01 1.8635919e-03
3.9674114e-01 1.0000000e-01 9.2437227e-01 2.3390633e-03
3.9674114e-01 1.2000000e-01 9.2331974e-01 2.8209645e-03
3.9674114e-01 1.4000000e-01 9.2206680e-01 3.3106294e-03
3.9674114e-01 1.6000000e-01 9.2060882e-01 3.8094183e-03
3.9674114e-01 1.8000000e-01 9.1894035e-01 4.3187230e-03
3.9674114e-01 2.0000000e-01 9.1705515e-01 4.8399718e-03
3.9674114e-01 2.2000000e-01 9.1494605e-01 5.3746344e-03
3.9674114e-01 2.4000000e-01 9.1260497e-01 5.9242279e-03
3.9674114e-01 2.6000000e-01 9.1002282e-01 6.4903221e-03
3.9674114e-01 2.8000000e-01 9.0718943e-01 7.0745460e-03
3.9674114e-01 3.0000000e-01 9.0409350e-01 7.6785940e-03
3.9674114e-01 3.2000000e-01 9.0072245e-01 8.3042333e-03
3.9674114e-01 3.4000000e-01 8.9706235e-01 8.9533110e-03
3.9674114e-01 3.6000000e-01 8.9309778e-01 9.6277622e-03
3.9674114e-01 3.8000000e-01 8.8881168e-01 1.0329619e-02
3.9674114e-01 4.0000000e-01 8.8418520e-01 1.1061020e-02
3.9674114e-01 4.2000000e-01 8.7919746e-01 1.1824219e-02
3.9674114e-01 4.4000000e-01 8.7382537e-01 1.2621599e-02
3.9674114e-01 4.6000000e-01 8.6804333e-01 1.3455682e-02
3.9674114e-01 4.8000000e-01 8.6182294e-01 1.4329146e-02
3.9674114e-01 5.0000000e-01 8.5513260e-01 1.5244835e-02
3.9674114e-01 5.2000000e-01 8.4793713e-01 1.6205779e-02
3.9674114e-01 5.4000000e-01 8.4019717e-01 1.7215212e-02
3.9674114e-01 5.6000000e-01 8.3186864e-01 1.8276594e-02
3.9674114e-01 5.8000000e-01 8.2290191e-01 1.9393630e-02
3.9674114e-01 6.0000000e-01 8.1324096e-01 2.0570301e-02
3.9674114e-01 6.2000000e-01 8.0282221e-01 2.1810891e-02
3.9674114e-01 6.4000000e-01 7.9157312e-01 2.3120020e-02
3.9674114e-01 6.6000000e-01 7.7941048e-01 2.4502685e-02
3.9674114e-01 6.8000000e-01 7.6623818e-01 2.5964301e-02
3.9674114e-01 7.0000000e-01 7.5194437e-01 2.7510754e-02
3.9674114e-01 7.2000000e-01 7.3639775e-01 2.9148458e-02
3.9674114e-01 7.4000000e-01 7.1944268e-01 3.0884424e-02
3.9674114e-01 7.6000000e-01 7.0089247e-01 3.2726339e-02
3.9674114e-01 7.8000000e-01 6.8052023e-01 3.4682663e-02
3.9674114e-01 8.0000000e-01 6.5804573e-01 3.6762740e-02
3.9674114e-01 8.2000000e-01 6.3311623e-01 3.8976929e-02
3.9674114e-01 8.4000000e-01 6.0527714e-01 4.1336773e-02
3.9674114e-01 8.6000000e-01 5.7392531e-01 4.3855189e-02
3.9674114e-01 8.8000000e-01 5.3822980e-01 4.6546715e-02
3.9674114e-01 9.0000000e-01 4.9698716e-01 4.9427808e-02
3.9674114e-01 9.1259826e-01 4.6736248e-01 5.1348292e-02
3.9674114e-01 9.1659826e-01 4.5724109e-01 5.1976163e-02
3.9674114e-01 9.2059826e-01 4.4672985e-01 5.2613063e-02
3.9674114e-01 9.2459826e-01 4.3579708e-01 5.3259173e-02
3.9674114e-01 9.2859826e-01 4.2440652e-01 5.3914683e-02
3.9674114e-01 9.3259826e-01 4.1251637e-01 5.4579786e-02
3.9674114e-01 9.3659826e-01 4.0007793e-01 5.5254681e-02
3.9674114e-01 9.4059826e-01 3.8703391e-01 5.5939573e-02
3.9674114e-01 9.4459826e-01 3.7331611e-01 5.6634677e-02
3.9674114e-01 9.4859826e-01 3.5884215e-01 5.7340209e-02
3.9674114e-01 9.5259826e-01 3.4351097e-01 5.8056396e-02
3.9674114e-01 9.5659826e-01 3.2719610e-01 5.8783471e-02
3.9674114e-01 9.6059826e-01 3.0973563e-01 5.9521675e-02
3.9674114e-01 9.6459826e-01 2.9091615e-01 6.0271257e-02
3.9674114e-01 9.6859826e-01 2.7044608e-01 6.1032474e-02
3.9674114e-01 9.7259826e-01 2.4790784e-01 6.1805593e-02
3.9674114e-01 9.7659826e-01 2.2266384e-01 6.2590888e-02
3.9674114e-01 9.8059826e-01 1.9364636e-01 6.3388646e-02
3.9674114e-01 9.8459826e-01 1.5878434e-01 6.4199161e-02
3.9674114e-01 9.8859826e-01 1.1275918e-01 6.5022740e-02
3.9674114e-01 9.9259826e-01 0.0000000e+00 6.5859700e-02
3.9674114e-01 1.0000000e+00 0.0000000e+00 6.6534281e-02
3.9674114e-01 1.0200000e+00 1.5813819e-11 6.8374048e-02
3.9674114e-01 1.0400000e+00 5.7981734e-12 7.0238721e-02
3.9674114e-01 1.0600000e+00 0.0000000e+00 7.2128401e-02
3.9674114e-01 1.0800000e+00 2.2576180e-14 7.4043179e-02
3.9674114e-01 1.1000000e+00 2.7393350e-13 7.5983139e-02
3.9674114e-01 1.1200000e+00 5.6885892e-13 7.7948352e-02
3.9674114e-01 1.1400000e+00 3.2883382e-11 7.9938885e-02
3.9674114e-01 1.1600000e+00 5.0427732e-12 8.1954792e-02
3.9674114e-01 1.1800000e+00 1.5872202e-12 8.3996124e-02
3.9674114e-01 1.2000000e+00 4.9977301e-12 8.6062921e-02
3.9674114e-01 1.2200000e+00 4.8162399e-12 8.8155217e-02
3.9674114e-01 1.2400000e+00 2.7197413e-14 9.0273041e-02
4.0395461e-01 0.0000000e+00 9.2139170e-01 -3.6989533e-15
4.0395461e-01 2.0000000e-02 9.2129433e-01 4.8699484e-04
4.0395461e-01 4.0000000e-02 9.2100188e-01 9.7528026e-04
4.0395461e-01 6.0000000e-02 9.2051331e-01 1.4661511e-03
4.0395461e-01 8.0000000e-02 9.1982688e-01 1.9609106e-03
4.0395461e-01 1.0000000e-01 9.1894014e-01 2.4608750e-03
4.0395461e-01 1.2000000e-01 9.1784990e-01 2.9673774e-03
4.0395461e-01 1.4000000e-01 9.1655224e-01 3.4817728e-03
4.0395461e-01 1.6000000e-01 9.1504246e-01 4.0054424e-03
4.0395461e-01 1.8000000e-01 9.1331501e-01 4.5397983e-03
4.0395461e-01 2.0000000e-01 9.1136355e-01 5.0862885e-03
4.0395461e-01 2.2000000e-01 9.0918079e-01 5.6464024e-03
4.0395461e-01 2.4000000e-01 9.0675850e-01 6.2216754e-03
4.0395461e-01 2.6000000e-01 9.0408746e-01 6.8136955e-03
4.0395461e-01 2.8000000e-01 9.0115732e-01 7.4241088e-03
4.0395461e-01 3.0000000e-01 8.9795658e-01 8.0546259e-03
4.0395461e-01 3.2000000e-01 8.9447245e-01 8.7070289e-03
4.0395461e-01 3.4000000e-01 8.9069076e-01 9.3831788e-03
4.0395461e-01 3.6000000e-01 8.8659584e-01 1.0085023e-02
4.0395461e-01 3.8000000e-01 8.8217033e-01 1.0814604e-02
4.0395461e-01 4.0000000e-01 8.7739503e-01 1.1574069e-02
4.0395461e-01 4.2000000e-01 8.7224873e-01 1.2365679e-02
4.0395461e-01 4.4000000e-01 8.6670791e-01 1.3191822e-02
4.0395461e-01 4.6000000e-01 8.6074652e-01 1.4055020e-02
4.0395461e-01 4.8000000e-01 8.5433563e-01 1.4957949e-02
4.0395461e-01 5.0000000e-01 8.4744308e-01 1.5903447e-02
4.0395461e-01 5.2000000e-01 8.4003300e-01 1.6894535e-02
4.0395461e-01 5.4000000e-01 8.3206530e-01 1.7934433e-02
4.0395461e-01 5.6000000e-01 8.2349500e-01 1.9026579e-02
4.0395461e-01 5.8000000e-01 8.1427150e-01 2.0174652e-02
4.0395461e-01 6.0000000e-01 8.0433756e-01 2.1382599e-02
4.0395461e-01 6.2000000e-01 7.9362824e-01 2.2654659e-02
4.0395461e-01 6.4000000e-01 7.8206934e-01 2.3995400e-02
4.0395461e-01 6.6000000e-01 7.6957567e-01 2.5409753e-02
4.0395461e-01 6.8000000e-01 7.5604870e-01 2.6903054e-02
4.0395461e-01 7.0000000e-01 7.4137359e-01 2.8481092e-02
4.0395461e-01 7.2000000e-01 7.2541529e-01 3.0150166e-02
4.0395461e-01 7.4000000e-01 7.0801335e-01 3.1917147e-02
4.0395461e-01 7.6000000e-01 6.8897482e-01 3.3789556e-02
4.0395461e-01 7.8000000e-01 6.6806442e-01 3.5775652e-02
4.0395461e-01 8.0000000e-01 6.4499043e-01 3.7884537e-02
4.0395461e-01 8.2000000e-01 6.1938373e-01 4.0126280e-02
4.0395461e-01 8.4000000e-01 5.9076564e-01 4.2512072e-02
4.0395461e-01 8.6000000e-01 5.5849567e-01 4.5054402e-02
4.0395461e-01 8.8000000e-01 5.2168156e-01 4.7767288e-02
4.0395461e-01 9.0000000e-01 4.7901069e-01 5.0666546e-02
4.0395461e-01 9.0742826e-01 4.6128821e-01 5.1794373e-02
4.0395461e-01 9.1142826e-01 4.5124642e-01 5.2413706e-02
4.0395461e-01 9.1542826e-01 4.4082136e-01 5.3041658e-02
4.0395461e-01 9.1942826e-01 4.2998194e-01 5.3678398e-02
4.0395461e-01 9.2342826e-01 4.1869259e-01 5.4324099e-02
4.0395461e-01 9.2742826e-01 4.0691228e-01 5.4978936e-02
4.0395461e-01 9.3142826e-01 3.9459321e-01 5.5643094e-02
4.0395461e-01 9.3542826e-01 3.8167916e-01 5.6316761e-02
4.0395461e-01 9.3942826e-01 3.6810314e-01 5.7000129e-02
4.0395461e-01 9.4342826e-01 3.5378430e-01 5.7693398e-02
4.0395461e-01 9.4742826e-01 3.3862336e-01 5.8396774e-02
4.0395461e-01 9.5142826e-01 3.2249614e-01 5.9110469e-02
4.0395461e-01 9.5542826e-01 3.0524353e-01 5.9834701e-02
4.0395461e-01 9.5942826e-01 2.8665586e-01 6.0569696e-02
4.0395461e-01 9.6342826e-01 2.6644658e-01 6.1315686e-02
4.0395461e-01 9.6742826e-01 2.4420519e-01 6.2072911e-02
4.0395461e-01 9.7142826e-01 2.1930481e-01 6.2841621e-02
4.0395461e-01 9.7542826e-01 1.9069542e-01 6.3622071e-02
4.0395461e-01 9.7942826e-01 1.5633982e-01 6.4414527e-02
4.0395461e-01 9.8342826e-01 1.1100522e-01 6.5219262e-02
4.0395461e-01 9.8742826e-01 2.4362068e-06 6.6036563e-02
4.0395461e-01 1.0000000e+00 4.4411341e-12 6.7184289e-02
4.0395461e-01 1.0200000e+00 6.7487616e-11 6.9030183e-02
4.0395461e-01 1.0400000e+00 2.1045754e-13 7.0900752e-02
4.0395461e-01 1.0600000e+00 8.6391303e-14 7.2796102e-02
4.0395461e-01 1.0800000e+00 2.9020533e-11 7.4716331e-02
4.0395461e-01 1.1000000e+00 1.8574231e-14 7.6661526e-02
4.0395461e-01 1.1200000e+00 3.5911990e-13 7.8631766e-02
4.0395461e-01 1.1400000e+00 7.5443890e-14 8.0627122e-02
4.0395461e-01 1.1600000e+00 1.3468130e-09 8.2647655e-02
4.0395461e-01 1.1800000e+00 7.3947571e-18 8.4693420e-02
4.0395461e-01 1.2000000e+00 0.0000000e+00 8.6764463e-02
4.0395461e-01 1.2200000e+00 3.9331490e-15 8.8860824e-02
4.0395461e-01 1.2400000e+00 1.3959030e-10 9.0982536e-02
4.1116809e-01 0.0000000e+00 9.1579910e-01 -3.2597413e-14
4.1116809e-01 2.0000000e-02 9.1569831e-01 5.1171474e-04
4.1116809e-01 4.0000000e-02 9.1539558e-01 1.0247409e-03
4.1116809e-01 6.0000000e-02 9.1488985e-01 1.5403941e-03
4.1116809e-01 8.0000000e-02 9.1417936e-01 2.0599984e-03
4.1116809e-01 1.0000000e-01 9.1326161e-01 2.5848903e-03
4.1116809e-01 1.2000000e-01 9.1213338e-01 3.1164234e-03
4.1116809e-01 1.4000000e-01 9.1079066e-01 3.6559727e-03
4.1116809e-01 1.6000000e-01 9.0922866e-01 4.2049390e-03
4.1116809e-01 1.8000000e-01 9.0744177e-01 4.7647537e-03
4.1116809e-01 2.0000000e-01 9.0542351e-01 5.3368838e-03
4.1116809e-01 2.2000000e-01 9.0316649e-01 5.9228365e-03
4.1116809e-01 2.4000000e-01 9.0066234e-01 6.5241652e-03
4.1116809e-01 2.6000000e-01 8.9790165e-01 7.1424745e-03
4.1116809e-01 2.8000000e-01 8.9487393e-01 7.7794265e-03
4.1116809e-01 3.0000000e-01 8.9156747e-01 8.4367465e-03
4.1116809e-01 3.2000000e-01 8.8796925e-01 9.1162307e-03
4.1116809e-01 3.4000000e-01 8.8406487e-01 9.8197524e-03
4.1116809e-01 3.6000000e-01 8.7983837e-01 1.0549270e-02
4.1116809e-01 3.8000000e-01 8.7527209e-01 1.1306836e-02
4.1116809e-01 4.0000000e-01 8.7034650e-01 1.2094603e-02
4.1116809e-01 4.2000000e-01 8.6503998e-01 1.2914840e-02
4.1116809e-01 4.4000000e-01 8.5932860e-01 1.3769935e-02
4.1116809e-01 4.6000000e-01 8.5318582e-01 1.4662413e-02
4.1116809e-01 4.8000000e-01 8.4658217e-01 1.5594943e-02
4.1116809e-01 5.0000000e-01 8.3948486e-01 1.6570359e-02
4.1116809e-01 5.2000000e-01 8.3185732e-01 1.7591670e-02
4.1116809e-01 5.4000000e-01 8.2365864e-01 1.8662078e-02
4.1116809e-01 5.6000000e-01 8.1484293e-01 1.9785001e-02
4.1116809e-01 5.8000000e-01 8.0535846e-01 2.0964089e-02
4.1116809e-01 6.0000000e-01 7.9514677e-01 2.2203253e-02
4.1116809e-01 6.2000000e-01 7.8414135e-01 2.3506689e-02
4.1116809e-01 6.4000000e-01 7.7226625e-01 2.4878909e-02
4.1116809e-01 6.6000000e-01 7.5943406e-01 2.6324779e-02
4.1116809e-01 6.8000000e-01 7.4554360e-01 2.7849553e-02
4.1116809e-01 7.0000000e-01 7.3047669e-01 2.9458926e-02
4.1116809e-01 7.2000000e-01 7.1409408e-01 3.1159081e-02
4.1116809e-01 7.4000000e-01 6.9622993e-01 3.2956751e-02
4.1116809e-01 7.6000000e-01 6.7668419e-01 3.4859293e-02
4.1116809e-01 7.8000000e-01 6.5521201e-01 3.6874768e-02
4.1116809e-01 8.0000000e-01 6.3150843e-01 3.9012043e-02
4.1116809e-01 8.2000000e-01 6.0518536e-01 4.1280903e-02
4.1116809e-01 8.4000000e-01 5.7573581e-01 4.3692198e-02
4.1116809e-01 8.6000000e-01 5.4247490e-01 4.6258005e-02
4.1116809e-01 8.8000000e-01 5.0443609e-01 4.8991841e-02
4.1116809e-01 9.0000000e-01 4.6017146e-01 5.1908908e-02
4.1116809e-01 9.0199092e-01 4.5534567e-01 5.2209959e-02
4.1116809e-01 9.0599092e-01 4.4538485e-01 5.2820878e-02
4.1116809e-01 9.0999092e-01 4.3504714e-01 5.3440030e-02
4.1116809e-01 9.1399092e-01 4.2430203e-01 5.4067570e-02
4.1116809e-01 9.1799092e-01 4.1311460e-01 5.4703656e-02
4.1116809e-01 9.2199092e-01 4.0144456e-01 5.5348452e-02
4.1116809e-01 9.2599092e-01 3.8924498e-01 5.6002125e-02
4.1116809e-01 9.2999092e-01 3.7646064e-01 5.6664846e-02
4.1116809e-01 9.3399092e-01 3.6302576e-01 5.7336793e-02
4.1116809e-01 9.3799092e-01 3.4886090e-01 5.8018148e-02
4.1116809e-01 9.4199092e-01 3.3386855e-01 5.8709098e-02
4.1116809e-01 9.4599092e-01 3.1792664e-01 5.9409836e-02
4.1116809e-01 9.4999092e-01 3.0087884e-01 6.0120561e-02
4.1116809e-01 9.5399092e-01 2.8251902e-01 6.0841477e-02
4.1116809e-01 9.5799092e-01 2.6256545e-01 6.1572795e-02
4.1116809e-01 9.6199092e-01 2.4061446e-01 6.2314733e-02
4.1116809e-01 9.6599092e-01 2.1604948e-01 6.3067514e-02
4.1116809e-01 9.6999092e-01 1.8783751e-01 6.3831371e-02
4.1116809e-01 9.7399092e-01 1.5397401e-01 6.4606542e-02
4.1116809e-01 9.7799092e-01 1.0930892e-01 6.5393273e-02
4.1116809e-01 9.8199092e-01 0.0000000e+00 6.6191820e-02
4.1116809e-01 1.0000000e+00 7.9921767e-13 6.7838837e-02
4.1116809e-01 1.0200000e+00 1.7767390e-11 6.9691049e-02
4.1116809e-01 1.0400000e+00 1.7880414e-11 7.1567703e-02
4.1116809e-01 1.0600000e+00 1.3035422e-11 7.3468912e-02
4.1116809e-01 1.0800000e+00 3.6104050e-13 7.5394780e-02
4.1116809e-01 1.1000000e+00 3.3911634e-12 7.7345398e-02
4.1116809e-01 1.1200000e+00 5.3925789e-15 7.9320851e-02
4.1116809e-01 1.1400000e+00 1.3655432e-12 8.1321214e-02
4.1116809e-01 1.1600000e+00 7.8882727e-12 8.3346556e-02
4.1116809e-01 1.1800000e+00 7.5223926e-12 8.5396935e-02
4.1116809e-01 1.2000000e+00 3.0615529e-12 8.7472404e-02
4.1116809e-01 1.2200000e+00 8.3877996e-12 8.9573007e-02
4.1116809e-01 1.2400000e+00 0.0000000e+00 9.1698782e-02
4.1838156e-01 0.0000000e+00 9.0995468e-01 1.8899426e-16
4.1838156e-01 2.0000000e-02 9.0985043e-01 5.3686352e-04
4.1838156e-01 4.0000000e-02 9.0953733e-01 1.0750583e-03
4.1838156e-01 6.0000000e-02 9.0901431e-01 1.6159198e-03
4.1838156e-01 8.0000000e-02 9.0827956e-01 2.1607916e-03
4.1838156e-01 1.0000000e-01 9.0733055e-01 2.7110298e-03
4.1838156e-01 1.2000000e-01 9.0616399e-01 3.2680074e-03
4.1838156e-01 1.4000000e-01 9.0477581e-01 3.8331182e-03
4.1838156e-01 1.6000000e-01 9.0316116e-01 4.4077818e-03
4.1838156e-01 1.8000000e-01 9.0131430e-01 4.9934478e-03
4.1838156e-01 2.0000000e-01 8.9922866e-01 5.5916008e-03
4.1838156e-01 2.2000000e-01 8.9689671e-01 6.2037652e-03
4.1838156e-01 2.4000000e-01 8.9430994e-01 6.8315109e-03
4.1838156e-01 2.6000000e-01 8.9145879e-01 7.4764580e-03
4.1838156e-01 2.8000000e-01 8.8833257e-01 8.1402834e-03
4.1838156e-01 3.0000000e-01 8.8491936e-01 8.8247265e-03
4.1838156e-01 3.2000000e-01 8.8120593e-01 9.5315956e-03
4.1838156e-01 3.4000000e-01 8.7717761e-01 1.0262775e-02
4.1838156e-01 3.6000000e-01 8.7281815e-01 1.1020234e-02
4.1838156e-01 3.8000000e-01 8.6810957e-01 1.1806032e-02
4.1838156e-01 4.0000000e-01 8.6303199e-01 1.2622329e-02
4.1838156e-01 4.2000000e-01 8.5756338e-01 1.3471397e-02
4.1838156e-01 4.4000000e-01 8.5167935e-01 1.4355625e-02
4.1838156e-01 4.6000000e-01 8.4535286e-01 1.5277536e-02
4.1838156e-01 4.8000000e-01 8.3855386e-01 1.6239797e-02
4.1838156e-01 5.0000000e-01 8.3124889e-01 1.7245231e-02
4.1838156e-01 5.2000000e-01 8.2340062e-01 1.8296834e-02
4.1838156e-01 5.4000000e-01 8.1496728e-01 1.9397793e-02
4.1838156e-01 5.6000000e-01 8.0590196e-01 2.0551501e-02
4.1838156e-01 5.8000000e-01 7.9615177e-01 2.1761580e-02
4.1838156e-01 6.0000000e-01 7.8565684e-01 2.3031902e-02
4.1838156e-01 6.2000000e-01 7.7434903e-01 2.4366619e-02
4.1838156e-01 6.4000000e-01 7.6215038e-01 2.5770187e-02
4.1838156e-01 6.6000000e-01 7.4897110e-01 2.7247406e-02
4.1838156e-01 6.8000000e-01 7.3470702e-01 2.8803450e-02
4.1838156e-01 7.0000000e-01 7.1923626e-01 3.0443917e-02
4.1838156e-01 7.2000000e-01 7.0241488e-01 3.2174876e-02
4.1838156e-01 7.4000000e-01 6.8407090e-01 3.4002925e-02
4.1838156e-01 7.6000000e-01 6.6399622e-01 3.5935256e-02
4.1838156e-01 7.8000000e-01 6.4193503e-01 3.7979740e-02
4.1838156e-01 8.0000000e-01 6.1756704e-01 4.0145010e-02
4.1838156e-01 8.2000000e-01 5.9048205e-01 4.2440579e-02
4.1838156e-01 8.4000000e-01 5.6013959e-01 4.4876963e-02
4.1838156e-01 8.6000000e-01 5.2580153e-01 4.7465845e-02
4.1838156e-01 8.8000000e-01 4.8641047e-01 5.0220257e-02
4.1838156e-01 8.9627910e-01 4.4952585e-01 5.2594492e-02
4.1838156e-01 9.0027910e-01 4.3964725e-01 5.3197122e-02
4.1838156e-01 9.0427910e-01 4.2939796e-01 5.3807621e-02
4.1838156e-01 9.0827910e-01 4.1874802e-01 5.4426131e-02
4.1838156e-01 9.1227910e-01 4.0766313e-01 5.5052796e-02
4.1838156e-01 9.1627910e-01 3.9610372e-01 5.5687768e-02
4.1838156e-01 9.2027910e-01 3.8402370e-01 5.6331199e-02
4.1838156e-01 9.2427910e-01 3.7136880e-01 5.6983248e-02
4.1838156e-01 9.2827910e-01 3.5807439e-01 5.7644076e-02
4.1838156e-01 9.3227910e-01 3.4406242e-01 5.8313850e-02
4.1838156e-01 9.3627910e-01 3.2923702e-01 5.8992741e-02
4.1838156e-01 9.4027910e-01 3.1347823e-01 5.9680925e-02
4.1838156e-01 9.4427910e-01 2.9663232e-01 6.0378582e-02
4.1838156e-01 9.4827910e-01 2.7849660e-01 6.1085900e-02
4.1838156e-01 9.5227910e-01 2.5879398e-01 6.1803068e-02
4.1838156e-01 9.5627910e-01 2.3712736e-01 6.2530285e-02
4.1838156e-01 9.6027910e-01 2.1289009e-01 6.3267753e-02
4.1838156e-01 9.6427910e-01 1.8506562e-01 6.4015682e-02
4.1838156e-01 9.6827910e-01 1.5168089e-01 6.4774288e-02
4.1838156e-01 9.7227910e-01 1.0766585e-01 6.5543792e-02
4.1838156e-01 9.7627910e-01 7.8189084e-07 6.6324423e-02
4.1838156e-01 1.0000000e+00 5.7930283e-12 6.8497732e-02
4.1838156e-01 1.0200000e+00 3.3654201e-11 7.0356448e-02
4.1838156e-01 1.0400000e+00 2.9509377e-13 7.2239374e-02
4.1838156e-01 1.0600000e+00 3.9220162e-12 7.4146629e-02
4.1838156e-01 1.0800000e+00 6.2389234e-14 7.6078321e-02
4.1838156e-01 1.1000000e+00 7.2382642e-12 7.8034546e-02
4.1838156e-01 1.1200000e+00 4.9711309e-11 8.0015395e-02
4.1838156e-01 1.1400000e+00 0.0000000e+00 8.2020949e-02
4.1838156e-01 1.1600000e+00 4.6104000e-11 8.4051280e-02
4.1838156e-01 1.1800000e+00 8.9386249e-12 8.6106453e-02
4.1838156e-01 1.2000000e+00 9.5145417e-13 8.8186525e-02
4.1838156e-01 1.2200000e+00 2.1125940e-11 9.0291546e-02
4.1838156e-01 1.2400000e+00 2.8542853e-12 9.2421558e-02
4.2559504e-01 0.0000000e+00 9.0385206e-01 -1.3503291e-13
4.2559504e-01 2.0000000e-02 9.0374433e-01 5.6242556e-04
4.2559504e-01 4.0000000e-02 9.0342077e-01 1.1262012e-03
4.2559504e-01 6.0000000e-02 9.0288028e-01 1.6926812e-03
4.2559504e-01 8.0000000e-02 9.0212105e-01 2.2632279e-03
4.2559504e-01 1.0000000e-01 9.0114049e-01 2.8392159e-03
4.2559504e-01 1.2000000e-01 8.9993525e-01 3.4220363e-03
4.2559504e-01 1.4000000e-01 8.9850119e-01 4.0131012e-03
4.2559504e-01 1.6000000e-01 8.9683337e-01 4.6138474e-03
4.2559504e-01 1.8000000e-01 8.9492598e-01 5.2257420e-03
4.2559504e-01 2.0000000e-01 8.9277230e-01 5.8502861e-03
4.2559504e-01 2.2000000e-01 8.9036468e-01 6.4890204e-03
4.2559504e-01 2.4000000e-01 8.8769446e-01 7.1435298e-03
4.2559504e-01 2.6000000e-01 8.8475192e-01 7.8154493e-03
4.2559504e-01 2.8000000e-01 8.8152616e-01 8.5064692e-03
4.2559504e-01 3.0000000e-01 8.7800506e-01 9.2183416e-03
4.2559504e-01 3.2000000e-01 8.7417514e-01 9.9528862e-03
4.2559504e-01 3.4000000e-01 8.7002147e-01 1.0711998e-02
4.2559504e-01 3.6000000e-01 8.6552749e-01 1.1497653e-02
4.2559504e-01 3.8000000e-01 8.6067489e-01 1.2311919e-02
4.2559504e-01 4.0000000e-01 8.5544341e-01 1.3156962e-02
4.2559504e-01 4.2000000e-01 8.4981058e-01 1.4035053e-02
4.2559504e-01 4.4000000e-01 8.4375155e-01 1.4948584e-02
4.2559504e-01 4.6000000e-01 8.3723872e-01 1.5900075e-02
4.2559504e-01 4.8000000e-01 8.3024141e-01 1.6892185e-02
4.2559504e-01 5.0000000e-01 8.2272548e-01 1.7927730e-02
4.2559504e-01 5.2000000e-01 8.1465277e-01 1.9009692e-02
4.2559504e-01 5.4000000e-01 8.0598057e-01 2.0141236e-02
4.2559504e-01 5.6000000e-01 7.9666087e-01 2.1325734e-02
4.2559504e-01 5.8000000e-01 7.8663951e-01 2.2566775e-02
4.2559504e-01 6.0000000e-01 7.7585509e-01 2.3868196e-02
4.2559504e-01 6.2000000e-01 7.6423767e-01 2.5234100e-02
4.2559504e-01 6.4000000e-01 7.5170710e-01 2.6668889e-02
4.2559504e-01 6.6000000e-01 7.3817093e-01 2.8177294e-02
4.2559504e-01 6.8000000e-01 7.2352167e-01 2.9764411e-02
4.2559504e-01 7.0000000e-01 7.0763330e-01 3.1435741e-02
4.2559504e-01 7.2000000e-01 6.9035655e-01 3.3197239e-02
4.2559504e-01 7.4000000e-01 6.7151253e-01 3.5055369e-02
4.2559504e-01 7.6000000e-01 6.5088391e-01 3.7017165e-02
4.2559504e-01 7.8000000e-01 6.2820228e-01 3.9090305e-02
4.2559504e-01 8.0000000e-01 6.0312955e-01 4.1283202e-02
4.2559504e-01 8.2000000e-01 5.7522947e-01 4.3605096e-02
4.2559504e-01 8.4000000e-01 5.4392178e-01 4.6066188e-02
4.2559504e-01 8.6000000e-01 5.0840381e-01 4.8677773e-02
4.2559504e-01 8.8000000e-01 4.6750555e-01 5.1452424e-02
4.2559504e-01 8.9028535e-01 4.4381988e-01 5.2947353e-02
4.2559504e-01 8.9428535e-01 4.3402466e-01 5.3541823e-02
4.2559504e-01 8.9828535e-01 4.2386477e-01 5.4143815e-02
4.2559504e-01 9.0228535e-01 4.1331078e-01 5.4753462e-02
4.2559504e-01 9.0628535e-01 4.0232901e-01 5.5370896e-02
4.2559504e-01 9.1028535e-01 3.9088055e-01 5.5996256e-02
4.2559504e-01 9.1428535e-01 3.7892011e-01 5.6629683e-02
4.2559504e-01 9.1828535e-01 3.6639437e-01 5.7271322e-02
4.2559504e-01 9.2228535e-01 3.5323980e-01 5.7921321e-02
4.2559504e-01 9.2628535e-01 3.3937965e-01 5.8579833e-02
4.2559504e-01 9.3028535e-01 3.2471968e-01 5.9247015e-02
4.2559504e-01 9.3428535e-01 3.0914191e-01 5.9923026e-02
4.2559504e-01 9.3828535e-01 2.9249515e-01 6.0608033e-02
4.2559504e-01 9.4228535e-01 2.7458002e-01 6.1302204e-02
4.2559504e-01 9.4628535e-01 2.5512388e-01 6.2005714e-02
4.2559504e-01 9.5028535e-01 2.3373600e-01 6.2718742e-02
4.2559504e-01 9.5428535e-01 2.0981930e-01 6.3441472e-02
4.2559504e-01 9.5828535e-01 1.8237310e-01 6.4174094e-02
4.2559504e-01 9.6228535e-01 1.4945483e-01 6.4916803e-02
4.2559504e-01 9.6628535e-01 1.0607183e-01 6.5669800e-02
4.2559504e-01 9.7028535e-01 8.8469489e-07 6.6433291e-02
4.2559504e-01 9.8000000e-01 2.3614664e-12 6.7319232e-02
4.2559504e-01 1.0000000e+00 1.7590564e-13 6.9160787e-02
4.2559504e-01 1.0200000e+00 4.3428647e-12 7.1026190e-02
4.2559504e-01 1.0400000e+00 4.3183691e-14 7.2915572e-02
4.2559504e-01 1.0600000e+00 1.4398601e-12 7.4829056e-02
4.2559504e-01 1.0800000e+00 2.3521962e-12 7.6766754e-02
4.2559504e-01 1.1000000e+00 6.8487032e-13 7.8728768e-02
4.2559504e-01 1.1200000e+00 1.7744782e-12 8.0715195e-02
4.2559504e-01 1.1400000e+00 2.1073726e-11 8.2726119e-02
4.2559504e-01 1.1600000e+00 4.4714988e-13 8.4761618e-02
4.2559504e-01 1.1800000e+00 3.1836182e-12 8.6821761e-02
4.2559504e-01 1.2000000e+00 5.5935036e-11 8.8906612e-02
4.2559504e-01 1.2200000e+00 5.5665439e-12 9.1016224e-02
4.2559504e-01 1.2400000e+00 1.0062335e-12 9.3150645e-02
4.3280851e-01 0.0000000e+00 8.9748457e-01 1.3840056e-15
4.3280851e-01 2.0000000e-02 8.9737332e-01 5.8838556e-04
4.3280851e-01 4.0000000e-02 8.9703919e-01 1.1781391e-03
4.3280851e-01 6.0000000e-02 8.9648107e-01 1.7706327e-03
4.3280851e-01 8.0000000e-02 8.9569710e-01 2.3672464e-03
4.3280851e-01 1.0000000e-01 8.9468466e-01 2.9693724e-03
4.3280851e-01 1.2000000e-01 8.9344034e-01 3.5784191e-03
4.3280851e-01 1.4000000e-01 8.9195994e-01 4.1958154e-03
4.3280851e-01 1.6000000e-01 8.9023840e-01 4.8230150e-03
4.3280851e-01 1.8000000e-01 8.8826982e-01 5.4615009e-03
4.3280851e-01 2.0000000e-01 8.8604736e-01 6.1127900e-03
4.3280851e-01 2.2000000e-01 8.8356325e-01 6.7784378e-03
4.3280851e-01 2.4000000e-01 8.8080865e-01 7.4600438e-03
4.3280851e-01 2.6000000e-01 8.7777367e-01 8.1592563e-03
4.3280851e-01 2.8000000e-01 8.7444721e-01 8.8777783e-03
4.3280851e-01 3.0000000e-01 8.7081693e-01 9.6173732e-03
4.3280851e-01 3.2000000e-01 8.6686910e-01 1.0379871e-02
4.3280851e-01 3.4000000e-01 8.6258849e-01 1.1167176e-02
4.3280851e-01 3.6000000e-01 8.5795824e-01 1.1981271e-02
4.3280851e-01 3.8000000e-01 8.5295968e-01 1.2824230e-02
4.3280851e-01 4.0000000e-01 8.4757213e-01 1.3698222e-02
4.3280851e-01 4.2000000e-01 8.4177269e-01 1.4605520e-02
4.3280851e-01 4.4000000e-01 8.3553598e-01 1.5548515e-02
4.3280851e-01 4.6000000e-01 8.2883382e-01 1.6529723e-02
4.3280851e-01 4.8000000e-01 8.2163487e-01 1.7551795e-02
4.3280851e-01 5.0000000e-01 8.1390422e-01 1.8617537e-02
4.3280851e-01 5.2000000e-01 8.0560285e-01 1.9729915e-02
4.3280851e-01 5.4000000e-01 7.9668701e-01 2.0892076e-02
4.3280851e-01 5.6000000e-01 7.8710751e-01 2.2107364e-02
4.3280851e-01 5.8000000e-01 7.7680879e-01 2.3379339e-02
4.3280851e-01 6.0000000e-01 7.6572778e-01 2.4711797e-02
4.3280851e-01 6.2000000e-01 7.5379255e-01 2.6108796e-02
4.3280851e-01 6.4000000e-01 7.4092053e-01 2.7574681e-02
4.3280851e-01 6.6000000e-01 7.2701628e-01 2.9114115e-02
4.3280851e-01 6.8000000e-01 7.1196864e-01 3.0732113e-02
4.3280851e-01 7.0000000e-01 6.9564691e-01 3.2434083e-02
4.3280851e-01 7.2000000e-01 6.7789580e-01 3.4225868e-02
4.3280851e-01 7.4000000e-01 6.5852855e-01 3.6113797e-02
4.3280851e-01 7.6000000e-01 6.3731722e-01 3.8104749e-02
4.3280851e-01 7.8000000e-01 6.1397881e-01 4.0206216e-02
4.3280851e-01 8.0000000e-01 5.8815441e-01 4.2426391e-02
4.3280851e-01 8.2000000e-01 5.5937698e-01 4.4774255e-02
4.3280851e-01 8.4000000e-01 5.2701838e-01 4.7259699e-02
4.3280851e-01 8.6000000e-01 4.9019689e-01 4.9893648e-02
4.3280851e-01 8.8000000e-01 4.4760075e-01 5.2688234e-02
4.3280851e-01 8.8400188e-01 4.3821903e-01 5.3267864e-02
4.3280851e-01 8.8800188e-01 4.2850828e-01 5.3854300e-02
4.3280851e-01 8.9200188e-01 4.1843872e-01 5.4447932e-02
4.3280851e-01 8.9600188e-01 4.0798143e-01 5.5048880e-02
4.3280851e-01 9.0000188e-01 3.9710329e-01 5.5657269e-02
4.3280851e-01 9.0400188e-01 3.8576607e-01 5.6273224e-02
4.3280851e-01 9.0800188e-01 3.7392524e-01 5.6896876e-02
4.3280851e-01 9.1200188e-01 3.6152839e-01 5.7528358e-02
4.3280851e-01 9.1600188e-01 3.4851305e-01 5.8167807e-02
4.3280851e-01 9.2000188e-01 3.3480373e-01 5.8815362e-02
4.3280851e-01 9.2400188e-01 3.2030775e-01 5.9471167e-02
4.3280851e-01 9.2800188e-01 3.0490905e-01 6.0135369e-02
4.3280851e-01 9.3200188e-01 2.8845888e-01 6.0808118e-02
4.3280851e-01 9.3600188e-01 2.7076106e-01 6.1489570e-02
4.3280851e-01 9.4000188e-01 2.5154727e-01 6.2179884e-02
4.3280851e-01 9.4400188e-01 2.3043290e-01 6.2879222e-02
4.3280851e-01 9.4800188e-01 2.0683014e-01 6.3587752e-02
4.3280851e-01 9.5200188e-01 1.7975369e-01 6.4305646e-02
4.3280851e-01 9.5600188e-01 1.4729050e-01 6.5033082e-02
4.3280851e-01 9.6000188e-01 1.0452294e-01 6.5770240e-02
4.3280851e-01 9.6400188e-01 3.1293148e-07 6.6517309e-02
4.3280851e-01 9.8000000e-01 5.1189998e-13 6.7979164e-02
4.3280851e-01 1.0000000e+00 1.6071267e-11 6.9827823e-02
4.3280851e-01 1.0200000e+00 1.6159688e-11 7.1700093e-02
4.3280851e-01 1.0400000e+00 2.5027975e-12 7.3596110e-02
4.3280851e-01 1.0600000e+00 3.5777780e-11 7.5516002e-02
4.3280851e-01 1.0800000e+00 6.0945306e-12 7.7459885e-02
4.3280851e-01 1.1000000e+00 3.5476761e-13 7.9427868e-02
4.3280851e-01 1.1200000e+00 2.1482400e-11 8.1420049e-02
4.3280851e-01 1.1400000e+00 0.0000000e+00 8.3436521e-02
4.3280851e-01 1.1600000e+00 1.1938256e-12 8.5477364e-02
4.3280851e-01 1.1800000e+00 3.8260630e-12 8.7542654e-02
4.3280851e-01 1.2000000e+00 1.5376669e-13 8.9632457e-02
4.3280851e-01 1.2200000e+00 7.9658810e-13 9.1746833e-02
4.3280851e-01 1.2400000e+00 4.5329438e-15 9.3885834e-02
4.4002199e-01 0.0000000e+00 8.9084517e-01 3.5085532e-13
4.4002199e-01 2.0000000e-02 8.9073036e-01 6.1472857e-04
4.4002199e-01 4.0000000e-02 8.9038555e-01 1.2308421e-03
4.4002199e-01 6.0000000e-02 8.8980960e-01 1.8497294e-03
4.4002199e-01 8.0000000e-02 8.8900062e-01 2.4727875e-03
4.4002199e-01 1.0000000e-01 8.8795595e-01 3.1014249e-03
4.4002199e-01 1.2000000e-01 8.8667211e-01 3.7370665e-03
4.4002199e-01 1.4000000e-01 8.8514482e-01 4.3811571e-03
4.4002199e-01 1.6000000e-01 8.8336894e-01 5.0351662e-03
4.4002199e-01 1.8000000e-01 8.8133845e-01 5.7005919e-03
4.4002199e-01 2.0000000e-01 8.7904641e-01 6.3789657e-03
4.4002199e-01 2.2000000e-01 8.7648487e-01 7.0718571e-03
4.4002199e-01 2.4000000e-01 8.7364485e-01 7.7808789e-03
4.4002199e-01 2.6000000e-01 8.7051627e-01 8.5076917e-03
4.4002199e-01 2.8000000e-01 8.6708781e-01 9.2540102e-03
4.4002199e-01 3.0000000e-01 8.6334690e-01 1.0021608e-02
4.4002199e-01 3.2000000e-01 8.5927955e-01 1.0812325e-02
4.4002199e-01 3.4000000e-01 8.5487022e-01 1.1628072e-02
4.4002199e-01 3.6000000e-01 8.5010173e-01 1.2470840e-02
4.4002199e-01 3.8000000e-01 8.4495500e-01 1.3342705e-02
4.4002199e-01 4.0000000e-01 8.3940894e-01 1.4245840e-02
4.4002199e-01 4.2000000e-01 8.3344018e-01 1.5182519e-02
4.4002199e-01 4.4000000e-01 8.2702277e-01 1.6155129e-02
4.4002199e-01 4.6000000e-01 8.2012791e-01 1.7166182e-02
4.4002199e-01 4.8000000e-01 8.1272355e-01 1.8218322e-02
4.4002199e-01 5.0000000e-01 8.0477394e-01 1.9314340e-02
4.4002199e-01 5.2000000e-01 7.9623911e-01 2.0457188e-02
4.4002199e-01 5.4000000e-01 7.8707422e-01 2.1649991e-02
4.4002199e-01 5.6000000e-01 7.7722877e-01 2.2896068e-02
4.4002199e-01 5.8000000e-01 7.6664566e-01 2.4198945e-02
4.4002199e-01 6.0000000e-01 7.5525999e-01 2.5562380e-02
4.4002199e-01 6.2000000e-01 7.4299762e-01 2.6990382e-02
4.4002199e-01 6.4000000e-01 7.2977329e-01 2.8487241e-02
4.4002199e-01 6.6000000e-01 7.1548825e-01 3.0057551e-02
4.4002199e-01 6.8000000e-01 7.0002718e-01 3.1706248e-02
4.4002199e-01 7.0000000e-01 6.8325409e-01 3.3438646e-02
4.4002199e-01 7.2000000e-01 6.6500687e-01 3.5260474e-02
4.4002199e-01 7.4000000e-01 6.4508974e-01 3.7177934e-02
4.4002199e-01 7.6000000e-01 6.2326252e-01 3.9197749e-02
4.4002199e-01 7.8000000e-01 5.9922520e-01 4.1327232e-02
4.4002199e-01 8.0000000e-01 5.7259437e-01 4.3574359e-02
4.4002199e-01 8.2000000e-01 5.4286618e-01 4.5947862e-02
4.4002199e-01 8.4000000e-01 5.0935437e-01 4.8457330e-02
4.4002199e-01 8.6000000e-01 4.7107903e-01 5.1113334e-02
4.4002199e-01 8.7742050e-01 4.3271473e-01 5.3555280e-02
4.4002199e-01 8.8142050e-01 4.2308950e-01 5.4133811e-02
4.4002199e-01 8.8542050e-01 4.1311115e-01 5.4719226e-02
4.4002199e-01 8.8942050e-01 4.0275125e-01 5.5311638e-02
4.4002199e-01 8.9342050e-01 3.9197725e-01 5.5911161e-02
4.4002199e-01 8.9742050e-01 3.8075156e-01 5.6517912e-02
4.4002199e-01 9.0142050e-01 3.6903040e-01 5.7132011e-02
4.4002199e-01 9.0542050e-01 3.5676220e-01 5.7753580e-02
4.4002199e-01 9.0942050e-01 3.4388552e-01 5.8382745e-02
4.4002199e-01 9.1342050e-01 3.3032612e-01 5.9019634e-02
4.4002199e-01 9.1742050e-01 3.1599280e-01 5.9664380e-02
4.4002199e-01 9.2142050e-01 3.0077137e-01 6.0317116e-02
4.4002199e-01 9.2542050e-01 2.8451544e-01 6.0977982e-02
4.4002199e-01 9.2942050e-01 2.6703190e-01 6.1647118e-02
4.4002199e-01 9.3342050e-01 2.4805663e-01 6.2324669e-02
4.4002199e-01 9.3742050e-01 2.2721094e-01 6.3010786e-02
4.4002199e-01 9.4142050e-01 2.0391602e-01 6.3705619e-02
4.4002199e-01 9.4542050e-01 1.7720146e-01 6.4409327e-02
4.4002199e-01 9.4942050e-01 1.4518286e-01 6.5122069e-02
4.4002199e-01 9.5342050e-01 1.0301549e-01 6.5844012e-02
4.4002199e-01 9.5742050e-01 2.0480003e-07 6.6575323e-02
4.4002199e-01 9.8000000e-01 1.7382615e-11 6.8642729e-02
4.4002199e-01 1.0000000e+00 1.2529000e-12 7.0498667e-02
4.4002199e-01 1.0200000e+00 9.8431344e-10 7.2377979e-02
4.4002199e-01 1.0400000e+00 0.0000000e+00 7.4280807e-02
4.4002199e-01 1.0600000e+00 2.0873940e-12 7.6207283e-02
4.4002199e-01 1.0800000e+00 3.1565708e-11 7.8157528e-02
4.4002199e-01 1.1000000e+00 1.8609660e-13 8.0131654e-02
4.4002199e-01 1.1200000e+00 5.0245087e-14 8.2129767e-02
4.4002199e-01 1.1400000e+00 0.0000000e+00 8.4151960e-02
4.4002199e-01 1.1600000e+00 4.8147500e-12 8.6198321e-02
4.4002199e-01 1.1800000e+00 1.0635348e-11 8.8268930e-02
4.4002199e-01 1.2000000e+00 1.0921400e-11 9.0363858e-02
4.4002199e-01 1.2200000e+00 2.4706485e-14 9.2483168e-02
4.4002199e-01 1.2400000e+00 1.2896033e-11 9.4626919e-02
4.4723546e-01 0.0000000e+00 8.8392646e-01 -8.7081641e-15
4.4723546e-01 2.0000000e-02 8.8380805e-01 6.4143998e-04
4.4723546e-01 4.0000000e-02 8.8345242e-01 1.2842809e-03
4.4723546e-01 6.0000000e-02 8.8285843e-01 1.9299276e-03
4.4723546e-01 8.0000000e-02 8.8202413e-01 2.5797927e-03
4.4723546e-01 1.0000000e-01 8.8094682e-01 3.2353007e-03
4.4723546e-01 1.2000000e-01 8.7962297e-01 3.8978915e-03
4.4723546e-01 1.4000000e-01 8.7804820e-01 4.5690253e-03
4.4723546e-01 1.6000000e-01 8.7621728e-01 5.2501860e-03
4.4723546e-01 1.8000000e-01 8.7412409e-01 5.9428860e-03
4.4723546e-01 2.0000000e-01 8.7176154e-01 6.6486704e-03
4.4723546e-01 2.2000000e-01 8.6912154e-01 7.3691219e-03
4.4723546e-01 2.4000000e-01 8.6619493e-01 8.1058653e-03
4.4723546e-01 2.6000000e-01 8.6297144e-01 8.8605728e-03
4.4723546e-01 2.8000000e-01 8.5943953e-01 9.6349695e-03
4.4723546e-01 3.0000000e-01 8.5558637e-01 1.0430839e-02
4.4723546e-01 3.2000000e-01 8.5139769e-01 1.1250028e-02
4.4723546e-01 3.4000000e-01 8.4685764e-01 1.2094455e-02
4.4723546e-01 3.6000000e-01 8.4194867e-01 1.2966116e-02
4.4723546e-01 3.8000000e-01 8.3665131e-01 1.3867091e-02
4.4723546e-01 4.0000000e-01 8.3094401e-01 1.4799553e-02
4.4723546e-01 4.2000000e-01 8.2480286e-01 1.5765777e-02
4.4723546e-01 4.4000000e-01 8.1820134e-01 1.6768146e-02
4.4723546e-01 4.6000000e-01 8.1110997e-01 1.7809165e-02
4.4723546e-01 4.8000000e-01 8.0349593e-01 1.8891470e-02
4.4723546e-01 5.0000000e-01 7.9532257e-01 2.0017838e-02
4.4723546e-01 5.2000000e-01 7.8654889e-01 2.1191204e-02
4.4723546e-01 5.4000000e-01 7.7712882e-01 2.2414672e-02
4.4723546e-01 5.6000000e-01 7.6701045e-01 2.3691532e-02
4.4723546e-01 5.8000000e-01 7.5613498e-01 2.5025279e-02
4.4723546e-01 6.0000000e-01 7.4443550e-01 2.6419630e-02
4.4723546e-01 6.2000000e-01 7.3183540e-01 2.7878546e-02
4.4723546e-01 6.4000000e-01 7.1824643e-01 2.9406260e-02
4.4723546e-01 6.6000000e-01 7.0356610e-01 3.1007298e-02
4.4723546e-01 6.8000000e-01 6.8767442e-01 3.2686518e-02
4.4723546e-01 7.0000000e-01 6.7042940e-01 3.4449138e-02
4.4723546e-01 7.2000000e-01 6.5166114e-01 3.6300781e-02
4.4723546e-01 7.4000000e-01 6.3116345e-01 3.8247517e-02
4.4723546e-01 7.6000000e-01 6.0868197e-01 4.0295919e-02
4.4723546e-01 7.8000000e-01 5.8389670e-01 4.2453124e-02
4.4723546e-01 8.0000000e-01 5.5639513e-01 4.4726899e-02
4.4723546e-01 8.2000000e-01 5.2562906e-01 4.7125732e-02
4.4723546e-01 8.4000000e-01 4.9084074e-01 4.9658920e-02
4.4723546e-01 8.6000000e-01 4.5092629e-01 5.2336695e-02
4.4723546e-01 8.7053260e-01 4.2729853e-01 5.3808791e-02
4.4723546e-01 8.7453260e-01 4.1775982e-01 5.4379542e-02
4.4723546e-01 8.7853260e-01 4.0787354e-01 5.4956883e-02
4.4723546e-01 8.8253260e-01 3.9761174e-01 5.5540918e-02
4.4723546e-01 8.8653260e-01 3.8694239e-01 5.6131752e-02
4.4723546e-01 8.9053260e-01 3.7582853e-01 5.6729493e-02
4.4723546e-01 8.9453260e-01 3.6422709e-01 5.7334252e-02
4.4723546e-01 8.9853260e-01 3.5208735e-01 5.7946142e-02
4.4723546e-01 9.0253260e-01 3.3934886e-01 5.8565279e-02
4.4723546e-01 9.0653260e-01 3.2593856e-01 5.9191781e-02
4.4723546e-01 9.1053260e-01 3.1176671e-01 5.9825769e-02
4.4723546e-01 9.1453260e-01 2.9672090e-01 6.0467366e-02
4.4723546e-01 9.1853260e-01 2.8065704e-01 6.1116700e-02
4.4723546e-01 9.2253260e-01 2.6338501e-01 6.1773900e-02
4.4723546e-01 9.2653260e-01 2.4464475e-01 6.2439100e-02
4.4723546e-01 9.3053260e-01 2.2406332e-01 6.3112434e-02
4.4723546e-01 9.3453260e-01 2.0107063e-01 6.3794043e-02
4.4723546e-01 9.3853260e-01 1.7471076e-01 6.4484069e-02
4.4723546e-01 9.4253260e-01 1.4312715e-01 6.5182660e-02
4.4723546e-01 9.4653260e-01 1.0154599e-01 6.5889964e-02
4.4723546e-01 9.5053260e-01 1.8848696e-06 6.6606137e-02
4.4723546e-01 9.6000000e-01 6.8503753e-12 6.7469360e-02
4.4723546e-01 9.8000000e-01 2.8951125e-13 6.9309763e-02
4.4723546e-01 1.0000000e+00 9.3162927e-11 7.1173150e-02
4.4723546e-01 1.0200000e+00 1.3001993e-13 7.3059677e-02
4.4723546e-01 1.0400000e+00 1.1760292e-10 7.4969489e-02
4.4723546e-01 1.0600000e+00 1.4134155e-12 7.6902721e-02
4.4723546e-01 1.0800000e+00 5.2323705e-11 7.8859501e-02
4.4723546e-01 1.1000000e+00 1.2311245e-10 8.0839944e-02
4.4723546e-01 1.1200000e+00 1.8264739e-12 8.2844159e-02
4.4723546e-01 1.1400000e+00 2.4735685e-12 8.4872247e-02
4.4723546e-01 1.1600000e+00 6.0197245e-13 8.6924297e-02
4.4723546e-01 1.1800000e+00 4.1032783e-13 8.9000395e-02
4.4723546e-01 1.2000000e+00 0.0000000e+00 9.1100617e-02
4.4723546e-01 1.2200000e+00 2.6427785e-12 9.3225030e-02
4.4723546e-01 1.2400000e+00 7.9922231e-12 9.5373698e-02
4.5444894e-01 0.0000000e+00 8.7672061e-01 -1.9840681e-13
4.5444894e-01 2.0000000e-02 8.7659854e-01 6.6850552e-04
4.5444894e-01 4.0000000e-02 8.7623195e-01 1.3384271e-03
4.5444894e-01 6.0000000e-02 8.7561966e-01 2.0111845e-03
4.5444894e-01 8.0000000e-02 8.7475971e-01 2.6882054e-03
4.5444894e-01 1.0000000e-01 8.7364932e-01 3.3709288e-03
4.5444894e-01 1.2000000e-01 8.7228490e-01 4.0608093e-03
4.5444894e-01 1.4000000e-01 8.7066199e-01 4.7593210e-03
4.5444894e-01 1.6000000e-01 8.6877526e-01 5.4679618e-03
4.5444894e-01 1.8000000e-01 8.6661847e-01 6.1882570e-03
4.5444894e-01 2.0000000e-01 8.6418439e-01 6.9217647e-03
4.5444894e-01 2.2000000e-01 8.6146476e-01 7.6700795e-03
4.5444894e-01 2.4000000e-01 8.5845026e-01 8.4348376e-03
4.5444894e-01 2.6000000e-01 8.5513039e-01 9.2177217e-03
4.5444894e-01 2.8000000e-01 8.5149339e-01 1.0020466e-02
4.5444894e-01 3.0000000e-01 8.4752617e-01 1.0844863e-02
4.5444894e-01 3.2000000e-01 8.4321414e-01 1.1692766e-02
4.5444894e-01 3.4000000e-01 8.3854112e-01 1.2566100e-02
4.5444894e-01 3.6000000e-01 8.3348918e-01 1.3466864e-02
4.5444894e-01 3.8000000e-01 8.2803841e-01 1.4397142e-02
4.5444894e-01 4.0000000e-01 8.2216677e-01 1.5359107e-02
4.5444894e-01 4.2000000e-01 8.1584980e-01 1.6355031e-02
4.5444894e-01 4.4000000e-01 8.0906034e-01 1.7387294e-02
4.5444894e-01 4.6000000e-01 8.0176817e-01 1.8458393e-02
4.5444894e-01 4.8000000e-01 7.9393963e-01 1.9570953e-02
4.5444894e-01 5.0000000e-01 7.8553710e-01 2.0727739e-02
4.5444894e-01 5.2000000e-01 7.7651845e-01 2.1931667e-02
4.5444894e-01 5.4000000e-01 7.6683629e-01 2.3185818e-02
4.5444894e-01 5.6000000e-01 7.5643712e-01 2.4493455e-02
4.5444894e-01 5.8000000e-01 7.4526028e-01 2.5858038e-02
4.5444894e-01 6.0000000e-01 7.3323661e-01 2.7283244e-02
4.5444894e-01 6.2000000e-01 7.2028676e-01 2.8772987e-02
4.5444894e-01 6.4000000e-01 7.0631911e-01 3.0331439e-02
4.5444894e-01 6.6000000e-01 6.9122700e-01 3.1963064e-02
4.5444894e-01 6.8000000e-01 6.7488510e-01 3.3672636e-02
4.5444894e-01 7.0000000e-01 6.5714461e-01 3.5465284e-02
4.5444894e-01 7.2000000e-01 6.3782665e-01 3.7346521e-02
4.5444894e-01 7.4000000e-01 6.1671298e-01 3.9322291e-02
4.5444894e-01 7.6000000e-01 5.9353267e-01 4.1399020e-02
4.5444894e-01 7.8000000e-01 5.6794209e-01 4.3583671e-02
4.5444894e-01 8.0000000e-01 5.3949382e-01 4.5883809e-02
4.5444894e-01 8.2000000e-01 5.0758555e-01 4.8307684e-02
4.5444894e-01 8.4000000e-01 4.7137033e-01 5.0864316e-02
4.5444894e-01 8.6000000e-01 4.2958473e-01 5.3563605e-02
4.5444894e-01 8.6332911e-01 4.2196209e-01 5.4027515e-02
4.5444894e-01 8.6732911e-01 4.1251090e-01 5.4590611e-02
4.5444894e-01 8.7132911e-01 4.0271755e-01 5.5160017e-02
4.5444894e-01 8.7532911e-01 3.9255453e-01 5.5735829e-02
4.5444894e-01 8.7932911e-01 3.8199036e-01 5.6318145e-02
4.5444894e-01 8.8332911e-01 3.7098867e-01 5.6907065e-02
4.5444894e-01 8.8732911e-01 3.5950707e-01 5.7502691e-02
4.5444894e-01 8.9132911e-01 3.4749567e-01 5.8105127e-02
4.5444894e-01 8.9532911e-01 3.3489496e-01 5.8714480e-02
4.5444894e-01 8.9932911e-01 3.2163305e-01 5.9330860e-02
4.5444894e-01 9.0332911e-01 3.0762159e-01 5.9954377e-02
4.5444894e-01 9.0732911e-01 2.9274994e-01 6.0585146e-02
4.5444894e-01 9.1132911e-01 2.7687620e-01 6.1223282e-02
4.5444894e-01 9.1532911e-01 2.5981318e-01 6.1868906e-02
4.5444894e-01 9.1932911e-01 2.4130474e-01 6.2522138e-02
4.5444894e-01 9.2332911e-01 2.2098354e-01 6.3183104e-02
4.5444894e-01 9.2732911e-01 1.9828798e-01 6.3851930e-02
4.5444894e-01 9.3132911e-01 1.7227621e-01 6.4528749e-02
4.5444894e-01 9.3532911e-01 1.4111883e-01 6.5213692e-02
4.5444894e-01 9.3932911e-01 1.0011112e-01 6.5906898e-02
4.5444894e-01 9.4332911e-01 2.4576972e-06 6.6608507e-02
4.5444894e-01 9.6000000e-01 2.3188369e-11 6.8131851e-02
4.5444894e-01 9.8000000e-01 4.7571822e-12 6.9980109e-02
4.5444894e-01 1.0000000e+00 4.5249670e-13 7.1851113e-02
4.5444894e-01 1.0200000e+00 3.6871168e-12 7.3745022e-02
4.5444894e-01 1.0400000e+00 2.3248189e-12 7.5661986e-02
4.5444894e-01 1.0600000e+00 1.1479623e-11 7.7602145e-02
4.5444894e-01 1.0800000e+00 1.0000239e-12 7.9565628e-02
4.5444894e-01 1.1000000e+00 3.9979923e-13 8.1552558e-02
4.5444894e-01 1.1200000e+00 8.6443759e-12 8.3563046e-02
4.5444894e-01 1.1400000e+00 2.7655240e-12 8.5597196e-02
4.5444894e-01 1.1600000e+00 2.6729725e-12 8.7655105e-02
4.5444894e-01 1.1800000e+00 5.3679101e-16 8.9736861e-02
4.5444894e-01 1.2000000e+00 1.4958249e-13 9.1842543e-02
4.5444894e-01 1.2200000e+00 1.6391415e-13 9.3972226e-02
4.5444894e-01 1.2400000e+00 3.7728266e-13 9.6125976e-02
4.6166241e-01 0.0000000e+00 8.6921929e-01 -1.1872384e-15
4.6166241e-01 2.0000000e-02 8.6909352e-01 6.9591126e-04
4.6166241e-01 4.0000000e-02 8.6871580e-01 1.3932528e-03
4.6166241e-01 6.0000000e-02 8.6808495e-01 2.0934585e-03
4.6166241e-01 8.0000000e-02 8.6719896e-01 2.7979699e-03
4.6166241e-01 1.0000000e-01 8.6605499e-01 3.5082401e-03
4.6166241e-01 1.2000000e-01 8.6464938e-01 4.2257370e-03
4.6166241e-01 1.4000000e-01 8.6297759e-01 4.9519481e-03
4.6166241e-01 1.6000000e-01 8.6103419e-01 5.6883839e-03
4.6166241e-01 1.8000000e-01 8.5881280e-01 6.4365823e-03
4.6166241e-01 2.0000000e-01 8.5630603e-01 7.1981129e-03
4.6166241e-01 2.2000000e-01 8.5350549e-01 7.9745817e-03
4.6166241e-01 2.4000000e-01 8.5040164e-01 8.7676350e-03
4.6166241e-01 2.6000000e-01 8.4698375e-01 9.5789650e-03
4.6166241e-01 2.8000000e-01 8.4323984e-01 1.0410315e-02
4.6166241e-01 3.0000000e-01 8.3915650e-01 1.1263483e-02
4.6166241e-01 3.2000000e-01 8.3471885e-01 1.2140332e-02
4.6166241e-01 3.4000000e-01 8.2991034e-01 1.3042788e-02
4.6166241e-01 3.6000000e-01 8.2471262e-01 1.3972857e-02
4.6166241e-01 3.8000000e-01 8.1910533e-01 1.4932621e-02
4.6166241e-01 4.0000000e-01 8.1306589e-01 1.5924253e-02
4.6166241e-01 4.2000000e-01 8.0656922e-01 1.6950024e-02
4.6166241e-01 4.4000000e-01 7.9958749e-01 1.8012308e-02
4.6166241e-01 4.6000000e-01 7.9208969e-01 1.9113594e-02
4.6166241e-01 4.8000000e-01 7.8404123e-01 2.0256495e-02
4.6166241e-01 5.0000000e-01 7.7540344e-01 2.1443761e-02
4.6166241e-01 5.2000000e-01 7.6613293e-01 2.2678290e-02
4.6166241e-01 5.4000000e-01 7.5618085e-01 2.3963140e-02
4.6166241e-01 5.6000000e-01 7.4549198e-01 2.5301544e-02
4.6166241e-01 5.8000000e-01 7.3400356e-01 2.6696929e-02
4.6166241e-01 6.0000000e-01 7.2164393e-01 2.8152930e-02
4.6166241e-01 6.2000000e-01 7.0833069e-01 2.9673412e-02
4.6166241e-01 6.4000000e-01 6.9396842e-01 3.1262492e-02
4.6166241e-01 6.6000000e-01 6.7844570e-01 3.2924565e-02
4.6166241e-01 6.8000000e-01 6.6163116e-01 3.4664328e-02
4.6166241e-01 7.0000000e-01 6.4336818e-01 3.6486817e-02
4.6166241e-01 7.2000000e-01 6.2346749e-01 3.8397438e-02
4.6166241e-01 7.4000000e-01 6.0169683e-01 4.0402014e-02
4.6166241e-01 7.6000000e-01 5.7776568e-01 4.2506823e-02
4.6166241e-01 7.8000000e-01 5.5130225e-01 4.4718661e-02
4.6166241e-01 8.0000000e-01 5.2181680e-01 4.7044896e-02
4.6166241e-01 8.2000000e-01 4.8864009e-01 4.9493548e-02
4.6166241e-01 8.4000000e-01 4.5081192e-01 5.2073367e-02
4.6166241e-01 8.5580042e-01 4.1669716e-01 5.4210493e-02
4.6166241e-01 8.5980042e-01 4.0733448e-01 5.4766059e-02
4.6166241e-01 8.6380042e-01 3.9763492e-01 5.5327667e-02
4.6166241e-01 8.6780042e-01 3.8757142e-01 5.5895408e-02
4.6166241e-01 8.7180042e-01 3.7711298e-01 5.6469372e-02
4.6166241e-01 8.7580042e-01 3.6622383e-01 5.7049652e-02
4.6166241e-01 8.7980042e-01 3.5486225e-01 5.7636343e-02
4.6166241e-01 8.8380042e-01 3.4297914e-01 5.8229542e-02
4.6166241e-01 8.8780042e-01 3.3051592e-01 5.8829346e-02
4.6166241e-01 8.9180042e-01 3.1740181e-01 5.9435856e-02
4.6166241e-01 8.9580042e-01 3.0354984e-01 6.0049176e-02
4.6166241e-01 8.9980042e-01 2.8885105e-01 6.0669410e-02
4.6166241e-01 9.0380042e-01 2.7316571e-01 6.1296665e-02
4.6166241e-01 9.0780042e-01 2.5630945e-01 6.1931051e-02
4.6166241e-01 9.1180042e-01 2.3802996e-01 6.2572679e-02
4.6166241e-01 9.1580042e-01 2.1796536e-01 6.3221664e-02
4.6166241e-01 9.1980042e-01 1.9556229e-01 6.3878124e-02
4.6166241e-01 9.2380042e-01 1.6989268e-01 6.4542177e-02
4.6166241e-01 9.2780042e-01 1.3915356e-01 6.5213946e-02
4.6166241e-01 9.3180042e-01 9.8707712e-02 6.5893556e-02
4.6166241e-01 9.3580042e-01 0.0000000e+00 6.6581135e-02
4.6166241e-01 9.4000000e-01 3.1340932e-12 6.6963402e-02
4.6166241e-01 9.6000000e-01 1.4716076e-11 6.8797340e-02
4.6166241e-01 9.8000000e-01 2.6980245e-12 7.0653615e-02
4.6166241e-01 1.0000000e+00 0.0000000e+00 7.2532399e-02
4.6166241e-01 1.0200000e+00 4.3639703e-13 7.4433855e-02
4.6166241e-01 1.0400000e+00 4.2721532e-12 7.6358137e-02
4.6166241e-01 1.0600000e+00 1.0863325e-12 7.8305387e-02
4.6166241e-01 1.0800000e+00 1.6592472e-11 8.0275741e-02
4.6166241e-01 1.1000000e+00 4.7850846e-15 8.2269323e-02
4.6166241e-01 1.1200000e+00 1.8197126e-11 8.4286250e-02
4.6166241e-01 1.1400000e+00 0.0000000e+00 8.6326630e-02
4.6166241e-01 1.1600000e+00 5.8143588e-13 8.8390563e-02
4.6166241e-01 1.1800000e+00 1.0994390e-13 9.0478142e-02
4.6166241e-01 1.2000000e+00 7.8270104e-12 9.2589451e-02
4.6166241e-01 1.2200000e+00 1.5222376e-13 9.4724567e-02
4.6166241e-01 1.2400000e+00 1.6643988e-12 9.6883562e-02
4.6887589e-01 0.0000000e+00 8.6141367e-01 2.0879181e-14
4.6887589e-01 2.0000000e-02 8.6128413e-01 7.2364366e-04
4.6887589e-01 4.0000000e-02 8.6089511e-01 1.4487309e-03
4.6887589e-01 6.0000000e-02 8.6024540e-01 2.1767089e-03
4.6887589e-01 8.0000000e-02 8.5933293e-01 2.9090324e-03
4.6887589e-01 1.0000000e-01 8.5815483e-01 3.6471671e-03
4.6887589e-01 1.2000000e-01 8.5670735e-01 4.3925940e-03
4.6887589e-01 1.4000000e-01 8.5498586e-01 5.1468127e-03
4.6887589e-01 1.6000000e-01 8.5298482e-01 5.9113456e-03
4.6887589e-01 1.8000000e-01 8.5069770e-01 6.6877421e-03
4.6887589e-01 2.0000000e-01 8.4811698e-01 7.4775829e-03
4.6887589e-01 2.2000000e-01 8.4523407e-01 8.2824837e-03
4.6887589e-01 2.4000000e-01 8.4203922e-01 9.1041006e-03
4.6887589e-01 2.6000000e-01 8.3852150e-01 9.9441345e-03
4.6887589e-01 2.8000000e-01 8.3466861e-01 1.0804336e-02
4.6887589e-01 3.0000000e-01 8.3046689e-01 1.1686510e-02
4.6887589e-01 3.2000000e-01 8.2590108e-01 1.2592524e-02
4.6887589e-01 3.4000000e-01 8.2095425e-01 1.3524309e-02
4.6887589e-01 3.6000000e-01 8.1560760e-01 1.4483871e-02
4.6887589e-01 3.8000000e-01 8.0984029e-01 1.5473295e-02
4.6887589e-01 4.0000000e-01 8.0362914e-01 1.6494753e-02
4.6887589e-01 4.2000000e-01 7.9694844e-01 1.7550509e-02
4.6887589e-01 4.4000000e-01 7.8976959e-01 1.8642934e-02
4.6887589e-01 4.6000000e-01 7.8206072e-01 1.9774505e-02
4.6887589e-01 4.8000000e-01 7.7378624e-01 2.0947827e-02
4.6887589e-01 5.0000000e-01 7.6490630e-01 2.2165631e-02
4.6887589e-01 5.2000000e-01 7.5537616e-01 2.3430796e-02
4.6887589e-01 5.4000000e-01 7.4514534e-01 2.4746357e-02
4.6887589e-01 5.6000000e-01 7.3415668e-01 2.6115517e-02
4.6887589e-01 5.8000000e-01 7.2234513e-01 2.7541668e-02
4.6887589e-01 6.0000000e-01 7.0963621e-01 2.9028405e-02
4.6887589e-01 6.2000000e-01 6.9594406e-01 3.0579543e-02
4.6887589e-01 6.4000000e-01 6.8116899e-01 3.2199142e-02
4.6887589e-01 6.6000000e-01 6.6519417e-01 3.3891530e-02
4.6887589e-01 6.8000000e-01 6.4788131e-01 3.5661327e-02
4.6887589e-01 7.0000000e-01 6.2906473e-01 3.7513479e-02
4.6887589e-01 7.2000000e-01 6.0854312e-01 3.9453287e-02
4.6887589e-01 7.4000000e-01 5.8606769e-01 4.1486450e-02
4.6887589e-01 7.6000000e-01 5.6132467e-01 4.3619108e-02
4.6887589e-01 7.8000000e-01 5.3390828e-01 4.5857890e-02
4.6887589e-01 8.0000000e-01 5.0327681e-01 4.8209974e-02
4.6887589e-01 8.2000000e-01 4.6867693e-01 5.0683157e-02
4.6887589e-01 8.4000000e-01 4.2900169e-01 5.3285928e-02
4.6887589e-01 8.4793633e-01 4.1149556e-01 5.4356691e-02
4.6887589e-01 8.5193633e-01 4.0222241e-01 5.4904846e-02
4.6887589e-01 8.5593633e-01 3.9261753e-01 5.5458790e-02
4.6887589e-01 8.5993633e-01 3.8265429e-01 5.6018607e-02
4.6887589e-01 8.6393633e-01 3.7230220e-01 5.6584381e-02
4.6887589e-01 8.6793633e-01 3.6152603e-01 5.7156198e-02
4.6887589e-01 8.7193633e-01 3.5028472e-01 5.7734146e-02
4.6887589e-01 8.7593633e-01 3.3852994e-01 5.8318313e-02
4.6887589e-01 8.7993633e-01 3.2620401e-01 5.8908792e-02
4.6887589e-01 8.8393633e-01 3.1323726e-01 5.9505675e-02
4.6887589e-01 8.8793633e-01 2.9954402e-01 6.0109057e-02
4.6887589e-01 8.9193633e-01 2.8501699e-01 6.0719035e-02
4.6887589e-01 8.9593633e-01 2.6951856e-01 6.1335708e-02
4.6887589e-01 8.9993633e-01 2.5286708e-01 6.1959177e-02
4.6887589e-01 9.0393633e-01 2.3481400e-01 6.2589544e-02
4.6887589e-01 9.0793633e-01 2.1500276e-01 6.3226914e-02
4.6887589e-01 9.1193633e-01 1.9288805e-01 6.3871396e-02
4.6887589e-01 9.1593633e-01 1.6755524e-01 6.4523099e-02
4.6887589e-01 9.1993633e-01 1.3722722e-01 6.5182135e-02
4.6887589e-01 9.2393633e-01 9.7332759e-02 6.5848617e-02
4.6887589e-01 9.2793633e-01 3.6013445e-07 6.6522665e-02
4.6887589e-01 9.4000000e-01 2.0661282e-14 6.7623334e-02
4.6887589e-01 9.6000000e-01 2.3983408e-12 6.9465686e-02
4.6887589e-01 9.8000000e-01 7.5562252e-13 7.1330135e-02
4.6887589e-01 1.0000000e+00 1.8222443e-12 7.3216859e-02
4.6887589e-01 1.0200000e+00 5.2302234e-14 7.5126023e-02
4.6887589e-01 1.0400000e+00 2.2487605e-13 7.7057783e-02
4.6887589e-01 1.0600000e+00 1.6587808e-11 7.9012288e-02
4.6887589e-01 1.0800000e+00 3.8913142e-13 8.0989675e-02
4.6887589e-01 1.1000000e+00 1.6821497e-11 8.2990072e-02
4.6887589e-01 1.1200000e+00 2.8979902e-14 8.5013601e-02
4.6887589e-01 1.1400000e+00 1.3045408e-12 8.7060374e-02
4.6887589e-01 1.1600000e+00 3.7816651e-13 8.9130495e-02
4.6887589e-01 1.1800000e+00 8.6919475e-12 9.1224060e-02
4.6887589e-01 1.2000000e+00 1.9698282e-10 9.3341158e-02
4.6887589e-01 1.2200000e+00 6.6937283e-13 9.5481870e-02
4.6887589e-01 1.2400000e+00 1.0878167e-12 9.7646271e-02
4.7608936e-01 0.0000000e+00 8.5329433e-01 -3.0541162e-18
4.7608936e-01 2.0000000e-02 8.5316096e-01 7.5168950e-04
4.7608936e-01 4.0000000e-02 8.5276044e-01 1.5048350e-03
4.7608936e-01 6.0000000e-02 8.5209151e-01 2.2608962e-03
4.7608936e-01 8.0000000e-02 8.5115210e-01 3.0213400e-03
4.7608936e-01 1.0000000e-01 8.4993924e-01 3.7876443e-03
4.7608936e-01 1.2000000e-01 8.4844913e-01 4.5613017e-03
4.7608936e-01 1.4000000e-01 8.4667702e-01 5.3438235e-03
4.7608936e-01 1.6000000e-01 8.4461725e-01 6.1367430e-03
4.7608936e-01 1.8000000e-01 8.4226316e-01 6.9416203e-03
4.7608936e-01 2.0000000e-01 8.3960706e-01 7.7600459e-03
4.7608936e-01 2.2000000e-01 8.3664015e-01 8.5936450e-03
4.7608936e-01 2.4000000e-01 8.3335250e-01 9.4440823e-03
4.7608936e-01 2.6000000e-01 8.2973288e-01 1.0313066e-02
4.7608936e-01 2.8000000e-01 8.2576874e-01 1.1202354e-02
4.7608936e-01 3.0000000e-01 8.2144606e-01 1.2113757e-02
4.7608936e-01 3.2000000e-01 8.1674924e-01 1.3049145e-02
4.7608936e-01 3.4000000e-01 8.1166093e-01 1.4010454e-02
4.7608936e-01 3.6000000e-01 8.0616184e-01 1.4999692e-02
4.7608936e-01 3.8000000e-01 8.0023057e-01 1.6018941e-02
4.7608936e-01 4.0000000e-01 7.9384334e-01 1.7070372e-02
4.7608936e-01 4.2000000e-01 7.8697373e-01 1.8156245e-02
4.7608936e-01 4.4000000e-01 7.7959230e-01 1.9278922e-02
4.7608936e-01 4.6000000e-01 7.7166625e-01 2.0440874e-02
4.7608936e-01 4.8000000e-01 7.6315887e-01 2.1644689e-02
4.7608936e-01 5.0000000e-01 7.5402904e-01 2.2893084e-02
4.7608936e-01 5.2000000e-01 7.4423049e-01 2.4188917e-02
4.7608936e-01 5.4000000e-01 7.3371095e-01 2.5535198e-02
4.7608936e-01 5.6000000e-01 7.2241112e-01 2.6935102e-02
4.7608936e-01 5.8000000e-01 7.1026334e-01 2.8391984e-02
4.7608936e-01 6.0000000e-01 6.9718997e-01 2.9909397e-02
4.7608936e-01 6.2000000e-01 6.8310127e-01 3.1491108e-02
4.7608936e-01 6.4000000e-01 6.6789267e-01 3.3141122e-02
4.7608936e-01 6.6000000e-01 6.5144114e-01 3.4863697e-02
4.7608936e-01 6.8000000e-01 6.3360041e-01 3.6663380e-02
4.7608936e-01 7.0000000e-01 6.1419431e-01 3.8545024e-02
4.7608936e-01 7.2000000e-01 5.9300736e-01 4.0513829e-02
4.7608936e-01 7.4000000e-01 5.6977121e-01 4.2575375e-02
4.7608936e-01 7.6000000e-01 5.4414416e-01 4.4735663e-02
4.7608936e-01 7.8000000e-01 5.1567890e-01 4.7001161e-02
4.7608936e-01 8.0000000e-01 4.8376897e-01 4.9378864e-02
4.7608936e-01 8.2000000e-01 4.4755338e-01 5.1876350e-02
4.7608936e-01 8.3972601e-01 4.0634914e-01 5.4464986e-02
4.7608936e-01 8.4372601e-01 3.9716657e-01 5.5005849e-02
4.7608936e-01 8.4772601e-01 3.8765731e-01 5.5552261e-02
4.7608936e-01 8.5172601e-01 3.7779514e-01 5.6104297e-02
4.7608936e-01 8.5572601e-01 3.6755005e-01 5.6662037e-02
4.7608936e-01 8.5972601e-01 3.5688737e-01 5.7225561e-02
4.7608936e-01 8.6372601e-01 3.4576668e-01 5.7794949e-02
4.7608936e-01 8.6772601e-01 3.3414038e-01 5.8370284e-02
4.7608936e-01 8.7172601e-01 3.2195169e-01 5.8951652e-02
4.7608936e-01 8.7572601e-01 3.0913197e-01 5.9539138e-02
4.7608936e-01 8.7972601e-01 2.9559688e-01 6.0132830e-02
4.7608936e-01 8.8372601e-01 2.8124072e-01 6.0732817e-02
4.7608936e-01 8.8772601e-01 2.6592792e-01 6.1339192e-02
4.7608936e-01 8.9172601e-01 2.4947954e-01 6.1952046e-02
4.7608936e-01 8.9572601e-01 2.3165066e-01 6.2571474e-02
4.7608936e-01 8.9972601e-01 2.1208992e-01 6.3197574e-02
4.7608936e-01 9.0372601e-01 1.9025991e-01 6.3830445e-02
4.7608936e-01 9.0772601e-01 1.6525913e-01 6.4470186e-02
4.7608936e-01 9.1172601e-01 1.3533580e-01 6.5116901e-02
4.7608936e-01 9.1572601e-01 9.5983361e-02 6.5770696e-02
4.7608936e-01 9.1972601e-01 4.7685016e-07 6.6431677e-02
4.7608936e-01 9.4000000e-01 6.6282129e-13 6.8285833e-02
4.7608936e-01 9.6000000e-01 2.4726570e-12 7.0136751e-02
4.7608936e-01 9.8000000e-01 3.3319553e-12 7.2009530e-02
4.7608936e-01 1.0000000e+00 4.2823796e-11 7.3904348e-02
4.7608936e-01 1.0200000e+00 1.1480966e-10 7.5821376e-02
4.7608936e-01 1.0400000e+00 9.0756377e-12 7.7760774e-02
4.7608936e-01 1.0600000e+00 3.6840428e-12 7.9722691e-02
4.7608936e-01 1.0800000e+00 3.9241860e-13 8.1707270e-02
4.7608936e-01 1.1000000e+00 7.7082453e-12 8.3714644e-02
4.7608936e-01 1.1200000e+00 8.2582730e-13 8.5744936e-02
4.7608936e-01 1.1400000e+00 1.1506858e-15 8.7798262e-02
4.7608936e-01 1.1600000e+00 1.9626965e-11 8.9874731e-02
4.7608936e-01 1.1800000e+00 7.6485494e-15 9.1974442e-02
4.7608936e-01 1.2000000e+00 1.7931947e-13 9.4097489e-02
4.7608936e-01 1.2200000e+00 1.0378750e-11 9.6243957e-02
4.7608936e-01 1.2400000e+00 4.9112191e-13 9.8413923e-02
4.8330284e-01 0.0000000e+00 8.4485120e-01 8.8058386e-14
4.8330284e-01 2.0000000e-02 8.4471392e-01 7.8003592e-04
4.8330284e-01 4.0000000e-02 8.4430167e-01 1.5615395e-03
4.8330284e-01 6.0000000e-02 8.4361316e-01 2.3459819e-03
4.8330284e-01 8.0000000e-02 8.4264627e-01 3.1348416e-03
4.8330284e-01 1.0000000e-01 8.4139797e-01 3.9296077e-03
4.8330284e-01 1.2000000e-01 8.3986436e-01 4.7317838e-03
4.8330284e-01 1.4000000e-01 8.3804061e-01 5.5428916e-03
4.8330284e-01 1.6000000e-01 8.3592091e-01 6.3644750e-03
4.8330284e-01 1.8000000e-01 8.3349845e-01 7.1981035e-03
4.8330284e-01 2.0000000e-01 8.3076537e-01 8.0453769e-03
4.8330284e-01 2.2000000e-01 8.2771267e-01 8.9079290e-03
4.8330284e-01 2.4000000e-01 8.2433015e-01 9.7874319e-03
4.8330284e-01 2.6000000e-01 8.2060635e-01 1.0685601e-02
4.8330284e-01 2.8000000e-01 8.1652839e-01 1.1604199e-02
4.8330284e-01 3.0000000e-01 8.1208191e-01 1.2545043e-02
4.8330284e-01 3.2000000e-01 8.0725090e-01 1.3510006e-02
4.8330284e-01 3.4000000e-01 8.0201755e-01 1.4501026e-02
4.8330284e-01 3.6000000e-01 7.9636206e-01 1.5520110e-02
4.8330284e-01 3.8000000e-01 7.9026243e-01 1.6569341e-02
4.8330284e-01 4.0000000e-01 7.8369422e-01 1.7650885e-02
4.8330284e-01 4.2000000e-01 7.7663021e-01 1.8766999e-02
4.8330284e-01 4.4000000e-01 7.6904008e-01 1.9920035e-02
4.8330284e-01 4.6000000e-01 7.6088996e-01 2.1112454e-02
4.8330284e-01 4.8000000e-01 7.5214195e-01 2.2346830e-02
4.8330284e-01 5.0000000e-01 7.4275349e-01 2.3625865e-02
4.8330284e-01 5.2000000e-01 7.3267663e-01 2.4952394e-02
4.8330284e-01 5.4000000e-01 7.2185709e-01 2.6329402e-02
4.8330284e-01 5.6000000e-01 7.1023317e-01 2.7760035e-02
4.8330284e-01 5.8000000e-01 6.9773430e-01 2.9247611e-02
4.8330284e-01 6.0000000e-01 6.8427927e-01 3.0795642e-02
4.8330284e-01 6.2000000e-01 6.6977389e-01 3.2407848e-02
4.8330284e-01 6.4000000e-01 6.5410801e-01 3.4088174e-02
4.8330284e-01 6.6000000e-01 6.3715150e-01 3.5840815e-02
4.8330284e-01 6.8000000e-01 6.1874881e-01 3.7670239e-02
4.8330284e-01 7.0000000e-01 5.9871147e-01 3.9581214e-02
4.8330284e-01 7.2000000e-01 5.7680727e-01 4.1578838e-02
4.8330284e-01 7.4000000e-01 5.5274443e-01 4.3668572e-02
4.8330284e-01 7.6000000e-01 5.2614726e-01 4.5856284e-02
4.8330284e-01 7.8000000e-01 4.9651705e-01 4.8148286e-02
4.8330284e-01 8.0000000e-01 4.6316521e-01 5.0551392e-02
4.8330284e-01 8.2000000e-01 4.2508972e-01 5.3072972e-02
4.8330284e-01 8.3115787e-01 4.0124977e-01 5.4534166e-02
4.8330284e-01 8.3515787e-01 3.9215887e-01 5.5067854e-02
4.8330284e-01 8.3915787e-01 3.8274621e-01 5.5606860e-02
4.8330284e-01 8.4315787e-01 3.7298599e-01 5.6151255e-02
4.8330284e-01 8.4715787e-01 3.6284865e-01 5.6701113e-02
4.8330284e-01 8.5115787e-01 3.5230007e-01 5.7256506e-02
4.8330284e-01 8.5515787e-01 3.4130043e-01 5.7817512e-02
4.8330284e-01 8.5915787e-01 3.2980287e-01 5.8384206e-02
4.8330284e-01 8.6315787e-01 3.1775148e-01 5.8956668e-02
4.8330284e-01 8.6715787e-01 3.0507866e-01 5.9534977e-02
4.8330284e-01 8.7115787e-01 2.9170132e-01 6.0119214e-02
4.8330284e-01 8.7515787e-01 2.7751534e-01 6.0709463e-02
4.8330284e-01 8.7915787e-01 2.6238715e-01 6.1305807e-02
4.8330284e-01 8.8315787e-01 2.4614045e-01 6.1908333e-02
4.8330284e-01 8.8715787e-01 2.2853388e-01 6.2517128e-02
4.8330284e-01 8.9115787e-01 2.0922118e-01 6.3132281e-02
4.8330284e-01 8.9515787e-01 1.8767269e-01 6.3753884e-02
4.8330284e-01 8.9915787e-01 1.6299975e-01 6.4382030e-02
4.8330284e-01 9.0315787e-01 1.3347546e-01 6.5016812e-02
4.8330284e-01 9.0715787e-01 9.4656726e-02 6.5658328e-02
4.8330284e-01 9.1115787e-01 3.2045176e-08 6.6306676e-02
4.8330284e-01 9.2000000e-01 3.7911765e-11 6.7112575e-02
4.8330284e-01 9.4000000e-01 3.4387029e-12 6.8950773e-02
4.8330284e-01 9.6000000e-01 2.5580843e-11 7.0810405e-02
4.8330284e-01 9.8000000e-01 1.4180946e-11 7.2691663e-02
4.8330284e-01 1.0000000e+00 5.8856762e-11 7.4594728e-02
4.8330284e-01 1.0200000e+00 6.8215310e-13 7.6519774e-02
4.8330284e-01 1.0400000e+00 9.9938431e-11 7.8466962e-02
4.8330284e-01 1.0600000e+00 1.3995510e-12 8.0436448e-02
4.8330284e-01 1.0800000e+00 5.3447601e-11 8.2428375e-02
4.8330284e-01 1.1000000e+00 1.3524684e-12 8.4442881e-02
4.8330284e-01 1.1200000e+00 9.4494947e-12 8.6480093e-02
4.8330284e-01 1.1400000e+00 1.5533556e-12 8.8540130e-02
4.8330284e-01 1.1600000e+00 1.2671786e-12 9.0623105e-02
4.8330284e-01 1.1800000e+00 2.8877924e-12 9.2729120e-02
4.8330284e-01 1.2000000e+00 1.3981606e-11 9.4858274e-02
4.8330284e-01 1.2200000e+00 6.3174853e-14 9.7010654e-02
4.8330284e-01 1.2400000e+00 5.3605337e-12 9.9186343e-02
4.9051631e-01 0.0000000e+00 8.3607348e-01 -1.0993474e-15
4.9051631e-01 2.0000000e-02 8.3593221e-01 8.0867040e-04
4.9051631e-01 4.0000000e-02 8.3550798e-01 1.6188193e-03
4.9051631e-01 6.0000000e-02 8.3479947e-01 2.4319286e-03
4.9051631e-01 8.0000000e-02 8.3380450e-01 3.2494874e-03
4.9051631e-01 1.0000000e-01 8.3251999e-01 4.0729952e-03
4.9051631e-01 1.2000000e-01 8.3094194e-01 4.9039658e-03
4.9051631e-01 1.4000000e-01 8.2906540e-01 5.7439308e-03
4.9051631e-01 1.6000000e-01 8.2688442e-01 6.5944433e-03
4.9051631e-01 1.8000000e-01 8.2439204e-01 7.4570819e-03
4.9051631e-01 2.0000000e-01 8.2158020e-01 8.3334546e-03
4.9051631e-01 2.2000000e-01 8.1843968e-01 9.2252027e-03
4.9051631e-01 2.4000000e-01 8.1496003e-01 1.0134006e-02
4.9051631e-01 2.6000000e-01 8.1112948e-01 1.1061584e-02
4.9051631e-01 2.8000000e-01 8.0693484e-01 1.2009707e-02
4.9051631e-01 3.0000000e-01 8.0236135e-01 1.2980194e-02
4.9051631e-01 3.2000000e-01 7.9739258e-01 1.3974922e-02
4.9051631e-01 3.4000000e-01 7.9201021e-01 1.4995829e-02
4.9051631e-01 3.6000000e-01 7.8619390e-01 1.6044922e-02
4.9051631e-01 3.8000000e-01 7.7992099e-01 1.7124283e-02
4.9051631e-01 4.0000000e-01 7.7316628e-01 1.8236074e-02
4.9051631e-01 4.2000000e-01 7.6590172e-01 1.9382545e-02
4.9051631e-01 4.4000000e-01 7.5809598e-01 2.0566039e-02
4.9051631e-01 4.6000000e-01 7.4971405e-01 2.1789007e-02
4.9051631e-01 4.8000000e-01 7.4071669e-01 2.3054008e-02
4.9051631e-01 5.0000000e-01 7.3105974e-01 2.4363726e-02
4.9051631e-01 5.2000000e-01 7.2069337e-01 2.5720976e-02
4.9051631e-01 5.4000000e-01 7.0956107e-01 2.7128717e-02
4.9051631e-01 5.6000000e-01 6.9759842e-01 2.8590062e-02
4.9051631e-01 5.8000000e-01 6.8473156e-01 3.0108296e-02
4.9051631e-01 6.0000000e-01 6.7087521e-01 3.1686889e-02
4.9051631e-01 6.2000000e-01 6.5593012e-01 3.3329511e-02
4.9051631e-01 6.4000000e-01 6.3977972e-01 3.5040051e-02
4.9051631e-01 6.6000000e-01 6.2228561e-01 3.6822639e-02
4.9051631e-01 6.8000000e-01 6.0328142e-01 3.8681668e-02
4.9051631e-01 7.0000000e-01 5.8256415e-01 4.0621820e-02
4.9051631e-01 7.2000000e-01 5.5988157e-01 4.2648092e-02
4.9051631e-01 7.4000000e-01 5.3491354e-01 4.4765832e-02
4.9051631e-01 7.6000000e-01 5.0724250e-01 4.6980775e-02
4.9051631e-01 7.8000000e-01 4.7630501e-01 4.9299082e-02
4.9051631e-01 8.0000000e-01 4.4130607e-01 5.1727391e-02
4.9051631e-01 8.2000000e-01 4.0105382e-01 5.4272871e-02
4.9051631e-01 8.2221957e-01 3.9618927e-01 5.4562919e-02
4.9051631e-01 8.2621957e-01 3.8719121e-01 5.5089547e-02
4.9051631e-01 8.3021957e-01 3.7787622e-01 5.5621272e-02
4.9051631e-01 8.3421957e-01 3.6821889e-01 5.6158161e-02
4.9051631e-01 8.3821957e-01 3.5819013e-01 5.6700282e-02
4.9051631e-01 8.4221957e-01 3.4775634e-01 5.7247704e-02
4.9051631e-01 8.4621957e-01 3.3687832e-01 5.7800497e-02
4.9051631e-01 8.5021957e-01 3.2550991e-01 5.8358733e-02
4.9051631e-01 8.5421957e-01 3.1359604e-01 5.8922485e-02
4.9051631e-01 8.5821957e-01 3.0107013e-01 5.9491827e-02
4.9051631e-01 8.6221957e-01 2.8785032e-01 6.0066834e-02
4.9051631e-01 8.6621957e-01 2.7383405e-01 6.0647583e-02
4.9051631e-01 8.7021957e-01 2.5888970e-01 6.1234152e-02
4.9051631e-01 8.7421957e-01 2.4284355e-01 6.1826620e-02
4.9051631e-01 8.7821957e-01 2.2545775e-01 6.2425070e-02
4.9051631e-01 8.8221957e-01 2.0639104e-01 6.3029582e-02
4.9051631e-01 8.8621957e-01 1.8512133e-01 6.3640242e-02
4.9051631e-01 8.9021957e-01 1.6077263e-01 6.4257134e-02
4.9051631e-01 8.9421957e-01 1.3164246e-01 6.4880347e-02
4.9051631e-01 8.9821957e-01 9.3350147e-02 6.5509968e-02
4.9051631e-01 9.0221957e-01 2.7432098e-06 6.6146089e-02
4.9051631e-01 9.2000000e-01 1.3737735e-12 6.7770738e-02
4.9051631e-01 9.4000000e-01 1.5070117e-11 6.9618032e-02
4.9051631e-01 9.6000000e-01 1.8919700e-12 7.1486522e-02
4.9051631e-01 9.8000000e-01 3.2952907e-12 7.3376405e-02
4.9051631e-01 1.0000000e+00 8.9805974e-15 7.5287865e-02
4.9051631e-01 1.0200000e+00 1.6100368e-15 7.7221077e-02
4.9051631e-01 1.0400000e+00 2.1833369e-13 7.9176207e-02
4.9051631e-01 1.0600000e+00 8.1983897e-14 8.1153412e-02
4.9051631e-01 1.0800000e+00 1.3219396e-12 8.3152841e-02
4.9051631e-01 1.1000000e+00 2.2368148e-12 8.5174632e-02
4.9051631e-01 1.1200000e+00 2.1957309e-11 8.7218918e-02
4.9051631e-01 1.1400000e+00 0.0000000e+00 8.9285821e-02
4.9051631e-01 1.1600000e+00 0.0000000e+00 9.1375456e-02
4.9051631e-01 1.1800000e+00 2.9297342e-12 9.3487931e-02
4.9051631e-01 1.2000000e+00 1.6197094e-12 9.5623345e-02
4.9051631e-01 1.2200000e+00 1.7384332e-12 9.7781792e-02
4.9051631e-01 1.2400000e+00 6.4906580e-15 9.9963358e-02
4.9772979e-01 0.0000000e+00 8.2694958e-01 -2.0171699e-14
4.9772979e-01 2.0000000e-02 8.2680423e-01 8.3758079e-04
4.9772979e-01 4.0000000e-02 8.2636773e-01 1.6766501e-03
4.9772979e-01 6.0000000e-02 8.2563875e-01 2.5186999e-03
4.9772979e-01 8.0000000e-02 8.2461505e-01 3.3652289e-03
4.9772979e-01 1.0000000e-01 8.2329347e-01 4.2177465e-03
4.9772979e-01 1.2000000e-01 8.2166991e-01 5.0777756e-03
4.9772979e-01 1.4000000e-01 8.1973930e-01 5.9468570e-03
4.9772979e-01 1.6000000e-01 8.1749555e-01 6.8265524e-03
4.9772979e-01 1.8000000e-01 8.1493151e-01 7.7184485e-03
4.9772979e-01 2.0000000e-01 8.1203892e-01 8.6241607e-03
4.9772979e-01 2.2000000e-01 8.0880832e-01 9.5453373e-03
4.9772979e-01 2.4000000e-01 8.0522898e-01 1.0483664e-02
4.9772979e-01 2.6000000e-01 8.0128883e-01 1.1440866e-02
4.9772979e-01 2.8000000e-01 7.9697430e-01 1.2418717e-02
4.9772979e-01 3.0000000e-01 7.9227023e-01 1.3419040e-02
4.9772979e-01 3.2000000e-01 7.8715970e-01 1.4443713e-02
4.9772979e-01 3.4000000e-01 7.8162387e-01 1.5494675e-02
4.9772979e-01 3.6000000e-01 7.7564176e-01 1.6573933e-02
4.9772979e-01 3.8000000e-01 7.6919003e-01 1.7683564e-02
4.9772979e-01 4.0000000e-01 7.6224264e-01 1.8825727e-02
4.9772979e-01 4.2000000e-01 7.5477060e-01 2.0002664e-02
4.9772979e-01 4.4000000e-01 7.4674149e-01 2.1216710e-02
4.9772979e-01 4.6000000e-01 7.3811903e-01 2.2470303e-02
4.9772979e-01 4.8000000e-01 7.2886247e-01 2.3765988e-02
4.9772979e-01 5.0000000e-01 7.1892588e-01 2.5106430e-02
4.9772979e-01 5.2000000e-01 7.0825734e-01 2.6494422e-02
4.9772979e-01 5.4000000e-01 6.9679779e-01 2.7932897e-02
4.9772979e-01 5.6000000e-01 6.8447977e-01 2.9424938e-02
4.9772979e-01 5.8000000e-01 6.7122565e-01 3.0973794e-02
4.9772979e-01 6.0000000e-01 6.5694552e-01 3.2582893e-02
4.9772979e-01 6.2000000e-01 6.4153427e-01 3.4255854e-02
4.9772979e-01 6.4000000e-01 6.2486792e-01 3.5996514e-02
4.9772979e-01 6.6000000e-01 6.0679841e-01 3.7808936e-02
4.9772979e-01 6.8000000e-01 5.8714659e-01 3.9697440e-02
4.9772979e-01 7.0000000e-01 5.6569212e-01 4.1666621e-02
4.9772979e-01 7.2000000e-01 5.4215863e-01 4.3721381e-02
4.9772979e-01 7.4000000e-01 5.1619111e-01 4.5866954e-02
4.9772979e-01 7.6000000e-01 4.8731958e-01 4.8108946e-02
4.9772979e-01 7.8000000e-01 4.5489748e-01 5.0453372e-02
4.9772979e-01 8.0000000e-01 4.1798846e-01 5.2906699e-02
4.9772979e-01 8.1289783e-01 3.9115943e-01 5.4549828e-02
4.9772979e-01 8.1689783e-01 3.8225543e-01 5.5069508e-02
4.9772979e-01 8.2089783e-01 3.7303924e-01 5.5594074e-02
4.9772979e-01 8.2489783e-01 3.6348585e-01 5.6123588e-02
4.9772979e-01 8.2889783e-01 3.5356661e-01 5.6658114e-02
4.9772979e-01 8.3289783e-01 3.4324843e-01 5.7197717e-02
4.9772979e-01 8.3689783e-01 3.3249271e-01 5.7742462e-02
4.9772979e-01 8.4089783e-01 3.2125399e-01 5.8292415e-02
4.9772979e-01 8.4489783e-01 3.0947802e-01 5.8847645e-02
4.9772979e-01 8.4889783e-01 2.9709921e-01 5.9408220e-02
4.9772979e-01 8.5289783e-01 2.8403694e-01 5.9974210e-02
4.9772979e-01 8.5689783e-01 2.7019012e-01 6.0545686e-02
4.9772979e-01 8.6089783e-01 2.5542911e-01 6.1122721e-02
4.9772979e-01 8.6489783e-01 2.3958268e-01 6.1705389e-02
4.9772979e-01 8.6889783e-01 2.2241645e-01 6.2293765e-02
4.9772979e-01 8.7289783e-01 2.0359405e-01 6.2887925e-02
4.9772979e-01 8.7689783e-01 1.8260088e-01 6.3487946e-02
4.9772979e-01 8.8089783e-01 1.5857339e-01 6.4093908e-02
4.9772979e-01 8.8489783e-01 1.2983314e-01 6.4705892e-02
4.9772979e-01 8.8889783e-01 9.2060983e-02 6.5323978e-02
4.9772979e-01 8.9289783e-01 3.6768253e-07 6.5948252e-02
4.9772979e-01 9.0000000e-01 1.8383223e-12 6.6595195e-02
4.9772979e-01 9.2000000e-01 1.6008908e-11 6.8430964e-02
4.9772979e-01 9.4000000e-01 2.6100825e-11 7.0287490e-02
4.9772979e-01 9.6000000e-01 5.7546672e-12 7.2164980e-02
4.9772979e-01 9.8000000e-01 0.0000000e+00 7.4063630e-02
4.9772979e-01 1.0000000e+00 4.7740652e-13 7.5983628e-02
4.9772979e-01 1.0200000e+00 6.0630047e-13 7.7925153e-02
4.9772979e-01 1.0400000e+00 1.3046879e-14 7.9888371e-02
4.9772979e-01 1.0600000e+00 8.4258595e-10 8.1873445e-02
4.9772979e-01 1.0800000e+00 8.0550991e-13 8.3880524e-02
4.9772979e-01 1.1000000e+00 1.1262506e-10 8.5909752e-02
4.9772979e-01 1.1200000e+00 1.1802187e-12 8.7961262e-02
4.9772979e-01 1.1400000e+00 8.9300504e-11 9.0035182e-02
4.9772979e-01 1.1600000e+00 2.6747566e-10 9.2131629e-02
4.9772979e-01 1.1800000e+00 1.7098490e-15 9.4250715e-02
4.9772979e-01 1.2000000e+00 2.0077594e-13 9.6392543e-02
4.9772979e-01 1.2200000e+00 4.2272660e-12 9.8557210e-02
4.9772979e-01 1.2400000e+00 1.4614701e-13 1.0074480e-01
5.0494326e-01 0.0000000e+00 8.1746700e-01 6.5172394e-14
5.0494326e-01 2.0000000e-02 8.1731746e-01 8.6675527e-04
5.0494326e-01 4.0000000e-02 8.1686839e-01 1.7350083e-03
5.0494326e-01 6.0000000e-02 8.1611842e-01 2.6062603e-03
5.0494326e-01 8.0000000e-02 8.1506524e-01 3.4820191e-03
5.0494326e-01 1.0000000e-01 8.1370563e-01 4.3638027e-03
5.0494326e-01 1.2000000e-01 8.1203538e-01 5.2531430e-03
5.0494326e-01 1.4000000e-01 8.1004927e-01 6.1515888e-03
5.0494326e-01 1.6000000e-01 8.0774107e-01 7.0607096e-03
5.0494326e-01 1.8000000e-01 8.0510344e-01 7.9820995e-03
5.0494326e-01 2.0000000e-01 8.0212787e-01 8.9173807e-03
5.0494326e-01 2.2000000e-01 7.9880467e-01 9.8682075e-03
5.0494326e-01 2.4000000e-01 7.9512281e-01 1.0836271e-02
5.0494326e-01 2.6000000e-01 7.9106985e-01 1.1823301e-02
5.0494326e-01 2.8000000e-01 7.8663184e-01 1.2831074e-02
5.0494326e-01 3.0000000e-01 7.8179318e-01 1.3861416e-02
5.0494326e-01 3.2000000e-01 7.7653642e-01 1.4916206e-02
5.0494326e-01 3.4000000e-01 7.7084213e-01 1.5997383e-02
5.0494326e-01 3.6000000e-01 7.6468866e-01 1.7106951e-02
5.0494326e-01 3.8000000e-01 7.5805187e-01 1.8246986e-02
5.0494326e-01 4.0000000e-01 7.5090485e-01 1.9419638e-02
5.0494326e-01 4.2000000e-01 7.4321754e-01 2.0627144e-02
5.0494326e-01 4.4000000e-01 7.3495632e-01 2.1871830e-02
5.0494326e-01 4.6000000e-01 7.2608348e-01 2.3156118e-02
5.0494326e-01 4.8000000e-01 7.1655659e-01 2.4482541e-02
5.0494326e-01 5.0000000e-01 7.0632775e-01 2.5853744e-02
5.0494326e-01 5.2000000e-01 6.9534266e-01 2.7272497e-02
5.0494326e-01 5.4000000e-01 6.8353940e-01 2.8741707e-02
5.0494326e-01 5.6000000e-01 6.7084701e-01 3.0264427e-02
5.0494326e-01 5.8000000e-01 6.5718359e-01 3.1843868e-02
5.0494326e-01 6.0000000e-01 6.4245387e-01 3.3483416e-02
5.0494326e-01 6.2000000e-01 6.2654599e-01 3.5186645e-02
5.0494326e-01 6.4000000e-01 6.0932727e-01 3.6957333e-02
5.0494326e-01 6.6000000e-01 5.9063827e-01 3.8799481e-02
5.0494326e-01 6.8000000e-01 5.7028463e-01 4.0717334e-02
5.0494326e-01 7.0000000e-01 5.4802509e-01 4.2715406e-02
5.0494326e-01 7.2000000e-01 5.2355372e-01 4.4798500e-02
5.0494326e-01 7.4000000e-01 4.9647205e-01 4.6971742e-02
5.0494326e-01 7.6000000e-01 4.6624321e-01 4.9240614e-02
5.0494326e-01 7.8000000e-01 4.3211131e-01 5.1610986e-02
5.0494326e-01 8.0000000e-01 3.9294642e-01 5.4089160e-02
5.0494326e-01 8.0317840e-01 3.8615189e-01 5.4493362e-02
5.0494326e-01 8.0717840e-01 3.7734327e-01 5.5006202e-02
5.0494326e-01 8.1117840e-01 3.6822712e-01 5.5523727e-02
5.0494326e-01 8.1517840e-01 3.5877882e-01 5.6045994e-02
5.0494326e-01 8.1917840e-01 3.4897016e-01 5.6573062e-02
5.0494326e-01 8.2317840e-01 3.3876853e-01 5.7104993e-02
5.0494326e-01 8.2717840e-01 3.2813595e-01 5.7641847e-02
5.0494326e-01 8.3117840e-01 3.1702760e-01 5.8183686e-02
5.0494326e-01 8.3517840e-01 3.0539009e-01 5.8730573e-02
5.0494326e-01 8.3917840e-01 2.9315878e-01 5.9282572e-02
5.0494326e-01 8.4317840e-01 2.8025424e-01 5.9839749e-02
5.0494326e-01 8.4717840e-01 2.6657688e-01 6.0402169e-02
5.0494326e-01 8.5117840e-01 2.5199895e-01 6.0969900e-02
5.0494326e-01 8.5517840e-01 2.3635172e-01 6.1543010e-02
5.0494326e-01 8.5917840e-01 2.1940420e-01 6.2121570e-02
5.0494326e-01 8.6317840e-01 2.0082486e-01 6.2705649e-02
5.0494326e-01 8.6717840e-01 1.8010645e-01 6.3295319e-02
5.0494326e-01 8.7117840e-01 1.5639771e-01 6.3890655e-02
5.0494326e-01 8.7517840e-01 1.2804392e-01 6.4491729e-02
5.0494326e-01 8.7917840e-01 9.0786646e-02 6.5098618e-02
5.0494326e-01 8.8317840e-01 4.8658541e-07 6.5711400e-02
5.0494326e-01 9.0000000e-01 5.0314827e-12 6.7247773e-02
5.0494326e-01 9.2000000e-01 6.2215126e-14 6.9093143e-02
5.0494326e-01 9.4000000e-01 4.3607133e-14 7.0959036e-02
5.0494326e-01 9.6000000e-01 1.9377533e-12 7.2845662e-02
5.0494326e-01 9.8000000e-01 4.1589480e-11 7.4753218e-02
5.0494326e-01 1.0000000e+00 7.8337636e-12 7.6681895e-02
5.0494326e-01 1.0200000e+00 2.6867088e-13 7.8631873e-02
5.0494326e-01 1.0400000e+00 1.2307677e-13 8.0603324e-02
5.0494326e-01 1.0600000e+00 4.7412169e-11 8.2596410e-02
5.0494326e-01 1.0800000e+00 1.6751814e-12 8.4611286e-02
5.0494326e-01 1.1000000e+00 2.1549436e-12 8.6648097e-02
5.0494326e-01 1.1200000e+00 4.4411822e-14 8.8706980e-02
5.0494326e-01 1.1400000e+00 1.2700376e-11 9.0788065e-02
5.0494326e-01 1.1600000e+00 3.0098810e-12 9.2891473e-02
5.0494326e-01 1.1800000e+00 0.0000000e+00 9.5017320e-02
5.0494326e-01 1.2000000e+00 1.7887126e-12 9.7165711e-02
5.0494326e-01 1.2200000e+00 6.9166757e-12 9.9336747e-02
5.0494326e-01 1.2400000e+00 1.9246668e-12 1.0153052e-01
5.1215674e-01 0.0000000e+00 8.0761223e-01 4.6594170e-15
5.1215674e-01 2.0000000e-02 8.0745839e-01 8.9618234e-04
5.1215674e-01 4.0000000e-02 8.0699640e-01 1.7938710e-03
5.1215674e-01 6.0000000e-02 8.0622485e-01 2.6945755e-03
5.1215674e-01 8.0000000e-02 8.0514138e-01 3.5998121e-03
5.1215674e-01 1.0000000e-01 8.0374266e-01 4.5111071e-03
5.1215674e-01 1.2000000e-01 8.0202439e-01 5.4299999e-03
5.1215674e-01 1.4000000e-01 7.9998120e-01 6.3580469e-03
5.1215674e-01 1.6000000e-01 7.9760668e-01 7.2968248e-03
5.1215674e-01 1.8000000e-01 7.9489328e-01 8.2479342e-03
5.1215674e-01 2.0000000e-01 7.9183226e-01 9.2130033e-03
5.1215674e-01 2.2000000e-01 7.8841364e-01 1.0193692e-02
5.1215674e-01 2.4000000e-01 7.8462605e-01 1.1191695e-02
5.1215674e-01 2.6000000e-01 7.8045671e-01 1.2208747e-02
5.1215674e-01 2.8000000e-01 7.7589121e-01 1.3246628e-02
5.1215674e-01 3.0000000e-01 7.7091346e-01 1.4307162e-02
5.1215674e-01 3.2000000e-01 7.6550545e-01 1.5392232e-02
5.1215674e-01 3.4000000e-01 7.5964710e-01 1.6503775e-02
5.1215674e-01 3.6000000e-01 7.5331601e-01 1.7643793e-02
5.1215674e-01 3.8000000e-01 7.4648717e-01 1.8814355e-02
5.1215674e-01 4.0000000e-01 7.3913268e-01 2.0017610e-02
5.1215674e-01 4.2000000e-01 7.3122133e-01 2.1255782e-02
5.1215674e-01 4.4000000e-01 7.2271812e-01 2.2531188e-02
5.1215674e-01 4.6000000e-01 7.1358376e-01 2.3846239e-02
5.1215674e-01 4.8000000e-01 7.0377395e-01 2.5203449e-02
5.1215674e-01 5.0000000e-01 6.9323854e-01 2.6605446e-02
5.1215674e-01 5.2000000e-01 6.8192053e-01 2.8054976e-02
5.1215674e-01 5.4000000e-01 6.6975476e-01 2.9554920e-02
5.1215674e-01 5.6000000e-01 6.5666628e-01 3.1108299e-02
5.1215674e-01 5.8000000e-01 6.4256824e-01 3.2718289e-02
5.1215674e-01 6.0000000e-01 6.2735918e-01 3.4388234e-02
5.1215674e-01 6.2000000e-01 6.1091934e-01 3.6121658e-02
5.1215674e-01 6.4000000e-01 5.9310578e-01 3.7922286e-02
5.1215674e-01 6.6000000e-01 5.7374553e-01 3.9794055e-02
5.1215674e-01 6.8000000e-01 5.5262588e-01 4.1741139e-02
5.1215674e-01 7.0000000e-01 5.2948005e-01 4.3767968e-02
5.1215674e-01 7.2000000e-01 5.0396534e-01 4.5879252e-02
5.1215674e-01 7.4000000e-01 4.7562809e-01 4.8080011e-02
5.1215674e-01 7.6000000e-01 4.4384416e-01 5.0375603e-02
5.1215674e-01 7.8000000e-01 4.0770973e-01 5.2771758e-02
5.1215674e-01 7.9304589e-01 3.8115814e-01 5.4391859e-02
5.1215674e-01 7.9704589e-01 3.7244633e-01 5.4897967e-02
5.1215674e-01 8.0104589e-01 3.6343157e-01 5.5408565e-02
5.1215674e-01 8.0504589e-01 3.5408963e-01 5.5923709e-02
5.1215674e-01 8.0904589e-01 3.4439272e-01 5.6443453e-02
5.1215674e-01 8.1304589e-01 3.3430875e-01 5.6967854e-02
5.1215674e-01 8.1704589e-01 3.2380027e-01 5.7496968e-02
5.1215674e-01 8.2104589e-01 3.1282319e-01 5.8030854e-02
5.1215674e-01 8.2504589e-01 3.0132486e-01 5.8569570e-02
5.1215674e-01 8.2904589e-01 2.8924164e-01 5.9113177e-02
5.1215674e-01 8.3304589e-01 2.7649527e-01 5.9661734e-02
5.1215674e-01 8.3704589e-01 2.6298762e-01 6.0215304e-02
5.1215674e-01 8.4104589e-01 2.4859282e-01 6.0773948e-02
5.1215674e-01 8.4504589e-01 2.3314458e-01 6.1337732e-02
5.1215674e-01 8.4904589e-01 2.1641527e-01 6.1906718e-02
5.1215674e-01 8.5304589e-01 1.9807814e-01 6.2480973e-02
5.1215674e-01 8.5704589e-01 1.7763320e-01 6.3060564e-02
5.1215674e-01 8.6104589e-01 1.5424131e-01 6.3645559e-02
5.1215674e-01 8.6504589e-01 1.2627124e-01 6.4236025e-02
5.1215674e-01 8.6904589e-01 8.9524577e-02 6.4832034e-02
5.1215674e-01 8.7304589e-01 8.3271542e-08 6.5433657e-02
5.1215674e-01 8.8000000e-01 4.0009920e-13 6.6067045e-02
5.1215674e-01 9.0000000e-01 2.7164083e-11 6.7902072e-02
5.1215674e-01 9.2000000e-01 2.8340736e-11 6.9757171e-02
5.1215674e-01 9.4000000e-01 2.8798054e-12 7.1632561e-02
5.1215674e-01 9.6000000e-01 1.2302470e-10 7.3528455e-02
5.1215674e-01 9.8000000e-01 1.6156890e-12 7.5445052e-02
5.1215674e-01 1.0000000e+00 2.1152863e-13 7.7382544e-02
5.1215674e-01 1.0200000e+00 1.5284982e-12 7.9341115e-02
5.1215674e-01 1.0400000e+00 1.3906036e-11 8.1320938e-02
5.1215674e-01 1.0600000e+00 1.5950224e-13 8.3322178e-02
5.1215674e-01 1.0800000e+00 1.4336742e-11 8.5344993e-02
5.1215674e-01 1.1000000e+00 1.6285152e-12 8.7389530e-02
5.1215674e-01 1.1200000e+00 4.8853267e-13 8.9455931e-02
5.1215674e-01 1.1400000e+00 0.0000000e+00 9.1544327e-02
5.1215674e-01 1.1600000e+00 4.7189507e-13 9.3654843e-02
5.1215674e-01 1.1800000e+00 1.6504862e-11 9.5787596e-02
5.1215674e-01 1.2000000e+00 9.9969820e-16 9.7942698e-02
5.1215674e-01 1.2200000e+00 1.5443157e-10 1.0012025e-01
5.1215674e-01 1.2400000e+00 1.8067629e-13 1.0232035e-01
5.1937021e-01 0.0000000e+00 7.9737063e-01 5.1887454e-16
5.1937021e-01 2.0000000e-02 7.9721236e-01 9.2585086e-04
5.1937021e-01 4.0000000e-02 7.9673706e-01 1.8532158e-03
5.1937021e-01 6.0000000e-02 7.9594327e-01 2.7836122e-03
5.1937021e-01 8.0000000e-02 7.9482859e-01 3.7185637e-03
5.1937021e-01 1.0000000e-01 7.9338958e-01 4.6596041e-03
5.1937021e-01 1.2000000e-01 7.9162181e-01 5.6082799e-03
5.1937021e-01 1.4000000e-01 7.8951976e-01 6.5661544e-03
5.1937021e-01 1.6000000e-01 7.8707682e-01 7.5348105e-03
5.1937021e-01 1.8000000e-01 7.8428523e-01 8.5158547e-03
5.1937021e-01 2.0000000e-01 7.8113599e-01 9.5109206e-03
5.1937021e-01 2.2000000e-01 7.7761878e-01 1.0521672e-02
5.1937021e-01 2.4000000e-01 7.7372191e-01 1.1549809e-02
5.1937021e-01 2.6000000e-01 7.6943216e-01 1.2597068e-02
5.1937021e-01 2.8000000e-01 7.6473467e-01 1.3665231e-02
5.1937021e-01 3.0000000e-01 7.5961279e-01 1.4756124e-02
5.1937021e-01 3.2000000e-01 7.5404789e-01 1.5871629e-02
5.1937021e-01 3.4000000e-01 7.4801918e-01 1.7013681e-02
5.1937021e-01 3.6000000e-01 7.4150343e-01 1.8184278e-02
5.1937021e-01 3.8000000e-01 7.3447466e-01 1.9385488e-02
5.1937021e-01 4.0000000e-01 7.2690387e-01 2.0619449e-02
5.1937021e-01 4.2000000e-01 7.1875855e-01 2.1888378e-02
5.1937021e-01 4.4000000e-01 7.1000218e-01 2.3194582e-02
5.1937021e-01 4.6000000e-01 7.0059369e-01 2.4540456e-02
5.1937021e-01 4.8000000e-01 6.9048664e-01 2.5928500e-02
5.1937021e-01 5.0000000e-01 6.7962835e-01 2.7361320e-02
5.1937021e-01 5.2000000e-01 6.6795875e-01 2.8841641e-02
5.1937021e-01 5.4000000e-01 6.5540896e-01 3.0372316e-02
5.1937021e-01 5.6000000e-01 6.4189941e-01 3.1956334e-02
5.1937021e-01 5.8000000e-01 6.2733755e-01 3.3596837e-02
5.1937021e-01 6.0000000e-01 6.1161463e-01 3.5297125e-02
5.1937021e-01 6.2000000e-01 5.9460161e-01 3.7060676e-02
5.1937021e-01 6.4000000e-01 5.7614335e-01 3.8891158e-02
5.1937021e-01 6.6000000e-01 5.5605058e-01 4.0792449e-02
5.1937021e-01 6.8000000e-01 5.3408818e-01 4.2768650e-02
5.1937021e-01 7.0000000e-01 5.0995772e-01 4.4824110e-02
5.1937021e-01 7.2000000e-01 4.8326997e-01 4.6963448e-02
5.1937021e-01 7.4000000e-01 4.5349969e-01 4.9191579e-02
5.1937021e-01 7.6000000e-01 4.1990570e-01 5.1513742e-02
5.1937021e-01 7.8000000e-01 3.8137680e-01 5.3935531e-02
5.1937021e-01 7.8248365e-01 3.7616944e-01 5.4243521e-02
5.1937021e-01 7.8648365e-01 3.6755598e-01 5.4743001e-02
5.1937021e-01 7.9048365e-01 3.5864410e-01 5.5246785e-02
5.1937021e-01 7.9448365e-01 3.4940993e-01 5.5754925e-02
5.1937021e-01 7.9848365e-01 3.3982611e-01 5.6267473e-02
5.1937021e-01 8.0248365e-01 3.2986103e-01 5.6784480e-02
5.1937021e-01 8.0648365e-01 3.1947783e-01 5.7306001e-02
5.1937021e-01 8.1048365e-01 3.0863305e-01 5.7832089e-02
5.1937021e-01 8.1448365e-01 2.9727485e-01 5.8362800e-02
5.1937021e-01 8.1848365e-01 2.8534054e-01 5.8898189e-02
5.1937021e-01 8.2248365e-01 2.7275301e-01 5.9438312e-02
5.1937021e-01 8.2648365e-01 2.5941559e-01 5.9983227e-02
5.1937021e-01 8.3048365e-01 2.4520424e-01 6.0532992e-02
5.1937021e-01 8.3448365e-01 2.2995512e-01 6.1087667e-02
5.1937021e-01 8.3848365e-01 2.1344390e-01 6.1647311e-02
5.1937021e-01 8.4248365e-01 1.9534854e-01 6.2211986e-02
5.1937021e-01 8.4648365e-01 1.7517626e-01 6.2781753e-02
5.1937021e-01 8.5048365e-01 1.5209994e-01 6.3356676e-02
5.1937021e-01 8.5448365e-01 1.2451156e-01 6.3936818e-02
5.1937021e-01 8.5848365e-01 8.8272231e-02 6.4522244e-02
5.1937021e-01 8.6248365e-01 1.1721646e-07 6.5113020e-02
5.1937021e-01 8.8000000e-01 2.3623587e-11 6.6712883e-02
5.1937021e-01 9.0000000e-01 0.0000000e+00 6.8557994e-02
5.1937021e-01 9.2000000e-01 1.0485242e-10 7.0422945e-02
5.1937021e-01 9.4000000e-01 6.7344541e-13 7.2307960e-02
5.1937021e-01 9.6000000e-01 1.1553977e-11 7.4213251e-02
5.1937021e-01 9.8000000e-01 4.3525238e-14 7.6139019e-02
5.1937021e-01 1.0000000e+00 3.6818840e-11 7.8085461e-02
5.1937021e-01 1.0200000e+00 9.3713508e-15 8.0052759e-02
5.1937021e-01 1.0400000e+00 8.5416215e-12 8.2041090e-02
5.1937021e-01 1.0600000e+00 2.2923995e-11 8.4050623e-02
5.1937021e-01 1.0800000e+00 1.3625582e-13 8.6081516e-02
5.1937021e-01 1.1000000e+00 6.3206193e-11 8.8133921e-02
5.1937021e-01 1.1200000e+00 1.3876228e-15 9.0207980e-02
5.1937021e-01 1.1400000e+00 9.2827558e-13 9.2303829e-02
5.1937021e-01 1.1600000e+00 3.1505859e-11 9.4421595e-02
5.1937021e-01 1.1800000e+00 8.4353017e-12 9.6561400e-02
5.1937021e-01 1.2000000e+00 5.5389223e-12 9.8723355e-02
5.1937021e-01 1.2200000e+00 0.0000000e+00 1.0090757e-01
5.1937021e-01 1.2400000e+00 3.9775862e-13 1.0311414e-01
5.2658369e-01 0.0000000e+00 7.8672629e-01 3.7212967e-16
5.2658369e-01 2.0000000e-02 7.8656344e-01 9.5575000e-04
5.2658369e-01 4.0000000e-02 7.8607439e-01 1.9130212e-03
5.2658369e-01 6.0000000e-02 7.8525765e-01 2.8733379e-03
5.2658369e-01 8.0000000e-02 7.8411072e-01 3.8382307e-03
5.2658369e-01 1.0000000e-01 7.8263009e-01 4.8092401e-03
5.2658369e-01 1.2000000e-01 7.8081116e-01 5.7879191e-03
5.2658369e-01 1.4000000e-01 7.7864825e-01 6.7758368e-03
5.2658369e-01 1.6000000e-01 7.7613456e-01 7.7745820e-03
5.2658369e-01 1.8000000e-01 7.7326207e-01 8.7857663e-03
5.2658369e-01 2.0000000e-01 7.7002148e-01 9.8110278e-03
5.2658369e-01 2.2000000e-01 7.6640216e-01 1.0852035e-02
5.2658369e-01 2.4000000e-01 7.6239200e-01 1.1910489e-02
5.2658369e-01 2.6000000e-01 7.5797734e-01 1.2988131e-02
5.2658369e-01 2.8000000e-01 7.5314280e-01 1.4086743e-02
5.2658369e-01 3.0000000e-01 7.4787112e-01 1.5208152e-02
5.2658369e-01 3.2000000e-01 7.4214300e-01 1.6354238e-02
5.2658369e-01 3.4000000e-01 7.3593684e-01 1.7526934e-02
5.2658369e-01 3.6000000e-01 7.2922847e-01 1.8728236e-02
5.2658369e-01 3.8000000e-01 7.2199088e-01 1.9960204e-02
5.2658369e-01 4.0000000e-01 7.1419381e-01 2.1224969e-02
5.2658369e-01 4.2000000e-01 7.0580328e-01 2.2524741e-02
5.2658369e-01 4.4000000e-01 6.9678108e-01 2.3861813e-02
5.2658369e-01 4.6000000e-01 6.8708410e-01 2.5238568e-02
5.2658369e-01 4.8000000e-01 6.7666350e-01 2.6657487e-02
5.2658369e-01 5.0000000e-01 6.6546370e-01 2.8121157e-02
5.2658369e-01 5.2000000e-01 6.5342112e-01 2.9632280e-02
5.2658369e-01 5.4000000e-01 6.4046254e-01 3.1193682e-02
5.2658369e-01 5.6000000e-01 6.2650309e-01 3.2808320e-02
5.2658369e-01 5.8000000e-01 6.1144349e-01 3.4479298e-02
5.2658369e-01 6.0000000e-01 5.9516645e-01 3.6209878e-02
5.2658369e-01 6.2000000e-01 5.7753184e-01 3.8003488e-02
5.2658369e-01 6.4000000e-01 5.5836984e-01 3.9863744e-02
5.2658369e-01 6.6000000e-01 5.3747127e-01 4.1794461e-02
5.2658369e-01 6.8000000e-01 5.1457331e-01 4.3799670e-02
5.2658369e-01 7.0000000e-01 4.8933754e-01 4.5883642e-02
5.2658369e-01 7.2000000e-01 4.6131461e-01 4.8050905e-02
5.2658369e-01 7.4000000e-01 4.2988393e-01 5.0306272e-02
5.2658369e-01 7.6000000e-01 3.9414212e-01 5.2654865e-02
5.2658369e-01 7.7147363e-01 3.7117675e-01 5.4046393e-02
5.2658369e-01 7.7547363e-01 3.6266333e-01 5.4539347e-02
5.2658369e-01 7.7947363e-01 3.5385596e-01 5.5036427e-02
5.2658369e-01 7.8347363e-01 3.4473112e-01 5.5537681e-02
5.2658369e-01 7.8747363e-01 3.3526189e-01 5.6043156e-02
5.2658369e-01 7.9147363e-01 3.2541713e-01 5.6552903e-02
5.2658369e-01 7.9547363e-01 3.1516054e-01 5.7066971e-02
5.2658369e-01 7.9947363e-01 3.0444933e-01 5.7585410e-02
5.2658369e-01 8.0347363e-01 2.9323243e-01 5.8108273e-02
5.2658369e-01 8.0747363e-01 2.8144807e-01 5.8635610e-02
5.2658369e-01 8.1147363e-01 2.6902031e-01 5.9167476e-02
5.2658369e-01 8.1547363e-01 2.5585392e-01 5.9703923e-02
5.2658369e-01 8.1947363e-01 2.4182666e-01 6.0245006e-02
5.2658369e-01 8.2347363e-01 2.2677713e-01 6.0790780e-02
5.2658369e-01 8.2747363e-01 2.1048424e-01 6.1341300e-02
5.2658369e-01 8.3147363e-01 1.9263067e-01 6.1896624e-02
5.2658369e-01 8.3547363e-01 1.7273075e-01 6.2456810e-02
5.2658369e-01 8.3947363e-01 1.4996929e-01 6.3021915e-02
5.2658369e-01 8.4347363e-01 1.2276132e-01 6.3591999e-02
5.2658369e-01 8.4747363e-01 8.7027057e-02 6.4167123e-02
5.2658369e-01 8.5147363e-01 1.7032024e-07 6.4747347e-02
5.2658369e-01 8.6000000e-01 6.5377776e-11 6.5524204e-02
5.2658369e-01 8.8000000e-01 1.4524523e-11 6.7360134e-02
5.2658369e-01 9.0000000e-01 2.6782799e-13 6.9215446e-02
5.2658369e-01 9.2000000e-01 4.3039351e-12 7.1090371e-02
5.2658369e-01 9.4000000e-01 4.8119283e-14 7.2985133e-02
5.2658369e-01 9.6000000e-01 4.0646559e-14 7.4899946e-02
5.2658369e-01 9.8000000e-01 8.0722237e-12 7.6835014e-02
5.2658369e-01 1.0000000e+00 8.6997787e-14 7.8790533e-02
5.2658369e-01 1.0200000e+00 1.2361484e-12 8.0766690e-02
5.2658369e-01 1.0400000e+00 8.8574320e-13 8.2763663e-02
5.2658369e-01 1.0600000e+00 2.3744694e-11 8.4781623e-02
5.2658369e-01 1.0800000e+00 3.9636020e-13 8.6820730e-02
5.2658369e-01 1.1000000e+00 0.0000000e+00 8.8881139e-02
5.2658369e-01 1.1200000e+00 2.3230282e-10 9.0962996e-02
5.2658369e-01 1.1400000e+00 1.1439259e-12 9.3066437e-02
5.2658369e-01 1.1600000e+00 4.8256345e-13 9.5191594e-02
5.2658369e-01 1.1800000e+00 1.0256614e-12 9.7338591e-02
5.2658369e-01 1.2000000e+00 0.0000000e+00 9.9507542e-02
5.2658369e-01 1.2200000e+00 0.0000000e+00 1.0169856e-01
5.2658369e-01 1.2400000e+00 5.7983938e-12 1.0391174e-01
5.3379717e-01 0.0000000e+00 7.7566183e-01 -7.4528908e-13
5.3379717e-01 2.0000000e-02 7.7549424e-01 9.8586925e-04
5.3379717e-01 4.0000000e-02 7.7499096e-01 1.9732661e-03
5.3379717e-01 6.0000000e-02 7.7415045e-01 2.9637212e-03
5.3379717e-01 8.0000000e-02 7.7297013e-01 3.9587714e-03
5.3379717e-01 1.0000000e-01 7.7144637e-01 4.9599630e-03
5.3379717e-01 1.2000000e-01 7.6957443e-01 5.9688549e-03
5.3379717e-01 1.4000000e-01 7.6734844e-01 6.9870217e-03
5.3379717e-01 1.6000000e-01 7.6476138e-01 8.0160570e-03
5.3379717e-01 1.8000000e-01 7.6180493e-01 9.0575769e-03
5.3379717e-01 2.0000000e-01 7.5846951e-01 1.0113223e-02
5.3379717e-01 2.2000000e-01 7.5474410e-01 1.1184668e-02
5.3379717e-01 2.4000000e-01 7.5061616e-01 1.2273616e-02
5.3379717e-01 2.6000000e-01 7.4607152e-01 1.3381807e-02
5.3379717e-01 2.8000000e-01 7.4109424e-01 1.4511026e-02
5.3379717e-01 3.0000000e-01 7.3566639e-01 1.5663100e-02
5.3379717e-01 3.2000000e-01 7.2976790e-01 1.6839905e-02
5.3379717e-01 3.4000000e-01 7.2337627e-01 1.8043374e-02
5.3379717e-01 3.6000000e-01 7.1646632e-01 1.9275497e-02
5.3379717e-01 3.8000000e-01 7.0900984e-01 2.0538328e-02
5.3379717e-01 4.0000000e-01 7.0097515e-01 2.1833991e-02
5.3379717e-01 4.2000000e-01 6.9232665e-01 2.3164686e-02
5.3379717e-01 4.4000000e-01 6.8302420e-01 2.4532693e-02
5.3379717e-01 4.6000000e-01 6.7302237e-01 2.5940380e-02
5.3379717e-01 4.8000000e-01 6.6226956e-01 2.7390213e-02
5.3379717e-01 5.0000000e-01 6.5070686e-01 2.8884757e-02
5.3379717e-01 5.2000000e-01 6.3826663e-01 3.0426691e-02
5.3379717e-01 5.4000000e-01 6.2487065e-01 3.2018813e-02
5.3379717e-01 5.6000000e-01 6.1042779e-01 3.3664049e-02
5.3379717e-01 5.8000000e-01 5.9483083e-01 3.5365468e-02
5.3379717e-01 6.0000000e-01 5.7795233e-01 3.7126288e-02
5.3379717e-01 6.2000000e-01 5.5963877e-01 3.8949893e-02
5.3379717e-01 6.4000000e-01 5.3970242e-01 4.0839844e-02
5.3379717e-01 6.6000000e-01 5.1790949e-01 4.2799895e-02
5.3379717e-01 6.8000000e-01 4.9396218e-01 4.4834009e-02
5.3379717e-01 7.0000000e-01 4.6747056e-01 4.6946379e-02
5.3379717e-01 7.2000000e-01 4.3790560e-01 4.9141446e-02
5.3379717e-01 7.4000000e-01 4.0451562e-01 5.1423921e-02
5.3379717e-01 7.5999616e-01 3.6617069e-01 5.3798349e-02
5.3379717e-01 7.6399616e-01 3.5775914e-01 5.4284878e-02
5.3379717e-01 7.6799616e-01 3.4905806e-01 5.4775360e-02
5.3379717e-01 7.7199616e-01 3.4004430e-01 5.5269840e-02
5.3379717e-01 7.7599616e-01 3.3069134e-01 5.5768364e-02
5.3379717e-01 7.7999616e-01 3.2096852e-01 5.6270977e-02
5.3379717e-01 7.8399616e-01 3.1084010e-01 5.6777728e-02
5.3379717e-01 7.8799616e-01 3.0026392e-01 5.7288662e-02
5.3379717e-01 7.9199616e-01 2.8918971e-01 5.7803828e-02
5.3379717e-01 7.9599616e-01 2.7755662e-01 5.8323275e-02
5.3379717e-01 7.9999616e-01 2.6528985e-01 5.8847052e-02
5.3379717e-01 8.0399616e-01 2.5229557e-01 5.9375209e-02
5.3379717e-01 8.0799616e-01 2.3845338e-01 5.9907797e-02
5.3379717e-01 8.1199616e-01 2.2360425e-01 6.0444867e-02
5.3379717e-01 8.1599616e-01 2.0753037e-01 6.0986471e-02
5.3379717e-01 8.1999616e-01 1.8991904e-01 6.1532663e-02
5.3379717e-01 8.2399616e-01 1.7029170e-01 6.2083495e-02
5.3379717e-01 8.2799616e-01 1.4784500e-01 6.2639023e-02
5.3379717e-01 8.3199616e-01 1.2101692e-01 6.3199301e-02
5.3379717e-01 8.3599616e-01 8.5786473e-02 6.3764386e-02
5.3379717e-01 8.3999616e-01 9.4755181e-08 6.4334334e-02
5.3379717e-01 8.6000000e-01 6.3848755e-11 6.6162241e-02
5.3379717e-01 8.8000000e-01 2.1449161e-12 6.8008712e-02
5.3379717e-01 9.0000000e-01 9.9704312e-11 6.9874339e-02
5.3379717e-01 9.2000000e-01 6.4182917e-13 7.1759354e-02
5.3379717e-01 9.4000000e-01 7.3201075e-13 7.3663983e-02
5.3379717e-01 9.6000000e-01 2.2982624e-11 7.5588439e-02
5.3379717e-01 9.8000000e-01 9.5530526e-13 7.7532931e-02
5.3379717e-01 1.0000000e+00 8.3945025e-11 7.9497654e-02
5.3379717e-01 1.0200000e+00 2.5521855e-13 8.1482797e-02
5.3379717e-01 1.0400000e+00 9.4908353e-12 8.3488542e-02
5.3379717e-01 1.0600000e+00 8.0162468e-12 8.5515060e-02
5.3379717e-01 1.0800000e+00 0.0000000e+00 8.7562515e-02
5.3379717e-01 1.1000000e+00 7.4568971e-15 8.9631063e-02
5.3379717e-01 1.1200000e+00 2.0706213e-11 9.1720851e-02
5.3379717e-01 1.1400000e+00 1.1286092e-11 9.3832022e-02
5.3379717e-01 1.1600000e+00 6.0810213e-12 9.5964707e-02
5.3379717e-01 1.1800000e+00 1.9761864e-11 9.8119033e-02
5.3379717e-01 1.2000000e+00 5.9193287e-14 1.0029512e-01
5.3379717e-01 1.2200000e+00 2.1017406e-12 1.0249308e-01
5.3379717e-01 1.2400000e+00 7.9179599e-12 1.0471301e-01
5.4101064e-01 0.0000000e+00 7.6415826e-01 -1.0514733e-14
5.4101064e-01 2.0000000e-02 7.6398575e-01 1.0161984e-03
5.4101064e-01 4.0000000e-02 7.6346769e-01 2.0339302e-03
5.4101064e-01 6.0000000e-02 7.6260250e-01 3.0547316e-03
5.4101064e-01 8.0000000e-02 7.6138750e-01 4.0801451e-03
5.4101064e-01 1.0000000e-01 7.5981893e-01 5.1117223e-03
5.4101064e-01 1.2000000e-01 7.5789189e-01 6.1510271e-03
5.4101064e-01 1.4000000e-01 7.5560033e-01 7.1996389e-03
5.4101064e-01 1.6000000e-01 7.5293693e-01 8.2591556e-03
5.4101064e-01 1.8000000e-01 7.4989313e-01 9.3311972e-03
5.4101064e-01 2.0000000e-01 7.4645895e-01 1.0417409e-02
5.4101064e-01 2.2000000e-01 7.4262297e-01 1.1519465e-02
5.4101064e-01 2.4000000e-01 7.3837219e-01 1.2639072e-02
5.4101064e-01 2.6000000e-01 7.3369187e-01 1.3777972e-02
5.4101064e-01 2.8000000e-01 7.2856543e-01 1.4937948e-02
5.4101064e-01 3.0000000e-01 7.2297421e-01 1.6120827e-02
5.4101064e-01 3.2000000e-01 7.1689726e-01 1.7328484e-02
5.4101064e-01 3.4000000e-01 7.1031111e-01 1.8562847e-02
5.4101064e-01 3.6000000e-01 7.0318940e-01 1.9825900e-02
5.4101064e-01 3.8000000e-01 6.9550259e-01 2.1119693e-02
5.4101064e-01 4.0000000e-01 6.8721741e-01 2.2446341e-02
5.4101064e-01 4.2000000e-01 6.7829640e-01 2.3808032e-02
5.4101064e-01 4.4000000e-01 6.6869720e-01 2.5207035e-02
5.4101064e-01 4.6000000e-01 6.5837175e-01 2.6645704e-02
5.4101064e-01 4.8000000e-01 6.4726528e-01 2.8126485e-02
5.4101064e-01 5.0000000e-01 6.3531503e-01 2.9651925e-02
5.4101064e-01 5.2000000e-01 6.2244860e-01 3.1224676e-02
5.4101064e-01 5.4000000e-01 6.0858191e-01 3.2847511e-02
5.4101064e-01 5.6000000e-01 5.9361642e-01 3.4523324e-02
5.4101064e-01 5.8000000e-01 5.7743549e-01 3.6255147e-02
5.4101064e-01 6.0000000e-01 5.5989936e-01 3.8046159e-02
5.4101064e-01 6.2000000e-01 5.4083820e-01 3.9899696e-02
5.4101064e-01 6.4000000e-01 5.2004211e-01 4.1819265e-02
5.4101064e-01 6.6000000e-01 4.9724625e-01 4.3808563e-02
5.4101064e-01 6.8000000e-01 4.7210784e-01 4.5871484e-02
5.4101064e-01 7.0000000e-01 4.4416886e-01 4.8012144e-02
5.4101064e-01 7.2000000e-01 4.1279136e-01 5.0234899e-02
5.4101064e-01 7.4000000e-01 3.7703611e-01 5.2544362e-02
5.4101064e-01 7.4802975e-01 3.6114139e-01 5.3497071e-02
5.4101064e-01 7.5202975e-01 3.5283373e-01 5.3977272e-02
5.4101064e-01 7.5602975e-01 3.4424092e-01 5.4461259e-02
5.4101064e-01 7.6002975e-01 3.3534017e-01 5.4949076e-02
5.4101064e-01 7.6402975e-01 3.2610536e-01 5.5440766e-02
5.4101064e-01 7.6802975e-01 3.1650632e-01 5.5936370e-02
5.4101064e-01 7.7202975e-01 3.0650784e-01 5.6435933e-02
5.4101064e-01 7.7602975e-01 2.9606842e-01 5.6939500e-02
5.4101064e-01 7.8002975e-01 2.8513855e-01 5.7447116e-02
5.4101064e-01 7.8402975e-01 2.7365831e-01 5.7958825e-02
5.4101064e-01 7.8802975e-01 2.6155402e-01 5.8474675e-02
5.4101064e-01 7.9202975e-01 2.4873327e-01 5.8994712e-02
5.4101064e-01 7.9602975e-01 2.3507747e-01 5.9518983e-02
5.4101064e-01 8.0002975e-01 2.2042995e-01 6.0047537e-02
5.4101064e-01 8.0402975e-01 2.0457615e-01 6.0580421e-02
5.4101064e-01 8.0802975e-01 1.8720801e-01 6.1117687e-02
5.4101064e-01 8.1202975e-01 1.6785401e-01 6.1659382e-02
5.4101064e-01 8.1602975e-01 1.4572261e-01 6.2205559e-02
5.4101064e-01 8.2002975e-01 1.1927468e-01 6.2756269e-02
5.4101064e-01 8.2402975e-01 8.4547845e-02 6.3311563e-02
5.4101064e-01 8.2802975e-01 3.1075254e-07 6.3871495e-02
5.4101064e-01 8.4000000e-01 4.9677937e-10 6.4962983e-02
5.4101064e-01 8.6000000e-01 3.9793187e-12 6.6801414e-02
5.4101064e-01 8.8000000e-01 2.9038580e-15 6.8658534e-02
5.4101064e-01 9.0000000e-01 1.8597048e-09 7.0534586e-02
5.4101064e-01 9.2000000e-01 6.1087039e-11 7.2429805e-02
5.4101064e-01 9.4000000e-01 7.0908885e-12 7.4344416e-02
5.4101064e-01 9.6000000e-01 7.4328037e-12 7.6278635e-02
5.4101064e-01 9.8000000e-01 4.5757796e-12 7.8232670e-02
5.4101064e-01 1.0000000e+00 6.2800263e-11 8.0206720e-02
5.4101064e-01 1.0200000e+00 3.7101076e-12 8.2200975e-02
5.4101064e-01 1.0400000e+00 6.1792667e-13 8.4215617e-02
5.4101064e-01 1.0600000e+00 1.3485949e-14 8.6250821e-02
5.4101064e-01 1.0800000e+00 1.4325576e-11 8.8306753e-02
5.4101064e-01 1.1000000e+00 1.9573621e-10 9.0383570e-02
5.4101064e-01 1.1200000e+00 2.7603230e-12 9.2481424e-02
5.4101064e-01 1.1400000e+00 5.4101809e-13 9.4600457e-02
5.4101064e-01 1.1600000e+00 8.0313391e-12 9.6740804e-02
5.4101064e-01 1.1800000e+00 2.2713681e-12 9.8902595e-02
5.4101064e-01 1.2000000e+00 9.1361006e-12 1.0108595e-01
5.4101064e-01 1.2200000e+00 2.7140790e-14 1.0329099e-01
5.4101064e-01 1.2400000e+00 2.2365596e-12 1.0551781e-01
5.4822412e-01 0.0000000e+00 7.5219469e-01 2.4835817e-15
5.4822412e-01 2.0000000e-02 7.5201706e-01 1.0467276e-03
5.4822412e-01 4.0000000e-02 7.5148362e-01 2.0949937e-03
5.4822412e-01 6.0000000e-02 7.5059271e-01 3.1463395e-03
5.4822412e-01 8.0000000e-02 7.4934158e-01 4.2023125e-03
5.4822412e-01 1.0000000e-01 7.4772631e-01 5.2644689e-03
5.4822412e-01 1.2000000e-01 7.4574185e-01 6.3343770e-03
5.4822412e-01 1.4000000e-01 7.4338188e-01 7.4136204e-03
5.4822412e-01 1.6000000e-01 7.4063885e-01 8.5038006e-03
5.4822412e-01 1.8000000e-01 7.3750383e-01 9.6065409e-03
5.4822412e-01 2.0000000e-01 7.3396647e-01 1.0723489e-02
5.4822412e-01 2.2000000e-01 7.3001489e-01 1.1856321e-02
5.4822412e-01 2.4000000e-01 7.2563555e-01 1.3006745e-02
5.4822412e-01 2.6000000e-01 7.2081311e-01 1.4176504e-02
5.4822412e-01 2.8000000e-01 7.1553026e-01 1.5367379e-02
5.4822412e-01 3.0000000e-01 7.0976750e-01 1.6581197e-02
5.4822412e-01 3.2000000e-01 7.0350293e-01 1.7819829e-02
5.4822412e-01 3.4000000e-01 6.9671196e-01 1.9085200e-02
5.4822412e-01 3.6000000e-01 6.8936693e-01 2.0379289e-02
5.4822412e-01 3.8000000e-01 6.8143675e-01 2.1704136e-02
5.4822412e-01 4.0000000e-01 6.7288637e-01 2.3061850e-02
5.4822412e-01 4.2000000e-01 6.6367619e-01 2.4454607e-02
5.4822412e-01 4.4000000e-01 6.5376132e-01 2.5884664e-02
5.4822412e-01 4.6000000e-01 6.4309065e-01 2.7354358e-02
5.4822412e-01 4.8000000e-01 6.3160573e-01 2.8866119e-02
5.4822412e-01 5.0000000e-01 6.1923929e-01 3.0422472e-02
5.4822412e-01 5.2000000e-01 6.0591338e-01 3.2026046e-02
5.4822412e-01 5.4000000e-01 5.9153695e-01 3.3679585e-02
5.4822412e-01 5.6000000e-01 5.7600261e-01 3.5385953e-02
5.4822412e-01 5.8000000e-01 5.5918230e-01 3.7148145e-02
5.4822412e-01 6.0000000e-01 5.4092124e-01 3.8969300e-02
5.4822412e-01 6.2000000e-01 5.2102937e-01 4.0852707e-02
5.4822412e-01 6.4000000e-01 4.9926882e-01 4.2801823e-02
5.4822412e-01 6.6000000e-01 4.7533482e-01 4.4820283e-02
5.4822412e-01 6.8000000e-01 4.4882523e-01 4.6911916e-02
5.4822412e-01 7.0000000e-01 4.1918929e-01 4.9080765e-02
5.4822412e-01 7.2000000e-01 3.8563431e-01 5.1331099e-02
5.4822412e-01 7.3555083e-01 3.5607843e-01 5.3140021e-02
5.4822412e-01 7.3955083e-01 3.4787688e-01 5.3613989e-02
5.4822412e-01 7.4355083e-01 3.3939452e-01 5.4091585e-02
5.4822412e-01 7.4755083e-01 3.3060891e-01 5.4572846e-02
5.4822412e-01 7.5155083e-01 3.2149437e-01 5.5057814e-02
5.4822412e-01 7.5555083e-01 3.1202118e-01 5.5546529e-02
5.4822412e-01 7.5955083e-01 3.0215467e-01 5.6039032e-02
5.4822412e-01 7.6355083e-01 2.9185400e-01 5.6535364e-02
5.4822412e-01 7.6755083e-01 2.8107041e-01 5.7035569e-02
5.4822412e-01 7.7155083e-01 2.6974490e-01 5.7539688e-02
5.4822412e-01 7.7555083e-01 2.5780491e-01 5.8047765e-02
5.4822412e-01 7.7955083e-01 2.4515945e-01 5.8559844e-02
5.4822412e-01 7.8355083e-01 2.3169173e-01 5.9075969e-02
5.4822412e-01 7.8755083e-01 2.1724744e-01 5.9596185e-02
5.4822412e-01 7.9155083e-01 2.0161526e-01 6.0120537e-02
5.4822412e-01 7.9555083e-01 1.8449173e-01 6.0649072e-02
5.4822412e-01 7.9955083e-01 1.6541240e-01 6.1181836e-02
5.4822412e-01 8.0355083e-01 1.4359752e-01 6.1718876e-02
5.4822412e-01 8.0755083e-01 1.1753079e-01 6.2260241e-02
5.4822412e-01 8.1155083e-01 8.3308459e-02 6.2805980e-02
5.4822412e-01 8.1555083e-01 0.0000000e+00 6.3356140e-02
5.4822412e-01 8.2000000e-01 9.0473507e-11 6.3761053e-02
5.4822412e-01 8.4000000e-01 2.0942863e-14 6.5592243e-02
5.4822412e-01 8.6000000e-01 1.8169157e-10 6.7441648e-02
5.4822412e-01 8.8000000e-01 1.3466001e-10 6.9309521e-02
5.4822412e-01 9.0000000e-01 3.4219636e-11 7.1196106e-02
5.4822412e-01 9.2000000e-01 5.9889440e-14 7.3101638e-02
5.4822412e-01 9.4000000e-01 3.6658660e-12 7.5026344e-02
5.4822412e-01 9.6000000e-01 8.0149062e-12 7.6970440e-02
5.4822412e-01 9.8000000e-01 1.9263677e-09 7.8934136e-02
5.4822412e-01 1.0000000e+00 1.9225398e-12 8.0917631e-02
5.4822412e-01 1.0200000e+00 3.5322466e-13 8.2921119e-02
5.4822412e-01 1.0400000e+00 1.8565119e-13 8.4944782e-02
5.4822412e-01 1.0600000e+00 1.8000095e-12 8.6988798e-02
5.4822412e-01 1.0800000e+00 5.4526547e-11 8.9053332e-02
5.4822412e-01 1.1000000e+00 9.3692154e-12 9.1138547e-02
5.4822412e-01 1.1200000e+00 1.4604276e-12 9.3244595e-02
5.4822412e-01 1.1400000e+00 4.5171292e-14 9.5371621e-02
5.4822412e-01 1.1600000e+00 0.0000000e+00 9.7519762e-02
5.4822412e-01 1.1800000e+00 1.2801170e-11 9.9689150e-02
5.4822412e-01 1.2000000e+00 1.2112799e-12 1.0187991e-01
5.4822412e-01 1.2200000e+00 1.7855012e-14 1.0409216e-01
5.4822412e-01 1.2400000e+00 1.0950586e-11 1.0632600e-01
5.5543759e-01 0.0000000e+00 7.3974811e-01 -1.6915638e-14
5.5543759e-01 2.0000000e-02 7.3956513e-01 1.0774473e-03
5.5543759e-01 4.0000000e-02 7.3901560e-01 2.1564375e-03
5.5543759e-01 6.0000000e-02 7.3809782e-01 3.2385163e-03
5.5543759e-01 8.0000000e-02 7.3680892e-01 4.3252354e-03
5.5543759e-01 1.0000000e-01 7.3514484e-01 5.4181552e-03
5.5543759e-01 1.2000000e-01 7.3310031e-01 6.5188479e-03
5.5543759e-01 1.4000000e-01 7.3066877e-01 7.6289002e-03
5.5543759e-01 1.6000000e-01 7.2784235e-01 8.7499170e-03
5.5543759e-01 1.8000000e-01 7.2461177e-01 9.8835241e-03
5.5543759e-01 2.0000000e-01 7.2096623e-01 1.1031371e-02
5.5543759e-01 2.2000000e-01 7.1689335e-01 1.2195136e-02
5.5543759e-01 2.4000000e-01 7.1237899e-01 1.3376527e-02
5.5543759e-01 2.6000000e-01 7.0740712e-01 1.4577286e-02
5.5543759e-01 2.8000000e-01 7.0195961e-01 1.5799196e-02
5.5543759e-01 3.0000000e-01 6.9601605e-01 1.7044078e-02
5.5543759e-01 3.2000000e-01 6.8955345e-01 1.8313803e-02
5.5543759e-01 3.4000000e-01 6.8254592e-01 1.9610289e-02
5.5543759e-01 3.6000000e-01 6.7496435e-01 2.0935510e-02
5.5543759e-01 3.8000000e-01 6.6677589e-01 2.2291499e-02
5.5543759e-01 4.0000000e-01 6.5794342e-01 2.3680354e-02
5.5543759e-01 4.2000000e-01 6.4842491e-01 2.5104242e-02
5.5543759e-01 4.4000000e-01 6.3817252e-01 2.6565405e-02
5.5543759e-01 4.6000000e-01 6.2713161e-01 2.8066166e-02
5.5543759e-01 4.8000000e-01 6.1523941e-01 2.9608935e-02
5.5543759e-01 5.0000000e-01 6.0242335e-01 3.1196217e-02
5.5543759e-01 5.2000000e-01 5.8859886e-01 3.2830617e-02
5.5543759e-01 5.4000000e-01 5.7366655e-01 3.4514850e-02
5.5543759e-01 5.6000000e-01 5.5750832e-01 3.6251750e-02
5.5543759e-01 5.8000000e-01 5.3998212e-01 3.8044277e-02
5.5543759e-01 6.0000000e-01 5.2091451e-01 3.9895527e-02
5.5543759e-01 6.2000000e-01 5.0008988e-01 4.1808745e-02
5.5543759e-01 6.4000000e-01 4.7723436e-01 4.3787337e-02
5.5543759e-01 6.6000000e-01 4.5199049e-01 4.5834879e-02
5.5543759e-01 6.8000000e-01 4.2387544e-01 4.7955136e-02
5.5543759e-01 7.0000000e-01 3.9220725e-01 5.0152076e-02
5.5543759e-01 7.2000000e-01 3.5596241e-01 5.2429887e-02
5.5543759e-01 7.2253345e-01 3.5097071e-01 5.2724415e-02
5.5543759e-01 7.2653345e-01 3.4287769e-01 5.3192247e-02
5.5543759e-01 7.3053345e-01 3.3450819e-01 5.3663549e-02
5.5543759e-01 7.3453345e-01 3.2584013e-01 5.4138359e-02
5.5543759e-01 7.3853345e-01 3.1684822e-01 5.4616716e-02
5.5543759e-01 7.4253345e-01 3.0750321e-01 5.5098658e-02
5.5543759e-01 7.4653345e-01 2.9777098e-01 5.5584222e-02
5.5543759e-01 7.5053345e-01 2.8761134e-01 5.6073449e-02
5.5543759e-01 7.5453345e-01 2.7697626e-01 5.6566377e-02
5.5543759e-01 7.5853345e-01 2.6580769e-01 5.7063047e-02
5.5543759e-01 7.6253345e-01 2.5403418e-01 5.7563500e-02
5.5543759e-01 7.6653345e-01 2.4156615e-01 5.8067776e-02
5.5543759e-01 7.7053345e-01 2.2828860e-01 5.8575917e-02
5.5543759e-01 7.7453345e-01 2.1404960e-01 5.9087965e-02
5.5543759e-01 7.7853345e-01 1.9864103e-01 5.9603962e-02
5.5543759e-01 7.8253345e-01 1.8176409e-01 6.0123953e-02
5.5543759e-01 7.8653345e-01 1.6296136e-01 6.0647979e-02
5.5543759e-01 7.9053345e-01 1.4146490e-01 6.1176087e-02
5.5543759e-01 7.9453345e-01 1.1578129e-01 6.1708319e-02
5.5543759e-01 7.9853345e-01 8.2065492e-02 6.2244722e-02
5.5543759e-01 8.0253345e-01 4.1867948e-06 6.2785342e-02
5.5543759e-01 8.2000000e-01 3.2329612e-11 6.4379914e-02
5.5543759e-01 8.4000000e-01 2.5679336e-12 6.6222394e-02
5.5543759e-01 8.6000000e-01 5.9964434e-12 6.8082871e-02
5.5543759e-01 8.8000000e-01 6.0030935e-13 6.9961598e-02
5.5543759e-01 9.0000000e-01 3.6046986e-11 7.1858819e-02
5.5543759e-01 9.2000000e-01 2.1285291e-12 7.3774771e-02
5.5543759e-01 9.4000000e-01 5.1851134e-10 7.5709680e-02
5.5543759e-01 9.6000000e-01 4.8937668e-13 7.7663765e-02
5.5543759e-01 9.8000000e-01 1.5725948e-11 7.9637235e-02
5.5543759e-01 1.0000000e+00 7.1704330e-11 8.1630292e-02
5.5543759e-01 1.0200000e+00 0.0000000e+00 8.3643130e-02
5.5543759e-01 1.0400000e+00 3.2983052e-12 8.5675935e-02
5.5543759e-01 1.0600000e+00 4.1078349e-11 8.7728883e-02
5.5543759e-01 1.0800000e+00 1.1117382e-15 8.9802144e-02
5.5543759e-01 1.1000000e+00 6.6023472e-10 9.1895882e-02
5.5543759e-01 1.1200000e+00 8.5052263e-14 9.4010249e-02
5.5543759e-01 1.1400000e+00 7.7031534e-13 9.6145395e-02
5.5543759e-01 1.1600000e+00 5.9324428e-12 9.8301459e-02
5.5543759e-01 1.1800000e+00 1.0208507e-11 1.0047857e-01
5.5543759e-01 1.2000000e+00 2.1060100e-12 1.0267687e-01
5.5543759e-01 1.2200000e+00 0.0000000e+00 1.0489646e-01
5.5543759e-01 1.2400000e+00 5.7029930e-12 1.0713746e-01
5.6265107e-01 0.0000000e+00 7.2679300e-01 4.9838685e-14
5.6265107e-01 2.0000000e-02 7.2660440e-01 1.1083481e-03
5.6265107e-01 4.0000000e-02 7.2603802e-01 2.2182430e-03
5.6265107e-01 6.0000000e-02 7.2509207e-01 3.3312342e-03
5.6265107e-01 8.0000000e-02 7.2376356e-01 4.4488770e-03
5.6265107e-01 1.0000000e-01 7.2204825e-01 5.5727354e-03
5.6265107e-01 1.2000000e-01 7.1994067e-01 6.7043846e-03
5.6265107e-01 1.4000000e-01 7.1743396e-01 7.8454144e-03
5.6265107e-01 1.6000000e-01 7.1451992e-01 8.9974322e-03
5.6265107e-01 1.8000000e-01 7.1118885e-01 1.0162066e-02
5.6265107e-01 2.0000000e-01 7.0742947e-01 1.1340966e-02
5.6265107e-01 2.2000000e-01 7.0322882e-01 1.2535812e-02
5.6265107e-01 2.4000000e-01 6.9857209e-01 1.3748311e-02
5.6265107e-01 2.6000000e-01 6.9344248e-01 1.4980206e-02
5.6265107e-01 2.8000000e-01 6.8782094e-01 1.6233277e-02
5.6265107e-01 3.0000000e-01 6.8168600e-01 1.7509343e-02
5.6265107e-01 3.2000000e-01 6.7501344e-01 1.8810270e-02
5.6265107e-01 3.4000000e-01 6.6777593e-01 2.0137972e-02
5.6265107e-01 3.6000000e-01 6.5994265e-01 2.1494417e-02
5.6265107e-01 3.8000000e-01 6.5147874e-01 2.2881629e-02
5.6265107e-01 4.0000000e-01 6.4234472e-01 2.4301697e-02
5.6265107e-01 4.2000000e-01 6.3249569e-01 2.5756776e-02
5.6265107e-01 4.4000000e-01 6.2188041e-01 2.7249094e-02
5.6265107e-01 4.6000000e-01 6.1044008e-01 2.8780958e-02
5.6265107e-01 4.8000000e-01 5.9810683e-01 3.0354761e-02
5.6265107e-01 5.0000000e-01 5.8480176e-01 3.1972984e-02
5.6265107e-01 5.2000000e-01 5.7043237e-01 3.3638211e-02
5.6265107e-01 5.4000000e-01 5.5488912e-01 3.5353128e-02
5.6265107e-01 5.6000000e-01 5.3804076e-01 3.7120538e-02
5.6265107e-01 5.8000000e-01 5.1972782e-01 3.8943363e-02
5.6265107e-01 6.0000000e-01 4.9975323e-01 4.0824662e-02
5.6265107e-01 6.2000000e-01 4.7786846e-01 4.2767635e-02
5.6265107e-01 6.4000000e-01 4.5375207e-01 4.4775635e-02
5.6265107e-01 6.6000000e-01 4.2697496e-01 4.6852182e-02
5.6265107e-01 6.8000000e-01 3.9694041e-01 4.9000978e-02
5.6265107e-01 7.0000000e-01 3.6277181e-01 5.1225917e-02
5.6265107e-01 7.0894890e-01 3.4580625e-01 5.2247191e-02
5.6265107e-01 7.1294890e-01 3.3782447e-01 5.2708977e-02
5.6265107e-01 7.1694890e-01 3.2957051e-01 5.3174083e-02
5.6265107e-01 7.2094890e-01 3.2102266e-01 5.3642546e-02
5.6265107e-01 7.2494890e-01 3.1215602e-01 5.4114399e-02
5.6265107e-01 7.2894890e-01 3.0294182e-01 5.4589680e-02
5.6265107e-01 7.3294890e-01 2.9334650e-01 5.5068424e-02
5.6265107e-01 7.3694890e-01 2.8333047e-01 5.5550668e-02
5.6265107e-01 7.4094890e-01 2.7284650e-01 5.6036450e-02
5.6265107e-01 7.4494890e-01 2.6183744e-01 5.6525807e-02
5.6265107e-01 7.4894890e-01 2.5023296e-01 5.7018777e-02
5.6265107e-01 7.5294890e-01 2.3794490e-01 5.7515399e-02
5.6265107e-01 7.5694890e-01 2.2486005e-01 5.8015711e-02
5.6265107e-01 7.6094890e-01 2.1082886e-01 5.8519754e-02
5.6265107e-01 7.6494890e-01 1.9564644e-01 5.9027566e-02
5.6265107e-01 7.6894890e-01 1.7901863e-01 5.9539189e-02
5.6265107e-01 7.7294890e-01 1.6049508e-01 6.0054662e-02
5.6265107e-01 7.7694890e-01 1.3931970e-01 6.0574029e-02
5.6265107e-01 7.8094890e-01 1.1402202e-01 6.1097329e-02
5.6265107e-01 7.8494890e-01 8.0815977e-02 6.1624606e-02
5.6265107e-01 7.8894890e-01 3.7065895e-07 6.2155903e-02
5.6265107e-01 8.0000000e-01 1.1393507e-13 6.3163166e-02
5.6265107e-01 8.2000000e-01 1.6168238e-10 6.4999507e-02
5.6265107e-01 8.4000000e-01 0.0000000e+00 6.6853369e-02
5.6265107e-01 8.6000000e-01 0.0000000e+00 6.8725012e-02
5.6265107e-01 8.8000000e-01 2.9930006e-11 7.0614691e-02
5.6265107e-01 9.0000000e-01 3.5559963e-13 7.2522649e-02
5.6265107e-01 9.2000000e-01 5.9666395e-13 7.4449124e-02
5.6265107e-01 9.4000000e-01 1.1134987e-11 7.6394342e-02
5.6265107e-01 9.6000000e-01 6.5100518e-11 7.8358523e-02
5.6265107e-01 9.8000000e-01 5.0944844e-12 8.0341878e-02
5.6265107e-01 1.0000000e+00 6.7648413e-12 8.2344610e-02
5.6265107e-01 1.0200000e+00 1.6833933e-13 8.4366913e-02
5.6265107e-01 1.0400000e+00 4.9727678e-11 8.6408975e-02
5.6265107e-01 1.0600000e+00 1.9077102e-12 8.8470975e-02
5.6265107e-01 1.0800000e+00 2.0549732e-11 9.0553083e-02
5.6265107e-01 1.1000000e+00 9.9609629e-12 9.2655465e-02
5.6265107e-01 1.1200000e+00 1.2677646e-13 9.4778276e-02
5.6265107e-01 1.1400000e+00 2.4284351e-14 9.6921667e-02
5.6265107e-01 1.1600000e+00 3.2591034e-11 9.9085779e-02
5.6265107e-01 1.1800000e+00 2.7301466e-12 1.0127075e-01
5.6265107e-01 1.2000000e+00 2.5327758e-12 1.0347670e-01
5.6265107e-01 1.2200000e+00 8.4574810e-11 1.0570377e-01
5.6265107e-01 1.2400000e+00 2.5603658e-13 1.0795205e-01
5.6986454e-01 0.0000000e+00 7.1330099e-01 -8.5394017e-17
5.6986454e-01 2.0000000e-02 7.1310649e-01 1.1394211e-03
5.6986454e-01 4.0000000e-02 7.1252237e-01 2.2803922e-03
5.6986454e-01 6.0000000e-02 7.1154676e-01 3.4244662e-03
5.6986454e-01 8.0000000e-02 7.1017654e-01 4.5732014e-03
5.6986454e-01 1.0000000e-01 7.0840729e-01 5.7281646e-03
5.6986454e-01 1.2000000e-01 7.0623326e-01 6.8909338e-03
5.6986454e-01 1.4000000e-01 7.0364731e-01 8.0631011e-03
5.6986454e-01 1.6000000e-01 7.0064084e-01 9.2462756e-03
5.6986454e-01 1.8000000e-01 6.9720367e-01 1.0442087e-02
5.6986454e-01 2.0000000e-01 6.9332400e-01 1.1652186e-02
5.6986454e-01 2.2000000e-01 6.8898821e-01 1.2878253e-02
5.6986454e-01 2.4000000e-01 6.8418074e-01 1.4121995e-02
5.6986454e-01 2.6000000e-01 6.7888388e-01 1.5385153e-02
5.6986454e-01 2.8000000e-01 6.7307758e-01 1.6669505e-02
5.6986454e-01 3.0000000e-01 6.6673915e-01 1.7976867e-02
5.6986454e-01 3.2000000e-01 6.5984295e-01 1.9309100e-02
5.6986454e-01 3.4000000e-01 6.5235999e-01 2.0668114e-02
5.6986454e-01 3.6000000e-01 6.4425749e-01 2.2055868e-02
5.6986454e-01 3.8000000e-01 6.3549828e-01 2.3474379e-02
5.6986454e-01 4.0000000e-01 6.2604010e-01 2.4925726e-02
5.6986454e-01 4.2000000e-01 6.1583472e-01 2.6412051e-02
5.6986454e-01 4.4000000e-01 6.0482687e-01 2.7935568e-02
5.6986454e-01 4.6000000e-01 5.9295282e-01 2.9498570e-02
5.6986454e-01 4.8000000e-01 5.8013862e-01 3.1103428e-02
5.6986454e-01 5.0000000e-01 5.6629772e-01 3.2752605e-02
5.6986454e-01 5.2000000e-01 5.5132796e-01 3.4448658e-02
5.6986454e-01 5.4000000e-01 5.3510730e-01 3.6194247e-02
5.6986454e-01 5.6000000e-01 5.1748804e-01 3.7992142e-02
5.6986454e-01 5.8000000e-01 4.9828862e-01 3.9845232e-02
5.6986454e-01 6.0000000e-01 4.7728139e-01 4.1756535e-02
5.6986454e-01 6.2000000e-01 4.5417423e-01 4.3729206e-02
5.6986454e-01 6.4000000e-01 4.2858095e-01 4.5766549e-02
5.6986454e-01 6.6000000e-01 3.9997132e-01 4.7872028e-02
5.6986454e-01 6.8000000e-01 3.6757999e-01 5.0049281e-02
5.6986454e-01 6.9476530e-01 3.4057210e-01 5.1704958e-02
5.6986454e-01 6.9876530e-01 3.3270453e-01 5.2160790e-02
5.6986454e-01 7.0276530e-01 3.2456908e-01 5.2619797e-02
5.6986454e-01 7.0676530e-01 3.1614440e-01 5.3082011e-02
5.6986454e-01 7.1076530e-01 3.0740601e-01 5.3547466e-02
5.6986454e-01 7.1476530e-01 2.9832559e-01 5.4016195e-02
5.6986454e-01 7.1876530e-01 2.8887012e-01 5.4488234e-02
5.6986454e-01 7.2276530e-01 2.7900068e-01 5.4963616e-02
5.6986454e-01 7.2676530e-01 2.6867078e-01 5.5442377e-02
5.6986454e-01 7.3076530e-01 2.5782419e-01 5.5924551e-02
5.6986454e-01 7.3476530e-01 2.4639172e-01 5.6410175e-02
5.6986454e-01 7.3876530e-01 2.3428662e-01 5.6899286e-02
5.6986454e-01 7.4276530e-01 2.2139749e-01 5.7391918e-02
5.6986454e-01 7.4676530e-01 2.0757714e-01 5.7888110e-02
5.6986454e-01 7.5076530e-01 1.9262397e-01 5.8387898e-02
5.6986454e-01 7.5476530e-01 1.7624845e-01 5.8891321e-02
5.6986454e-01 7.5876530e-01 1.5800736e-01 5.9398417e-02
5.6986454e-01 7.6276530e-01 1.3715650e-01 5.9909225e-02
5.6986454e-01 7.6676530e-01 1.1224853e-01 6.0423784e-02
5.6986454e-01 7.7076530e-01 7.9556759e-02 6.0942132e-02
5.6986454e-01 7.7476530e-01 1.5261442e-06 6.1464312e-02
5.6986454e-01 7.8000000e-01 1.3196636e-11 6.1940765e-02
5.6986454e-01 8.0000000e-01 1.0451044e-11 6.3771750e-02
5.6986454e-01 8.2000000e-01 0.0000000e+00 6.5619773e-02
5.6986454e-01 8.4000000e-01 5.3822646e-11 6.7485104e-02
5.6986454e-01 8.6000000e-01 2.5077818e-12 6.9368005e-02
5.6986454e-01 8.8000000e-01 1.5483588e-13 7.1268730e-02
5.6986454e-01 9.0000000e-01 1.5885999e-15 7.3187522e-02
5.6986454e-01 9.2000000e-01 1.4620360e-10 7.5124619e-02
5.6986454e-01 9.4000000e-01 0.0000000e+00 7.7080249e-02
5.6986454e-01 9.6000000e-01 4.6834649e-13 7.9054632e-02
5.6986454e-01 9.8000000e-01 1.5991436e-13 8.1047979e-02
5.6986454e-01 1.0000000e+00 4.6877359e-15 8.3060495e-02
5.6986454e-01 1.0200000e+00 4.8784323e-15 8.5092376e-02
5.6986454e-01 1.0400000e+00 1.8048845e-11 8.7143809e-02
5.6986454e-01 1.0600000e+00 3.0647539e-12 8.9214975e-02
5.6986454e-01 1.0800000e+00 1.7510953e-12 9.1306048e-02
5.6986454e-01 1.1000000e+00 1.7074331e-11 9.3417192e-02
5.6986454e-01 1.1200000e+00 8.6416961e-12 9.5548568e-02
5.6986454e-01 1.1400000e+00 5.1873191e-11 9.7700325e-02
5.6986454e-01 1.1600000e+00 1.6809324e-12 9.9872609e-02
5.6986454e-01 1.1800000e+00 7.3970488e-14 1.0206556e-01
5.6986454e-01 1.2000000e+00 4.2787830e-12 1.0427930e-01
5.6986454e-01 1.2200000e+00 0.0000000e+00 1.0651396e-01
5.6986454e-01 1.2400000e+00 1.0354927e-13 1.0876966e-01
5.7707802e-01 0.0000000e+00 6.9924035e-01 6.6654191e-15
5.7707802e-01 2.0000000e-02 6.9903961e-01 1.1706575e-03
5.7707802e-01 4.0000000e-02 6.9843674e-01 2.3428677e-03
5.7707802e-01 6.0000000e-02 6.9742979e-01 3.5181861e-03
5.7707802e-01 8.0000000e-02 6.9601548e-01 4.6981737e-03
5.7707802e-01 1.0000000e-01 6.9418918e-01 5.8843996e-03
5.7707802e-01 1.2000000e-01 6.9194486e-01 7.0784438e-03
5.7707802e-01 1.4000000e-01 6.8927501e-01 8.2819002e-03
5.7707802e-01 1.6000000e-01 6.8617061e-01 9.4963793e-03
5.7707802e-01 1.8000000e-01 6.8262096e-01 1.0723511e-02
5.7707802e-01 2.0000000e-01 6.7861362e-01 1.1964948e-02
5.7707802e-01 2.2000000e-01 6.7413425e-01 1.3222369e-02
5.7707802e-01 2.4000000e-01 6.6916642e-01 1.4497481e-02
5.7707802e-01 2.6000000e-01 6.6369142e-01 1.5792022e-02
5.7707802e-01 2.8000000e-01 6.5768801e-01 1.7107767e-02
5.7707802e-01 3.0000000e-01 6.5113212e-01 1.8446531e-02
5.7707802e-01 3.2000000e-01 6.4399647e-01 1.9810168e-02
5.7707802e-01 3.4000000e-01 6.3625016e-01 2.1200582e-02
5.7707802e-01 3.6000000e-01 6.2785812e-01 2.2619725e-02
5.7707802e-01 3.8000000e-01 6.1878048e-01 2.4069606e-02
5.7707802e-01 4.0000000e-01 6.0897170e-01 2.5552293e-02
5.7707802e-01 4.2000000e-01 5.9837964e-01 2.7069915e-02
5.7707802e-01 4.4000000e-01 5.8694422e-01 2.8624673e-02
5.7707802e-01 4.6000000e-01 5.7459579e-01 3.0218842e-02
5.7707802e-01 4.8000000e-01 5.6125302e-01 3.1854776e-02
5.7707802e-01 5.0000000e-01 5.4682004e-01 3.3534915e-02
5.7707802e-01 5.2000000e-01 5.3118269e-01 3.5261792e-02
5.7707802e-01 5.4000000e-01 5.1420326e-01 3.7038039e-02
5.7707802e-01 5.6000000e-01 4.9571312e-01 3.8866396e-02
5.7707802e-01 5.8000000e-01 4.7550196e-01 4.0749717e-02
5.7707802e-01 6.0000000e-01 4.5330157e-01 4.2690980e-02
5.7707802e-01 6.2000000e-01 4.2876024e-01 4.4693295e-02
5.7707802e-01 6.4000000e-01 4.0140018e-01 4.6759918e-02
5.7707802e-01 6.6000000e-01 3.7054145e-01 4.8894258e-02
5.7707802e-01 6.7994704e-01 3.3525404e-01 5.1093954e-02
5.7707802e-01 6.8394704e-01 3.2750398e-01 5.1543923e-02
5.7707802e-01 6.8794704e-01 3.1949036e-01 5.1996924e-02
5.7707802e-01 6.9194704e-01 3.1119217e-01 5.2452988e-02
5.7707802e-01 6.9594704e-01 3.0258534e-01 5.2912147e-02
5.7707802e-01 6.9994704e-01 2.9364203e-01 5.3374433e-02
5.7707802e-01 7.0394704e-01 2.8432977e-01 5.3839877e-02
5.7707802e-01 7.0794704e-01 2.7461028e-01 5.4308513e-02
5.7707802e-01 7.1194704e-01 2.6443783e-01 5.4780374e-02
5.7707802e-01 7.1594704e-01 2.5375713e-01 5.5255492e-02
5.7707802e-01 7.1994704e-01 2.4250012e-01 5.5733902e-02
5.7707802e-01 7.2394704e-01 2.3058146e-01 5.6215637e-02
5.7707802e-01 7.2794704e-01 2.1789158e-01 5.6700732e-02
5.7707802e-01 7.3194704e-01 2.0428570e-01 5.7189221e-02
5.7707802e-01 7.3594704e-01 1.8956548e-01 5.7681140e-02
5.7707802e-01 7.3994704e-01 1.7344609e-01 5.8176524e-02
5.7707802e-01 7.4394704e-01 1.5549149e-01 5.8675409e-02
5.7707802e-01 7.4794704e-01 1.3496949e-01 5.9177831e-02
5.7707802e-01 7.5194704e-01 1.1045607e-01 5.9683827e-02
5.7707802e-01 7.5594704e-01 7.8284448e-02 6.0193434e-02
5.7707802e-01 7.5994704e-01 7.3378472e-08 6.0706690e-02
5.7707802e-01 7.8000000e-01 1.7223273e-10 6.2537910e-02
5.7707802e-01 8.0000000e-01 3.1463363e-10 6.4380867e-02
5.7707802e-01 8.2000000e-01 6.3868010e-13 6.6240654e-02
5.7707802e-01 8.4000000e-01 1.8047254e-13 6.8117540e-02
5.7707802e-01 8.6000000e-01 9.9317013e-13 7.0011787e-02
5.7707802e-01 8.8000000e-01 4.6490625e-12 7.1923648e-02
5.7707802e-01 9.0000000e-01 9.4580380e-14 7.3853369e-02
5.7707802e-01 9.2000000e-01 3.0757478e-11 7.5801185e-02
5.7707802e-01 9.4000000e-01 2.6339613e-12 7.7767326e-02
5.7707802e-01 9.6000000e-01 1.4949585e-10 7.9752012e-02
5.7707802e-01 9.8000000e-01 2.1971143e-12 8.1755456e-02
5.7707802e-01 1.0000000e+00 0.0000000e+00 8.3777862e-02
5.7707802e-01 1.0200000e+00 3.9601014e-13 8.5819428e-02
5.7707802e-01 1.0400000e+00 3.1366241e-10 8.7880343e-02
5.7707802e-01 1.0600000e+00 2.8838876e-11 8.9960789e-02
5.7707802e-01 1.0800000e+00 7.8973692e-14 9.2060940e-02
5.7707802e-01 1.1000000e+00 1.5569461e-12 9.4180964e-02
5.7707802e-01 1.1200000e+00 5.5826506e-23 9.6321020e-02
5.7707802e-01 1.1400000e+00 9.0348109e-11 9.8481263e-02
5.7707802e-01 1.1600000e+00 1.3212713e-13 1.0066184e-01
5.7707802e-01 1.1800000e+00 2.0953798e-13 1.0286289e-01
5.7707802e-01 1.2000000e+00 8.5584490e-13 1.0508454e-01
5.7707802e-01 1.2200000e+00 1.3711948e-13 1.0732692e-01
5.7707802e-01 1.2400000e+00 8.9166494e-14 1.0959015e-01
5.8429149e-01 0.0000000e+00 6.8457541e-01 3.6912552e-14
5.8429149e-01 2.0000000e-02 6.8436805e-01 1.2020488e-03
5.8429149e-01 4.0000000e-02 6.8374528e-01 2.4056526e-03
5.8429149e-01 6.0000000e-02 6.8270506e-01 3.6123689e-03
5.8429149e-01 8.0000000e-02 6.8124394e-01 4.8237605e-03
5.8429149e-01 1.0000000e-01 6.7935703e-01 6.0413986e-03
5.8429149e-01 1.2000000e-01 6.7703800e-01 7.2668646e-03
5.8429149e-01 1.4000000e-01 6.7427893e-01 8.5017536e-03
5.8429149e-01 1.6000000e-01 6.7107030e-01 9.7476770e-03
5.8429149e-01 1.8000000e-01 6.6740081e-01 1.1006265e-02
5.8429149e-01 2.0000000e-01 6.6325733e-01 1.2279171e-02
5.8429149e-01 2.2000000e-01 6.5862467e-01 1.3568071e-02
5.8429149e-01 2.4000000e-01 6.5348541e-01 1.4874671e-02
5.8429149e-01 2.6000000e-01 6.4781969e-01 1.6200709e-02
5.8429149e-01 2.8000000e-01 6.4160489e-01 1.7547955e-02
5.8429149e-01 3.0000000e-01 6.3481534e-01 1.8918218e-02
5.8429149e-01 3.2000000e-01 6.2742187e-01 2.0313351e-02
5.8429149e-01 3.4000000e-01 6.1939133e-01 2.1735248e-02
5.8429149e-01 3.6000000e-01 6.1068599e-01 2.3185856e-02
5.8429149e-01 3.8000000e-01 6.0126274e-01 2.4667173e-02
5.8429149e-01 4.0000000e-01 5.9107221e-01 2.6181255e-02
5.8429149e-01 4.2000000e-01 5.8005754e-01 2.7730222e-02
5.8429149e-01 4.4000000e-01 5.6815285e-01 2.9316258e-02
5.8429149e-01 4.6000000e-01 5.5528131e-01 3.0941621e-02
5.8429149e-01 4.8000000e-01 5.4135250e-01 3.2608647e-02
5.8429149e-01 5.0000000e-01 5.2625895e-01 3.4319755e-02
5.8429149e-01 5.2000000e-01 5.0987139e-01 3.6077452e-02
5.8429149e-01 5.4000000e-01 4.9203204e-01 3.7884344e-02
5.8429149e-01 5.6000000e-01 4.7254490e-01 3.9743139e-02
5.8429149e-01 5.8000000e-01 4.5116134e-01 4.1656657e-02
5.8429149e-01 6.0000000e-01 4.2755744e-01 4.3627836e-02
5.8429149e-01 6.2000000e-01 4.0129689e-01 4.5659744e-02
5.8429149e-01 6.4000000e-01 3.7176585e-01 4.7755587e-02
5.8429149e-01 6.6000000e-01 3.3804835e-01 4.9918720e-02
5.8429149e-01 6.6445414e-01 3.2983632e-01 5.0409979e-02
5.8429149e-01 6.6845414e-01 3.2220746e-01 5.0854174e-02
5.8429149e-01 6.7245414e-01 3.1431936e-01 5.1301263e-02
5.8429149e-01 6.7645414e-01 3.0615137e-01 5.1751274e-02
5.8429149e-01 6.8045414e-01 2.9767984e-01 5.2204237e-02
5.8429149e-01 6.8445414e-01 2.8887741e-01 5.2660183e-02
5.8429149e-01 6.8845414e-01 2.7971215e-01 5.3119143e-02
5.8429149e-01 6.9245414e-01 2.7014642e-01 5.3581146e-02
5.8429149e-01 6.9645414e-01 2.6013529e-01 5.4046224e-02
5.8429149e-01 7.0045414e-01 2.4962439e-01 5.4514408e-02
5.8429149e-01 7.0445414e-01 2.3854680e-01 5.4985730e-02
5.8429149e-01 7.0845414e-01 2.2681863e-01 5.5460222e-02
5.8429149e-01 7.1245414e-01 2.1433214e-01 5.5937915e-02
5.8429149e-01 7.1645414e-01 2.0094497e-01 5.6418844e-02
5.8429149e-01 7.2045414e-01 1.8646209e-01 5.6903041e-02
5.8429149e-01 7.2445414e-01 1.7060342e-01 5.7390538e-02
5.8429149e-01 7.2845414e-01 1.5294018e-01 5.7881371e-02
5.8429149e-01 7.3245414e-01 1.3275232e-01 5.8375572e-02
5.8429149e-01 7.3645414e-01 1.0863943e-01 5.8873177e-02
5.8429149e-01 7.4045414e-01 7.6995360e-02 5.9374219e-02
5.8429149e-01 7.4445414e-01 1.8977221e-06 5.9878735e-02
5.8429149e-01 7.6000000e-01 2.7252201e-10 6.1296801e-02
5.8429149e-01 7.8000000e-01 0.0000000e+00 6.3135459e-02
5.8429149e-01 8.0000000e-01 2.6781676e-12 6.4990463e-02
5.8429149e-01 8.2000000e-01 1.5377320e-12 6.6862092e-02
5.8429149e-01 8.4000000e-01 5.8798081e-12 6.8750616e-02
5.8429149e-01 8.6000000e-01 3.0555051e-11 7.0656294e-02
5.8429149e-01 8.8000000e-01 1.3851194e-12 7.2579381e-02
5.8429149e-01 9.0000000e-01 9.6501317e-12 7.4520120e-02
5.8429149e-01 9.2000000e-01 9.1987765e-13 7.6478750e-02
5.8429149e-01 9.4000000e-01 1.8795725e-13 7.8455498e-02
5.8429149e-01 9.6000000e-01 8.7663179e-11 8.0450587e-02
5.8429149e-01 9.8000000e-01 0.0000000e+00 8.2464228e-02
5.8429149e-01 1.0000000e+00 1.5369646e-12 8.4496628e-02
5.8429149e-01 1.0200000e+00 2.8906788e-13 8.6547985e-02
5.8429149e-01 1.0400000e+00 1.0350587e-11 8.8618489e-02
5.8429149e-01 1.0600000e+00 1.2185250e-11 9.0708324e-02
5.8429149e-01 1.0800000e+00 6.6714714e-14 9.2817665e-02
5.8429149e-01 1.1000000e+00 2.5762043e-12 9.4946681e-02
5.8429149e-01 1.1200000e+00 1.3408092e-11 9.7095533e-02
5.8429149e-01 1.1400000e+00 2.0227209e-11 9.9264378e-02
5.8429149e-01 1.1600000e+00 2.2988025e-13 1.0145336e-01
5.8429149e-01 1.1800000e+00 4.5656435e-12 1.0366263e-01
5.8429149e-01 1.2000000e+00 2.8731411e-12 1.0589231e-01
5.8429149e-01 1.2200000e+00 1.2100268e-11 1.0814253e-01
5.8429149e-01 1.2400000e+00 4.4878986e-11 1.1041343e-01
5.9150497e-01 0.0000000e+00 6.6926582e-01 3.2373521e-14
5.9150497e-01 2.0000000e-02 6.6905140e-01 1.2335869e-03
5.9150497e-01 4.0000000e-02 6.6840742e-01 2.4687305e-03
5.9150497e-01 6.0000000e-02 6.6733172e-01 3.7069898e-03
5.9150497e-01 8.0000000e-02 6.6582064e-01 4.9499292e-03
5.9150497e-01 1.0000000e-01 6.6386905e-01 6.1991209e-03
5.9150497e-01 1.2000000e-01 6.6147022e-01 7.4561476e-03
5.9150497e-01 1.4000000e-01 6.5861579e-01 8.7226050e-03
5.9150497e-01 1.6000000e-01 6.5529566e-01 1.0000105e-02
5.9150497e-01 1.8000000e-01 6.5149787e-01 1.1290277e-02
5.9150497e-01 2.0000000e-01 6.4720845e-01 1.2594774e-02
5.9150497e-01 2.2000000e-01 6.4241125e-01 1.3915272e-02
5.9150497e-01 2.4000000e-01 6.3708772e-01 1.5253474e-02
5.9150497e-01 2.6000000e-01 6.3121664e-01 1.6611114e-02
5.9150497e-01 2.8000000e-01 6.2477381e-01 1.7989960e-02
5.9150497e-01 3.0000000e-01 6.1773169e-01 1.9391818e-02
5.9150497e-01 3.2000000e-01 6.1005888e-01 2.0818531e-02
5.9150497e-01 3.4000000e-01 6.0171957e-01 2.2271990e-02
5.9150497e-01 3.6000000e-01 5.9267287e-01 2.3754131e-02
5.9150497e-01 3.8000000e-01 5.8287185e-01 2.5266945e-02
5.9150497e-01 4.0000000e-01 5.7226248e-01 2.6812476e-02
5.9150497e-01 4.2000000e-01 5.6078219e-01 2.8392830e-02
5.9150497e-01 4.4000000e-01 5.4835802e-01 3.0010177e-02
5.9150497e-01 4.6000000e-01 5.3490423e-01 3.1666759e-02
5.9150497e-01 4.8000000e-01 5.2031905e-01 3.3364892e-02
5.9150497e-01 5.0000000e-01 5.0448031e-01 3.5106973e-02
5.9150497e-01 5.2000000e-01 4.8723925e-01 3.6895485e-02
5.9150497e-01 5.4000000e-01 4.6841169e-01 3.8733007e-02
5.9150497e-01 5.6000000e-01 4.4776493e-01 4.0622216e-02
5.9150497e-01 5.8000000e-01 4.2499737e-01 4.2565896e-02
5.9150497e-01 6.0000000e-01 3.9970548e-01 4.4566949e-02
5.9150497e-01 6.2000000e-01 3.7132660e-01 4.6628398e-02
5.9150497e-01 6.4000000e-01 3.3903152e-01 4.8753404e-02
5.9150497e-01 6.4824145e-01 3.2430137e-01 4.9648318e-02
5.9150497e-01 6.5224145e-01 3.1679781e-01 5.0086829e-02
5.9150497e-01 6.5624145e-01 3.0903937e-01 5.0528097e-02
5.9150497e-01 6.6024145e-01 3.0100576e-01 5.0972150e-02
5.9150497e-01 6.6424145e-01 2.9267373e-01 5.1419017e-02
5.9150497e-01 6.6824145e-01 2.8401642e-01 5.1868727e-02
5.9150497e-01 6.7224145e-01 2.7500244e-01 5.2321307e-02
5.9150497e-01 6.7624145e-01 2.6559482e-01 5.2776787e-02
5.9150497e-01 6.8024145e-01 2.5574942e-01 5.3235197e-02
5.9150497e-01 6.8424145e-01 2.4541278e-01 5.3696565e-02
5.9150497e-01 6.8824145e-01 2.3451919e-01 5.4160921e-02
5.9150497e-01 6.9224145e-01 2.2298617e-01 5.4628297e-02
5.9150497e-01 6.9624145e-01 2.1070786e-01 5.5098721e-02
5.9150497e-01 7.0024145e-01 1.9754436e-01 5.5572225e-02
5.9150497e-01 7.0424145e-01 1.8330398e-01 5.6048840e-02
5.9150497e-01 7.0824145e-01 1.6771147e-01 5.6528598e-02
5.9150497e-01 7.1224145e-01 1.5034538e-01 5.7011529e-02
5.9150497e-01 7.1624145e-01 1.3049802e-01 5.7497666e-02
5.9150497e-01 7.2024145e-01 1.0679289e-01 5.7987041e-02
5.9150497e-01 7.2424145e-01 7.5685439e-02 5.8479687e-02
5.9150497e-01 7.2824145e-01 1.0167209e-06 5.8975637e-02
5.9150497e-01 7.4000000e-01 1.5519740e-10 6.0047266e-02
5.9150497e-01 7.6000000e-01 3.5276352e-12 6.1882384e-02
5.9150497e-01 7.8000000e-01 7.8664646e-12 6.3733363e-02
5.9150497e-01 8.0000000e-01 6.9156989e-11 6.5600488e-02
5.9150497e-01 8.2000000e-01 2.4675022e-09 6.7484037e-02
5.9150497e-01 8.4000000e-01 2.0149876e-14 6.9384277e-02
5.9150497e-01 8.6000000e-01 0.0000000e+00 7.1301469e-02
5.9150497e-01 8.8000000e-01 0.0000000e+00 7.3235866e-02
5.9150497e-01 9.0000000e-01 1.2647288e-13 7.5187713e-02
5.9150497e-01 9.2000000e-01 5.1628853e-12 7.7157246e-02
5.9150497e-01 9.4000000e-01 1.7021912e-11 7.9144695e-02
5.9150497e-01 9.6000000e-01 9.0098647e-12 8.1150281e-02
5.9150497e-01 9.8000000e-01 8.9502235e-13 8.3174218e-02
5.9150497e-01 1.0000000e+00 2.5405700e-12 8.5216713e-02
5.9150497e-01 1.0200000e+00 2.6086654e-10 8.7277963e-02
5.9150497e-01 1.0400000e+00 6.2140991e-13 8.9358161e-02
5.9150497e-01 1.0600000e+00 2.6230778e-13 9.1457492e-02
5.9150497e-01 1.0800000e+00 3.3675854e-12 9.3576131e-02
5.9150497e-01 1.1000000e+00 7.9154260e-13 9.5714249e-02
5.9150497e-01 1.1200000e+00 8.4429761e-14 9.7872010e-02
5.9150497e-01 1.1400000e+00 0.0000000e+00 1.0004957e-01
5.9150497e-01 1.1600000e+00 1.2463524e-12 1.0224708e-01
5.9150497e-01 1.1800000e+00 3.4895780e-14 1.0446468e-01
5.9150497e-01 1.2000000e+00 7.4091133e-11 1.0670250e-01
5.9150497e-01 1.2200000e+00 8.5108087e-13 1.0896069e-01
5.9150497e-01 1.2400000e+00 1.6043495e-11 1.1123936e-01
5.9871844e-01 0.0000000e+00 6.5326565e-01 6.9839185e-15
5.9871844e-01 2.0000000e-02 6.5304367e-01 1.2652639e-03
5.9871844e-01 4.0000000e-02 6.5237695e-01 2.5320855e-03
5.9871844e-01 6.0000000e-02 6.5126320e-01 3.8020252e-03
5.9871844e-01 8.0000000e-02 6.4969856e-01 5.0766481e-03
5.9871844e-01 1.0000000e-01 6.4767755e-01 6.3575273e-03
5.9871844e-01 1.2000000e-01 6.4519304e-01 7.6462459e-03
5.9871844e-01 1.4000000e-01 6.4223613e-01 8.9444000e-03
5.9871844e-01 1.6000000e-01 6.3879607e-01 1.0253601e-02
5.9871844e-01 1.8000000e-01 6.3486012e-01 1.1575479e-02
5.9871844e-01 2.0000000e-01 6.3041336e-01 1.2911683e-02
5.9871844e-01 2.2000000e-01 6.2543851e-01 1.4263890e-02
5.9871844e-01 2.4000000e-01 6.1991569e-01 1.5633799e-02
5.9871844e-01 2.6000000e-01 6.1382212e-01 1.7023142e-02
5.9871844e-01 2.8000000e-01 6.0713174e-01 1.8433682e-02
5.9871844e-01 3.0000000e-01 5.9981476e-01 1.9867220e-02
5.9871844e-01 3.2000000e-01 5.9183717e-01 2.1325594e-02
5.9871844e-01 3.4000000e-01 5.8316000e-01 2.2810687e-02
5.9871844e-01 3.6000000e-01 5.7373853e-01 2.4324427e-02
5.9871844e-01 3.8000000e-01 5.6352122e-01 2.5868794e-02
5.9871844e-01 4.0000000e-01 5.5244836e-01 2.7445821e-02
5.9871844e-01 4.2000000e-01 5.4045034e-01 2.9057601e-02
5.9871844e-01 4.4000000e-01 5.2744539e-01 3.0706291e-02
5.9871844e-01 4.6000000e-01 5.1333656e-01 3.2394113e-02
5.9871844e-01 4.8000000e-01 4.9800758e-01 3.4123368e-02
5.9871844e-01 5.0000000e-01 4.8131715e-01 3.5896421e-02
5.9871844e-01 5.2000000e-01 4.6309074e-01 3.7715742e-02
5.9871844e-01 5.4000000e-01 4.4310846e-01 3.9583878e-02
5.9871844e-01 5.6000000e-01 4.2108645e-01 4.1503475e-02
5.9871844e-01 5.8000000e-01 3.9664679e-01 4.3477285e-02
5.9871844e-01 6.0000000e-01 3.6926609e-01 4.5508170e-02
5.9871844e-01 6.2000000e-01 3.3818010e-01 4.7599112e-02
5.9871844e-01 6.3125763e-01 3.1862930e-01 4.8803645e-02
5.9871844e-01 6.3525763e-01 3.1125566e-01 4.9236560e-02
5.9871844e-01 6.3925763e-01 3.0363152e-01 4.9672099e-02
5.9871844e-01 6.4325763e-01 2.9573698e-01 5.0110290e-02
5.9871844e-01 6.4725763e-01 2.8754921e-01 5.0551159e-02
5.9871844e-01 6.5125763e-01 2.7904180e-01 5.0994733e-02
5.9871844e-01 6.5525763e-01 2.7018398e-01 5.1441038e-02
5.9871844e-01 6.5925763e-01 2.6093941e-01 5.1890103e-02
5.9871844e-01 6.6325763e-01 2.5126475e-01 5.2341955e-02
5.9871844e-01 6.6725763e-01 2.4110751e-01 5.2796622e-02
5.9871844e-01 6.7125763e-01 2.3040315e-01 5.3254132e-02
5.9871844e-01 6.7525763e-01 2.1907067e-01 5.3714514e-02
5.9871844e-01 6.7925763e-01 2.0700609e-01 5.4177795e-02
5.9871844e-01 6.8325763e-01 1.9407201e-01 5.4644006e-02
5.9871844e-01 6.8725763e-01 1.8008016e-01 5.5113174e-02
5.9871844e-01 6.9125763e-01 1.6476018e-01 5.5585331e-02
5.9871844e-01 6.9525763e-01 1.4769810e-01 5.6060505e-02
5.9871844e-01 6.9925763e-01 1.2819877e-01 5.6538727e-02
5.9871844e-01 7.0325763e-01 1.0491008e-01 5.7020027e-02
5.9871844e-01 7.0725763e-01 7.4350169e-02 5.7504435e-02
5.9871844e-01 7.1125763e-01 8.5858427e-07 5.7991983e-02
5.9871844e-01 7.2000000e-01 3.5893055e-13 5.8788176e-02
5.9871844e-01 7.4000000e-01 1.4350409e-11 6.0620505e-02
5.9871844e-01 7.6000000e-01 3.5609798e-12 6.2468209e-02
5.9871844e-01 7.8000000e-01 2.0320137e-12 6.4331577e-02
5.9871844e-01 8.0000000e-01 4.8494738e-13 6.6210894e-02
5.9871844e-01 8.2000000e-01 2.7294369e-12 6.8106435e-02
5.9871844e-01 8.4000000e-01 1.8167162e-11 7.0018468e-02
5.9871844e-01 8.6000000e-01 0.0000000e+00 7.1947254e-02
5.9871844e-01 8.8000000e-01 4.0509862e-13 7.3893044e-02
5.9871844e-01 9.0000000e-01 1.0567403e-12 7.5856082e-02
5.9871844e-01 9.2000000e-01 7.5606674e-14 7.7836607e-02
5.9871844e-01 9.4000000e-01 1.6299478e-14 7.9834847e-02
5.9871844e-01 9.6000000e-01 1.9392843e-12 8.1851024e-02
5.9871844e-01 9.8000000e-01 6.1472033e-14 8.3885352e-02
5.9871844e-01 1.0000000e+00 1.1916130e-12 8.5938039e-02
5.9871844e-01 1.0200000e+00 3.3623257e-12 8.8009283e-02
5.9871844e-01 1.0400000e+00 2.5353949e-11 9.0099277e-02
5.9871844e-01 1.0600000e+00 1.7952620e-12 9.2208206e-02
5.9871844e-01 1.0800000e+00 4.8010211e-11 9.4336249e-02
5.9871844e-01 1.1000000e+00 2.8910583e-12 9.6483578e-02
5.9871844e-01 1.1200000e+00 1.1230032e-09 9.8650355e-02
5.9871844e-01 1.1400000e+00 5.4671219e-12 1.0083674e-01
5.9871844e-01 1.1600000e+00 2.1295493e-14 1.0304288e-01
5.9871844e-01 1.1800000e+00 7.5507683e-13 1.0526893e-01
5.9871844e-01 1.2000000e+00 1.0288809e-10 1.0751502e-01
5.9871844e-01 1.2200000e+00 0.0000000e+00 1.0978128e-01
5.9871844e-01 1.2400000e+00 8.5146955e-12 1.1206785e-01
6.0593192e-01 0.0000000e+00 6.3652223e-01 9.6345817e-17
6.0593192e-01 2.0000000e-02 6.3629209e-01 1.2970720e-03
6.0593192e-01 4.0000000e-02 6.3560087e-01 2.5957024e-03
6.0593192e-01 6.0000000e-02 6.3444609e-01 3.8974521e-03
6.0593192e-01 8.0000000e-02 6.3282366e-01 5.2038867e-03
6.0593192e-01 1.0000000e-01 6.3072772e-01 6.5165796e-03
6.0593192e-01 1.2000000e-01 6.2815066e-01 7.8371141e-03
6.0593192e-01 1.4000000e-01 6.2508297e-01 9.1670857e-03
6.0593192e-01 1.6000000e-01 6.2151313e-01 1.0508105e-02
6.0593192e-01 1.8000000e-01 6.1742748e-01 1.1861802e-02
6.0593192e-01 2.0000000e-01 6.1280999e-01 1.3229824e-02
6.0593192e-01 2.2000000e-01 6.0764208e-01 1.4613844e-02
6.0593192e-01 2.4000000e-01 6.0190230e-01 1.6015560e-02
6.0593192e-01 2.6000000e-01 5.9556600e-01 1.7436699e-02
6.0593192e-01 2.8000000e-01 5.8860490e-01 1.8879021e-02
6.0593192e-01 3.0000000e-01 5.8098659e-01 2.0344321e-02
6.0593192e-01 3.2000000e-01 5.7267386e-01 2.1834430e-02
6.0593192e-01 3.4000000e-01 5.6362393e-01 2.3351224e-02
6.0593192e-01 3.6000000e-01 5.5378745e-01 2.4896622e-02
6.0593192e-01 3.8000000e-01 5.4310716e-01 2.6472594e-02
6.0593192e-01 4.0000000e-01 5.3151633e-01 2.8081162e-02
6.0593192e-01 4.2000000e-01 5.1893654e-01 2.9724404e-02
6.0593192e-01 4.4000000e-01 5.0527481e-01 3.1404462e-02
6.0593192e-01 4.6000000e-01 4.9041974e-01 3.3123542e-02
6.0593192e-01 4.8000000e-01 4.7423608e-01 3.4883922e-02
6.0593192e-01 5.0000000e-01 4.5655698e-01 3.6687955e-02
6.0593192e-01 5.2000000e-01 4.3717269e-01 3.8538077e-02
6.0593192e-01 5.4000000e-01 4.1581305e-01 4.0436810e-02
6.0593192e-01 5.6000000e-01 3.9211969e-01 4.2386772e-02
6.0593192e-01 5.8000000e-01 3.6559851e-01 4.4390678e-02
6.0593192e-01 6.0000000e-01 3.3553264e-01 4.6451354e-02
6.0593192e-01 6.1344387e-01 3.1279737e-01 4.7869900e-02
6.0593192e-01 6.1744387e-01 3.0555885e-01 4.8297309e-02
6.0593192e-01 6.2144387e-01 2.9807427e-01 4.8727211e-02
6.0593192e-01 6.2544387e-01 2.9032411e-01 4.9159634e-02
6.0593192e-01 6.2944387e-01 2.8228596e-01 4.9594601e-02
6.0593192e-01 6.3344387e-01 2.7393392e-01 5.0032139e-02
6.0593192e-01 6.3744387e-01 2.6523778e-01 5.0472273e-02
6.0593192e-01 6.4144387e-01 2.5616189e-01 5.0915028e-02
6.0593192e-01 6.4544387e-01 2.4666371e-01 5.1360432e-02
6.0593192e-01 6.4944387e-01 2.3669175e-01 5.1808509e-02
6.0593192e-01 6.5344387e-01 2.2618263e-01 5.2259288e-02
6.0593192e-01 6.5744387e-01 2.1505689e-01 5.2712794e-02
6.0593192e-01 6.6144387e-01 2.0321246e-01 5.3169055e-02
6.0593192e-01 6.6544387e-01 1.9051449e-01 5.3628098e-02
6.0593192e-01 6.6944387e-01 1.7677819e-01 5.4089950e-02
6.0593192e-01 6.7344387e-01 1.6173818e-01 5.4554640e-02
6.0593192e-01 6.7744387e-01 1.4498815e-01 5.5022195e-02
6.0593192e-01 6.8144387e-01 1.2584576e-01 5.5492644e-02
6.0593192e-01 6.8544387e-01 1.0298380e-01 5.5966015e-02
6.0593192e-01 6.8944387e-01 7.2984451e-02 5.6442337e-02
6.0593192e-01 6.9344387e-01 6.4228354e-07 5.6921640e-02
6.0593192e-01 7.0000000e-01 0.0000000e+00 5.7518431e-02
6.0593192e-01 7.2000000e-01 1.8120717e-13 5.9348716e-02
6.0593192e-01 7.4000000e-01 4.2421033e-10 6.1193885e-02
6.0593192e-01 7.6000000e-01 1.0802506e-12 6.3054236e-02
6.0593192e-01 7.8000000e-01 2.1647155e-11 6.4930058e-02
6.0593192e-01 8.0000000e-01 6.7976826e-13 6.6821634e-02
6.0593192e-01 8.2000000e-01 9.5145184e-12 6.8729239e-02
6.0593192e-01 8.4000000e-01 1.8709453e-12 7.0653139e-02
6.0593192e-01 8.6000000e-01 1.7965246e-13 7.2593594e-02
6.0593192e-01 8.8000000e-01 8.9243273e-14 7.4550857e-02
6.0593192e-01 9.0000000e-01 4.3380059e-12 7.6525170e-02
6.0593192e-01 9.2000000e-01 3.4111611e-13 7.8516771e-02
6.0593192e-01 9.4000000e-01 1.0912204e-12 8.0525890e-02
6.0593192e-01 9.6000000e-01 1.0766800e-12 8.2552748e-02
6.0593192e-01 9.8000000e-01 1.5656502e-12 8.4597559e-02
6.0593192e-01 1.0000000e+00 2.7640123e-11 8.6660532e-02
6.0593192e-01 1.0200000e+00 1.2460744e-10 8.8741867e-02
6.0593192e-01 1.0400000e+00 9.0973689e-11 9.0841756e-02
6.0593192e-01 1.0600000e+00 6.9558330e-13 9.2960386e-02
6.0593192e-01 1.0800000e+00 1.1127900e-09 9.5097935e-02
6.0593192e-01 1.1000000e+00 1.1178151e-11 9.7254578e-02
6.0593192e-01 1.1200000e+00 8.5318037e-11 9.9430479e-02
6.0593192e-01 1.1400000e+00 1.1009939e-10 1.0162580e-01
6.0593192e-01 1.1600000e+00 1.7288275e-13 1.0384069e-01
6.0593192e-01 1.1800000e+00 0.0000000e+00 1.0607529e-01
6.0593192e-01 1.2000000e+00 3.2976057e-12 1.0832975e-01
6.0593192e-01 1.2200000e+00 1.8468854e-12 1.1060421e-01
6.0593192e-01 1.2400000e+00 9.2417759e-13 1.1289878e-01
6.1314539e-01 0.0000000e+00 6.1897466e-01 2.8541768e-18
6.1314539e-01 2.0000000e-02 6.1873568e-01 1.3290038e-03
6.1314539e-01 4.0000000e-02 6.1801786e-01 2.6595663e-03
6.1314539e-01 6.0000000e-02 6.1681857e-01 3.9932482e-03
6.1314539e-01 8.0000000e-02 6.1513339e-01 5.3316155e-03
6.1314539e-01 1.0000000e-01 6.1295606e-01 6.6762411e-03
6.1314539e-01 1.2000000e-01 6.1027837e-01 8.0287080e-03
6.1314539e-01 1.4000000e-01 6.0709011e-01 9.3906110e-03
6.1314539e-01 1.6000000e-01 6.0337886e-01 1.0763560e-02
6.1314539e-01 1.8000000e-01 5.9912987e-01 1.2149182e-02
6.1314539e-01 2.0000000e-01 5.9432583e-01 1.3549124e-02
6.1314539e-01 2.2000000e-01 5.8894657e-01 1.4965055e-02
6.1314539e-01 2.4000000e-01 5.8296879e-01 1.6398671e-02
6.1314539e-01 2.6000000e-01 5.7636560e-01 1.7851695e-02
6.1314539e-01 2.8000000e-01 5.6910606e-01 1.9325881e-02
6.1314539e-01 3.0000000e-01 5.6115456e-01 2.0823018e-02
6.1314539e-01 3.2000000e-01 5.5247002e-01 2.2344932e-02
6.1314539e-01 3.4000000e-01 5.4300498e-01 2.3893489e-02
6.1314539e-01 3.6000000e-01 5.3270431e-01 2.5470601e-02
6.1314539e-01 3.8000000e-01 5.2150366e-01 2.7078226e-02
6.1314539e-01 4.0000000e-01 5.0932737e-01 2.8718374e-02
6.1314539e-01 4.2000000e-01 4.9608572e-01 3.0393110e-02
6.1314539e-01 4.4000000e-01 4.8167117e-01 3.2104561e-02
6.1314539e-01 4.6000000e-01 4.6595320e-01 3.3854915e-02
6.1314539e-01 4.8000000e-01 4.4877091e-01 3.5646430e-02
6.1314539e-01 5.0000000e-01 4.2992213e-01 3.7481439e-02
6.1314539e-01 5.2000000e-01 4.0914689e-01 3.9362352e-02
6.1314539e-01 5.4000000e-01 3.8610088e-01 4.1291665e-02
6.1314539e-01 5.6000000e-01 3.6031059e-01 4.3271965e-02
6.1314539e-01 5.8000000e-01 3.3109147e-01 4.5305935e-02
6.1314539e-01 5.9473226e-01 3.0677929e-01 4.6840133e-02
6.1314539e-01 5.9873226e-01 2.9968177e-01 4.7262125e-02
6.1314539e-01 6.0273226e-01 2.9234271e-01 4.7686484e-02
6.1314539e-01 6.0673226e-01 2.8474295e-01 4.8113233e-02
6.1314539e-01 6.1073226e-01 2.7686054e-01 4.8542395e-02
6.1314539e-01 6.1473226e-01 2.6867008e-01 4.8973996e-02
6.1314539e-01 6.1873226e-01 2.6014194e-01 4.9408060e-02
6.1314539e-01 6.2273226e-01 2.5124118e-01 4.9844610e-02
6.1314539e-01 6.2673226e-01 2.4192607e-01 5.0283671e-02
6.1314539e-01 6.3073226e-01 2.3214611e-01 5.0725270e-02
6.1314539e-01 6.3473226e-01 2.2183918e-01 5.1169429e-02
6.1314539e-01 6.3873226e-01 2.1092732e-01 5.1616176e-02
6.1314539e-01 6.4273226e-01 1.9931047e-01 5.2065535e-02
6.1314539e-01 6.4673226e-01 1.8685636e-01 5.2517532e-02
6.1314539e-01 6.5073226e-01 1.7338377e-01 5.2972193e-02
6.1314539e-01 6.5473226e-01 1.5863244e-01 5.3429545e-02
6.1314539e-01 6.5873226e-01 1.4220389e-01 5.3889613e-02
6.1314539e-01 6.6273226e-01 1.2342889e-01 5.4352425e-02
6.1314539e-01 6.6673226e-01 1.0100578e-01 5.4818007e-02
6.1314539e-01 6.7073226e-01 7.1582453e-02 5.5286386e-02
6.1314539e-01 6.7473226e-01 3.1555566e-08 5.5757591e-02
6.1314539e-01 6.8000000e-01 1.9989963e-12 5.6236963e-02
6.1314539e-01 7.0000000e-01 4.4180658e-14 5.8065937e-02
6.1314539e-01 7.2000000e-01 5.6357392e-10 5.9909304e-02
6.1314539e-01 7.4000000e-01 5.3139433e-13 6.1767368e-02
6.1314539e-01 7.6000000e-01 8.8071459e-11 6.3640425e-02
6.1314539e-01 7.8000000e-01 0.0000000e+00 6.5528763e-02
6.1314539e-01 8.0000000e-01 1.1083825e-12 6.7432663e-02
6.1314539e-01 8.2000000e-01 1.0860209e-12 6.9352400e-02
6.1314539e-01 8.4000000e-01 1.0638681e-12 7.1288238e-02
6.1314539e-01 8.6000000e-01 2.0836258e-11 7.3240438e-02
6.1314539e-01 8.8000000e-01 1.1096576e-12 7.5209249e-02
6.1314539e-01 9.0000000e-01 3.9081157e-13 7.7194917e-02
6.1314539e-01 9.2000000e-01 4.9131016e-12 7.9197677e-02
6.1314539e-01 9.4000000e-01 9.2361527e-12 8.1217759e-02
6.1314539e-01 9.6000000e-01 7.0587390e-13 8.3255385e-02
6.1314539e-01 9.8000000e-01 3.4663681e-13 8.5310770e-02
6.1314539e-01 1.0000000e+00 0.0000000e+00 8.7384122e-02
6.1314539e-01 1.0200000e+00 2.9765927e-13 8.9475641e-02
6.1314539e-01 1.0400000e+00 0.0000000e+00 9.1585521e-02
6.1314539e-01 1.0600000e+00 1.1250257e-14 9.3713949e-02
6.1314539e-01 1.0800000e+00 8.1273292e-13 9.5861106e-02
6.1314539e-01 1.1000000e+00 2.2266950e-13 9.8027165e-02
6.1314539e-01 1.1200000e+00 4.0938440e-14 1.0021229e-01
6.1314539e-01 1.1400000e+00 1.8123854e-11 1.0241665e-01
6.1314539e-01 1.1600000e+00 2.4434021e-11 1.0464039e-01
6.1314539e-01 1.1800000e+00 1.4025980e-14 1.0688366e-01
6.1314539e-01 1.2000000e+00 9.0855739e-14 1.0914661e-01
6.1314539e-01 1.2200000e+00 7.4552391e-14 1.1142936e-01
6.1314539e-01 1.2400000e+00 4.9379591e-11 1.1373205e-01
6.2035887e-01 0.0000000e+00 6.0055188e-01 1.4845572e-15
6.2035887e-01 2.0000000e-02 6.0030324e-01 1.3610522e-03
6.2035887e-01 4.0000000e-02 5.9955637e-01 2.7236626e-03
6.2035887e-01 6.0000000e-02 5.9830842e-01 4.0893920e-03
6.2035887e-01 8.0000000e-02 5.9655463e-01 5.4598057e-03
6.2035887e-01 1.0000000e-01 5.9428822e-01 6.8364760e-03
6.2035887e-01 1.2000000e-01 5.9150032e-01 8.2209850e-03
6.2035887e-01 1.4000000e-01 5.8817985e-01 9.6149265e-03
6.2035887e-01 1.6000000e-01 5.8431334e-01 1.1019909e-02
6.2035887e-01 1.8000000e-01 5.7988476e-01 1.2437556e-02
6.2035887e-01 2.0000000e-01 5.7487521e-01 1.3869515e-02
6.2035887e-01 2.2000000e-01 5.6926267e-01 1.5317450e-02
6.2035887e-01 2.4000000e-01 5.6302156e-01 1.6783053e-02
6.2035887e-01 2.6000000e-01 5.5612231e-01 1.8268043e-02
6.2035887e-01 2.8000000e-01 5.4853072e-01 1.9774169e-02
6.2035887e-01 3.0000000e-01 5.4020723e-01 2.1303213e-02
6.2035887e-01 3.2000000e-01 5.3110598e-01 2.2856996e-02
6.2035887e-01 3.4000000e-01 5.2117363e-01 2.4437374e-02
6.2035887e-01 3.6000000e-01 5.1034778e-01 2.6046250e-02
6.2035887e-01 3.8000000e-01 4.9855497e-01 2.7685571e-02
6.2035887e-01 4.0000000e-01 4.8570800e-01 2.9357336e-02
6.2035887e-01 4.2000000e-01 4.7170227e-01 3.1063595e-02
6.2035887e-01 4.4000000e-01 4.5641074e-01 3.2806459e-02
6.2035887e-01 4.6000000e-01 4.3967672e-01 3.4588100e-02
6.2035887e-01 4.8000000e-01 4.2130331e-01 3.6410757e-02
6.2035887e-01 5.0000000e-01 4.0103729e-01 3.8276738e-02
6.2035887e-01 5.2000000e-01 3.7854331e-01 4.0188432e-02
6.2035887e-01 5.4000000e-01 3.5336037e-01 4.2148307e-02
6.2035887e-01 5.6000000e-01 3.2482238e-01 4.4158919e-02
6.2035887e-01 5.7504362e-01 3.0054422e-01 4.5706298e-02
6.2035887e-01 5.7904362e-01 2.9359441e-01 4.6122966e-02
6.2035887e-01 5.8304362e-01 2.8640766e-01 4.6541874e-02
6.2035887e-01 5.8704362e-01 2.7896520e-01 4.6963045e-02
6.2035887e-01 5.9104362e-01 2.7124553e-01 4.7386500e-02
6.2035887e-01 5.9504362e-01 2.6322376e-01 4.7812263e-02
6.2035887e-01 5.9904362e-01 2.5487087e-01 4.8240357e-02
6.2035887e-01 6.0304362e-01 2.4615263e-01 4.8670805e-02
6.2035887e-01 6.0704362e-01 2.3702815e-01 4.9103631e-02
6.2035887e-01 6.1104362e-01 2.2744798e-01 4.9538857e-02
6.2035887e-01 6.1504362e-01 2.1735123e-01 4.9976508e-02
6.2035887e-01 6.1904362e-01 2.0666155e-01 5.0416608e-02
6.2035887e-01 6.2304362e-01 1.9528088e-01 5.0859180e-02
6.2035887e-01 6.2704362e-01 1.8307964e-01 5.1304249e-02
6.2035887e-01 6.3104362e-01 1.6988028e-01 5.1751840e-02
6.2035887e-01 6.3504362e-01 1.5542779e-01 5.2201977e-02
6.2035887e-01 6.3904362e-01 1.3933174e-01 5.2654686e-02
6.2035887e-01 6.4304362e-01 1.2093643e-01 5.3109991e-02
6.2035887e-01 6.4704362e-01 9.8966467e-02 5.3567917e-02
6.2035887e-01 6.5104362e-01 7.0137408e-02 5.4028491e-02
6.2035887e-01 6.5504362e-01 4.3274251e-07 5.4491738e-02
6.2035887e-01 6.6000000e-01 0.0000000e+00 5.4942733e-02
6.2035887e-01 6.8000000e-01 2.1607627e-12 5.6771119e-02
6.2035887e-01 7.0000000e-01 7.4881042e-14 5.8613407e-02
6.2035887e-01 7.2000000e-01 6.8982062e-13 6.0469906e-02
6.2035887e-01 7.4000000e-01 7.8422488e-11 6.2340919e-02
6.2035887e-01 7.6000000e-01 6.6656546e-12 6.4226738e-02
6.2035887e-01 7.8000000e-01 0.0000000e+00 6.6127652e-02
6.2035887e-01 8.0000000e-01 1.7733023e-12 6.8043940e-02
6.2035887e-01 8.2000000e-01 2.5742351e-12 6.9975874e-02
6.2035887e-01 8.4000000e-01 0.0000000e+00 7.1923719e-02
6.2035887e-01 8.6000000e-01 1.2636504e-12 7.3887734e-02
6.2035887e-01 8.8000000e-01 5.7925649e-12 7.5868169e-02
6.2035887e-01 9.0000000e-01 7.7083764e-12 7.7865268e-02
6.2035887e-01 9.2000000e-01 3.2279504e-10 7.9879267e-02
6.2035887e-01 9.4000000e-01 4.1352760e-12 8.1910394e-02
6.2035887e-01 9.6000000e-01 1.6406646e-13 8.3958873e-02
6.2035887e-01 9.8000000e-01 0.0000000e+00 8.6024918e-02
6.2035887e-01 1.0000000e+00 8.3737976e-13 8.8108738e-02
6.2035887e-01 1.0200000e+00 2.2739501e-11 9.0210532e-02
6.2035887e-01 1.0400000e+00 2.7377567e-11 9.2330497e-02
6.2035887e-01 1.0600000e+00 1.4463318e-11 9.4468820e-02
6.2035887e-01 1.0800000e+00 9.9409301e-14 9.6625681e-02
6.2035887e-01 1.1000000e+00 1.0757259e-10 9.8801256e-02
6.2035887e-01 1.1200000e+00 2.2159775e-12 1.0099571e-01
6.2035887e-01 1.1400000e+00 2.1708974e-10 1.0320921e-01
6.2035887e-01 1.1600000e+00 2.4839932e-12 1.0544191e-01
6.2035887e-01 1.1800000e+00 0.0000000e+00 1.0769395e-01
6.2035887e-01 1.2000000e+00 8.2298582e-15 1.0996549e-01
6.2035887e-01 1.2200000e+00 0.0000000e+00 1.1225665e-01
6.2035887e-01 1.2400000e+00 4.2167921e-12 1.1456757e-01
6.2757234e-01 0.0000000e+00 5.8117009e-01 2.0409223e-17
6.2757234e-01 2.0000000e-02 5.8091081e-01 1.3932100e-03
6.2757234e-01 4.0000000e-02 5.8013194e-01 2.7879777e-03
6.2757234e-01 6.0000000e-02 5.7883038e-01 4.1858627e-03
6.2757234e-01 8.0000000e-02 5.7700095e-01 5.5884296e-03
6.2757234e-01 1.0000000e-01 5.7463626e-01 6.9972499e-03
6.2757234e-01 1.2000000e-01 5.7172664e-01 8.4139040e-03
6.2757234e-01 1.4000000e-01 5.6825998e-01 9.8399843e-03
6.2757234e-01 1.6000000e-01 5.6422154e-01 1.1277097e-02
6.2757234e-01 1.8000000e-01 5.5959370e-01 1.2726865e-02
6.2757234e-01 2.0000000e-01 5.5435571e-01 1.4190929e-02
6.2757234e-01 2.2000000e-01 5.4848323e-01 1.5670953e-02
6.2757234e-01 2.4000000e-01 5.4194794e-01 1.7168625e-02
6.2757234e-01 2.6000000e-01 5.3471691e-01 1.8685657e-02
6.2757234e-01 2.8000000e-01 5.2675190e-01 2.0223794e-02
6.2757234e-01 3.0000000e-01 5.1800842e-01 2.1784812e-02
6.2757234e-01 3.2000000e-01 5.0843455e-01 2.3370523e-02
6.2757234e-01 3.4000000e-01 4.9796942e-01 2.4982775e-02
6.2757234e-01 3.6000000e-01 4.8654123e-01 2.6623461e-02
6.2757234e-01 3.8000000e-01 4.7406458e-01 2.8294519e-02
6.2757234e-01 4.0000000e-01 4.6043685e-01 2.9997932e-02
6.2757234e-01 4.2000000e-01 4.4553323e-01 3.1735740e-02
6.2757234e-01 4.4000000e-01 4.2919955e-01 3.3510035e-02
6.2757234e-01 4.6000000e-01 4.1124181e-01 3.5322974e-02
6.2757234e-01 4.8000000e-01 3.9141010e-01 3.7176774e-02
6.2757234e-01 5.0000000e-01 3.6937292e-01 3.9073724e-02
6.2757234e-01 5.2000000e-01 3.4467366e-01 4.1016187e-02
6.2757234e-01 5.4000000e-01 3.1665090e-01 4.3006604e-02
6.2757234e-01 5.5428472e-01 2.9405546e-01 4.4458986e-02
6.2757234e-01 5.5828472e-01 2.8726108e-01 4.4870424e-02
6.2757234e-01 5.6228472e-01 2.8023445e-01 4.5283978e-02
6.2757234e-01 5.6628472e-01 2.7295722e-01 4.5699667e-02
6.2757234e-01 5.7028472e-01 2.6540834e-01 4.6117513e-02
6.2757234e-01 5.7428472e-01 2.5756347e-01 4.6537538e-02
6.2757234e-01 5.7828472e-01 2.4939420e-01 4.6959764e-02
6.2757234e-01 5.8228472e-01 2.4086703e-01 4.7384213e-02
6.2757234e-01 5.8628472e-01 2.3194196e-01 4.7810907e-02
6.2757234e-01 5.9028472e-01 2.2257057e-01 4.8239868e-02
6.2757234e-01 5.9428472e-01 2.1269330e-01 4.8671119e-02
6.2757234e-01 5.9828472e-01 2.0223542e-01 4.9104682e-02
6.2757234e-01 6.0228472e-01 1.9110096e-01 4.9540580e-02
6.2757234e-01 6.0628472e-01 1.7916310e-01 4.9978837e-02
6.2757234e-01 6.1028472e-01 1.6624807e-01 5.0419474e-02
6.2757234e-01 6.1428472e-01 1.5210632e-01 5.0862517e-02
6.2757234e-01 6.1828472e-01 1.3635571e-01 5.1307987e-02
6.2757234e-01 6.2228472e-01 1.1835454e-01 5.1755910e-02
6.2757234e-01 6.2628472e-01 9.6854561e-02 5.2206308e-02
6.2757234e-01 6.3028472e-01 6.8641342e-02 5.2659207e-02
6.2757234e-01 6.3428472e-01 1.0598915e-06 5.3114629e-02
6.2757234e-01 6.4000000e-01 2.1304468e-10 5.3634732e-02
6.2757234e-01 6.6000000e-01 1.7490663e-10 5.5463242e-02
6.2757234e-01 6.8000000e-01 0.0000000e+00 5.7305164e-02
6.2757234e-01 7.0000000e-01 3.7880981e-10 5.9160811e-02
6.2757234e-01 7.2000000e-01 2.1049129e-11 6.1030491e-02
6.2757234e-01 7.4000000e-01 1.7862863e-11 6.2914503e-02
6.2757234e-01 7.6000000e-01 1.0285669e-11 6.4813140e-02
6.2757234e-01 7.8000000e-01 0.0000000e+00 6.6726687e-02
6.2757234e-01 8.0000000e-01 6.1114355e-12 6.8655422e-02
6.2757234e-01 8.2000000e-01 1.1836118e-12 7.0599617e-02
6.2757234e-01 8.4000000e-01 3.9198892e-10 7.2559535e-02
6.2757234e-01 8.6000000e-01 4.6864701e-13 7.4535435e-02
6.2757234e-01 8.8000000e-01 1.9965072e-15 7.6527565e-02
6.2757234e-01 9.0000000e-01 3.0111308e-12 7.8536170e-02
6.2757234e-01 9.2000000e-01 1.1018505e-13 8.0561484e-02
6.2757234e-01 9.4000000e-01 2.2325801e-12 8.2603736e-02
6.2757234e-01 9.6000000e-01 2.5364055e-13 8.4663150e-02
6.2757234e-01 9.8000000e-01 1.1633473e-10 8.6739940e-02
6.2757234e-01 1.0000000e+00 4.1966010e-11 8.8834313e-02
6.2757234e-01 1.0200000e+00 8.8277816e-12 9.0946473e-02
6.2757234e-01 1.0400000e+00 4.5196935e-13 9.3076614e-02
6.2757234e-01 1.0600000e+00 3.9891438e-14 9.5224924e-02
6.2757234e-01 1.0800000e+00 4.7823788e-11 9.7391584e-02
6.2757234e-01 1.1000000e+00 7.1424854e-13 9.9576772e-02
6.2757234e-01 1.1200000e+00 2.8683391e-11 1.0178065e-01
6.2757234e-01 1.1400000e+00 2.8243642e-12 1.0400339e-01
6.2757234e-01 1.1600000e+00 2.8678748e-11 1.0624515e-01
6.2757234e-01 1.1800000e+00 6.1713483e-12 1.0850607e-01
6.2757234e-01 1.2000000e+00 3.9469919e-12 1.1078630e-01
6.2757234e-01 1.2200000e+00 1.1047211e-11 1.1308598e-01
6.2757234e-01 1.2400000e+00 5.1793774e-14 1.1540524e-01
6.3478582e-01 0.0000000e+00 5.6072929e-01 4.0181504e-14
6.3478582e-01 2.0000000e-02 5.6045818e-01 1.4254707e-03
6.3478582e-01 4.0000000e-02 5.5964374e-01 2.8524978e-03
6.3478582e-01 6.0000000e-02 5.5828259e-01 4.2826400e-03
6.3478582e-01 8.0000000e-02 5.5636899e-01 5.7174605e-03
6.3478582e-01 1.0000000e-01 5.5389486e-01 7.1585292e-03
6.3478582e-01 1.2000000e-01 5.5084952e-01 8.6074249e-03
6.3478582e-01 1.4000000e-01 5.4721962e-01 1.0065738e-02
6.3478582e-01 1.6000000e-01 5.4298887e-01 1.1535072e-02
6.3478582e-01 1.8000000e-01 5.3813773e-01 1.3017048e-02
6.3478582e-01 2.0000000e-01 5.3264310e-01 1.4513302e-02
6.3478582e-01 2.2000000e-01 5.2647782e-01 1.6025496e-02
6.3478582e-01 2.4000000e-01 5.1961010e-01 1.7555311e-02
6.3478582e-01 2.6000000e-01 5.1200283e-01 1.9104457e-02
6.3478582e-01 2.8000000e-01 5.0361261e-01 2.0674671e-02
6.3478582e-01 3.0000000e-01 4.9438864e-01 2.2267723e-02
6.3478582e-01 3.2000000e-01 4.8427114e-01 2.3885415e-02
6.3478582e-01 3.4000000e-01 4.7318937e-01 2.5529590e-02
6.3478582e-01 3.6000000e-01 4.6105898e-01 2.7202129e-02
6.3478582e-01 3.8000000e-01 4.4777837e-01 2.8904958e-02
6.3478582e-01 4.0000000e-01 4.3322363e-01 3.0640050e-02
6.3478582e-01 4.2000000e-01 4.1724130e-01 3.2409427e-02
6.3478582e-01 4.4000000e-01 3.9963774e-01 3.4215170e-02
6.3478582e-01 4.6000000e-01 3.8016270e-01 3.6059413e-02
6.3478582e-01 4.8000000e-01 3.5848300e-01 3.7944358e-02
6.3478582e-01 5.0000000e-01 3.3413754e-01 3.9872271e-02
6.3478582e-01 5.2000000e-01 3.0645438e-01 4.1845490e-02
6.3478582e-01 5.3234439e-01 2.8726871e-01 4.3087059e-02
6.3478582e-01 5.3634439e-01 2.8063868e-01 4.3493366e-02
6.3478582e-01 5.4034439e-01 2.7378123e-01 4.3901662e-02
6.3478582e-01 5.4434439e-01 2.6667843e-01 4.4311969e-02
6.3478582e-01 5.4834439e-01 2.5930970e-01 4.4724307e-02
6.3478582e-01 5.5234439e-01 2.5165125e-01 4.5138696e-02
6.3478582e-01 5.5634439e-01 2.4367533e-01 4.5555156e-02
6.3478582e-01 5.6034439e-01 2.3534918e-01 4.5973710e-02
6.3478582e-01 5.6434439e-01 2.2663373e-01 4.6394377e-02
6.3478582e-01 5.6834439e-01 2.1748164e-01 4.6817179e-02
6.3478582e-01 5.7234439e-01 2.0783470e-01 4.7242137e-02
6.3478582e-01 5.7634439e-01 1.9761987e-01 4.7669273e-02
6.3478582e-01 5.8034439e-01 1.8674334e-01 4.8098607e-02
6.3478582e-01 5.8434439e-01 1.7508118e-01 4.8530163e-02
6.3478582e-01 5.8834439e-01 1.6246355e-01 4.8963962e-02
6.3478582e-01 5.9234439e-01 1.4864651e-01 4.9400025e-02
6.3478582e-01 5.9634439e-01 1.3325660e-01 4.9838376e-02
6.3478582e-01 6.0034439e-01 1.1566660e-01 5.0279036e-02
6.3478582e-01 6.0434439e-01 9.4656530e-02 5.0722029e-02
6.3478582e-01 6.0834439e-01 6.7084697e-02 5.1167376e-02
6.3478582e-01 6.1234439e-01 2.4443663e-07 5.1615101e-02
6.3478582e-01 6.2000000e-01 1.8886907e-12 5.2311983e-02
6.3478582e-01 6.4000000e-01 4.5754100e-13 5.4141317e-02
6.3478582e-01 6.6000000e-01 3.5167879e-11 5.5983574e-02
6.3478582e-01 6.8000000e-01 1.2144571e-12 5.7839071e-02
6.3478582e-01 7.0000000e-01 2.9981392e-12 5.9708121e-02
6.3478582e-01 7.2000000e-01 5.4885467e-13 6.1591028e-02
6.3478582e-01 7.4000000e-01 3.4511048e-12 6.3488089e-02
6.3478582e-01 7.6000000e-01 2.7739019e-13 6.5399595e-02
6.3478582e-01 7.8000000e-01 1.1233314e-08 6.7325830e-02
6.3478582e-01 8.0000000e-01 3.9872426e-13 6.9267070e-02
6.3478582e-01 8.2000000e-01 1.5144601e-12 7.1223587e-02
6.3478582e-01 8.4000000e-01 1.3521212e-12 7.3195642e-02
6.3478582e-01 8.6000000e-01 1.2025900e-10 7.5183493e-02
6.3478582e-01 8.8000000e-01 0.0000000e+00 7.7187388e-02
6.3478582e-01 9.0000000e-01 4.0288908e-12 7.9207570e-02
6.3478582e-01 9.2000000e-01 8.0244815e-11 8.1244274e-02
6.3478582e-01 9.4000000e-01 8.5779457e-12 8.3297729e-02
6.3478582e-01 9.6000000e-01 1.0186025e-12 8.5368157e-02
6.3478582e-01 9.8000000e-01 3.8245670e-13 8.7455772e-02
6.3478582e-01 1.0000000e+00 3.0573759e-13 8.9560785e-02
6.3478582e-01 1.0200000e+00 0.0000000e+00 9.1683396e-02
6.3478582e-01 1.0400000e+00 2.9274702e-11 9.3823800e-02
6.3478582e-01 1.0600000e+00 1.0417479e-12 9.5982188e-02
6.3478582e-01 1.0800000e+00 6.2977959e-14 9.8158740e-02
6.3478582e-01 1.1000000e+00 4.6452441e-14 1.0035363e-01
6.3478582e-01 1.1200000e+00 2.4189269e-11 1.0256704e-01
6.3478582e-01 1.1400000e+00 9.9474393e-11 1.0479912e-01
6.3478582e-01 1.1600000e+00 2.4277148e-12 1.0705003e-01
6.3478582e-01 1.1800000e+00 5.6402526e-13 1.0931993e-01
6.3478582e-01 1.2000000e+00 1.8821003e-13 1.1160895e-01
6.3478582e-01 1.2200000e+00 0.0000000e+00 1.1391725e-01
6.3478582e-01 1.2400000e+00 1.3777331e-11 1.1624495e-01
6.4199929e-01 0.0000000e+00 5.3910845e-01 -1.2030177e-15
6.4199929e-01 2.0000000e-02 5.3882407e-01 1.4578276e-03
6.4199929e-01 4.0000000e-02 5.3796969e-01 2.9172100e-03
6.4199929e-01 6.0000000e-02 5.3654156e-01 4.3797045e-03
6.4199929e-01 8.0000000e-02 5.3453332e-01 5.8468723e-03
6.4199929e-01 1.0000000e-01 5.3193597e-01 7.3202816e-03
6.4199929e-01 1.2000000e-01 5.2873764e-01 8.8015091e-03
6.4199929e-01 1.4000000e-01 5.2492342e-01 1.0292143e-02
6.4199929e-01 1.6000000e-01 5.2047508e-01 1.1793784e-02
6.4199929e-01 1.8000000e-01 5.1537068e-01 1.3308048e-02
6.4199929e-01 2.0000000e-01 5.0958419e-01 1.4836572e-02
6.4199929e-01 2.2000000e-01 5.0308483e-01 1.6381010e-02
6.4199929e-01 2.4000000e-01 4.9583643e-01 1.7943039e-02
6.4199929e-01 2.6000000e-01 4.8779645e-01 1.9524364e-02
6.4199929e-01 2.8000000e-01 4.7891482e-01 2.1126715e-02
6.4199929e-01 3.0000000e-01 4.6913239e-01 2.2751855e-02
6.4199929e-01 3.2000000e-01 4.5837887e-01 2.4401580e-02
6.4199929e-01 3.4000000e-01 4.4657014e-01 2.6077722e-02
6.4199929e-01 3.6000000e-01 4.3360452e-01 2.7782152e-02
6.4199929e-01 3.8000000e-01 4.1935752e-01 2.9516785e-02
6.4199929e-01 4.0000000e-01 4.0367438e-01 3.1283580e-02
6.4199929e-01 4.2000000e-01 3.8635889e-01 3.3084547e-02
6.4199929e-01 4.4000000e-01 3.6715626e-01 3.4921748e-02
6.4199929e-01 4.6000000e-01 3.4572511e-01 3.6797303e-02
6.4199929e-01 4.8000000e-01 3.2158931e-01 3.8713392e-02
6.4199929e-01 5.0000000e-01 2.9404772e-01 4.0672259e-02
6.4199929e-01 5.0908822e-01 2.8012948e-01 4.1577149e-02
6.4199929e-01 5.1308822e-01 2.7367424e-01 4.1978427e-02
6.4199929e-01 5.1708822e-01 2.6699657e-01 4.2381570e-02
6.4199929e-01 5.2108822e-01 2.6007897e-01 4.2786598e-02
6.4199929e-01 5.2508822e-01 2.5290135e-01 4.3193530e-02
6.4199929e-01 5.2908822e-01 2.4544051e-01 4.3602386e-02
6.4199929e-01 5.3308822e-01 2.3766936e-01 4.4013186e-02
6.4199929e-01 5.3708822e-01 2.2955593e-01 4.4425949e-02
6.4199929e-01 5.4108822e-01 2.2106210e-01 4.4840695e-02
6.4199929e-01 5.4508822e-01 2.1214167e-01 4.5257444e-02
6.4199929e-01 5.4908822e-01 2.0273783e-01 4.5676217e-02
6.4199929e-01 5.5308822e-01 1.9277931e-01 4.6097034e-02
6.4199929e-01 5.5708822e-01 1.8217457e-01 4.6519914e-02
6.4199929e-01 5.6108822e-01 1.7080266e-01 4.6944880e-02
6.4199929e-01 5.6508822e-01 1.5849785e-01 4.7371951e-02
6.4199929e-01 5.6908822e-01 1.4502209e-01 4.7801148e-02
6.4199929e-01 5.7308822e-01 1.3001094e-01 4.8232493e-02
6.4199929e-01 5.7708822e-01 1.1285235e-01 4.8666007e-02
6.4199929e-01 5.8108822e-01 9.2355848e-02 4.9101711e-02
6.4199929e-01 5.8508822e-01 6.5455813e-02 4.9539626e-02
6.4199929e-01 5.8908822e-01 1.0796487e-03 4.9979753e-02
6.4199929e-01 6.0000000e-01 1.1419428e-11 5.0973538e-02
6.4199929e-01 6.2000000e-01 5.3292877e-11 5.2804385e-02
6.4199929e-01 6.4000000e-01 8.1912166e-11 5.4647667e-02
6.4199929e-01 6.6000000e-01 2.5850302e-10 5.6503705e-02
6.4199929e-01 6.8000000e-01 0.0000000e+00 5.8372817e-02
6.4199929e-01 7.0000000e-01 1.0696162e-12 6.0255310e-02
6.4199929e-01 7.2000000e-01 9.2486137e-13 6.2151487e-02
6.4199929e-01 7.4000000e-01 2.2038901e-12 6.4061644e-02
6.4199929e-01 7.6000000e-01 9.8369959e-11 6.5986069e-02
6.4199929e-01 7.8000000e-01 2.2106772e-12 6.7925045e-02
6.4199929e-01 8.0000000e-01 1.8381310e-11 6.9878847e-02
6.4199929e-01 8.2000000e-01 2.6216231e-12 7.1847744e-02
6.4199929e-01 8.4000000e-01 8.1585512e-15 7.3831998e-02
6.4199929e-01 8.6000000e-01 1.5383566e-12 7.5831864e-02
6.4199929e-01 8.8000000e-01 4.8963263e-12 7.7847591e-02
6.4199929e-01 9.0000000e-01 7.5936813e-13 7.9879419e-02
6.4199929e-01 9.2000000e-01 0.0000000e+00 8.1927585e-02
6.4199929e-01 9.4000000e-01 4.3470708e-11 8.3992317e-02
6.4199929e-01 9.6000000e-01 8.3453580e-13 8.6073836e-02
6.4199929e-01 9.8000000e-01 1.9163315e-10 8.8172357e-02
6.4199929e-01 1.0000000e+00 5.4446672e-13 9.0288090e-02
6.4199929e-01 1.0200000e+00 5.1255156e-13 9.2421236e-02
6.4199929e-01 1.0400000e+00 4.2241831e-12 9.4571990e-02
6.4199929e-01 1.0600000e+00 9.9092101e-14 9.6740543e-02
6.4199929e-01 1.0800000e+00 1.5844758e-13 9.8927077e-02
6.4199929e-01 1.1000000e+00 0.0000000e+00 1.0113177e-01
6.4199929e-01 1.1200000e+00 3.3183528e-15 1.0335479e-01
6.4199929e-01 1.1400000e+00 1.9882685e-13 1.0559631e-01
6.4199929e-01 1.1600000e+00 9.3362717e-13 1.0785647e-01
6.4199929e-01 1.1800000e+00 1.3093540e-11 1.1013544e-01
6.4199929e-01 1.2000000e+00 7.1849192e-11 1.1243337e-01
6.4199929e-01 1.2200000e+00 8.7103971e-11 1.1475038e-01
6.4199929e-01 1.2400000e+00 1.8691661e-15 1.1708663e-01
6.4921277e-01 0.0000000e+00 5.1615874e-01 1.5434277e-14
6.4921277e-01 2.0000000e-02 5.1585928e-01 1.4902744e-03
6.4921277e-01 4.0000000e-02 5.1495949e-01 2.9821017e-03
6.4921277e-01 6.0000000e-02 5.1345516e-01 4.4770371e-03
6.4921277e-01 8.0000000e-02 5.1133916e-01 5.9766399e-03
6.4921277e-01 1.0000000e-01 5.0860133e-01 7.4824758e-03
6.4921277e-01 1.2000000e-01 5.0522829e-01 8.9961193e-03
6.4921277e-01 1.4000000e-01 5.0120317e-01 1.0519155e-02
6.4921277e-01 1.6000000e-01 4.9650525e-01 1.2053182e-02
6.4921277e-01 1.8000000e-01 4.9110956e-01 1.3599812e-02
6.4921277e-01 2.0000000e-01 4.8498624e-01 1.5160677e-02
6.4921277e-01 2.2000000e-01 4.7809987e-01 1.6737427e-02
6.4921277e-01 2.4000000e-01 4.7040849e-01 1.8331736e-02
6.4921277e-01 2.6000000e-01 4.6186237e-01 1.9945300e-02
6.4921277e-01 2.8000000e-01 4.5240245e-01 2.1579845e-02
6.4921277e-01 3.0000000e-01 4.4195821e-01 2.3237125e-02
6.4921277e-01 3.2000000e-01 4.3044481e-01 2.4918928e-02
6.4921277e-01 3.4000000e-01 4.1775919e-01 2.6627076e-02
6.4921277e-01 3.6000000e-01 4.0377453e-01 2.8363431e-02
6.4921277e-01 3.8000000e-01 3.8833229e-01 3.0129896e-02
6.4921277e-01 4.0000000e-01 3.7123020e-01 3.1928417e-02
6.4921277e-01 4.2000000e-01 3.5220359e-01 3.3760989e-02
6.4921277e-01 4.4000000e-01 3.3089459e-01 3.5629659e-02
6.4921277e-01 4.6000000e-01 3.0679810e-01 3.7536529e-02
6.4921277e-01 4.8000000e-01 2.7915835e-01 3.9483759e-02
6.4921277e-01 4.8435109e-01 2.7256937e-01 3.9912950e-02
6.4921277e-01 4.8835109e-01 2.6630132e-01 4.0309306e-02
6.4921277e-01 4.9235109e-01 2.5981600e-01 4.0707404e-02
6.4921277e-01 4.9635109e-01 2.5309637e-01 4.1107262e-02
6.4921277e-01 5.0035109e-01 2.4612287e-01 4.1508897e-02
6.4921277e-01 5.0435109e-01 2.3887291e-01 4.1912328e-02
6.4921277e-01 5.0835109e-01 2.3132008e-01 4.2317575e-02
6.4921277e-01 5.1235109e-01 2.2343326e-01 4.2724655e-02
6.4921277e-01 5.1635109e-01 2.1517531e-01 4.3133588e-02
6.4921277e-01 5.2035109e-01 2.0650123e-01 4.3544393e-02
6.4921277e-01 5.2435109e-01 1.9735570e-01 4.3957089e-02
6.4921277e-01 5.2835109e-01 1.8766929e-01 4.4371695e-02
6.4921277e-01 5.3235109e-01 1.7735283e-01 4.4788231e-02
6.4921277e-01 5.3635109e-01 1.6628853e-01 4.5206715e-02
6.4921277e-01 5.4035109e-01 1.5431494e-01 4.5627169e-02
6.4921277e-01 5.4435109e-01 1.4120024e-01 4.6049611e-02
6.4921277e-01 5.4835109e-01 1.2658946e-01 4.6474062e-02
6.4921277e-01 5.5235109e-01 1.0988649e-01 4.6900541e-02
6.4921277e-01 5.5635109e-01 8.9931920e-02 4.7329069e-02
6.4921277e-01 5.6035109e-01 6.3740160e-02 4.7759665e-02
6.4921277e-01 5.6435109e-01 1.4942432e-07 4.8192352e-02
6.4921277e-01 5.6835109e-01 0.0000000e+00 4.8556216e-02
6.4921277e-01 5.8000000e-01 2.6109804e-13 4.9618483e-02
6.4921277e-01 6.0000000e-01 0.0000000e+00 5.1451517e-02
6.4921277e-01 6.2000000e-01 8.8668005e-13 5.3296501e-02
6.4921277e-01 6.4000000e-01 1.4854816e-10 5.5153761e-02
6.4921277e-01 6.6000000e-01 1.3786662e-11 5.7023615e-02
6.4921277e-01 6.8000000e-01 8.0205092e-13 5.8906377e-02
6.4921277e-01 7.0000000e-01 2.6549199e-11 6.0802352e-02
6.4921277e-01 7.2000000e-01 6.3900198e-12 6.2711842e-02
6.4921277e-01 7.4000000e-01 9.6961740e-12 6.4635140e-02
6.4921277e-01 7.6000000e-01 4.1632347e-13 6.6572532e-02
6.4921277e-01 7.8000000e-01 2.9521637e-12 6.8524300e-02
6.4921277e-01 8.0000000e-01 3.4764993e-13 7.0490717e-02
6.4921277e-01 8.2000000e-01 1.4103705e-13 7.2472051e-02
6.4921277e-01 8.4000000e-01 5.5629475e-11 7.4468562e-02
6.4921277e-01 8.6000000e-01 6.1331246e-16 7.6480505e-02
6.4921277e-01 8.8000000e-01 1.0393054e-12 7.8508127e-02
6.4921277e-01 9.0000000e-01 2.9093345e-11 8.0551670e-02
6.4921277e-01 9.2000000e-01 1.4161604e-11 8.2611368e-02
6.4921277e-01 9.4000000e-01 2.0868782e-15 8.4687448e-02
6.4921277e-01 9.6000000e-01 1.3995991e-11 8.6780133e-02
6.4921277e-01 9.8000000e-01 4.3846081e-13 8.8889637e-02
6.4921277e-01 1.0000000e+00 1.4512256e-11 9.1016169e-02
6.4921277e-01 1.0200000e+00 8.8498688e-12 9.3159931e-02
6.4921277e-01 1.0400000e+00 0.0000000e+00 9.5321119e-02
6.4921277e-01 1.0600000e+00 1.1195102e-15 9.7499923e-02
6.4921277e-01 1.0800000e+00 4.1867852e-13 9.9696526e-02
6.4921277e-01 1.1000000e+00 3.9676961e-15 1.0191111e-01
6.4921277e-01 1.1200000e+00 5.0250112e-11 1.0414383e-01
6.4921277e-01 1.1400000e+00 1.5263628e-12 1.0639488e-01
6.4921277e-01 1.1600000e+00 3.6376906e-14 1.0866439e-01
6.4921277e-01 1.1800000e+00 2.6759284e-15 1.1095253e-01
6.4921277e-01 1.2000000e+00 6.7350583e-13 1.1325945e-01
6.4921277e-01 1.2200000e+00 1.6864022e-13 1.1558528e-01
6.4921277e-01 1.2400000e+00 1.4877735e-09 1.1793017e-01
6.5642624e-01 0.0000000e+00 4.9169356e-01 -1.3603953e-15
6.5642624e-01 2.0000000e-02 4.9137670e-01 1.5228050e-03
6.5642624e-01 4.0000000e-02 4.9042454e-01 3.0471606e-03
6.5642624e-01 6.0000000e-02 4.8883225e-01 4.5746196e-03
6.5642624e-01 8.0000000e-02 4.8659169e-01 6.1067389e-03
6.5642624e-01 1.0000000e-01 4.8369126e-01 7.6450815e-03
6.5642624e-01 1.2000000e-01 4.8011560e-01 9.1912191e-03
6.5642624e-01 1.4000000e-01 4.7584529e-01 1.0746733e-02
6.5642624e-01 1.6000000e-01 4.7085641e-01 1.2313219e-02
6.5642624e-01 1.8000000e-01 4.6511992e-01 1.3892286e-02
6.5642624e-01 2.0000000e-01 4.5860095e-01 1.5485559e-02
6.5642624e-01 2.2000000e-01 4.5125781e-01 1.7094686e-02
6.5642624e-01 2.4000000e-01 4.4304069e-01 1.8721333e-02
6.5642624e-01 2.6000000e-01 4.3388999e-01 2.0367192e-02
6.5642624e-01 2.8000000e-01 4.2373407e-01 2.2033981e-02
6.5642624e-01 3.0000000e-01 4.1248622e-01 2.3723447e-02
6.5642624e-01 3.2000000e-01 4.0004039e-01 2.5437369e-02
6.5642624e-01 3.4000000e-01 3.8626520e-01 2.7177560e-02
6.5642624e-01 3.6000000e-01 3.7099514e-01 2.8945871e-02
6.5642624e-01 3.8000000e-01 3.5401718e-01 3.0744193e-02
6.5642624e-01 4.0000000e-01 3.3504959e-01 3.2574459e-02
6.5642624e-01 4.2000000e-01 3.1370640e-01 3.4438650e-02
6.5642624e-01 4.4000000e-01 2.8943335e-01 3.6338797e-02
6.5642624e-01 4.5792615e-01 2.6450060e-01 3.8074177e-02
6.5642624e-01 4.6192615e-01 2.5843461e-01 3.8465731e-02
6.5642624e-01 4.6592615e-01 2.5215675e-01 3.8858900e-02
6.5642624e-01 4.6992615e-01 2.4565047e-01 3.9253702e-02
6.5642624e-01 4.7392615e-01 2.3889674e-01 3.9650155e-02
6.5642624e-01 4.7792615e-01 2.3187361e-01 4.0048276e-02
6.5642624e-01 4.8192615e-01 2.2455543e-01 4.0448082e-02
6.5642624e-01 4.8592615e-01 2.1691195e-01 4.0849592e-02
6.5642624e-01 4.8992615e-01 2.0890707e-01 4.1252824e-02
6.5642624e-01 4.9392615e-01 2.0049707e-01 4.1657796e-02
6.5642624e-01 4.9792615e-01 1.9162818e-01 4.2064525e-02
6.5642624e-01 5.0192615e-01 1.8223292e-01 4.2473031e-02
6.5642624e-01 5.0592615e-01 1.7222465e-01 4.2883331e-02
6.5642624e-01 5.0992615e-01 1.6148890e-01 4.3295445e-02
6.5642624e-01 5.1392615e-01 1.4986880e-01 4.3709390e-02
6.5642624e-01 5.1792615e-01 1.3713907e-01 4.4125186e-02
6.5642624e-01 5.2192615e-01 1.2295478e-01 4.4542851e-02
6.5642624e-01 5.2592615e-01 1.0673675e-01 4.4962405e-02
6.5642624e-01 5.2992615e-01 8.7358464e-02 4.5383866e-02
6.5642624e-01 5.3392615e-01 6.1919205e-02 4.5807254e-02
6.5642624e-01 5.3792615e-01 4.3853575e-07 4.6232588e-02
6.5642624e-01 5.4192615e-01 3.7418723e-12 4.6596440e-02
6.5642624e-01 5.6000000e-01 4.5844915e-13 4.8245930e-02
6.5642624e-01 5.8000000e-01 9.6047152e-12 5.0081815e-02
6.5642624e-01 6.0000000e-01 1.9760953e-13 5.1929167e-02
6.5642624e-01 6.2000000e-01 2.3895464e-13 5.3788315e-02
6.5642624e-01 6.4000000e-01 3.5165784e-12 5.5659581e-02
6.5642624e-01 6.6000000e-01 1.4566557e-12 5.7543281e-02
6.5642624e-01 6.8000000e-01 1.7841230e-11 5.9439727e-02
6.5642624e-01 7.0000000e-01 0.0000000e+00 6.1349222e-02
6.5642624e-01 7.2000000e-01 2.2374469e-11 6.3272065e-02
6.5642624e-01 7.4000000e-01 9.3992394e-14 6.5208546e-02
6.5642624e-01 7.6000000e-01 4.1115295e-11 6.7158952e-02
6.5642624e-01 7.8000000e-01 1.4462031e-11 6.9123560e-02
6.5642624e-01 8.0000000e-01 1.9073115e-13 7.1102643e-02
6.5642624e-01 8.2000000e-01 8.3055144e-13 7.3096468e-02
6.5642624e-01 8.4000000e-01 8.9992440e-14 7.5105294e-02
6.5642624e-01 8.6000000e-01 2.0031091e-12 7.7129374e-02
6.5642624e-01 8.8000000e-01 1.1040959e-12 7.9168955e-02
6.5642624e-01 9.0000000e-01 7.9036853e-11 8.1224277e-02
6.5642624e-01 9.2000000e-01 2.4839907e-11 8.3295573e-02
6.5642624e-01 9.4000000e-01 9.4130964e-13 8.5383072e-02
6.5642624e-01 9.6000000e-01 6.9217543e-12 8.7486995e-02
6.5642624e-01 9.8000000e-01 1.4220699e-12 8.9607556e-02
6.5642624e-01 1.0000000e+00 1.3677046e-11 9.1744963e-02
6.5642624e-01 1.0200000e+00 1.5188517e-14 9.3899420e-02
6.5642624e-01 1.0400000e+00 6.3220535e-12 9.6071123e-02
6.5642624e-01 1.0600000e+00 1.7512811e-12 9.8260261e-02
6.5642624e-01 1.0800000e+00 5.9116129e-10 1.0046702e-01
6.5642624e-01 1.1000000e+00 6.3452671e-12 1.0269157e-01
6.5642624e-01 1.1200000e+00 8.7247781e-14 1.0493410e-01
6.5642624e-01 1.1400000e+00 1.2813317e-11 1.0719476e-01
6.5642624e-01 1.1600000e+00 8.1837950e-14 1.0947371e-01
6.5642624e-01 1.1800000e+00 7.0701772e-12 1.1177112e-01
6.5642624e-01 1.2000000e+00 0.0000000e+00 1.1408712e-01
6.5642624e-01 1.2200000e+00 0.0000000e+00 1.1642187e-01
6.5642624e-01 1.2400000e+00 5.4672522e-15 1.1877550e-01
6.6363972e-01 0.0000000e+00 4.6547343e-01 -6.3327389e-15
6.6363972e-01 2.0000000e-02 4.6513616e-01 1.5554134e-03
6.6363972e-01 4.0000000e-02 4.6412249e-01 3.1123748e-03
6.6363972e-01 6.0000000e-02 4.6242683e-01 4.6724343e-03
6.6363972e-01 8.0000000e-02 4.6003970e-01 6.2371458e-03
6.6363972e-01 1.0000000e-01 4.5694756e-01 7.8080694e-03
6.6363972e-01 1.2000000e-01 4.5313244e-01 9.3867736e-03
6.6363972e-01 1.4000000e-01 4.4857150e-01 1.0974837e-02
6.6363972e-01 1.6000000e-01 4.4323646e-01 1.2573849e-02
6.6363972e-01 1.8000000e-01 4.3709281e-01 1.4185417e-02
6.6363972e-01 2.0000000e-01 4.3009874e-01 1.5811161e-02
6.6363972e-01 2.2000000e-01 4.2220379e-01 1.7452723e-02
6.6363972e-01 2.4000000e-01 4.1334706e-01 1.9111764e-02
6.6363972e-01 2.6000000e-01 4.0345467e-01 2.0789968e-02
6.6363972e-01 2.8000000e-01 3.9243650e-01 2.2489048e-02
6.6363972e-01 3.0000000e-01 3.8018135e-01 2.4210742e-02
6.6363972e-01 3.2000000e-01 3.6655023e-01 2.5956821e-02
6.6363972e-01 3.4000000e-01 3.5136618e-01 2.7729087e-02
6.6363972e-01 3.6000000e-01 3.3439871e-01 2.9529381e-02
6.6363972e-01 3.8000000e-01 3.1533842e-01 3.1359581e-02
6.6363972e-01 4.0000000e-01 2.9375339e-01 3.3221608e-02
6.6363972e-01 4.2000000e-01 2.6900763e-01 3.5117428e-02
6.6363972e-01 4.2954817e-01 2.5580722e-01 3.6035011e-02
6.6363972e-01 4.3354817e-01 2.4996153e-01 3.6421892e-02
6.6363972e-01 4.3754817e-01 2.4390966e-01 3.6810260e-02
6.6363972e-01 4.4154817e-01 2.3763555e-01 3.7200133e-02
6.6363972e-01 4.4554817e-01 2.3112077e-01 3.7591527e-02
6.6363972e-01 4.4954817e-01 2.2434404e-01 3.7984459e-02
6.6363972e-01 4.5354817e-01 2.1728051e-01 3.8378946e-02
6.6363972e-01 4.5754817e-01 2.0990087e-01 3.8775005e-02
6.6363972e-01 4.6154817e-01 2.0217012e-01 3.9172653e-02
6.6363972e-01 4.6554817e-01 1.9404591e-01 3.9571908e-02
6.6363972e-01 4.6954817e-01 1.8547613e-01 3.9972786e-02
6.6363972e-01 4.7354817e-01 1.7639538e-01 4.0375305e-02
6.6363972e-01 4.7754817e-01 1.6671973e-01 4.0779482e-02
6.6363972e-01 4.8154817e-01 1.5633825e-01 4.1185336e-02
6.6363972e-01 4.8554817e-01 1.4509893e-01 4.1592883e-02
6.6363972e-01 4.8954817e-01 1.3278352e-01 4.2002141e-02
6.6363972e-01 4.9354817e-01 1.1905784e-01 4.2413129e-02
6.6363972e-01 4.9754817e-01 1.0336077e-01 4.2825864e-02
6.6363972e-01 5.0154817e-01 8.4600998e-02 4.3240365e-02
6.6363972e-01 5.0554817e-01 5.9968641e-02 4.3656649e-02
6.6363972e-01 5.0954817e-01 9.7755465e-07 4.4074735e-02
6.6363972e-01 5.1354817e-01 1.3666908e-10 4.4438575e-02
6.6363972e-01 5.2000000e-01 0.0000000e+00 4.5026293e-02
6.6363972e-01 5.4000000e-01 7.9519912e-11 4.6855027e-02
6.6363972e-01 5.6000000e-01 0.0000000e+00 4.8694411e-02
6.6363972e-01 5.8000000e-01 3.4991859e-10 5.0544783e-02
6.6363972e-01 6.0000000e-01 8.0056370e-12 5.2406473e-02
6.6363972e-01 6.2000000e-01 1.9596774e-12 5.4279808e-02
6.6363972e-01 6.4000000e-01 6.2526697e-12 5.6165107e-02
6.6363972e-01 6.6000000e-01 0.0000000e+00 5.8062684e-02
6.6363972e-01 6.8000000e-01 3.3789633e-13 5.9972847e-02
6.6363972e-01 7.0000000e-01 6.8832360e-11 6.1895897e-02
6.6363972e-01 7.2000000e-01 4.4538824e-12 6.3832130e-02
6.6363972e-01 7.4000000e-01 5.9154890e-12 6.5781837e-02
6.6363972e-01 7.6000000e-01 1.1561085e-12 6.7745299e-02
6.6363972e-01 7.8000000e-01 1.1751948e-14 6.9722794e-02
6.6363972e-01 8.0000000e-01 1.4916344e-11 7.1714594e-02
6.6363972e-01 8.2000000e-01 2.3171037e-10 7.3720962e-02
6.6363972e-01 8.4000000e-01 7.5906345e-12 7.5742157e-02
6.6363972e-01 8.6000000e-01 1.1715203e-11 7.7778432e-02
6.6363972e-01 8.8000000e-01 1.7992342e-11 7.9830031e-02
6.6363972e-01 9.0000000e-01 3.1234330e-13 8.1897194e-02
6.6363972e-01 9.2000000e-01 2.7760209e-14 8.3980155e-02
6.6363972e-01 9.4000000e-01 1.0936855e-11 8.6079140e-02
6.6363972e-01 9.6000000e-01 4.0331261e-12 8.8194370e-02
6.6363972e-01 9.8000000e-01 1.3888584e-11 9.0326060e-02
6.6363972e-01 1.0000000e+00 2.1327336e-13 9.2474418e-02
6.6363972e-01 1.0200000e+00 2.2830130e-11 9.4639647e-02
6.6363972e-01 1.0400000e+00 1.3942350e-12 9.6821943e-02
6.6363972e-01 1.0600000e+00 8.2848543e-13 9.9021495e-02
6.6363972e-01 1.0800000e+00 1.4531711e-13 1.0123849e-01
6.6363972e-01 1.1000000e+00 1.8207439e-11 1.0347310e-01
6.6363972e-01 1.1200000e+00 2.0989190e-11 1.0572551e-01
6.6363972e-01 1.1400000e+00 1.8278021e-12 1.0799588e-01
6.6363972e-01 1.1600000e+00 1.0258329e-11 1.1028436e-01
6.6363972e-01 1.1800000e+00 9.0609750e-12 1.1259112e-01
6.6363972e-01 1.2000000e+00 1.0277857e-10 1.1491631e-01
6.6363972e-01 1.2200000e+00 2.5935370e-11 1.1726007e-01
6.6363972e-01 1.2400000e+00 6.9036366e-12 1.1962254e-01
6.7085319e-01 0.0000000e+00 4.3718211e-01 -8.5949643e-14
6.7085319e-01 2.0000000e-02 4.3682035e-01 1.5880940e-03
6.7085319e-01 4.0000000e-02 4.3573287e-01 3.1777330e-03
6.7085319e-01 6.0000000e-02 4.3391300e-01 4.7704640e-03
6.7085319e-01 8.0000000e-02 4.3134947e-01 6.3678378e-03
6.7085319e-01 1.0000000e-01 4.2802603e-01 7.9714112e-03
6.7085319e-01 1.2000000e-01 4.2392111e-01 9.5827489e-03
6.7085319e-01 1.4000000e-01 4.1900713e-01 1.1203426e-02
6.7085319e-01 1.6000000e-01 4.1324967e-01 1.2835028e-02
6.7085319e-01 1.8000000e-01 4.0660638e-01 1.4479157e-02
6.7085319e-01 2.0000000e-01 3.9902542e-01 1.6137429e-02
6.7085319e-01 2.2000000e-01 3.9044349e-01 1.7811479e-02
6.7085319e-01 2.4000000e-01 3.8078296e-01 1.9502963e-02
6.7085319e-01 2.6000000e-01 3.6994808e-01 2.1213560e-02
6.7085319e-01 2.8000000e-01 3.5781943e-01 2.2944973e-02
6.7085319e-01 3.0000000e-01 3.4424585e-01 2.4698932e-02
6.7085319e-01 3.2000000e-01 3.2903218e-01 2.6477200e-02
6.7085319e-01 3.4000000e-01 3.1191992e-01 2.8281570e-02
6.7085319e-01 3.6000000e-01 2.9255474e-01 3.0113870e-02
6.7085319e-01 3.8000000e-01 2.7042833e-01 3.1975967e-02
6.7085319e-01 3.9886720e-01 2.4633094e-01 3.3761623e-02
6.7085319e-01 4.0286720e-01 2.4072844e-01 3.4143976e-02
6.7085319e-01 4.0686720e-01 2.3492577e-01 3.4527687e-02
6.7085319e-01 4.1086720e-01 2.2890743e-01 3.4912770e-02
6.7085319e-01 4.1486720e-01 2.2265563e-01 3.5299243e-02
6.7085319e-01 4.1886720e-01 2.1614982e-01 3.5687122e-02
6.7085319e-01 4.2286720e-01 2.0936601e-01 3.6076421e-02
6.7085319e-01 4.2686720e-01 2.0227588e-01 3.6467159e-02
6.7085319e-01 4.3086720e-01 1.9484566e-01 3.6859350e-02
6.7085319e-01 4.3486720e-01 1.8703444e-01 3.7253011e-02
6.7085319e-01 4.3886720e-01 1.7879191e-01 3.7648159e-02
6.7085319e-01 4.4286720e-01 1.7005495e-01 3.8044811e-02
6.7085319e-01 4.4686720e-01 1.6074251e-01 3.8442982e-02
6.7085319e-01 4.5086720e-01 1.5074749e-01 3.8842690e-02
6.7085319e-01 4.5486720e-01 1.3992318e-01 3.9243951e-02
6.7085319e-01 4.5886720e-01 1.2805887e-01 3.9646782e-02
6.7085319e-01 4.6286720e-01 1.1483202e-01 4.0051200e-02
6.7085319e-01 4.6686720e-01 9.9701053e-02 4.0457223e-02
6.7085319e-01 4.7086720e-01 8.1612747e-02 4.0864867e-02
6.7085319e-01 4.7486720e-01 5.7855506e-02 4.1274150e-02
6.7085319e-01 4.7886720e-01 1.4321202e-06 4.1685088e-02
6.7085319e-01 4.8286720e-01 3.2779064e-11 4.2048914e-02
6.7085319e-01 5.0000000e-01 2.1525791e-11 4.3611602e-02
6.7085319e-01 5.2000000e-01 4.7776581e-11 4.5444947e-02
6.7085319e-01 5.4000000e-01 2.8055870e-12 4.7288465e-02
6.7085319e-01 5.6000000e-01 2.9370668e-11 4.9142495e-02
6.7085319e-01 5.8000000e-01 2.8968885e-13 5.1007371e-02
6.7085319e-01 6.0000000e-01 3.6253600e-11 5.2883420e-02
6.7085319e-01 6.2000000e-01 2.0528791e-12 5.4770964e-02
6.7085319e-01 6.4000000e-01 1.1924539e-11 5.6670322e-02
6.7085319e-01 6.6000000e-01 4.4558888e-11 5.8581803e-02
6.7085319e-01 6.8000000e-01 1.1460372e-11 6.0505714e-02
6.7085319e-01 7.0000000e-01 6.1831622e-12 6.2442353e-02
6.7085319e-01 7.2000000e-01 1.3459699e-12 6.4392014e-02
6.7085319e-01 7.4000000e-01 2.5718274e-12 6.6354984e-02
6.7085319e-01 7.6000000e-01 7.4670552e-12 6.8331546e-02
6.7085319e-01 7.8000000e-01 3.9557400e-12 7.0321973e-02
6.7085319e-01 8.0000000e-01 1.3026091e-12 7.2326536e-02
6.7085319e-01 8.2000000e-01 3.3934763e-13 7.4345498e-02
6.7085319e-01 8.4000000e-01 8.7128609e-15 7.6379115e-02
6.7085319e-01 8.6000000e-01 1.2200320e-11 7.8427639e-02
6.7085319e-01 8.8000000e-01 1.0373609e-12 8.0491315e-02
6.7085319e-01 9.0000000e-01 4.3571432e-10 8.2570380e-02
6.7085319e-01 9.2000000e-01 7.0986521e-12 8.4665068e-02
6.7085319e-01 9.4000000e-01 2.9902941e-11 8.6775604e-02
6.7085319e-01 9.6000000e-01 0.0000000e+00 8.8902210e-02
6.7085319e-01 9.8000000e-01 2.8336435e-12 9.1045099e-02
6.7085319e-01 1.0000000e+00 2.6799388e-12 9.3204480e-02
6.7085319e-01 1.0200000e+00 0.0000000e+00 9.5380555e-02
6.7085319e-01 1.0400000e+00 2.5523677e-12 9.7573520e-02
6.7085319e-01 1.0600000e+00 6.8372827e-13 9.9783565e-02
6.7085319e-01 1.0800000e+00 5.9068339e-12 1.0201088e-01
6.7085319e-01 1.1000000e+00 4.6772223e-12 1.0425563e-01
6.7085319e-01 1.1200000e+00 3.9827210e-11 1.0651800e-01
6.7085319e-01 1.1400000e+00 1.2335687e-11 1.0879816e-01
6.7085319e-01 1.1600000e+00 1.5895635e-12 1.1109627e-01
6.7085319e-01 1.1800000e+00 1.4817604e-13 1.1341247e-01
6.7085319e-01 1.2000000e+00 2.9091045e-12 1.1574693e-01
6.7085319e-01 1.2200000e+00 4.7269975e-12 1.1809979e-01
6.7085319e-01 1.2400000e+00 4.2341786e-11 1.2047119e-01
6.7806667e-01 0.0000000e+00 4.0638665e-01 -8.5351837e-15
6.7806667e-01 2.0000000e-02 4.0599469e-01 1.6208412e-03
6.7806667e-01 4.0000000e-02 4.0481609e-01 3.2432241e-03
6.7806667e-01 6.0000000e-02 4.0284269e-01 4.8686922e-03
6.7806667e-01 8.0000000e-02 4.0006057e-01 6.4987928e-03
6.7806667e-01 1.0000000e-01 3.9644966e-01 8.1350792e-03
6.7806667e-01 1.2000000e-01 3.9198312e-01 9.7791122e-03
6.7806667e-01 1.4000000e-01 3.8662638e-01 1.1432462e-02
6.7806667e-01 1.6000000e-01 3.8033588e-01 1.3096712e-02
6.7806667e-01 1.8000000e-01 3.7305739e-01 1.4773457e-02
6.7806667e-01 2.0000000e-01 3.6472362e-01 1.6464308e-02
6.7806667e-01 2.2000000e-01 3.5525089e-01 1.8170896e-02
6.7806667e-01 2.4000000e-01 3.4453447e-01 1.9894869e-02
6.7806667e-01 2.6000000e-01 3.3244180e-01 2.1637899e-02
6.7806667e-01 2.8000000e-01 3.1880222e-01 2.3401683e-02
6.7806667e-01 3.0000000e-01 3.0339108e-01 2.5187942e-02
6.7806667e-01 3.2000000e-01 2.8590353e-01 2.6998429e-02
6.7806667e-01 3.4000000e-01 2.6590879e-01 2.8834927e-02
6.7806667e-01 3.6000000e-01 2.4276292e-01 3.0699254e-02
6.7806667e-01 3.6540455e-01 2.3584641e-01 3.1208062e-02
6.7806667e-01 3.6940455e-01 2.3051665e-01 3.1586057e-02
6.7806667e-01 3.7340455e-01 2.2499317e-01 3.1965275e-02
6.7806667e-01 3.7740455e-01 2.1926108e-01 3.2345730e-02
6.7806667e-01 3.8140455e-01 2.1330328e-01 3.2727439e-02
6.7806667e-01 3.8540455e-01 2.0710002e-01 3.3110416e-02
6.7806667e-01 3.8940455e-01 2.0062824e-01 3.3494676e-02
6.7806667e-01 3.9340455e-01 1.9386074e-01 3.3880236e-02
6.7806667e-01 3.9740455e-01 1.8676506e-01 3.4267110e-02
6.7806667e-01 4.0140455e-01 1.7930189e-01 3.4655315e-02
6.7806667e-01 4.0540455e-01 1.7142288e-01 3.5044865e-02
6.7806667e-01 4.0940455e-01 1.6306739e-01 3.5435777e-02
6.7806667e-01 4.1340455e-01 1.5415755e-01 3.5828067e-02
6.7806667e-01 4.1740455e-01 1.4459046e-01 3.6221750e-02
6.7806667e-01 4.2140455e-01 1.3422518e-01 3.6616842e-02
6.7806667e-01 4.2540455e-01 1.2285933e-01 3.7013360e-02
6.7806667e-01 4.2940455e-01 1.1018308e-01 3.7411318e-02
6.7806667e-01 4.3340455e-01 9.5676302e-02 3.7810735e-02
6.7806667e-01 4.3740455e-01 7.8327581e-02 3.8211625e-02
6.7806667e-01 4.4140455e-01 5.5533218e-02 3.8614006e-02
6.7806667e-01 4.4540455e-01 0.0000000e+00 3.9017893e-02
6.7806667e-01 4.4940455e-01 5.9964678e-13 3.9381705e-02
6.7806667e-01 4.6000000e-01 1.3024745e-11 4.0347104e-02
6.7806667e-01 4.8000000e-01 3.6860101e-11 4.2176323e-02
6.7806667e-01 5.0000000e-01 4.3281481e-12 4.4014897e-02
6.7806667e-01 5.2000000e-01 1.0956651e-13 4.5863170e-02
6.7806667e-01 5.4000000e-01 9.2397453e-11 4.7721483e-02
6.7806667e-01 5.6000000e-01 7.3042740e-10 4.9590172e-02
6.7806667e-01 5.8000000e-01 1.0541577e-11 5.1469567e-02
6.7806667e-01 6.0000000e-01 0.0000000e+00 5.3359993e-02
6.7806667e-01 6.2000000e-01 1.3452393e-11 5.5261768e-02
6.7806667e-01 6.4000000e-01 1.7860012e-12 5.7175208e-02
6.7806667e-01 6.6000000e-01 3.7546000e-12 5.9100621e-02
6.7806667e-01 6.8000000e-01 1.4825758e-11 6.1038308e-02
6.7806667e-01 7.0000000e-01 8.5409815e-14 6.2988568e-02
6.7806667e-01 7.2000000e-01 1.2066222e-14 6.4951692e-02
6.7806667e-01 7.4000000e-01 1.2391337e-15 6.6927964e-02
6.7806667e-01 7.6000000e-01 1.2687423e-13 6.8917665e-02
6.7806667e-01 7.8000000e-01 4.6531105e-11 7.0921067e-02
6.7806667e-01 8.0000000e-01 8.1857362e-13 7.2938439e-02
6.7806667e-01 8.2000000e-01 2.7030472e-11 7.4970043e-02
6.7806667e-01 8.4000000e-01 2.8953820e-12 7.7016133e-02
6.7806667e-01 8.6000000e-01 1.2686173e-12 7.9076960e-02
6.7806667e-01 8.8000000e-01 2.7371222e-13 8.1152768e-02
6.7806667e-01 9.0000000e-01 2.0028071e-13 8.3243793e-02
6.7806667e-01 9.2000000e-01 6.0276166e-13 8.5350269e-02
6.7806667e-01 9.4000000e-01 4.4768599e-13 8.7472420e-02
6.7806667e-01 9.6000000e-01 1.6056673e-13 8.9610466e-02
6.7806667e-01 9.8000000e-01 6.6794901e-11 9.1764622e-02
6.7806667e-01 1.0000000e+00 1.1555567e-11 9.3935096e-02
6.7806667e-01 1.0200000e+00 3.4997361e-10 9.6122089e-02
6.7806667e-01 1.0400000e+00 1.1430276e-12 9.8325797e-02
6.7806667e-01 1.0600000e+00 0.0000000e+00 1.0054641e-01
6.7806667e-01 1.0800000e+00 3.7003455e-12 1.0278412e-01
6.7806667e-01 1.1000000e+00 2.3329727e-13 1.0503910e-01
6.7806667e-01 1.1200000e+00 3.9914247e-13 1.0731152e-01
6.7806667e-01 1.1400000e+00 2.2869394e-13 1.0960155e-01
6.7806667e-01 1.1600000e+00 3.8076539e-12 1.1190936e-01
6.7806667e-01 1.1800000e+00 1.9717261e-13 1.1423509e-01
6.7806667e-01 1.2000000e+00 3.9509047e-13 1.1657892e-01
6.7806667e-01 1.2200000e+00 0.0000000e+00 1.1894097e-01
6.7806667e-01 1.2400000e+00 4.3286744e-12 1.2132139e-01
6.8528014e-01 0.0000000e+00 3.7246581e-01 -3.3728387e-15
6.8528014e-01 2.0000000e-02 3.7203518e-01 1.6536497e-03
6.8528014e-01 4.0000000e-02 3.7073982e-01 3.3088373e-03
6.8528014e-01 6.0000000e-02 3.6856925e-01 4.9671028e-03
6.8528014e-01 8.0000000e-02 3.6550557e-01 6.6299896e-03
6.8528014e-01 1.0000000e-01 3.6152279e-01 8.2990471e-03
6.8528014e-01 1.2000000e-01 3.5658585e-01 9.9758319e-03
6.8528014e-01 1.4000000e-01 3.5064910e-01 1.1661910e-02
6.8528014e-01 1.6000000e-01 3.4365429e-01 1.3358859e-02
6.8528014e-01 1.8000000e-01 3.3552759e-01 1.5068270e-02
6.8528014e-01 2.0000000e-01 3.2617544e-01 1.6791748e-02
6.8528014e-01 2.2000000e-01 3.1547846e-01 1.8530918e-02
6.8528014e-01 2.4000000e-01 3.0328233e-01 2.0287421e-02
6.8528014e-01 2.6000000e-01 2.8938366e-01 2.2062923e-02
6.8528014e-01 2.8000000e-01 2.7350691e-01 2.3859111e-02
6.8528014e-01 3.0000000e-01 2.5526446e-01 2.5677699e-02
6.8528014e-01 3.2000000e-01 2.3408171e-01 2.7520431e-02
6.8528014e-01 3.2847385e-01 2.2401481e-01 2.8308895e-02
6.8528014e-01 3.3247385e-01 2.1899757e-01 2.8682737e-02
6.8528014e-01 3.3647385e-01 2.1379361e-01 2.9057660e-02
6.8528014e-01 3.4047385e-01 2.0838872e-01 2.9433680e-02
6.8528014e-01 3.4447385e-01 2.0276656e-01 2.9810810e-02
6.8528014e-01 3.4847385e-01 1.9690830e-01 3.0189065e-02
6.8528014e-01 3.5247385e-01 1.9079190e-01 3.0568460e-02
6.8528014e-01 3.5647385e-01 1.8439140e-01 3.0949010e-02
6.8528014e-01 3.6047385e-01 1.7767580e-01 3.1330729e-02
6.8528014e-01 3.6447385e-01 1.7060760e-01 3.1713632e-02
6.8528014e-01 3.6847385e-01 1.6314063e-01 3.2097734e-02
6.8528014e-01 3.7247385e-01 1.5521700e-01 3.2483050e-02
6.8528014e-01 3.7647385e-01 1.4676239e-01 3.2869596e-02
6.8528014e-01 3.8047385e-01 1.3767862e-01 3.3257386e-02
6.8528014e-01 3.8447385e-01 1.2783117e-01 3.3646435e-02
6.8528014e-01 3.8847385e-01 1.1702693e-01 3.4036759e-02
6.8528014e-01 3.9247385e-01 1.0497034e-01 3.4428373e-02
6.8528014e-01 3.9647385e-01 9.1165216e-02 3.4821292e-02
6.8528014e-01 4.0047385e-01 7.4646881e-02 3.5215532e-02
6.8528014e-01 4.0447385e-01 5.2932336e-02 3.5611109e-02
6.8528014e-01 4.0847385e-01 1.2639837e-08 3.6008037e-02
6.8528014e-01 4.1247385e-01 5.3010348e-12 3.6371834e-02
6.8528014e-01 4.2000000e-01 2.1806680e-11 3.7057205e-02
6.8528014e-01 4.4000000e-01 6.9267803e-11 3.8884189e-02
6.8528014e-01 4.6000000e-01 2.3110178e-12 4.0719708e-02
6.8528014e-01 4.8000000e-01 1.7772272e-12 4.2564111e-02
6.8528014e-01 5.0000000e-01 3.9023554e-12 4.4417745e-02
6.8528014e-01 5.2000000e-01 2.1859881e-11 4.6280953e-02
6.8528014e-01 5.4000000e-01 1.1884880e-09 4.8154071e-02
6.8528014e-01 5.6000000e-01 8.6495768e-11 5.0037431e-02
6.8528014e-01 5.8000000e-01 5.2525501e-14 5.1931360e-02
6.8528014e-01 6.0000000e-01 7.3623946e-11 5.3836179e-02
6.8528014e-01 6.2000000e-01 1.9260494e-12 5.5752205e-02
6.8528014e-01 6.4000000e-01 6.6005065e-15 5.7679750e-02
6.8528014e-01 6.6000000e-01 6.6535277e-11 5.9619119e-02
6.8528014e-01 6.8000000e-01 2.8834051e-12 6.1570611e-02
6.8528014e-01 7.0000000e-01 4.3064082e-14 6.3534523e-02
6.8528014e-01 7.2000000e-01 2.6392124e-12 6.5511142e-02
6.8528014e-01 7.4000000e-01 6.1213457e-12 6.7500751e-02
6.8528014e-01 7.6000000e-01 1.0831586e-12 6.9503630e-02
6.8528014e-01 7.8000000e-01 2.8633754e-11 7.1520049e-02
6.8528014e-01 8.0000000e-01 2.1930038e-14 7.3550273e-02
6.8528014e-01 8.2000000e-01 7.7219774e-14 7.5594565e-02
6.8528014e-01 8.4000000e-01 1.3100647e-12 7.7653177e-02
6.8528014e-01 8.6000000e-01 5.0828924e-13 7.9726359e-02
6.8528014e-01 8.8000000e-01 8.2134158e-11 8.1814352e-02
6.8528014e-01 9.0000000e-01 4.3643151e-12 8.3917394e-02
6.8528014e-01 9.2000000e-01 1.3801265e-12 8.6035716e-02
6.8528014e-01 9.4000000e-01 1.6111717e-11 8.8169543e-02
6.8528014e-01 9.6000000e-01 1.1052161e-10 9.0319094e-02
6.8528014e-01 9.8000000e-01 1.6174986e-12 9.2484582e-02
6.8528014e-01 1.0000000e+00 3.7992005e-12 9.4666216e-02
6.8528014e-01 1.0200000e+00 2.3839508e-10 9.6864197e-02
6.8528014e-01 1.0400000e+00 1.6461581e-10 9.9078721e-02
6.8528014e-01 1.0600000e+00 1.1207851e-10 1.0130998e-01
6.8528014e-01 1.0800000e+00 6.5532651e-14 1.0355816e-01
6.8528014e-01 1.1000000e+00 9.5185635e-12 1.0582343e-01
6.8528014e-01 1.1200000e+00 1.5695932e-13 1.0810598e-01
6.8528014e-01 1.1400000e+00 1.5369966e-10 1.1040597e-01
6.8528014e-01 1.1600000e+00 2.1150309e-12 1.1272357e-01
6.8528014e-01 1.1800000e+00 2.1187089e-12 1.1505892e-01
6.8528014e-01 1.2000000e+00 3.9447336e-12 1.1741219e-01
6.8528014e-01 1.2200000e+00 9.4009039e-12 1.1978352e-01
6.8528014e-01 1.2400000e+00 4.8460828e-13 1.2217305e-01
6.9249362e-01 0.0000000e+00 3.3446935e-01 -2.8174739e-18
6.9249362e-01 2.0000000e-02 3.3398655e-01 1.6865141e-03
6.9249362e-01 4.0000000e-02 3.3253347e-01 3.3745622e-03
6.9249362e-01 6.0000000e-02 3.3009576e-01 5.0656802e-03
6.9249362e-01 8.0000000e-02 3.2664886e-01 6.7614075e-03
6.9249362e-01 1.0000000e-01 3.2215675e-01 8.4632891e-03
6.9249362e-01 1.2000000e-01 3.1657021e-01 1.0172877e-02
6.9249362e-01 1.4000000e-01 3.0982410e-01 1.1891733e-02
6.9249362e-01 1.6000000e-01 3.0183346e-01 1.3621429e-02
6.9249362e-01 1.8000000e-01 2.9248767e-01 1.5363551e-02
6.9249362e-01 2.0000000e-01 2.8164165e-01 1.7119699e-02
6.9249362e-01 2.2000000e-01 2.6910206e-01 1.8891490e-02
6.9249362e-01 2.4000000e-01 2.5460469e-01 2.0680560e-02
6.9249362e-01 2.6000000e-01 2.3777508e-01 2.2488566e-02
6.9249362e-01 2.8000000e-01 2.1805407e-01 2.4317189e-02
6.9249362e-01 2.8702608e-01 2.1028790e-01 2.4964801e-02
6.9249362e-01 2.9102608e-01 2.0563979e-01 2.5334750e-02
6.9249362e-01 2.9502608e-01 2.0081269e-01 2.5705631e-02
6.9249362e-01 2.9902608e-01 1.9579315e-01 2.6077456e-02
6.9249362e-01 3.0302608e-01 1.9056574e-01 2.6450240e-02
6.9249362e-01 3.0702608e-01 1.8511262e-01 2.6823996e-02
6.9249362e-01 3.1102608e-01 1.7941298e-01 2.7198739e-02
6.9249362e-01 3.1502608e-01 1.7344224e-01 2.7574483e-02
6.9249362e-01 3.1902608e-01 1.6717112e-01 2.7951242e-02
6.9249362e-01 3.2302608e-01 1.6056412e-01 2.8329030e-02
6.9249362e-01 3.2702608e-01 1.5357762e-01 2.8707861e-02
6.9249362e-01 3.3102608e-01 1.4615687e-01 2.9087750e-02
6.9249362e-01 3.3502608e-01 1.3823162e-01 2.9468711e-02
6.9249362e-01 3.3902608e-01 1.2970906e-01 2.9850758e-02
6.9249362e-01 3.4302608e-01 1.2046208e-01 3.0233907e-02
6.9249362e-01 3.4702608e-01 1.1030820e-01 3.0618170e-02
6.9249362e-01 3.5102608e-01 9.8968177e-02 3.1003563e-02
6.9249362e-01 3.5502608e-01 8.5973330e-02 3.1390101e-02
6.9249362e-01 3.5902608e-01 7.0412622e-02 3.1777798e-02
6.9249362e-01 3.6302608e-01 4.9941645e-02 3.2166669e-02
6.9249362e-01 3.6702608e-01 1.3563905e-08 3.2556729e-02
6.9249362e-01 3.7102608e-01 2.6027748e-11 3.2920508e-02
6.9249362e-01 3.8000000e-01 0.0000000e+00 3.3737691e-02
6.9249362e-01 4.0000000e-01 1.6541637e-11 3.5564306e-02
6.9249362e-01 4.2000000e-01 1.0320930e-11 3.7398634e-02
6.9249362e-01 4.4000000e-01 5.9609768e-11 3.9241033e-02
6.9249362e-01 4.6000000e-01 6.7143054e-12 4.1091853e-02
6.9249362e-01 4.8000000e-01 1.3235493e-12 4.2951441e-02
6.9249362e-01 5.0000000e-01 7.0691980e-13 4.4820140e-02
6.9249362e-01 5.2000000e-01 1.2226836e-10 4.6698288e-02
6.9249362e-01 5.4000000e-01 4.6169138e-13 4.8586219e-02
6.9249362e-01 5.6000000e-01 1.2065174e-11 5.0484260e-02
6.9249362e-01 5.8000000e-01 6.2677716e-12 5.2392736e-02
6.9249362e-01 6.0000000e-01 5.5232739e-13 5.4311965e-02
6.9249362e-01 6.2000000e-01 3.4260177e-12 5.6242261e-02
6.9249362e-01 6.4000000e-01 2.1993224e-11 5.8183931e-02
6.9249362e-01 6.6000000e-01 2.8947152e-14 6.0137280e-02
6.9249362e-01 6.8000000e-01 1.9086195e-10 6.2102604e-02
6.9249362e-01 7.0000000e-01 2.1527012e-13 6.4080195e-02
6.9249362e-01 7.2000000e-01 1.3635385e-12 6.6070342e-02
6.9249362e-01 7.4000000e-01 8.6327801e-12 6.8073323e-02
6.9249362e-01 7.6000000e-01 6.9065525e-12 7.0089416e-02
6.9249362e-01 7.8000000e-01 3.6589912e-11 7.2118890e-02
6.9249362e-01 8.0000000e-01 6.3955380e-13 7.4162010e-02
6.9249362e-01 8.2000000e-01 2.0273087e-13 7.6219034e-02
6.9249362e-01 8.4000000e-01 8.9512640e-12 7.8290215e-02
6.9249362e-01 8.6000000e-01 4.6266208e-13 8.0375801e-02
6.9249362e-01 8.8000000e-01 2.4347740e-13 8.2476032e-02
6.9249362e-01 9.0000000e-01 1.4447065e-10 8.4591145e-02
6.9249362e-01 9.2000000e-01 9.9945183e-13 8.6721370e-02
6.9249362e-01 9.4000000e-01 2.2916375e-11 8.8866932e-02
6.9249362e-01 9.6000000e-01 1.2235310e-12 9.1028048e-02
6.9249362e-01 9.8000000e-01 4.2397957e-12 9.3204933e-02
6.9249362e-01 1.0000000e+00 2.9653334e-12 9.5397792e-02
6.9249362e-01 1.0200000e+00 4.0631258e-13 9.7606829e-02
6.9249362e-01 1.0400000e+00 2.1298076e-10 9.9832239e-02
6.9249362e-01 1.0600000e+00 1.2888954e-11 1.0207421e-01
6.9249362e-01 1.0800000e+00 2.4600363e-12 1.0433294e-01
6.9249362e-01 1.1000000e+00 8.8548076e-14 1.0660859e-01
6.9249362e-01 1.1200000e+00 1.4090409e-12 1.0890134e-01
6.9249362e-01 1.1400000e+00 3.5180986e-13 1.1121137e-01
6.9249362e-01 1.1600000e+00 4.3773477e-12 1.1353883e-01
6.9249362e-01 1.1800000e+00 0.0000000e+00 1.1588388e-01
6.9249362e-01 1.2000000e+00 1.7848043e-12 1.1824668e-01
6.9249362e-01 1.2200000e+00 2.2049065e-13 1.2062737e-01
6.9249362e-01 1.2400000e+00 1.4424938e-11 1.2302610e-01
6.9970709e-01 0.0000000e+00 2.9080331e-01 1.2373388e-16
6.9970709e-01 2.0000000e-02 2.9024434e-01 1.7194296e-03
6.9970709e-01 4.0000000e-02 2.8856039e-01 3.4403889e-03
6.9970709e-01 6.0000000e-02 2.8572983e-01 5.1644096e-03
6.9970709e-01 8.0000000e-02 2.8171523e-01 6.8930266e-03
6.9970709e-01 1.0000000e-01 2.7646086e-01 8.6277804e-03
6.9970709e-01 1.2000000e-01 2.6988885e-01 1.0370218e-02
6.9970709e-01 1.4000000e-01 2.6189312e-01 1.2121897e-02
6.9970709e-01 1.6000000e-01 2.5232988e-01 1.3884383e-02
6.9970709e-01 1.8000000e-01 2.4100229e-01 1.5659257e-02
6.9970709e-01 2.0000000e-01 2.2763471e-01 1.7448113e-02
6.9970709e-01 2.2000000e-01 2.1182632e-01 1.9252561e-02
6.9970709e-01 2.3930286e-01 1.9367860e-01 2.1010425e-02
6.9970709e-01 2.4330286e-01 1.8948736e-01 2.1376838e-02
6.9970709e-01 2.4730286e-01 1.8512581e-01 2.1744016e-02
6.9970709e-01 2.5130286e-01 1.8058144e-01 2.2111974e-02
6.9970709e-01 2.5530286e-01 1.7583987e-01 2.2480723e-02
6.9970709e-01 2.5930286e-01 1.7088448e-01 2.2850279e-02
6.9970709e-01 2.6330286e-01 1.6569590e-01 2.3220654e-02
6.9970709e-01 2.6730286e-01 1.6025124e-01 2.3591862e-02
6.9970709e-01 2.7130286e-01 1.5452319e-01 2.3963916e-02
6.9970709e-01 2.7530286e-01 1.4847873e-01 2.4336830e-02
6.9970709e-01 2.7930286e-01 1.4207719e-01 2.4710617e-02
6.9970709e-01 2.8330286e-01 1.3526763e-01 2.5085292e-02
6.9970709e-01 2.8730286e-01 1.2798462e-01 2.5460867e-02
6.9970709e-01 2.9130286e-01 1.2014176e-01 2.5837357e-02
6.9970709e-01 2.9530286e-01 1.1162075e-01 2.6214775e-02
6.9970709e-01 2.9930286e-01 1.0225179e-01 2.6593135e-02
6.9970709e-01 3.0330286e-01 9.1775110e-02 2.6972451e-02
6.9970709e-01 3.0730286e-01 7.9754841e-02 2.7352737e-02
6.9970709e-01 3.1130286e-01 6.5343977e-02 2.7734007e-02
6.9970709e-01 3.1530286e-01 4.6363631e-02 2.8116274e-02
6.9970709e-01 3.1930286e-01 1.6336323e-08 2.8499554e-02
6.9970709e-01 3.2330286e-01 0.0000000e+00 2.8863314e-02
6.9970709e-01 3.4000000e-01 2.8469621e-12 3.0384476e-02
6.9970709e-01 3.6000000e-01 1.0095575e-11 3.2212554e-02
6.9970709e-01 3.8000000e-01 8.5632238e-13 3.4047530e-02
6.9970709e-01 4.0000000e-01 3.9917940e-12 3.5889762e-02
6.9970709e-01 4.2000000e-01 6.4785657e-12 3.7739607e-02
6.9970709e-01 4.4000000e-01 2.2931221e-10 3.9597415e-02
6.9970709e-01 4.6000000e-01 1.6096513e-11 4.1463534e-02
6.9970709e-01 4.8000000e-01 3.0753544e-12 4.3338307e-02
6.9970709e-01 5.0000000e-01 2.2590801e-10 4.5222073e-02
6.9970709e-01 5.2000000e-01 3.8669850e-12 4.7115167e-02
6.9970709e-01 5.4000000e-01 9.2392162e-12 4.9017917e-02
6.9970709e-01 5.6000000e-01 0.0000000e+00 5.0930650e-02
6.9970709e-01 5.8000000e-01 0.0000000e+00 5.2853685e-02
6.9970709e-01 6.0000000e-01 0.0000000e+00 5.4787339e-02
6.9970709e-01 6.2000000e-01 2.6526715e-11 5.6731921e-02
6.9970709e-01 6.4000000e-01 5.3018702e-11 5.8687737e-02
6.9970709e-01 6.6000000e-01 5.5459596e-12 6.0655088e-02
6.9970709e-01 6.8000000e-01 0.0000000e+00 6.2634268e-02
6.9970709e-01 7.0000000e-01 7.5236055e-14 6.4625567e-02
6.9970709e-01 7.2000000e-01 1.2047585e-12 6.6629271e-02
6.9970709e-01 7.4000000e-01 3.9078730e-11 6.8645657e-02
6.9970709e-01 7.6000000e-01 1.5611416e-13 7.0675000e-02
6.9970709e-01 7.8000000e-01 8.1607582e-12 7.2717567e-02
6.9970709e-01 8.0000000e-01 1.9716652e-12 7.4773622e-02
6.9970709e-01 8.2000000e-01 1.7930559e-13 7.6843421e-02
6.9970709e-01 8.4000000e-01 1.1178210e-11 7.8927216e-02
6.9970709e-01 8.6000000e-01 1.0893233e-11 8.1025253e-02
6.9970709e-01 8.8000000e-01 0.0000000e+00 8.3137772e-02
6.9970709e-01 9.0000000e-01 0.0000000e+00 8.5265009e-02
6.9970709e-01 9.2000000e-01 3.2861749e-12 8.7407192e-02
6.9970709e-01 9.4000000e-01 1.6943346e-11 8.9564545e-02
6.9970709e-01 9.6000000e-01 3.2051120e-13 9.1737287e-02
6.9970709e-01 9.8000000e-01 2.1951236e-12 9.3925629e-02
6.9970709e-01 1.0000000e+00 4.1732760e-11 9.6129778e-02
6.9970709e-01 1.0200000e+00 4.9602318e-14 9.8349936e-02
6.9970709e-01 1.0400000e+00 8.5177151e-12 1.0058630e-01
6.9970709e-01 1.0600000e+00 1.5711088e-12 1.0283906e-01
6.9970709e-01 1.0800000e+00 5.0903143e-12 1.0510840e-01
6.9970709e-01 1.1000000e+00 6.8357705e-11 1.0739450e-01
6.9970709e-01 1.1200000e+00 7.7554870e-13 1.0969753e-01
6.9970709e-01 1.1400000e+00 3.4901996e-12 1.1201767e-01
6.9970709e-01 1.1600000e+00 6.8923659e-13 1.1435508e-01
6.9970709e-01 1.1800000e+00 1.6200313e-11 1.1670991e-01
6.9970709e-01 1.2000000e+00 3.4250041e-12 1.1908232e-01
6.9970709e-01 1.2200000e+00 6.2272170e-13 1.2147247e-01
6.9970709e-01 1.2400000e+00 8.4323346e-13 1.2388048e-01
7.0692057e-01 0.0000000e+00 2.3837117e-01 9.3968046e-19
7.0692057e-01 2.0000000e-02 2.3768473e-01 1.7523912e-03
7.0692057e-01 4.0000000e-02 2.3561273e-01 3.5063077e-03
7.0692057e-01 6.0000000e-02 2.3211600e-01 5.2632763e-03
7.0692057e-01 8.0000000e-02 2.2712520e-01 7.0248275e-03
7.0692057e-01 1.0000000e-01 2.2053383e-01 8.7924969e-03
7.0692057e-01 1.2000000e-01 2.1218594e-01 1.0567827e-02
7.0692057e-01 1.4000000e-01 2.0185492e-01 1.2352369e-02
7.0692057e-01 1.6000000e-01 1.8920508e-01 1.4147684e-02
7.0692057e-01 1.8000000e-01 1.7371658e-01 1.5955346e-02
7.0692057e-01 1.8189076e-01 1.7207836e-01 1.6126935e-02
7.0692057e-01 1.8589076e-01 1.6850069e-01 1.6490356e-02
7.0692057e-01 1.8989076e-01 1.6476268e-01 1.6854354e-02
7.0692057e-01 1.9389076e-01 1.6085300e-01 1.7218940e-02
7.0692057e-01 1.9789076e-01 1.5675865e-01 1.7584129e-02
7.0692057e-01 2.0189076e-01 1.5246457e-01 1.7949932e-02
7.0692057e-01 2.0589076e-01 1.4795321e-01 1.8316363e-02
7.0692057e-01 2.0989076e-01 1.4320385e-01 1.8683434e-02
7.0692057e-01 2.1389076e-01 1.3819173e-01 1.9051159e-02
7.0692057e-01 2.1789076e-01 1.3288694e-01 1.9419550e-02
7.0692057e-01 2.2189076e-01 1.2725264e-01 1.9788621e-02
7.0692057e-01 2.2589076e-01 1.2124267e-01 2.0158385e-02
7.0692057e-01 2.2989076e-01 1.1479778e-01 2.0528854e-02
7.0692057e-01 2.3389076e-01 1.0783974e-01 2.0900041e-02
7.0692057e-01 2.3789076e-01 1.0026147e-01 2.1271961e-02
7.0692057e-01 2.4189076e-01 9.1909323e-02 2.1644625e-02
7.0692057e-01 2.4589076e-01 8.2548358e-02 2.2018048e-02
7.0692057e-01 2.4989076e-01 7.1784537e-02 2.2392243e-02
7.0692057e-01 2.5389076e-01 5.8852548e-02 2.2767222e-02
7.0692057e-01 2.5789076e-01 4.1784831e-02 2.3142999e-02
7.0692057e-01 2.6189076e-01 5.2649229e-08 2.3519588e-02
7.0692057e-01 2.6589076e-01 1.0364391e-10 2.3883325e-02
7.0692057e-01 2.8000000e-01 9.3205842e-12 2.5167986e-02
7.0692057e-01 3.0000000e-01 1.2713458e-12 2.6993604e-02
7.0692057e-01 3.2000000e-01 1.8986612e-12 2.8824943e-02
7.0692057e-01 3.4000000e-01 6.8994874e-12 3.0662369e-02
7.0692057e-01 3.6000000e-01 8.7804672e-13 3.2506243e-02
7.0692057e-01 3.8000000e-01 2.2804262e-11 3.4356924e-02
7.0692057e-01 4.0000000e-01 2.9448651e-12 3.6214765e-02
7.0692057e-01 4.2000000e-01 2.4792856e-13 3.8080119e-02
7.0692057e-01 4.4000000e-01 0.0000000e+00 3.9953332e-02
7.0692057e-01 4.6000000e-01 3.5530165e-12 4.1834747e-02
7.0692057e-01 4.8000000e-01 1.2583432e-12 4.3724705e-02
7.0692057e-01 5.0000000e-01 1.1198993e-12 4.5623539e-02
7.0692057e-01 5.2000000e-01 4.3076780e-12 4.7531582e-02
7.0692057e-01 5.4000000e-01 0.0000000e+00 4.9449158e-02
7.0692057e-01 5.6000000e-01 2.1050716e-11 5.1376591e-02
7.0692057e-01 5.8000000e-01 3.1941826e-12 5.3314197e-02
7.0692057e-01 6.0000000e-01 1.0277703e-12 5.5262288e-02
7.0692057e-01 6.2000000e-01 5.6995957e-11 5.7221173e-02
7.0692057e-01 6.4000000e-01 1.2065589e-12 5.9191153e-02
7.0692057e-01 6.6000000e-01 1.7504497e-11 6.1172527e-02
7.0692057e-01 6.8000000e-01 6.2042829e-12 6.3165587e-02
7.0692057e-01 7.0000000e-01 7.8533734e-12 6.5170620e-02
7.0692057e-01 7.2000000e-01 7.6434340e-13 6.7187909e-02
7.0692057e-01 7.4000000e-01 1.6282306e-11 6.9217731e-02
7.0692057e-01 7.6000000e-01 9.8775093e-11 7.1260357e-02
7.0692057e-01 7.8000000e-01 0.0000000e+00 7.3316053e-02
7.0692057e-01 8.0000000e-01 3.1509967e-11 7.5385082e-02
7.0692057e-01 8.2000000e-01 7.2345779e-12 7.7467697e-02
7.0692057e-01 8.4000000e-01 8.2937264e-14 7.9564150e-02
7.0692057e-01 8.6000000e-01 9.9956822e-14 8.1674684e-02
7.0692057e-01 8.8000000e-01 4.8754434e-11 8.3799540e-02
7.0692057e-01 9.0000000e-01 5.1890316e-14 8.5938951e-02
7.0692057e-01 9.2000000e-01 2.3472079e-12 8.8093145e-02
7.0692057e-01 9.4000000e-01 7.5622473e-13 9.0262345e-02
7.0692057e-01 9.6000000e-01 6.1662594e-14 9.2446768e-02
7.0692057e-01 9.8000000e-01 1.1584414e-13 9.4646627e-02
7.0692057e-01 1.0000000e+00 1.7452195e-11 9.6862128e-02
7.0692057e-01 1.0200000e+00 3.9723168e-11 9.9093471e-02
7.0692057e-01 1.0400000e+00 1.1117642e-13 1.0134085e-01
7.0692057e-01 1.0600000e+00 2.1222894e-11 1.0360447e-01
7.0692057e-01 1.0800000e+00 0.0000000e+00 1.0588449e-01
7.0692057e-01 1.1000000e+00 1.3341574e-11 1.0818111e-01
7.0692057e-01 1.1200000e+00 1.7498681e-11 1.1049450e-01
7.0692057e-01 1.1400000e+00 0.0000000e+00 1.1282483e-01
7.0692057e-01 1.1600000e+00 3.6385321e-12 1.1517226e-01
7.0692057e-01 1.1800000e+00 5.4493426e-11 1.1753695e-01
7.0692057e-01 1.2000000e+00 4.0160061e-12 1.1991905e-01
7.0692057e-01 1.2200000e+00 2.0069490e-12 1.2231873e-01
7.0692057e-01 1.2400000e+00 1.9402662e-13 1.2473611e-01
7.1413405e-01 0.0000000e+00 1.6921020e-01 -1.3204994e-18
7.1413405e-01 2.0000000e-02 1.6823605e-01 1.7853943e-03
7.1413405e-01 4.0000000e-02 1.6527820e-01 3.5723091e-03
7.1413405e-01 6.0000000e-02 1.6022388e-01 5.3622664e-03
7.1413405e-01 8.0000000e-02 1.5286011e-01 7.1567916e-03
7.1413405e-01 1.0000000e-01 1.4282238e-01 8.9574154e-03
7.1413405e-01 1.0601846e-01 1.3919415e-01 9.5006890e-03
7.1413405e-01 1.1001846e-01 1.3660741e-01 9.8621634e-03
7.1413405e-01 1.1401846e-01 1.3387114e-01 1.0223974e-02
7.1413405e-01 1.1801846e-01 1.3097584e-01 1.0586134e-02
7.1413405e-01 1.2201846e-01 1.2791060e-01 1.0948654e-02
7.1413405e-01 1.2601846e-01 1.2466276e-01 1.1311548e-02
7.1413405e-01 1.3001846e-01 1.2121753e-01 1.1674828e-02
7.1413405e-01 1.3401846e-01 1.1755740e-01 1.2038506e-02
7.1413405e-01 1.3801846e-01 1.1366147e-01 1.2402596e-02
7.1413405e-01 1.4201846e-01 1.0950442e-01 1.2767108e-02
7.1413405e-01 1.4601846e-01 1.0505508e-01 1.3132056e-02
7.1413405e-01 1.5001846e-01 1.0027437e-01 1.3497452e-02
7.1413405e-01 1.5401846e-01 9.5112140e-02 1.3863309e-02
7.1413405e-01 1.5801846e-01 8.9502171e-02 1.4229640e-02
7.1413405e-01 1.6201846e-01 8.3353877e-02 1.4596456e-02
7.1413405e-01 1.6601846e-01 7.6537367e-02 1.4963771e-02
7.1413405e-01 1.7001846e-01 6.8854164e-02 1.5331597e-02
7.1413405e-01 1.7401846e-01 5.9971721e-02 1.5699947e-02
7.1413405e-01 1.7801846e-01 4.9244887e-02 1.6068833e-02
7.1413405e-01 1.8201846e-01 3.5017214e-02 1.6438268e-02
7.1413405e-01 1.8601846e-01 2.4879373e-07 1.6808265e-02
7.1413405e-01 2.0000000e-01 0.0000000e+00 1.8080202e-02
7.1413405e-01 2.2000000e-01 1.1019068e-11 1.9902918e-02
7.1413405e-01 2.4000000e-01 2.2060798e-13 2.1729812e-02
7.1413405e-01 2.6000000e-01 1.2630388e-12 2.3561255e-02
7.1413405e-01 2.8000000e-01 2.0861416e-12 2.5397615e-02
7.1413405e-01 3.0000000e-01 0.0000000e+00 2.7239257e-02
7.1413405e-01 3.2000000e-01 6.6179426e-12 2.9086546e-02
7.1413405e-01 3.4000000e-01 4.5567821e-13 3.0939840e-02
7.1413405e-01 3.6000000e-01 2.0808213e-12 3.2799497e-02
7.1413405e-01 3.8000000e-01 1.1448381e-12 3.4665871e-02
7.1413405e-01 4.0000000e-01 2.3445037e-12 3.6539312e-02
7.1413405e-01 4.2000000e-01 1.4845227e-12 3.8420167e-02
7.1413405e-01 4.4000000e-01 9.3734808e-13 4.0308778e-02
7.1413405e-01 4.6000000e-01 8.1421709e-12 4.2205487e-02
7.1413405e-01 4.8000000e-01 4.8062874e-14 4.4110627e-02
7.1413405e-01 5.0000000e-01 8.6855698e-12 4.6024531e-02
7.1413405e-01 5.2000000e-01 3.4432619e-13 4.7947526e-02
7.1413405e-01 5.4000000e-01 3.5081269e-12 4.9879934e-02
7.1413405e-01 5.6000000e-01 0.0000000e+00 5.1822074e-02
7.1413405e-01 5.8000000e-01 1.9929173e-11 5.3774261e-02
7.1413405e-01 6.0000000e-01 0.0000000e+00 5.5736802e-02
7.1413405e-01 6.2000000e-01 3.1754227e-11 5.7710004e-02
7.1413405e-01 6.4000000e-01 1.6430066e-13 5.9694166e-02
7.1413405e-01 6.6000000e-01 1.1828926e-13 6.1689583e-02
7.1413405e-01 6.8000000e-01 1.2418617e-13 6.3696544e-02
7.1413405e-01 7.0000000e-01 0.0000000e+00 6.5715336e-02
7.1413405e-01 7.2000000e-01 2.9071852e-12 6.7746238e-02
7.1413405e-01 7.4000000e-01 5.1747981e-14 6.9789525e-02
7.1413405e-01 7.6000000e-01 2.3651360e-12 7.1845466e-02
7.1413405e-01 7.8000000e-01 1.4912548e-11 7.3914326e-02
7.1413405e-01 8.0000000e-01 8.5355493e-12 7.5996365e-02
7.1413405e-01 8.2000000e-01 1.2954191e-12 7.8091836e-02
7.1413405e-01 8.4000000e-01 1.3447884e-10 8.0200988e-02
7.1413405e-01 8.6000000e-01 1.6849794e-10 8.2324064e-02
7.1413405e-01 8.8000000e-01 4.5209228e-11 8.4461302e-02
7.1413405e-01 9.0000000e-01 9.3389356e-12 8.6612936e-02
7.1413405e-01 9.2000000e-01 1.5366202e-11 8.8779192e-02
7.1413405e-01 9.4000000e-01 3.2399783e-10 9.0960292e-02
7.1413405e-01 9.6000000e-01 2.4063328e-10 9.3156453e-02
7.1413405e-01 9.8000000e-01 8.8836893e-13 9.5367886e-02
7.1413405e-01 1.0000000e+00 6.6661932e-11 9.7594798e-02
7.1413405e-01 1.0200000e+00 5.0096900e-13 9.9837389e-02
7.1413405e-01 1.0400000e+00 2.4229833e-12 1.0209585e-01
7.1413405e-01 1.0600000e+00 8.2386159e-11 1.0437038e-01
7.1413405e-01 1.0800000e+00 2.4721244e-13 1.0666116e-01
7.1413405e-01 1.1000000e+00 3.7492915e-13 1.0896837e-01
7.1413405e-01 1.1200000e+00 3.1067128e-12 1.1129219e-01
7.1413405e-01 1.1400000e+00 8.6856863e-12 1.1363278e-01
7.1413405e-01 1.1600000e+00 4.0226054e-12 1.1599030e-01
7.1413405e-01 1.1800000e+00 1.4110908e-11 1.1836493e-01
7.1413405e-01 1.2000000e+00 3.0074286e-12 1.2075681e-01
7.1413405e-01 1.2200000e+00 2.5284824e-13 1.2316609e-01
7.1413405e-01 1.2400000e+00 3.4928907e-13 1.2559292e-01
7.2134752e-01 0.0000000e+00 3.1750254e-08 1.3401545e-33
7.2134752e-01 2.0000000e-02 0.0000000e+00 1.8182449e-03
7.2134752e-01 4.0000000e-02 0.0000000e+00 3.6368686e-03
7.2134752e-01 6.0000000e-02 1.5337957e-11 5.4562494e-03
7.2134752e-01 8.0000000e-02 1.4832221e-10 7.2767655e-03
7.2134752e-01 1.0000000e-01 2.4351984e-13 9.0987944e-03
7.2134752e-01 1.2000000e-01 3.6110979e-12 1.0922713e-02
7.2134752e-01 1.4000000e-01 3.2768654e-11 1.2748896e-02
7.2134752e-01 1.6000000e-01 4.3782013e-13 1.4577720e-02
7.2134752e-01 1.8000000e-01 1.3774999e-10 1.6409556e-02
7.2134752e-01 2.0000000e-01 6.8705238e-12 1.8244777e-02
7.2134752e-01 2.2000000e-01 4.1896261e-11 2.0083752e-02
7.2134752e-01 2.4000000e-01 5.8674137e-12 2.1926849e-02
7.2134752e-01 2.6000000e-01 9.7066222e-11 2.3774435e-02
7.2134752e-01 2.8000000e-01 7.2489340e-13 2.5626872e-02
7.2134752e-01 3.0000000e-01 3.1475498e-11 2.7484521e-02
7.2134752e-01 3.2000000e-01 0.0000000e+00 2.9347742e-02
7.2134752e-01 3.4000000e-01 9.0136792e-13 3.1216889e-02
7.2134752e-01 3.6000000e-01 1.5655726e-11 3.3092315e-02
7.2134752e-01 3.8000000e-01 9.7316763e-12 3.4974370e-02
7.2134752e-01 4.0000000e-01 1.3254129e-12 3.6863400e-02
7.2134752e-01 4.2000000e-01 8.1064842e-13 3.8759747e-02
7.2134752e-01 4.4000000e-01 1.4543002e-13 4.0663752e-02
7.2134752e-01 4.6000000e-01 1.2193337e-11 4.2575748e-02
7.2134752e-01 4.8000000e-01 1.7061304e-13 4.4496070e-02
7.2134752e-01 5.0000000e-01 2.8700841e-10 4.6425043e-02
7.2134752e-01 5.2000000e-01 1.6586353e-10 4.8362992e-02
7.2134752e-01 5.4000000e-01 4.9188742e-12 5.0310236e-02
7.2134752e-01 5.6000000e-01 1.5586711e-11 5.2267091e-02
7.2134752e-01 5.8000000e-01 6.2711851e-14 5.4233866e-02
7.2134752e-01 6.0000000e-01 1.4147272e-12 5.6210870e-02
7.2134752e-01 6.2000000e-01 0.0000000e+00 5.8198403e-02
7.2134752e-01 6.4000000e-01 4.6110556e-13 6.0196762e-02
7.2134752e-01 6.6000000e-01 2.7439544e-13 6.2206240e-02
7.2134752e-01 6.8000000e-01 0.0000000e+00 6.4227125e-02
7.2134752e-01 7.0000000e-01 2.5533405e-12 6.6259698e-02
7.2134752e-01 7.2000000e-01 0.0000000e+00 6.8304239e-02
7.2134752e-01 7.4000000e-01 2.0828002e-13 7.0361018e-02
7.2134752e-01 7.6000000e-01 3.8073581e-10 7.2430306e-02
7.2134752e-01 7.8000000e-01 0.0000000e+00 7.4512363e-02
7.2134752e-01 8.0000000e-01 4.9415168e-13 7.6607447e-02
7.2134752e-01 8.2000000e-01 0.0000000e+00 7.8715811e-02
7.2134752e-01 8.4000000e-01 1.4483002e-11 8.0837702e-02
7.2134752e-01 8.6000000e-01 8.0577529e-12 8.2973363e-02
7.2134752e-01 8.8000000e-01 6.1058244e-13 8.5123028e-02
7.2134752e-01 9.0000000e-01 2.2710281e-13 8.7286932e-02
7.2134752e-01 9.2000000e-01 0.0000000e+00 8.9465298e-02
7.2134752e-01 9.4000000e-01 0.0000000e+00 9.1658350e-02
7.2134752e-01 9.6000000e-01 6.0041202e-12 9.3866303e-02
7.2134752e-01 9.8000000e-01 1.2644342e-12 9.6089366e-02
7.2134752e-01 1.0000000e+00 7.0945364e-13 9.8327747e-02
7.2134752e-01 1.0200000e+00 1.8041857e-11 1.0058164e-01
7.2134752e-01 1.0400000e+00 1.8695629e-13 1.0285126e-01
7.2134752e-01 1.0600000e+00 2.0770056e-13 1.0513677e-01
7.2134752e-01 1.0800000e+00 2.7717194e-13 1.0743837e-01
7.2134752e-01 1.1000000e+00 5.7457142e-12 1.0975623e-01
7.2134752e-01 1.1200000e+00 0.0000000e+00 1.1209054e-01
7.2134752e-01 1.1400000e+00 2.3777066e-12 1.1444146e-01
7.2134752e-01 1.1600000e+00 3.2593072e-12 1.1680916e-01
7.2134752e-01 1.1800000e+00 5.8123040e-11 1.1919380e-01
7.2134752e-01 1.2000000e+00 1.1282440e-11 1.2159552e-01
7.2134752e-01 1.2200000e+00 0.0000000e+00 1.2401449e-01
7.2134752e-01 1.2400000e+00 0.0000000e+00 1.2645084e-01
7.2856100e-01 0.0000000e+00 0.0000000e+00 0.0000000e+00
7.2856100e-01 2.0000000e-02 6.8477845e-13 1.8347580e-03
7.2856100e-01 4.0000000e-02 7.0953336e-12 3.6698896e-03
7.2856100e-01 6.0000000e-02 1.0937371e-11 5.5057681e-03
7.2856100e-01 8.0000000e-02 1.3012111e-11 7.3427667e-03
7.2856100e-01 1.0000000e-01 3.5058145e-13 9.1812576e-03
7.2856100e-01 1.2000000e-01 1.2367994e-13 1.1021613e-02
7.2856100e-01 1.4000000e-01 2.4346187e-12 1.2864202e-02
7.2856100e-01 1.6000000e-01 1.2126679e-12 1.4709397e-02
7.2856100e-01 1.8000000e-01 3.0084564e-12 1.6557563e-02
7.2856100e-01 2.0000000e-01 1.0939827e-13 1.8409069e-02
7.2856100e-01 2.2000000e-01 3.2137363e-12 2.0264279e-02
7.2856100e-01 2.4000000e-01 3.8311445e-11 2.2123557e-02
7.2856100e-01 2.6000000e-01 1.9098926e-12 2.3987263e-02
7.2856100e-01 2.8000000e-01 5.3054466e-13 2.5855757e-02
7.2856100e-01 3.0000000e-01 7.5283740e-12 2.7729394e-02
7.2856100e-01 3.2000000e-01 6.4906802e-13 2.9608529e-02
7.2856100e-01 3.4000000e-01 1.1104160e-12 3.1493513e-02
7.2856100e-01 3.6000000e-01 2.6398202e-12 3.3384694e-02
7.2856100e-01 3.8000000e-01 3.4076804e-12 3.5282417e-02
7.2856100e-01 4.0000000e-01 8.2190367e-13 3.7187026e-02
7.2856100e-01 4.2000000e-01 3.1358894e-12 3.9098857e-02
7.2856100e-01 4.4000000e-01 9.6082595e-12 4.1018247e-02
7.2856100e-01 4.6000000e-01 6.0714962e-12 4.2945528e-02
7.2856100e-01 4.8000000e-01 1.2969295e-13 4.4881027e-02
7.2856100e-01 5.0000000e-01 1.9883400e-11 4.6825069e-02
7.2856100e-01 5.2000000e-01 1.5880094e-10 4.8777973e-02
7.2856100e-01 5.4000000e-01 8.2211404e-12 5.0740057e-02
7.2856100e-01 5.6000000e-01 1.2861024e-15 5.2711632e-02
7.2856100e-01 5.8000000e-01 0.0000000e+00 5.4693005e-02
7.2856100e-01 6.0000000e-01 2.4260276e-13 5.6684481e-02
7.2856100e-01 6.2000000e-01 3.1020458e-13 5.8686357e-02
7.2856100e-01 6.4000000e-01 0.0000000e+00 6.0698929e-02
7.2856100e-01 6.6000000e-01 1.4348779e-13 6.2722486e-02
7.2856100e-01 6.8000000e-01 1.0149962e-12 6.4757313e-02
7.2856100e-01 7.0000000e-01 2.6271908e-11 6.6803690e-02
7.2856100e-01 7.2000000e-01 2.3283383e-12 6.8861893e-02
7.2856100e-01 7.4000000e-01 5.7390914e-13 7.0932193e-02
7.2856100e-01 7.6000000e-01 0.0000000e+00 7.3014855e-02
7.2856100e-01 7.8000000e-01 1.4795481e-12 7.5110140e-02
7.2856100e-01 8.0000000e-01 6.5772550e-12 7.7218305e-02
7.2856100e-01 8.2000000e-01 1.4913296e-13 7.9339598e-02
7.2856100e-01 8.4000000e-01 1.2213822e-12 8.1474267e-02
7.2856100e-01 8.6000000e-01 1.0112377e-12 8.3622552e-02
7.2856100e-01 8.8000000e-01 4.6589639e-12 8.5784688e-02
7.2856100e-01 9.0000000e-01 8.5866278e-13 8.7960906e-02
7.2856100e-01 9.2000000e-01 1.4579110e-12 9.0151432e-02
7.2856100e-01 9.4000000e-01 3.5195029e-11 9.2356485e-02
7.2856100e-01 9.6000000e-01 7.0565769e-13 9.4576280e-02
7.2856100e-01 9.8000000e-01 1.6339711e-14 9.6811028e-02
7.2856100e-01 1.0000000e+00 3.9185891e-14 9.9060934e-02
7.2856100e-01 1.0200000e+00 3.1138208e-13 1.0132620e-01
7.2856100e-01 1.0400000e+00 7.5498613e-14 1.0360701e-01
7.2856100e-01 1.0600000e+00 1.6468602e-13 1.0590357e-01
7.2856100e-01 1.0800000e+00 1.3570178e-15 1.0821605e-01
7.2856100e-01 1.1000000e+00 2.2501636e-15 1.1054464e-01
7.2856100e-01 1.1200000e+00 2.2624434e-15 1.1288951e-01
7.2856100e-01 1.1400000e+00 2.2677432e-11 1.1525084e-01
7.2856100e-01 1.1600000e+00 0.0000000e+00 1.1762878e-01
7.2856100e-01 1.1800000e+00 0.0000000e+00 1.2002349e-01
7.2856100e-01 1.2000000e+00 7.3458912e-13 1.2243514e-01
7.2856100e-01 1.2200000e+00 9.7925502e-12 1.2486387e-01
7.2856100e-01 1.2400000e+00 1.9191623e-12 1.2730983e-01
7.3577447e-01 0.0000000e+00 0.0000000e+00 0.0000000e+00
7.3577447e-01 2.0000000e-02 0.0000000e+00 1.8512411e-03
7.3577447e-01 4.0000000e-02 0.0000000e+00 3.7028508e-03
7.3577447e-01 6.0000000e-02 3.7036278e-12 5.5551975e-03
7.3577447e-01 8.0000000e-02 0.0000000e+00 7.4086491e-03
7.3577447e-01 1.0000000e-01 1.8508765e-10 9.2635733e-03
7.3577447e-01 1.2000000e-01 2.4726449e-11 1.1120337e-02
7.3577447e-01 1.4000000e-01 6.2435738e-11 1.2979305e-02
7.3577447e-01 1.6000000e-01 2.4369703e-12 1.4840843e-02
7.3577447e-01 1.8000000e-01 1.1050966e-12 1.6705314e-02
7.3577447e-01 2.0000000e-01 3.1970162e-12 1.8573080e-02
7.3577447e-01 2.2000000e-01 3.3153310e-13 2.0444501e-02
7.3577447e-01 2.4000000e-01 8.5115168e-11 2.2319935e-02
7.3577447e-01 2.6000000e-01 1.1027531e-12 2.4199740e-02
7.3577447e-01 2.8000000e-01 3.0739550e-12 2.6084270e-02
7.3577447e-01 3.0000000e-01 7.1190707e-13 2.7973875e-02
7.3577447e-01 3.2000000e-01 3.7903007e-11 2.9868907e-02
7.3577447e-01 3.4000000e-01 2.4291826e-12 3.1769712e-02
7.3577447e-01 3.6000000e-01 2.3510128e-11 3.3676633e-02
7.3577447e-01 3.8000000e-01 6.3833878e-12 3.5590012e-02
7.3577447e-01 4.0000000e-01 5.5890836e-12 3.7510187e-02
7.3577447e-01 4.2000000e-01 1.3720396e-12 3.9437494e-02
7.3577447e-01 4.4000000e-01 4.9669777e-13 4.1372262e-02
7.3577447e-01 4.6000000e-01 5.2087822e-11 4.3314821e-02
7.3577447e-01 4.8000000e-01 1.0356501e-12 4.5265494e-02
7.3577447e-01 5.0000000e-01 0.0000000e+00 4.7224603e-02
7.3577447e-01 5.2000000e-01 2.5985076e-11 4.9192464e-02
7.3577447e-01 5.4000000e-01 5.8332661e-13 5.1169390e-02
7.3577447e-01 5.6000000e-01 2.3002734e-12 5.3155690e-02
7.3577447e-01 5.8000000e-01 3.6883809e-12 5.5151668e-02
7.3577447e-01 6.0000000e-01 3.5794265e-13 5.7157625e-02
7.3577447e-01 6.2000000e-01 5.3925412e-12 5.9173856e-02
7.3577447e-01 6.4000000e-01 1.1952917e-12 6.1200654e-02
7.3577447e-01 6.6000000e-01 7.3094552e-13 6.3238306e-02
7.3577447e-01 6.8000000e-01 2.6197605e-13 6.5287094e-02
7.3577447e-01 7.0000000e-01 2.0778719e-12 6.7347296e-02
7.3577447e-01 7.2000000e-01 1.7301036e-12 6.9419185e-02
7.3577447e-01 7.4000000e-01 9.7211602e-13 7.1503030e-02
7.3577447e-01 7.6000000e-01 3.5747987e-11 7.3599095e-02
7.3577447e-01 7.8000000e-01 7.1785885e-13 7.5707639e-02
7.3577447e-01 8.0000000e-01 2.5608927e-13 7.7828915e-02
7.3577447e-01 8.2000000e-01 0.0000000e+00 7.9963172e-02
7.3577447e-01 8.4000000e-01 3.5661575e-12 8.2110656e-02
7.3577447e-01 8.6000000e-01 4.7076837e-11 8.4271605e-02
7.3577447e-01 8.8000000e-01 4.2930408e-11 8.6446253e-02
7.3577447e-01 9.0000000e-01 3.7131959e-14 8.8634829e-02
7.3577447e-01 9.2000000e-01 2.8077584e-12 9.0837559e-02
7.3577447e-01 9.4000000e-01 2.8902203e-11 9.3054661e-02
7.3577447e-01 9.6000000e-01 0.0000000e+00 9.5286350e-02
7.3577447e-01 9.8000000e-01 1.3402327e-11 9.7532834e-02
7.3577447e-01 1.0000000e+00 0.0000000e+00 9.9794319e-02
7.3577447e-01 1.0200000e+00 2.1466025e-12 1.0207100e-01
7.3577447e-01 1.0400000e+00 6.7307393e-12 1.0436308e-01
7.3577447e-01 1.0600000e+00 3.1305118e-16 1.0667074e-01
7.3577447e-01 1.0800000e+00 5.7240855e-13 1.0899417e-01
7.3577447e-01 1.1000000e+00 2.0736955e-12 1.1133355e-01
7.3577447e-01 1.1200000e+00 1.4221545e-12 1.1368905e-01
7.3577447e-01 1.1400000e+00 1.1666274e-12 1.1606084e-01
7.3577447e-01 1.1600000e+00 8.7826100e-12 1.1844909e-01
7.3577447e-01 1.1800000e+00 2.3106075e-14 1.2085396e-01
7.3577447e-01 1.2000000e+00 2.9633842e-12 1.2327560e-01
7.3577447e-01 1.2200000e+00 6.5642872e-13 1.2571416e-01
7.3577447e-01 1.2400000e+00 0.0000000e+00 1.2816980e-01
+7.2134752e-03 +1.0000000e+00 +9.8699087e-01 +1.2984260e-03
+7.2134752e-03 +1.0100000e+00 +8.9452285e-01 +1.0000003e-02
+7.2134752e-03 +1.0200000e+00 +7.7470716e-01 +2.0000000e-02
+7.2134752e-03 +1.0300000e+00 +6.3259085e-01 +3.0000000e-02
+7.2134752e-03 +1.0400000e+00 +4.4740495e-01 +4.0000000e-02
+7.2134752e-03 +1.0500000e+00 +1.3083797e-02 +5.0000000e-02
+7.2134752e-03 +1.0600000e+00 +2.9348069e-12 +5.0920619e-02
+7.2134752e-03 +1.0700000e+00 +5.7440290e-12 +5.1840952e-02
+7.2134752e-03 +1.0800000e+00 +2.5317399e-13 +5.2768760e-02
+7.2134752e-03 +1.0900000e+00 +7.7667971e-13 +5.3704027e-02
+7.2134752e-03 +1.1000000e+00 +1.4706645e-14 +5.4646732e-02
+7.2134752e-03 +1.1100000e+00 +2.4510508e-12 +5.5596859e-02
+7.2134752e-03 +1.1200000e+00 +7.0795071e-13 +5.6554388e-02
+7.2134752e-03 +1.1300000e+00 +3.9778142e-14 +5.7519302e-02
+7.2134752e-03 +1.1400000e+00 +2.8219502e-11 +5.8491582e-02
+7.2134752e-03 +1.1500000e+00 +7.5891980e-12 +5.9471211e-02
+7.2134752e-03 +1.1600000e+00 +7.6364283e-12 +6.0458171e-02
+7.2134752e-03 +1.1700000e+00 +9.8756159e-12 +6.1452444e-02
+7.2134752e-03 +1.1800000e+00 +0.0000000e+00 +6.2454011e-02
+7.2134752e-03 +1.1900000e+00 +6.5557422e-12 +6.3462856e-02
+7.2134752e-03 +1.2000000e+00 +2.5555043e-15 +6.4478961e-02
+7.2134752e-03 +1.2100000e+00 +3.0192546e-14 +6.5502308e-02
+7.2134752e-03 +1.2200000e+00 +1.3787467e-11 +6.6532879e-02
+7.2134752e-03 +1.2300000e+00 +4.0510785e-13 +6.7570658e-02
+7.2134752e-03 +1.2400000e+00 +2.5677019e-12 +6.8615627e-02
+7.2134752e-03 +1.2500000e+00 +7.5056036e-14 +6.9667768e-02
+7.2134752e-03 +1.2600000e+00 +2.4233805e-14 +7.0727065e-02
+7.2134752e-03 +1.2700000e+00 +5.4993144e-15 +7.1793500e-02
+7.2134752e-03 +1.2800000e+00 +0.0000000e+00 +7.2867056e-02
+7.2134752e-03 +1.2900000e+00 +2.4589353e-13 +7.3947717e-02
+7.2134752e-03 +1.3000000e+00 +3.5912224e-16 +7.5035465e-02
+1.4426950e-02 +1.0000000e+00 +9.7396488e-01 +2.5935289e-03
+1.4426950e-02 +1.0100000e+00 +8.9469950e-01 +1.0009760e-02
+1.4426950e-02 +1.0200000e+00 +7.7503851e-01 +2.0000002e-02
+1.4426950e-02 +1.0300000e+00 +6.3299664e-01 +3.0000000e-02
+1.4426950e-02 +1.0400000e+00 +4.4797851e-01 +4.0000000e-02
+1.4426950e-02 +1.0500000e+00 +2.6167593e-02 +5.0000000e-02
+1.4426950e-02 +1.0600000e+00 +5.1652243e-13 +5.0943943e-02
+1.4426950e-02 +1.0700000e+00 +1.3136965e-12 +5.1864257e-02
+1.4426950e-02 +1.0800000e+00 +1.4556600e-13 +5.2792046e-02
+1.4426950e-02 +1.0900000e+00 +5.0643344e-11 +5.3727293e-02
+1.4426950e-02 +1.1000000e+00 +1.1885845e-15 +5.4669980e-02
+1.4426950e-02 +1.1100000e+00 +2.3561187e-14 +5.5620087e-02
+1.4426950e-02 +1.1200000e+00 +2.2179702e-12 +5.6577597e-02
+1.4426950e-02 +1.1300000e+00 +9.3754482e-14 +5.7542492e-02
+1.4426950e-02 +1.1400000e+00 +6.4904231e-15 +5.8514754e-02
+1.4426950e-02 +1.1500000e+00 +6.4282523e-13 +5.9494364e-02
+1.4426950e-02 +1.1600000e+00 +1.1495653e-14 +6.0481305e-02
+1.4426950e-02 +1.1700000e+00 +1.1483645e-12 +6.1475559e-02
+1.4426950e-02 +1.1800000e+00 +9.1995750e-13 +6.2477108e-02
+1.4426950e-02 +1.1900000e+00 +1.2311577e-14 +6.3485934e-02
+1.4426950e-02 +1.2000000e+00 +5.0693834e-13 +6.4502020e-02
+1.4426950e-02 +1.2100000e+00 +2.8780233e-13 +6.5525349e-02
+1.4426950e-02 +1.2200000e+00 +5.2409833e-12 +6.6555902e-02
+1.4426950e-02 +1.2300000e+00 +1.0007407e-13 +6.7593662e-02
+1.4426950e-02 +1.2400000e+00 +5.2921485e-13 +6.8638612e-02
+1.4426950e-02 +1.2500000e+00 +1.4461908e-12 +6.9690735e-02
+1.4426950e-02 +1.2600000e+00 +1.7087167e-12 +7.0750014e-02
+1.4426950e-02 +1.2700000e+00 +1.6772980e-13 +7.1816430e-02
+1.4426950e-02 +1.2800000e+00 +8.9384473e-12 +7.2889969e-02
+1.4426950e-02 +1.2900000e+00 +0.0000000e+00 +7.3970611e-02
+1.4426950e-02 +1.3000000e+00 +7.9234243e-13 +7.5058341e-02
+2.1640426e-02 +1.0000000e+00 +9.6092182e-01 +3.8852755e-03
+2.1640426e-02 +1.0100000e+00 +8.9349557e-01 +1.0158289e-02
+2.1640426e-02 +1.0200000e+00 +7.7558157e-01 +2.0000678e-02
+2.1640426e-02 +1.0300000e+00 +6.3367235e-01 +3.0000001e-02
+2.1640426e-02 +1.0400000e+00 +4.4893281e-01 +4.0000000e-02
+2.1640426e-02 +1.0500000e+00 +3.9251390e-02 +5.0000000e-02
+2.1640426e-02 +1.0600000e+00 +3.3966276e-12 +5.0982817e-02
+2.1640426e-02 +1.0700000e+00 +6.9232841e-14 +5.1903099e-02
+2.1640426e-02 +1.0800000e+00 +1.6023975e-13 +5.2830856e-02
+2.1640426e-02 +1.0900000e+00 +9.3836885e-12 +5.3766071e-02
+2.1640426e-02 +1.1000000e+00 +4.7505491e-13 +5.4708726e-02
+2.1640426e-02 +1.1100000e+00 +0.0000000e+00 +5.5658802e-02
+2.1640426e-02 +1.1200000e+00 +7.9284236e-14 +5.6616280e-02
+2.1640426e-02 +1.1300000e+00 +2.3052080e-13 +5.7581144e-02
+2.1640426e-02 +1.1400000e+00 +4.4266649e-12 +5.8553374e-02
+2.1640426e-02 +1.1500000e+00 +0.0000000e+00 +5.9532953e-02
+2.1640426e-02 +1.1600000e+00 +5.0120847e-15 +6.0519862e-02
+2.1640426e-02 +1.1700000e+00 +9.4122609e-14 +6.1514085e-02
+2.1640426e-02 +1.1800000e+00 +0.0000000e+00 +6.2515603e-02
+2.1640426e-02 +1.1900000e+00 +2.1682679e-12 +6.3524398e-02
+2.1640426e-02 +1.2000000e+00 +3.5265522e-12 +6.4540453e-02
+2.1640426e-02 +1.2100000e+00 +3.8866945e-13 +6.5563750e-02
+2.1640426e-02 +1.2200000e+00 +1.4383334e-13 +6.6594272e-02
+2.1640426e-02 +1.2300000e+00 +0.0000000e+00 +6.7632002e-02
+2.1640426e-02 +1.2400000e+00 +4.2990112e-13 +6.8676921e-02
+2.1640426e-02 +1.2500000e+00 +1.5589854e-14 +6.9729014e-02
+2.1640426e-02 +1.2600000e+00 +1.6013389e-11 +7.0788262e-02
+2.1640426e-02 +1.2700000e+00 +3.6154599e-12 +7.1854648e-02
+2.1640426e-02 +1.2800000e+00 +0.0000000e+00 +7.2928155e-02
+2.1640426e-02 +1.2900000e+00 +6.0105352e-13 +7.4008767e-02
+2.1640426e-02 +1.3000000e+00 +2.6613339e-11 +7.5096467e-02
+2.8853901e-02 +1.0000000e+00 +9.4786149e-01 +5.1736321e-03
+2.8853901e-02 +1.0100000e+00 +8.8890682e-01 +1.0620507e-02
+2.8853901e-02 +1.0200000e+00 +7.7619951e-01 +2.0012353e-02
+2.8853901e-02 +1.0300000e+00 +6.3461569e-01 +3.0000091e-02
+2.8853901e-02 +1.0400000e+00 +4.5026544e-01 +4.0000000e-02
+2.8853901e-02 +1.0500000e+00 +5.2335187e-02 +5.0000000e-02
+2.8853901e-02 +1.0600000e+00 +1.1508512e-12 +5.1037241e-02
+2.8853901e-02 +1.0700000e+00 +1.4135530e-12 +5.1957477e-02
+2.8853901e-02 +1.0800000e+00 +3.9748791e-13 +5.2885190e-02
+2.8853901e-02 +1.0900000e+00 +1.1765378e-11 +5.3820361e-02
+2.8853901e-02 +1.1000000e+00 +2.6169217e-12 +5.4762971e-02
+2.8853901e-02 +1.1100000e+00 +1.0895974e-13 +5.5713002e-02
+2.8853901e-02 +1.1200000e+00 +0.0000000e+00 +5.6670437e-02
+2.8853901e-02 +1.1300000e+00 +3.3291898e-13 +5.7635256e-02
+2.8853901e-02 +1.1400000e+00 +0.0000000e+00 +5.8607442e-02
+2.8853901e-02 +1.1500000e+00 +0.0000000e+00 +5.9586977e-02
+2.8853901e-02 +1.1600000e+00 +1.0549831e-12 +6.0573842e-02
+2.8853901e-02 +1.1700000e+00 +2.0495487e-12 +6.1568021e-02
+2.8853901e-02 +1.1800000e+00 +7.4761600e-13 +6.2569495e-02
+2.8853901e-02 +1.1900000e+00 +0.0000000e+00 +6.3578247e-02
+2.8853901e-02 +1.2000000e+00 +1.6452546e-12 +6.4594258e-02
+2.8853901e-02 +1.2100000e+00 +1.9791590e-14 +6.5617512e-02
+2.8853901e-02 +1.2200000e+00 +4.6414842e-12 +6.6647991e-02
+2.8853901e-02 +1.2300000e+00 +0.0000000e+00 +6.7685678e-02
+2.8853901e-02 +1.2400000e+00 +4.2028849e-11 +6.8730554e-02
+2.8853901e-02 +1.2500000e+00 +1.2264332e-10 +6.9782604e-02
+2.8853901e-02 +1.2600000e+00 +3.5638328e-12 +7.0841809e-02
+2.8853901e-02 +1.2700000e+00 +5.9694350e-13 +7.1908152e-02
+2.8853901e-02 +1.2800000e+00 +1.9726766e-12 +7.2981617e-02
+2.8853901e-02 +1.2900000e+00 +3.1757767e-15 +7.4062187e-02
+2.8853901e-02 +1.3000000e+00 +1.2342267e-15 +7.5149844e-02
+3.6067376e-02 +1.0000000e+00 +9.3478367e-01 +6.4585643e-03
+3.6067376e-02 +1.0100000e+00 +8.8122563e-01 +1.1364962e-02
+3.6067376e-02 +1.0200000e+00 +7.7638650e-01 +2.0073279e-02
+3.6067376e-02 +1.0300000e+00 +6.3580559e-01 +3.0001485e-02
+3.6067376e-02 +1.0400000e+00 +4.5197284e-01 +4.0000009e-02
+3.6067376e-02 +1.0500000e+00 +6.5418984e-02 +5.0000000e-02
+3.6067376e-02 +1.0600000e+00 +4.2637458e-11 +5.1107215e-02
+3.6067376e-02 +1.0700000e+00 +1.3699932e-13 +5.2027394e-02
+3.6067376e-02 +1.0800000e+00 +7.4388930e-11 +5.2955049e-02
+3.6067376e-02 +1.0900000e+00 +2.6911011e-10 +5.3890162e-02
+3.6067376e-02 +1.1000000e+00 +6.8261056e-11 +5.4832715e-02
+3.6067376e-02 +1.1100000e+00 +0.0000000e+00 +5.5782689e-02
+3.6067376e-02 +1.1200000e+00 +1.1224035e-13 +5.6740066e-02
+3.6067376e-02 +1.1300000e+00 +5.9845194e-15 +5.7704829e-02
+3.6067376e-02 +1.1400000e+00 +1.5609211e-11 +5.8676958e-02
+3.6067376e-02 +1.1500000e+00 +4.3123853e-13 +5.9656436e-02
+3.6067376e-02 +1.1600000e+00 +0.0000000e+00 +6.0643246e-02
+3.6067376e-02 +1.1700000e+00 +5.8823845e-13 +6.1637368e-02
+3.6067376e-02 +1.1800000e+00 +2.2221122e-13 +6.2638786e-02
+3.6067376e-02 +1.1900000e+00 +8.8522551e-13 +6.3647482e-02
+3.6067376e-02 +1.2000000e+00 +4.3604780e-11 +6.4663438e-02
+3.6067376e-02 +1.2100000e+00 +2.1412577e-13 +6.5686636e-02
+3.6067376e-02 +1.2200000e+00 +8.9002486e-13 +6.6717059e-02
+3.6067376e-02 +1.2300000e+00 +5.5702300e-13 +6.7754690e-02
+3.6067376e-02 +1.2400000e+00 +3.8820375e-13 +6.8799511e-02
+3.6067376e-02 +1.2500000e+00 +3.9707593e-12 +6.9851506e-02
+3.6067376e-02 +1.2600000e+00 +2.6113124e-12 +7.0910656e-02
+3.6067376e-02 +1.2700000e+00 +3.7170106e-11 +7.1976944e-02
+3.6067376e-02 +1.2800000e+00 +4.6674511e-12 +7.3050355e-02
+3.6067376e-02 +1.2900000e+00 +6.7989718e-14 +7.4130869e-02
+3.6067376e-02 +1.3000000e+00 +4.4237420e-14 +7.5218472e-02
+4.3280851e-02 +1.0000000e+00 +9.2168815e-01 +7.7400372e-03
+4.3280851e-02 +1.0100000e+00 +8.7158188e-01 +1.2286260e-02
+4.3280851e-02 +1.0200000e+00 +7.7536884e-01 +2.0241816e-02
+4.3280851e-02 +1.0300000e+00 +6.3714737e-01 +3.0009894e-02
+4.3280851e-02 +1.0400000e+00 +4.5404806e-01 +4.0000144e-02
+4.3280851e-02 +1.0500000e+00 +7.8502777e-02 +5.0000000e-02
+4.3280851e-02 +1.0600000e+00 +2.0619911e-11 +5.1192739e-02
+4.3280851e-02 +1.0700000e+00 +4.0172874e-12 +5.2112847e-02
+4.3280851e-02 +1.0800000e+00 +0.0000000e+00 +5.3040432e-02
+4.3280851e-02 +1.0900000e+00 +1.6430065e-11 +5.3975475e-02
+4.3280851e-02 +1.1000000e+00 +2.0546200e-14 +5.4917958e-02
+4.3280851e-02 +1.1100000e+00 +3.5078101e-12 +5.5867862e-02
+4.3280851e-02 +1.1200000e+00 +4.3627560e-12 +5.6825170e-02
+4.3280851e-02 +1.1300000e+00 +5.3646752e-13 +5.7789863e-02
+4.3280851e-02 +1.1400000e+00 +7.4293604e-14 +5.8761923e-02
+4.3280851e-02 +1.1500000e+00 +1.1981437e-11 +5.9741332e-02
+4.3280851e-02 +1.1600000e+00 +1.0692864e-12 +6.0728073e-02
+4.3280851e-02 +1.1700000e+00 +3.8545185e-13 +6.1722127e-02
+4.3280851e-02 +1.1800000e+00 +2.3642819e-14 +6.2723476e-02
+4.3280851e-02 +1.1900000e+00 +8.4518368e-14 +6.3732103e-02
+4.3280851e-02 +1.2000000e+00 +3.1276790e-11 +6.4747991e-02
+4.3280851e-02 +1.2100000e+00 +0.0000000e+00 +6.5771121e-02
+4.3280851e-02 +1.2200000e+00 +8.0238158e-14 +6.6801476e-02
+4.3280851e-02 +1.2300000e+00 +1.6451306e-13 +6.7839039e-02
+4.3280851e-02 +1.2400000e+00 +2.0859138e-12 +6.8883793e-02
+4.3280851e-02 +1.2500000e+00 +7.5890508e-11 +6.9935720e-02
+4.3280851e-02 +1.2600000e+00 +4.7800648e-11 +7.0994802e-02
+4.3280851e-02 +1.2700000e+00 +3.7525946e-13 +7.2061024e-02
+4.3280851e-02 +1.2800000e+00 +1.8845730e-12 +7.3134367e-02
+4.3280851e-02 +1.2900000e+00 +2.8368204e-13 +7.4214815e-02
+4.3280851e-02 +1.3000000e+00 +3.6292122e-11 +7.5302351e-02
+5.0494326e-02 +1.0000000e+00 +9.0857470e-01 +9.0180152e-03
+5.0494326e-02 +1.0100000e+00 +8.6077023e-01 +1.3310598e-02
+5.0494326e-02 +1.0200000e+00 +7.7255651e-01 +2.0561625e-02
+5.0494326e-02 +1.0300000e+00 +6.3841325e-01 +3.0039215e-02
+5.0494326e-02 +1.0400000e+00 +4.5647068e-01 +4.0001068e-02
+5.0494326e-02 +1.0500000e+00 +9.1586482e-02 +5.0000001e-02
+5.0494326e-02 +1.0600000e+00 +3.9639575e-11 +5.1293814e-02
+5.0494326e-02 +1.0700000e+00 +6.4093643e-11 +5.2213839e-02
+5.0494326e-02 +1.0800000e+00 +6.2608326e-12 +5.3141340e-02
+5.0494326e-02 +1.0900000e+00 +5.6887420e-12 +5.4076301e-02
+5.0494326e-02 +1.1000000e+00 +1.8902342e-12 +5.5018701e-02
+5.0494326e-02 +1.1100000e+00 +1.2012746e-12 +5.5968523e-02
+5.0494326e-02 +1.1200000e+00 +3.2545821e-13 +5.6925748e-02
+5.0494326e-02 +1.1300000e+00 +1.5927996e-13 +5.7890359e-02
+5.0494326e-02 +1.1400000e+00 +0.0000000e+00 +5.8862337e-02
+5.0494326e-02 +1.1500000e+00 +0.0000000e+00 +5.9841665e-02
+5.0494326e-02 +1.1600000e+00 +0.0000000e+00 +6.0828324e-02
+5.0494326e-02 +1.1700000e+00 +1.2315477e-12 +6.1822296e-02
+5.0494326e-02 +1.1800000e+00 +2.4440065e-10 +6.2823564e-02
+5.0494326e-02 +1.1900000e+00 +5.4702375e-13 +6.3832111e-02
+5.0494326e-02 +1.2000000e+00 +0.0000000e+00 +6.4847918e-02
+5.0494326e-02 +1.2100000e+00 +4.9274653e-12 +6.5870967e-02
+5.0494326e-02 +1.2200000e+00 +9.5596847e-12 +6.6901242e-02
+5.0494326e-02 +1.2300000e+00 +4.6059607e-13 +6.7938725e-02
+5.0494326e-02 +1.2400000e+00 +8.2508432e-12 +6.8983399e-02
+5.0494326e-02 +1.2500000e+00 +0.0000000e+00 +7.0035246e-02
+5.0494326e-02 +1.2600000e+00 +5.0867404e-16 +7.1094249e-02
+5.0494326e-02 +1.2700000e+00 +1.6739472e-12 +7.2160391e-02
+5.0494326e-02 +1.2800000e+00 +3.3720112e-14 +7.3233656e-02
+5.0494326e-02 +1.2900000e+00 +7.2954983e-11 +7.4314025e-02
+5.0494326e-02 +1.3000000e+00 +1.9656802e-11 +7.5401482e-02
+5.7707802e-02 +1.0000000e+00 +8.9544311e-01 +1.0292462e-02
+5.7707802e-02 +1.0100000e+00 +8.4923918e-01 +1.4396266e-02
+5.7707802e-02 +1.0200000e+00 +7.6780275e-01 +2.1041573e-02
+5.7707802e-02 +1.0300000e+00 +6.3924612e-01 +3.0111355e-02
+5.7707802e-02 +1.0400000e+00 +4.5918599e-01 +4.0004912e-02
+5.7707802e-02 +1.0500000e+00 +1.0466924e-01 +5.0000011e-02
+5.7707802e-02 +1.0600000e+00 +7.9133408e-12 +5.1410439e-02
+5.7707802e-02 +1.0700000e+00 +1.5700138e-13 +5.2330368e-02
+5.7707802e-02 +1.0800000e+00 +6.1969934e-13 +5.3257774e-02
+5.7707802e-02 +1.0900000e+00 +8.2753086e-12 +5.4192639e-02
+5.7707802e-02 +1.1000000e+00 +0.0000000e+00 +5.5134944e-02
+5.7707802e-02 +1.1100000e+00 +2.3705242e-14 +5.6084670e-02
+5.7707802e-02 +1.1200000e+00 +1.0480838e-13 +5.7041801e-02
+5.7707802e-02 +1.1300000e+00 +2.7397157e-10 +5.8006317e-02
+5.7707802e-02 +1.1400000e+00 +2.2316474e-14 +5.8978201e-02
+5.7707802e-02 +1.1500000e+00 +3.2867321e-13 +5.9957434e-02
+5.7707802e-02 +1.1600000e+00 +5.2985880e-13 +6.0943999e-02
+5.7707802e-02 +1.1700000e+00 +7.5495527e-12 +6.1937878e-02
+5.7707802e-02 +1.1800000e+00 +6.7166196e-12 +6.2939052e-02
+5.7707802e-02 +1.1900000e+00 +7.4614141e-13 +6.3947505e-02
+5.7707802e-02 +1.2000000e+00 +1.5149469e-15 +6.4963219e-02
+5.7707802e-02 +1.2100000e+00 +1.2457658e-13 +6.5986176e-02
+5.7707802e-02 +1.2200000e+00 +1.7946081e-10 +6.7016358e-02
+5.7707802e-02 +1.2300000e+00 +4.0866975e-13 +6.8053749e-02
+5.7707802e-02 +1.2400000e+00 +1.7690816e-12 +6.9098330e-02
+5.7707802e-02 +1.2500000e+00 +2.7022735e-13 +7.0150085e-02
+5.7707802e-02 +1.2600000e+00 +5.4712983e-11 +7.1208997e-02
+5.7707802e-02 +1.2700000e+00 +3.3013534e-13 +7.2275047e-02
+5.7707802e-02 +1.2800000e+00 +0.0000000e+00 +7.3348220e-02
+5.7707802e-02 +1.2900000e+00 +1.2822521e-15 +7.4428498e-02
+5.7707802e-02 +1.3000000e+00 +1.3728073e-13 +7.5515864e-02
+6.4921277e-02 +1.0000000e+00 +8.8229313e-01 +1.1563341e-02
+6.4921277e-02 +1.0100000e+00 +8.3723997e-01 +1.5519842e-02
+6.4921277e-02 +1.0200000e+00 +7.6130001e-01 +2.1663964e-02
+6.4921277e-02 +1.0300000e+00 +6.3924136e-01 +3.0251138e-02
+6.4921277e-02 +1.0400000e+00 +4.6208110e-01 +4.0016368e-02
+6.4921277e-02 +1.0500000e+00 +1.1774640e-01 +5.0000084e-02
+6.4921277e-02 +1.0600000e+00 +3.1792545e-13 +5.1542617e-02
+6.4921277e-02 +1.0700000e+00 +0.0000000e+00 +5.2462437e-02
+6.4921277e-02 +1.0800000e+00 +4.1959382e-12 +5.3389734e-02
+6.4921277e-02 +1.0900000e+00 +1.7758800e-12 +5.4324490e-02
+6.4921277e-02 +1.1000000e+00 +2.6921213e-13 +5.5266687e-02
+6.4921277e-02 +1.1100000e+00 +8.0437628e-14 +5.6216306e-02
+6.4921277e-02 +1.1200000e+00 +0.0000000e+00 +5.7173329e-02
+6.4921277e-02 +1.1300000e+00 +5.3971600e-12 +5.8137738e-02
+6.4921277e-02 +1.1400000e+00 +2.1551117e-13 +5.9109514e-02
+6.4921277e-02 +1.1500000e+00 +4.2542164e-14 +6.0088641e-02
+6.4921277e-02 +1.1600000e+00 +2.0288016e-13 +6.1075099e-02
+6.4921277e-02 +1.1700000e+00 +6.3369971e-15 +6.2068871e-02
+6.4921277e-02 +1.1800000e+00 +2.8256369e-14 +6.3069940e-02
+6.4921277e-02 +1.1900000e+00 +4.0161676e-12 +6.4078287e-02
+6.4921277e-02 +1.2000000e+00 +2.6150314e-12 +6.5093896e-02
+6.4921277e-02 +1.2100000e+00 +9.5416503e-13 +6.6116747e-02
+6.4921277e-02 +1.2200000e+00 +4.8027898e-16 +6.7146824e-02
+6.4921277e-02 +1.2300000e+00 +8.4209838e-13 +6.8184110e-02
+6.4921277e-02 +1.2400000e+00 +1.4821549e-12 +6.9228587e-02
+6.4921277e-02 +1.2500000e+00 +2.7487106e-13 +7.0280238e-02
+6.4921277e-02 +1.2600000e+00 +2.2535969e-15 +7.1339045e-02
+6.4921277e-02 +1.2700000e+00 +5.6623472e-16 +7.2404992e-02
+6.4921277e-02 +1.2800000e+00 +1.3343281e-15 +7.3478062e-02
+6.4921277e-02 +1.2900000e+00 +6.1491492e-13 +7.4558236e-02
+6.4921277e-02 +1.3000000e+00 +1.5142972e-11 +7.5645499e-02
+7.2134752e-02 +1.0000000e+00 +8.6912455e-01 +1.2830614e-02
+7.2134752e-02 +1.0100000e+00 +8.2491922e-01 +1.6667609e-02
+7.2134752e-02 +1.0200000e+00 +7.5336674e-01 +2.2401449e-02
+7.2134752e-02 +1.0300000e+00 +6.3805909e-01 +3.0479165e-02
+7.2134752e-02 +1.0400000e+00 +4.6497175e-01 +4.0043360e-02
+7.2134752e-02 +1.0500000e+00 +1.3080173e-01 +5.0000433e-02
+7.2134752e-02 +1.0600000e+00 +1.2451189e-11 +5.1690346e-02
+7.2134752e-02 +1.0700000e+00 +1.4903749e-13 +5.2610044e-02
+7.2134752e-02 +1.0800000e+00 +1.6836364e-10 +5.3537220e-02
+7.2134752e-02 +1.0900000e+00 +3.2710908e-12 +5.4471855e-02
+7.2134752e-02 +1.1000000e+00 +0.0000000e+00 +5.5413931e-02
+7.2134752e-02 +1.1100000e+00 +8.2472514e-12 +5.6363429e-02
+7.2134752e-02 +1.1200000e+00 +8.5588970e-14 +5.7320332e-02
+7.2134752e-02 +1.1300000e+00 +7.4070469e-13 +5.8284621e-02
+7.2134752e-02 +1.1400000e+00 +4.1754067e-12 +5.9256278e-02
+7.2134752e-02 +1.1500000e+00 +9.3357852e-12 +6.0235285e-02
+7.2134752e-02 +1.1600000e+00 +1.5270822e-11 +6.1221624e-02
+7.2134752e-02 +1.1700000e+00 +7.4675111e-13 +6.2215278e-02
+7.2134752e-02 +1.1800000e+00 +3.4820345e-13 +6.3216228e-02
+7.2134752e-02 +1.1900000e+00 +1.3420139e-12 +6.4224457e-02
+7.2134752e-02 +1.2000000e+00 +2.2696721e-12 +6.5239947e-02
+7.2134752e-02 +1.2100000e+00 +7.2067121e-13 +6.6262681e-02
+7.2134752e-02 +1.2200000e+00 +1.0534942e-12 +6.7292641e-02
+7.2134752e-02 +1.2300000e+00 +1.8461479e-11 +6.8329810e-02
+7.2134752e-02 +1.2400000e+00 +4.2407336e-13 +6.9374170e-02
+7.2134752e-02 +1.2500000e+00 +1.4222216e-11 +7.0425705e-02
+7.2134752e-02 +1.2600000e+00 +1.5195563e-12 +7.1484396e-02
+7.2134752e-02 +1.2700000e+00 +2.1071659e-11 +7.2550227e-02
+7.2134752e-02 +1.2800000e+00 +3.2438844e-14 +7.3623180e-02
+7.2134752e-02 +1.2900000e+00 +2.5617468e-14 +7.4703239e-02
+7.2134752e-02 +1.3000000e+00 +1.2342095e-13 +7.5790387e-02
+7.9348227e-02 +1.0000000e+00 +8.5593711e-01 +1.4094244e-02
+7.9348227e-02 +1.0100000e+00 +8.1236678e-01 +1.7831125e-02
+7.9348227e-02 +1.0200000e+00 +7.4431285e-01 +2.3227713e-02
+7.9348227e-02 +1.0300000e+00 +6.3550171e-01 +3.0806761e-02
+7.9348227e-02 +1.0400000e+00 +4.6760986e-01 +4.0096803e-02
+7.9348227e-02 +1.0500000e+00 +1.4379414e-01 +5.0001678e-02
+7.9348227e-02 +1.0600000e+00 +7.8719642e-12 +5.1853626e-02
+7.9348227e-02 +1.0700000e+00 +5.6146948e-13 +5.2773190e-02
+7.9348227e-02 +1.0800000e+00 +1.0430650e-13 +5.3700231e-02
+7.9348227e-02 +1.0900000e+00 +1.0239140e-12 +5.4634733e-02
+7.9348227e-02 +1.1000000e+00 +9.0954869e-14 +5.5576675e-02
+7.9348227e-02 +1.1100000e+00 +5.3766533e-12 +5.6526041e-02
+7.9348227e-02 +1.1200000e+00 +4.0823525e-12 +5.7482811e-02
+7.9348227e-02 +1.1300000e+00 +0.0000000e+00 +5.8446967e-02
+7.9348227e-02 +1.1400000e+00 +3.5760360e-12 +5.9418492e-02
+7.9348227e-02 +1.1500000e+00 +2.4800227e-13 +6.0397367e-02
+7.9348227e-02 +1.1600000e+00 +2.1497849e-14 +6.1383575e-02
+7.9348227e-02 +1.1700000e+00 +0.0000000e+00 +6.2377097e-02
+7.9348227e-02 +1.1800000e+00 +1.3592879e-12 +6.3377917e-02
+7.9348227e-02 +1.1900000e+00 +2.3624939e-14 +6.4386015e-02
+7.9348227e-02 +1.2000000e+00 +0.0000000e+00 +6.5401375e-02
+7.9348227e-02 +1.2100000e+00 +2.8428196e-13 +6.6423979e-02
+7.9348227e-02 +1.2200000e+00 +1.1248636e-11 +6.7453809e-02
+7.9348227e-02 +1.2300000e+00 +1.7001158e-12 +6.8490849e-02
+7.9348227e-02 +1.2400000e+00 +9.0792546e-12 +6.9535080e-02
+7.9348227e-02 +1.2500000e+00 +2.8216589e-12 +7.0586485e-02
+7.9348227e-02 +1.2600000e+00 +5.3304113e-11 +7.1645048e-02
+7.9348227e-02 +1.2700000e+00 +3.3159242e-12 +7.2710751e-02
+7.9348227e-02 +1.2800000e+00 +2.1651387e-12 +7.3783576e-02
+7.9348227e-02 +1.2900000e+00 +9.1607920e-14 +7.4863508e-02
+2.7411206e-01 +1.2100000e+00 +0.0000000e+00 +7.6375464e-02
+2.7411206e-01 +1.2200000e+00 +4.2003836e-12 +7.7404174e-02
+2.7411206e-01 +1.2300000e+00 +0.0000000e+00 +7.8439876e-02
+2.7411206e-01 +1.2400000e+00 +0.0000000e+00 +7.9482560e-02
+2.7411206e-01 +1.2500000e+00 +0.0000000e+00 +8.0532218e-02
+2.7411206e-01 +1.2600000e+00 +5.7179345e-11 +8.1588839e-02
+2.7411206e-01 +1.2700000e+00 +3.8082762e-12 +8.2652414e-02
+2.7411206e-01 +1.2800000e+00 +2.7376923e-13 +8.3722932e-02
+2.7411206e-01 +1.2900000e+00 +2.3174478e-13 +8.4800383e-02
+2.7411206e-01 +1.3000000e+00 +1.1713639e-13 +8.5884756e-02
+2.8132553e-01 +1.0000000e+00 +4.6754552e-01 +4.8069133e-02
+2.8132553e-01 +1.0100000e+00 +4.1943061e-01 +5.0593606e-02
+2.8132553e-01 +1.0200000e+00 +3.6004086e-01 +5.3318431e-02
+2.8132553e-01 +1.0300000e+00 +2.8139919e-01 +5.6271545e-02
+2.8132553e-01 +1.0400000e+00 +1.5467680e-01 +5.9487387e-02
+2.8132553e-01 +1.0500000e+00 +8.3145254e-13 +6.1415747e-02
+2.8132553e-01 +1.0600000e+00 +5.3340050e-11 +6.2332579e-02
+2.8132553e-01 +1.0700000e+00 +9.6072585e-14 +6.3256477e-02
+2.8132553e-01 +1.0800000e+00 +4.4853299e-12 +6.4187438e-02
+2.8132553e-01 +1.0900000e+00 +0.0000000e+00 +6.5125456e-02
+2.8132553e-01 +1.1000000e+00 +8.0821126e-12 +6.6070528e-02
+2.8132553e-01 +1.1100000e+00 +3.5144952e-12 +6.7022650e-02
+2.8132553e-01 +1.1200000e+00 +5.8608570e-13 +6.7981815e-02
+2.8132553e-01 +1.1300000e+00 +2.3110912e-15 +6.8948018e-02
+2.8132553e-01 +1.1400000e+00 +9.2504298e-14 +6.9921254e-02
+2.8132553e-01 +1.1500000e+00 +5.9690391e-13 +7.0901516e-02
+2.8132553e-01 +1.1600000e+00 +0.0000000e+00 +7.1888798e-02
+2.8132553e-01 +1.1700000e+00 +2.3685326e-12 +7.2883093e-02
+2.8132553e-01 +1.1800000e+00 +7.4177913e-12 +7.3884393e-02
+2.8132553e-01 +1.1900000e+00 +2.5402130e-12 +7.4892692e-02
+2.8132553e-01 +1.2000000e+00 +2.9207175e-13 +7.5907982e-02
+2.8132553e-01 +1.2100000e+00 +2.0958192e-13 +7.6930255e-02
+2.8132553e-01 +1.2200000e+00 +6.2648056e-13 +7.7959501e-02
+2.8132553e-01 +1.2300000e+00 +1.0299452e-12 +7.8995714e-02
+2.8132553e-01 +1.2400000e+00 +5.7484386e-13 +8.0038885e-02
+2.8132553e-01 +1.2500000e+00 +7.0485017e-10 +8.1089004e-02
+2.8132553e-01 +1.2600000e+00 +3.0508373e-11 +8.2146062e-02
+2.8132553e-01 +1.2700000e+00 +0.0000000e+00 +8.3210050e-02
+2.8132553e-01 +1.2800000e+00 +1.5960257e-13 +8.4280959e-02
+2.8132553e-01 +1.2900000e+00 +6.0547261e-12 +8.5358779e-02
+2.8132553e-01 +1.3000000e+00 +5.2253368e-12 +8.6443499e-02
+2.8853901e-01 +1.0000000e+00 +4.5113175e-01 +4.9257609e-02
+2.8853901e-01 +1.0100000e+00 +4.0193839e-01 +5.1756005e-02
+2.8853901e-01 +1.0200000e+00 +3.4085977e-01 +5.4444199e-02
+2.8853901e-01 +1.0300000e+00 +2.5871311e-01 +5.7347393e-02
+2.8853901e-01 +1.0400000e+00 +1.1491142e-01 +6.0496373e-02
+2.8853901e-01 +1.0500000e+00 +1.0029380e-09 +6.1967269e-02
+2.8853901e-01 +1.0600000e+00 +3.5996389e-11 +6.2885267e-02
+2.8853901e-01 +1.0700000e+00 +1.2458253e-12 +6.3810289e-02
+2.8853901e-01 +1.0800000e+00 +2.5942587e-12 +6.4742333e-02
+2.8853901e-01 +1.0900000e+00 +2.7661534e-13 +6.5681396e-02
+2.8853901e-01 +1.1000000e+00 +1.3590255e-10 +6.6627475e-02
+2.8853901e-01 +1.1100000e+00 +3.2031798e-12 +6.7580565e-02
+2.8853901e-01 +1.1200000e+00 +2.8933263e-13 +6.8540662e-02
+2.8853901e-01 +1.1300000e+00 +4.6711075e-14 +6.9507763e-02
+2.8853901e-01 +1.1400000e+00 +1.0251183e-13 +7.0481861e-02
+2.8853901e-01 +1.1500000e+00 +1.7433039e-13 +7.1462951e-02
+2.8853901e-01 +1.1600000e+00 +6.6084874e-12 +7.2451028e-02
+2.8853901e-01 +1.1700000e+00 +3.1574815e-11 +7.3446086e-02
+2.8853901e-01 +1.1800000e+00 +0.0000000e+00 +7.4448119e-02
+2.8853901e-01 +1.1900000e+00 +1.0462996e-14 +7.5457119e-02
+2.8853901e-01 +1.2000000e+00 +2.3071668e-15 +7.6473080e-02
+2.8853901e-01 +1.2100000e+00 +1.7009271e-12 +7.7495995e-02
+2.8853901e-01 +1.2200000e+00 +3.1940395e-12 +7.8525856e-02
+2.8853901e-01 +1.2300000e+00 +6.5733326e-12 +7.9562656e-02
+2.8853901e-01 +1.2400000e+00 +8.7688593e-12 +8.0606386e-02
+2.8853901e-01 +1.2500000e+00 +4.9571122e-11 +8.1657038e-02
+2.8853901e-01 +1.2600000e+00 +9.3744122e-13 +8.2714605e-02
+2.8853901e-01 +1.2700000e+00 +8.2668509e-11 +8.3779076e-02
+2.8853901e-01 +1.2800000e+00 +0.0000000e+00 +8.4850444e-02
+2.8853901e-01 +1.2900000e+00 +1.7779207e-12 +8.5928699e-02
+2.8853901e-01 +1.3000000e+00 +2.7355008e-12 +8.7013833e-02
+2.9575248e-01 +1.0000000e+00 +4.3417933e-01 +5.0447748e-02
+2.9575248e-01 +1.0100000e+00 +3.8371205e-01 +5.2921055e-02
+2.9575248e-01 +1.0200000e+00 +3.2054796e-01 +5.5574352e-02
+2.9575248e-01 +1.0300000e+00 +2.3372802e-01 +5.8430406e-02
+2.9575248e-01 +1.0400000e+00 +4.8397371e-02 +6.1516787e-02
+2.9575248e-01 +1.0500000e+00 +2.6523137e-12 +6.2527983e-02
+2.9575248e-01 +1.0600000e+00 +5.7675696e-13 +6.3447250e-02
+2.9575248e-01 +1.0700000e+00 +3.7851350e-13 +6.4373498e-02
+2.9575248e-01 +1.0800000e+00 +8.4501625e-13 +6.5306726e-02
+2.9575248e-01 +1.0900000e+00 +2.6266742e-12 +6.6246932e-02
+2.9575248e-01 +1.1000000e+00 +6.5678506e-13 +6.7194114e-02
+2.9575248e-01 +1.1100000e+00 +3.0148030e-12 +6.8148269e-02
+2.9575248e-01 +1.1200000e+00 +7.4069583e-12 +6.9109393e-02
+2.9575248e-01 +1.1300000e+00 +2.9647239e-12 +7.0077483e-02
+2.9575248e-01 +1.1400000e+00 +3.1730302e-13 +7.1052534e-02
+2.9575248e-01 +1.1500000e+00 +0.0000000e+00 +7.2034542e-02
+2.9575248e-01 +1.1600000e+00 +0.0000000e+00 +7.3023503e-02
+2.9575248e-01 +1.1700000e+00 +3.0907664e-11 +7.4019411e-02
+2.9575248e-01 +1.1800000e+00 +1.4264029e-09 +7.5022260e-02
+2.9575248e-01 +1.1900000e+00 +0.0000000e+00 +7.6032045e-02
+2.9575248e-01 +1.2000000e+00 +6.3837389e-13 +7.7048760e-02
+2.9575248e-01 +1.2100000e+00 +5.9524437e-11 +7.8072398e-02
+2.9575248e-01 +1.2200000e+00 +9.7056626e-12 +7.9102953e-02
+2.9575248e-01 +1.2300000e+00 +2.1575087e-12 +8.0140417e-02
+2.9575248e-01 +1.2400000e+00 +1.7767332e-13 +8.1184783e-02
+2.9575248e-01 +1.2500000e+00 +1.0842647e-15 +8.2236044e-02
+2.9575248e-01 +1.2600000e+00 +3.7996460e-12 +8.3294192e-02
+2.9575248e-01 +1.2700000e+00 +7.9079335e-12 +8.4359219e-02
+2.9575248e-01 +1.2800000e+00 +0.0000000e+00 +8.5431117e-02
+2.9575248e-01 +1.2900000e+00 +5.4083570e-13 +8.6509878e-02
+2.9575248e-01 +1.3000000e+00 +2.3203044e-16 +8.7595492e-02
+3.0296596e-01 +1.0000000e+00 +4.1659932e-01 +5.1639911e-02
+3.0296596e-01 +1.0100000e+00 +3.6461504e-01 +5.4089117e-02
+3.0296596e-01 +1.0200000e+00 +2.9884471e-01 +5.6709194e-02
+3.0296596e-01 +1.0300000e+00 +2.0557115e-01 +5.9520738e-02
+3.0296596e-01 +1.0400000e+00 +6.1643033e-13 +6.2183877e-02
+3.0296596e-01 +1.0500000e+00 +6.3189926e-13 +6.3097578e-02
+3.0296596e-01 +1.0600000e+00 +1.1239546e-12 +6.4018217e-02
+3.0296596e-01 +1.0700000e+00 +1.0054640e-11 +6.4945794e-02
+3.0296596e-01 +1.0800000e+00 +2.3219670e-13 +6.5880307e-02
+3.0296596e-01 +1.0900000e+00 +3.9579966e-13 +6.6821757e-02
+3.0296596e-01 +1.1000000e+00 +3.7854249e-13 +6.7770141e-02
+3.0296596e-01 +1.1100000e+00 +1.9784897e-12 +6.8725457e-02
+3.0296596e-01 +1.1200000e+00 +3.1782016e-12 +6.9687703e-02
+3.0296596e-01 +1.1300000e+00 +9.3094611e-13 +7.0656877e-02
+3.0296596e-01 +1.1400000e+00 +8.8727995e-11 +7.1632974e-02
+3.0296596e-01 +1.1500000e+00 +1.3214267e-13 +7.2615992e-02
+3.0296596e-01 +1.1600000e+00 +3.6098233e-12 +7.3605926e-02
+3.0296596e-01 +1.1700000e+00 +0.0000000e+00 +7.4602772e-02
+3.0296596e-01 +1.1800000e+00 +5.1374762e-12 +7.5606526e-02
+3.0296596e-01 +1.1900000e+00 +3.9070039e-14 +7.6617181e-02
+3.0296596e-01 +1.2000000e+00 +1.2920232e-12 +7.7634734e-02
+3.0296596e-01 +1.2100000e+00 +1.8262072e-24 +7.8659178e-02
+3.0296596e-01 +1.2200000e+00 +7.5086730e-14 +7.9690508e-02
+3.0296596e-01 +1.2300000e+00 +1.2064182e-12 +8.0728716e-02
+3.0296596e-01 +1.2400000e+00 +8.4342684e-13 +8.1773797e-02
+3.0296596e-01 +1.2500000e+00 +7.0151033e-12 +8.2825744e-02
+3.0296596e-01 +1.2600000e+00 +3.1893627e-14 +8.3884550e-02
+3.0296596e-01 +1.2700000e+00 +1.8859743e-13 +8.4950207e-02
+3.0296596e-01 +1.2800000e+00 +1.9267973e-12 +8.6022708e-02
+3.0296596e-01 +1.2900000e+00 +1.3596881e-12 +8.7102045e-02
+3.0296596e-01 +1.3000000e+00 +1.6946657e-10 +8.8188210e-02
+3.1017943e-01 +1.0000000e+00 +3.9828482e-01 +5.2834438e-02
+3.1017943e-01 +1.0100000e+00 +3.4447524e-01 +5.5260527e-02
+3.1017943e-01 +1.0200000e+00 +2.7538930e-01 +5.7849003e-02
+3.1017943e-01 +1.0300000e+00 +1.7265567e-01 +6.0618531e-02
+3.1017943e-01 +1.0400000e+00 +1.1660388e-11 +6.2760522e-02
+3.1017943e-01 +1.0500000e+00 +0.0000000e+00 +6.3675748e-02
+3.1017943e-01 +1.0600000e+00 +5.6576844e-13 +6.4597865e-02
+3.1017943e-01 +1.0700000e+00 +1.3605602e-12 +6.5526873e-02
+3.1017943e-01 +1.0800000e+00 +0.0000000e+00 +6.6462775e-02
+3.1017943e-01 +1.0900000e+00 +9.0038423e-12 +6.7405568e-02
+3.1017943e-01 +1.1000000e+00 +2.9494609e-11 +6.8355254e-02
+3.1017943e-01 +1.1100000e+00 +9.5761688e-13 +6.9311830e-02
+3.1017943e-01 +1.1200000e+00 +7.6190219e-14 +7.0275295e-02
+3.1017943e-01 +1.1300000e+00 +0.0000000e+00 +7.1245648e-02
+3.1017943e-01 +1.1400000e+00 +4.9189767e-12 +7.2222886e-02
+3.1017943e-01 +1.1500000e+00 +1.3869949e-12 +7.3207005e-02
+3.1017943e-01 +1.1600000e+00 +1.3770687e-11 +7.4198004e-02
+3.1017943e-01 +1.1700000e+00 +3.2267411e-15 +7.5195878e-02
+3.1017943e-01 +1.1800000e+00 +3.8018439e-12 +7.6200625e-02
+3.1017943e-01 +1.1900000e+00 +0.0000000e+00 +7.7212238e-02
+3.1017943e-01 +1.2000000e+00 +8.5373100e-13 +7.8230715e-02
+3.1017943e-01 +1.2100000e+00 +3.5878927e-13 +7.9256049e-02
+3.1017943e-01 +1.2200000e+00 +9.7602658e-12 +8.0288237e-02
+3.1017943e-01 +1.2300000e+00 +4.2221628e-15 +8.1327271e-02
+3.1017943e-01 +1.2400000e+00 +3.9353963e-10 +8.2373148e-02
+3.1017943e-01 +1.2500000e+00 +4.7850580e-13 +8.3425860e-02
+3.1017943e-01 +1.2600000e+00 +1.6697785e-13 +8.4485401e-02
+3.1017943e-01 +1.2700000e+00 +1.9380709e-12 +8.5551764e-02
+3.1017943e-01 +1.2800000e+00 +2.6475808e-13 +8.6624944e-02
+3.1017943e-01 +1.2900000e+00 +0.0000000e+00 +8.7704931e-02
+3.1017943e-01 +1.3000000e+00 +4.2198190e-13 +8.8791721e-02
+3.1739291e-01 +1.0000000e+00 +3.7910492e-01 +5.4031646e-02
+3.1739291e-01 +1.0100000e+00 +3.2306936e-01 +5.6435594e-02
+3.1739291e-01 +1.0200000e+00 +2.4965425e-01 +5.8994033e-02
+3.1739291e-01 +1.0300000e+00 +1.3140031e-01 +6.1723906e-02
+3.1739291e-01 +1.0400000e+00 +2.9271111e-12 +6.3345337e-02
+3.1739291e-01 +1.0500000e+00 +3.6226322e-13 +6.4262193e-02
+3.1739291e-01 +1.0600000e+00 +3.1345590e-12 +6.5185893e-02
+3.1739291e-01 +1.0700000e+00 +2.0154960e-10 +6.6116438e-02
+3.1739291e-01 +1.0800000e+00 +0.0000000e+00 +6.7053830e-02
+3.1739291e-01 +1.0900000e+00 +1.8906952e-10 +6.7998069e-02
+3.1739291e-01 +1.1000000e+00 +2.1810184e-12 +6.8949157e-02
+3.1739291e-01 +1.1100000e+00 +1.0970953e-11 +6.9907092e-02
+3.1739291e-01 +1.1200000e+00 +4.6600355e-12 +7.0871874e-02
+3.1739291e-01 +1.1300000e+00 +0.0000000e+00 +7.1843502e-02
+3.1739291e-01 +1.1400000e+00 +1.8378735e-11 +7.2821975e-02
+3.1739291e-01 +1.1500000e+00 +2.8128857e-12 +7.3807291e-02
+3.1739291e-01 +1.1600000e+00 +0.0000000e+00 +7.4799447e-02
+3.1739291e-01 +1.1700000e+00 +0.0000000e+00 +7.5798441e-02
+3.1739291e-01 +1.1800000e+00 +6.2257618e-13 +7.6804269e-02
+3.1739291e-01 +1.1900000e+00 +1.3255091e-12 +7.7816930e-02
+3.1739291e-01 +1.2000000e+00 +1.4618052e-12 +7.8836417e-02
+3.1739291e-01 +1.2100000e+00 +2.0746441e-11 +7.9862728e-02
+3.1739291e-01 +1.2200000e+00 +8.8830873e-12 +8.0895859e-02
+3.1739291e-01 +1.2300000e+00 +4.6437743e-12 +8.1935803e-02
+3.1739291e-01 +1.2400000e+00 +8.4611975e-13 +8.2982557e-02
+3.1739291e-01 +1.2500000e+00 +2.7883458e-13 +8.4036115e-02
+3.1739291e-01 +1.2600000e+00 +0.0000000e+00 +8.5096471e-02
+3.1739291e-01 +1.2700000e+00 +1.8238058e-11 +8.6163619e-02
+3.1739291e-01 +1.2800000e+00 +2.2580842e-12 +8.7237554e-02
+3.1739291e-01 +1.2900000e+00 +1.1417942e-13 +8.8318268e-02
+3.1739291e-01 +1.3000000e+00 +2.0354367e-13 +8.9405755e-02
+3.2460638e-01 +1.0000000e+00 +3.5889576e-01 +5.5231828e-02
+3.2460638e-01 +1.0100000e+00 +3.0009706e-01 +5.7614602e-02
+3.2460638e-01 +1.0200000e+00 +2.2080677e-01 +6.0144512e-02
+3.2460638e-01 +1.0300000e+00 +6.7926131e-02 +6.2836964e-02
+3.2460638e-01 +1.0400000e+00 +1.0811149e-10 +6.3938028e-02
+3.2460638e-01 +1.0500000e+00 +1.2092067e-10 +6.4856621e-02
+3.2460638e-01 +1.0600000e+00 +8.3466748e-12 +6.5782009e-02
+3.2460638e-01 +1.0700000e+00 +4.5397932e-14 +6.6714195e-02
+3.2460638e-01 +1.0800000e+00 +0.0000000e+00 +6.7653181e-02
+3.2460638e-01 +1.0900000e+00 +1.0413213e-12 +6.8598968e-02
+3.2460638e-01 +1.1000000e+00 +7.2705021e-14 +6.9551558e-02
+3.2460638e-01 +1.1100000e+00 +3.4281017e-11 +7.0510951e-02
+3.2460638e-01 +1.1200000e+00 +1.6260916e-12 +7.1477149e-02
+3.2460638e-01 +1.1300000e+00 +3.7400872e-12 +7.2450150e-02
+3.2460638e-01 +1.1400000e+00 +8.7786076e-12 +7.3429954e-02
+3.2460638e-01 +1.1500000e+00 +7.1776345e-12 +7.4416561e-02
+3.2460638e-01 +1.1600000e+00 +1.4436785e-11 +7.5409968e-02
+3.2460638e-01 +1.1700000e+00 +0.0000000e+00 +7.6410173e-02
+3.2460638e-01 +1.1800000e+00 +3.8295401e-15 +7.7417176e-02
+3.2460638e-01 +1.1900000e+00 +1.5443062e-11 +7.8430972e-02
+3.2460638e-01 +1.2000000e+00 +9.6018785e-13 +7.9451560e-02
+3.2460638e-01 +1.2100000e+00 +3.3298934e-12 +8.0478935e-02
+3.2460638e-01 +1.2200000e+00 +7.3486433e-12 +8.1513094e-02
+3.2460638e-01 +1.2300000e+00 +0.0000000e+00 +8.2554033e-02
+3.2460638e-01 +1.2400000e+00 +1.9231943e-10 +8.3601748e-02
+3.2460638e-01 +1.2500000e+00 +5.4971631e-12 +8.4656234e-02
+3.2460638e-01 +1.2600000e+00 +3.5299722e-14 +8.5717486e-02
+3.2460638e-01 +1.2700000e+00 +1.9497314e-11 +8.6785499e-02
+3.2460638e-01 +1.2800000e+00 +1.1910767e-10 +8.7860268e-02
+3.2460638e-01 +1.2900000e+00 +2.6296229e-11 +8.8941786e-02
+3.2460638e-01 +1.3000000e+00 +8.5480630e-13 +9.0030048e-02
+3.3181986e-01 +1.0000000e+00 +3.3744652e-01 +5.6435254e-02
+3.3181986e-01 +1.0100000e+00 +2.7513518e-01 +5.8797805e-02
+3.3181986e-01 +1.0200000e+00 +1.8737286e-01 +6.1300639e-02
+3.3181986e-01 +1.0300000e+00 +5.2669717e-12 +6.3624612e-02
+3.3181986e-01 +1.0400000e+00 +1.3903259e-17 +6.4538308e-02
+3.3181986e-01 +1.0500000e+00 +1.8142384e-11 +6.5458745e-02
+3.3181986e-01 +1.0600000e+00 +7.0690914e-10 +6.6385927e-02
+3.3181986e-01 +1.0700000e+00 +3.5696754e-12 +6.7319858e-02
+3.3181986e-01 +1.0800000e+00 +6.1814276e-11 +6.8260541e-02
+3.3181986e-01 +1.0900000e+00 +2.0577257e-11 +6.9207978e-02
+3.3181986e-01 +1.1000000e+00 +2.9270174e-11 +7.0162172e-02
+3.3181986e-01 +1.1100000e+00 +6.9028655e-11 +7.1123124e-02
+3.3181986e-01 +1.1200000e+00 +5.8545031e-12 +7.2090835e-02
+3.3181986e-01 +1.1300000e+00 +3.4958724e-11 +7.3065307e-02
+3.3181986e-01 +1.1400000e+00 +6.0242326e-12 +7.4046539e-02
+3.3181986e-01 +1.1500000e+00 +3.7030678e-11 +7.5034532e-02
+3.3181986e-01 +1.1600000e+00 +0.0000000e+00 +7.6029284e-02
+3.3181986e-01 +1.1700000e+00 +9.8451329e-14 +7.7030795e-02
+3.3181986e-01 +1.1800000e+00 +0.0000000e+00 +7.8039063e-02
+3.3181986e-01 +1.1900000e+00 +2.9615075e-13 +7.9054086e-02
+3.3181986e-01 +1.2000000e+00 +2.1623185e-13 +8.0075863e-02
+3.3181986e-01 +1.2100000e+00 +3.2576095e-13 +8.1104390e-02
+3.3181986e-01 +1.2200000e+00 +0.0000000e+00 +8.2139666e-02
+3.3181986e-01 +1.2300000e+00 +0.0000000e+00 +8.3181685e-02
+3.3181986e-01 +1.2400000e+00 +9.4015846e-13 +8.4230446e-02
+3.3181986e-01 +1.2500000e+00 +7.6695779e-14 +8.5285944e-02
+3.3181986e-01 +1.2600000e+00 +2.2871095e-11 +8.6348175e-02
+3.3181986e-01 +1.2700000e+00 +3.6907086e-12 +8.7417134e-02
+3.3181986e-01 +1.2800000e+00 +0.0000000e+00 +8.8492817e-02
+3.3181986e-01 +1.2900000e+00 +6.7968918e-12 +8.9575218e-02
+3.3181986e-01 +1.3000000e+00 +1.0280917e-13 +9.0664333e-02
+3.3903333e-01 +1.0000000e+00 +3.1447667e-01 +5.7642171e-02
+3.3903333e-01 +1.0100000e+00 +2.4754940e-01 +5.9985434e-02
+3.3903333e-01 +1.0200000e+00 +1.4618798e-01 +6.2462588e-02
+3.3903333e-01 +1.0300000e+00 +4.8648313e-13 +6.4230201e-02
+3.3903333e-01 +1.0400000e+00 +0.0000000e+00 +6.5145899e-02
+3.3903333e-01 +1.0500000e+00 +1.7845443e-12 +6.6068286e-02
+3.3903333e-01 +1.0600000e+00 +5.3444189e-12 +6.6997367e-02
+3.3903333e-01 +1.0700000e+00 +1.3518049e-12 +6.7933147e-02
+3.3903333e-01 +1.0800000e+00 +6.8025968e-11 +6.8875630e-02
+3.3903333e-01 +1.0900000e+00 +3.3152409e-12 +6.9824819e-02
+3.3903333e-01 +1.1000000e+00 +5.2883793e-12 +7.0780718e-02
+3.3903333e-01 +1.1100000e+00 +5.2432952e-11 +7.1743329e-02
+3.3903333e-01 +1.1200000e+00 +3.1596518e-12 +7.2712654e-02
+3.3903333e-01 +1.1300000e+00 +7.6442408e-14 +7.3688694e-02
+3.3903333e-01 +1.1400000e+00 +1.1609636e-12 +7.4671451e-02
+3.3903333e-01 +1.1500000e+00 +4.7654796e-14 +7.5660926e-02
+3.3903333e-01 +1.1600000e+00 +8.6231833e-11 +7.6657118e-02
+3.3903333e-01 +1.1700000e+00 +7.0454129e-14 +7.7660027e-02
+3.3903333e-01 +1.1800000e+00 +0.0000000e+00 +7.8669654e-02
+3.3903333e-01 +1.1900000e+00 +1.4573306e-11 +7.9685996e-02
+3.3903333e-01 +1.2000000e+00 +1.3474904e-12 +8.0709052e-02
+3.3903333e-01 +1.2100000e+00 +2.7625542e-13 +8.1738821e-02
+3.3903333e-01 +1.2200000e+00 +6.5824223e-14 +8.2775301e-02
+3.3903333e-01 +1.2300000e+00 +5.7277500e-11 +8.3818488e-02
+3.3903333e-01 +1.2400000e+00 +4.0644556e-13 +8.4868381e-02
+3.3903333e-01 +1.2500000e+00 +0.0000000e+00 +8.5924975e-02
+3.3903333e-01 +1.2600000e+00 +0.0000000e+00 +8.6988269e-02
+3.3903333e-01 +1.2700000e+00 +4.6942120e-10 +8.8058256e-02
+3.3903333e-01 +1.2800000e+00 +0.0000000e+00 +8.9134935e-02
+3.3903333e-01 +1.2900000e+00 +1.5769423e-12 +9.0218299e-02
+3.3903333e-01 +1.3000000e+00 +1.0955588e-12 +9.1308345e-02
+3.4624681e-01 +1.0000000e+00 +2.8959644e-01 +5.8852798e-02
+3.4624681e-01 +1.0100000e+00 +2.1630176e-01 +6.1177690e-02
+3.4624681e-01 +1.0200000e+00 +8.6764620e-02 +6.3630509e-02
+3.4624681e-01 +1.0300000e+00 +1.9905940e-13 +6.4842722e-02
+3.4624681e-01 +1.0400000e+00 +3.1633287e-12 +6.5760529e-02
+3.4624681e-01 +1.0500000e+00 +1.5799291e-11 +6.6684971e-02
+3.4624681e-01 +1.0600000e+00 +1.3727097e-12 +6.7616056e-02
+3.4624681e-01 +1.0700000e+00 +9.5725390e-13 +6.8553789e-02
+3.4624681e-01 +1.0800000e+00 +0.0000000e+00 +6.9498175e-02
+3.4624681e-01 +1.0900000e+00 +0.0000000e+00 +7.0449218e-02
+3.4624681e-01 +1.1000000e+00 +9.6271283e-15 +7.1406923e-02
+3.4624681e-01 +1.1100000e+00 +8.9519619e-11 +7.2371293e-02
+3.4624681e-01 +1.1200000e+00 +0.0000000e+00 +7.3342330e-02
+3.4624681e-01 +1.1300000e+00 +2.2943726e-11 +7.4320037e-02
+3.4624681e-01 +1.1400000e+00 +4.1144581e-15 +7.5304416e-02
+3.4624681e-01 +1.1500000e+00 +1.5229399e-13 +7.6295469e-02
+3.4624681e-01 +1.1600000e+00 +2.4690061e-12 +7.7293196e-02
+3.4624681e-01 +1.1700000e+00 +2.1189594e-11 +7.8297599e-02
+3.4624681e-01 +1.1800000e+00 +6.4508608e-12 +7.9308676e-02
+3.4624681e-01 +1.1900000e+00 +6.1377761e-15 +8.0326429e-02
+3.4624681e-01 +1.2000000e+00 +8.2131100e-13 +8.1350856e-02
+3.4624681e-01 +1.2100000e+00 +2.0058023e-09 +8.2381957e-02
+3.4624681e-01 +1.2200000e+00 +7.5789165e-16 +8.3419730e-02
+3.4624681e-01 +1.2300000e+00 +0.0000000e+00 +8.4464173e-02
+3.4624681e-01 +1.2400000e+00 +0.0000000e+00 +8.5515284e-02
+3.4624681e-01 +1.2500000e+00 +1.8868670e-13 +8.6573061e-02
+3.4624681e-01 +1.2600000e+00 +6.7997946e-10 +8.7637501e-02
+3.4624681e-01 +1.2700000e+00 +7.9562662e-15 +8.8708601e-02
+3.4624681e-01 +1.2800000e+00 +8.4540685e-14 +8.9786357e-02
+3.4624681e-01 +1.2900000e+00 +1.4190448e-11 +9.0870766e-02
+3.4624681e-01 +1.3000000e+00 +2.4521767e-13 +9.1961824e-02
+3.5346029e-01 +1.0000000e+00 +2.6223273e-01 +6.0067334e-02
+3.5346029e-01 +1.0100000e+00 +1.7944762e-01 +6.2374751e-02
+3.5346029e-01 +1.0200000e+00 +3.1975946e-11 +6.4548468e-02
+3.5346029e-01 +1.0300000e+00 +2.6748583e-12 +6.5461912e-02
+3.5346029e-01 +1.0400000e+00 +5.3786159e-13 +6.6381932e-02
+3.5346029e-01 +1.0500000e+00 +0.0000000e+00 +6.7308535e-02
+3.5346029e-01 +1.0600000e+00 +1.1936288e-13 +6.8241728e-02
+3.5346029e-01 +1.0700000e+00 +1.8672716e-12 +6.9181517e-02
+3.5346029e-01 +1.0800000e+00 +1.3723248e-12 +7.0127909e-02
+3.5346029e-01 +1.0900000e+00 +1.5989210e-12 +7.1080908e-02
+3.5346029e-01 +1.1000000e+00 +5.4435002e-11 +7.2040520e-02
+3.5346029e-01 +1.1100000e+00 +1.3185806e-11 +7.3006748e-02
+3.5346029e-01 +1.1200000e+00 +4.8986816e-13 +7.3979596e-02
+3.5346029e-01 +1.1300000e+00 +3.2882798e-12 +7.4959068e-02
+3.5346029e-01 +1.1400000e+00 +2.1914723e-12 +7.5945167e-02
+3.5346029e-01 +1.1500000e+00 +3.7842564e-13 +7.6937894e-02
+3.5346029e-01 +1.1600000e+00 +3.5971395e-12 +7.7937252e-02
+3.5346029e-01 +1.1700000e+00 +1.3227688e-11 +7.8943241e-02
+3.5346029e-01 +1.1800000e+00 +2.9736795e-12 +7.9955864e-02
+3.5346029e-01 +1.1900000e+00 +2.5825842e-13 +8.0975119e-02
+3.5346029e-01 +1.2000000e+00 +5.7710315e-12 +8.2001009e-02
+3.5346029e-01 +1.2100000e+00 +5.2675036e-11 +8.3033531e-02
+3.5346029e-01 +1.2200000e+00 +1.3549555e-11 +8.4072687e-02
+3.5346029e-01 +1.2300000e+00 +1.1663093e-12 +8.5118473e-02
+3.5346029e-01 +1.2400000e+00 +2.0648889e-12 +8.6170891e-02
+3.5346029e-01 +1.2500000e+00 +1.0495165e-13 +8.7229936e-02
+3.5346029e-01 +1.2600000e+00 +4.0884136e-14 +8.8295609e-02
+3.5346029e-01 +1.2700000e+00 +1.8594096e-12 +8.9367905e-02
+3.5346029e-01 +1.2800000e+00 +0.0000000e+00 +9.0446823e-02
+3.5346029e-01 +1.2900000e+00 +8.1620280e-13 +9.1532359e-02
+3.5346029e-01 +1.3000000e+00 +1.0700165e-12 +9.2624510e-02
+3.6067376e-01 +1.0000000e+00 +2.3147400e-01 +6.1285953e-02
+3.6067376e-01 +1.0100000e+00 +1.3232994e-01 +6.3576768e-02
+3.6067376e-01 +1.0200000e+00 +4.1096018e-13 +6.5171697e-02
+3.6067376e-01 +1.0300000e+00 +4.2753053e-12 +6.6087515e-02
+3.6067376e-01 +1.0400000e+00 +0.0000000e+00 +6.7009853e-02
+3.6067376e-01 +1.0500000e+00 +5.2892362e-12 +6.7938720e-02
+3.6067376e-01 +1.0600000e+00 +9.3648173e-13 +6.8874124e-02
+3.6067376e-01 +1.0700000e+00 +4.4241260e-14 +6.9816072e-02
+3.6067376e-01 +1.0800000e+00 +0.0000000e+00 +7.0764571e-02
+3.6067376e-01 +1.0900000e+00 +8.8350967e-12 +7.1719627e-02
+3.6067376e-01 +1.1000000e+00 +1.2508433e-13 +7.2681246e-02
+3.6067376e-01 +1.1100000e+00 +8.3664104e-12 +7.3649432e-02
+3.6067376e-01 +1.1200000e+00 +0.0000000e+00 +7.4624191e-02
+3.6067376e-01 +1.1300000e+00 +4.2541773e-13 +7.5605525e-02
+3.6067376e-01 +1.1400000e+00 +5.0919517e-12 +7.6593440e-02
+3.6067376e-01 +1.1500000e+00 +2.5757474e-13 +7.7587938e-02
+3.6067376e-01 +1.1600000e+00 +3.5112562e-11 +7.8589021e-02
+3.6067376e-01 +1.1700000e+00 +1.1441416e-11 +7.9596692e-02
+3.6067376e-01 +1.1800000e+00 +0.0000000e+00 +8.0610953e-02
+3.6067376e-01 +1.1900000e+00 +3.6842774e-11 +8.1631804e-02
+3.6067376e-01 +1.2000000e+00 +0.0000000e+00 +8.2659247e-02
+3.6067376e-01 +1.2100000e+00 +1.1866639e-11 +8.3693283e-02
+3.6067376e-01 +1.2200000e+00 +4.0388184e-11 +8.4733910e-02
+3.6067376e-01 +1.2300000e+00 +1.1084198e-13 +8.5781130e-02
+3.6067376e-01 +1.2400000e+00 +5.6824596e-12 +8.6834941e-02
+3.6067376e-01 +1.2500000e+00 +1.9170008e-15 +8.7895342e-02
+3.6067376e-01 +1.2600000e+00 +5.0598577e-10 +8.8962333e-02
+3.6067376e-01 +1.2700000e+00 +5.4316840e-12 +9.0035910e-02
+3.6067376e-01 +1.2800000e+00 +2.6485127e-14 +9.1116073e-02
+3.6067376e-01 +1.2900000e+00 +7.4630432e-14 +9.2202819e-02
+3.6067376e-01 +1.3000000e+00 +0.0000000e+00 +9.3296145e-02
+3.6788724e-01 +1.0000000e+00 +1.9568923e-01 +6.2508805e-02
+3.6788724e-01 +1.0100000e+00 +5.1979869e-02 +6.4783872e-02
+3.6788724e-01 +1.0200000e+00 +2.1115900e-12 +6.5800986e-02
+3.6788724e-01 +1.0300000e+00 +3.9335569e-12 +6.6719280e-02
+3.6788724e-01 +1.0400000e+00 +3.0346017e-12 +6.7644040e-02
+3.6788724e-01 +1.0500000e+00 +2.6100945e-10 +6.8575274e-02
+3.6788724e-01 +1.0600000e+00 +4.7827784e-13 +6.9512992e-02
+3.6788724e-01 +1.0700000e+00 +7.8115515e-12 +7.0457200e-02
+3.6788724e-01 +1.0800000e+00 +1.6361718e-11 +7.1407908e-02
+3.6788724e-01 +1.0900000e+00 +2.6087103e-11 +7.2365121e-02
+3.6788724e-01 +1.1000000e+00 +0.0000000e+00 +7.3328847e-02
+3.6788724e-01 +1.1100000e+00 +1.6496041e-13 +7.4299090e-02
+3.6788724e-01 +1.1200000e+00 +9.5373014e-12 +7.5275857e-02
+3.6788724e-01 +1.1300000e+00 +4.8344443e-11 +7.6259152e-02
+3.6788724e-01 +1.1400000e+00 +1.4604362e-12 +7.7248980e-02
+3.6788724e-01 +1.1500000e+00 +1.3160922e-11 +7.8245344e-02
+3.6788724e-01 +1.1600000e+00 +1.5556562e-11 +7.9248248e-02
+3.6788724e-01 +1.1700000e+00 +1.2255904e-14 +8.0257695e-02
+3.6788724e-01 +1.1800000e+00 +1.5056651e-11 +8.1273687e-02
+3.6788724e-01 +1.1900000e+00 +3.9310223e-12 +8.2296227e-02
+3.6788724e-01 +1.2000000e+00 +4.3075913e-12 +8.3325315e-02
+3.6788724e-01 +1.2100000e+00 +1.3628039e-11 +8.4360954e-02
+3.6788724e-01 +1.2200000e+00 +2.7165715e-12 +8.5403144e-02
+3.6788724e-01 +1.2300000e+00 +2.8117999e-13 +8.6451886e-02
+3.6788724e-01 +1.2400000e+00 +1.3879228e-11 +8.7507179e-02
+3.6788724e-01 +1.2500000e+00 +5.1293867e-13 +8.8569023e-02
+3.6788724e-01 +1.2600000e+00 +3.3932746e-13 +8.9637418e-02
+3.6788724e-01 +1.2700000e+00 +3.6433940e-15 +9.0712362e-02
+3.6788724e-01 +1.2800000e+00 +9.4507591e-15 +9.1793855e-02
+3.6788724e-01 +1.2900000e+00 +1.2205740e-13 +9.2881894e-02
+3.6788724e-01 +1.3000000e+00 +1.4614603e-14 +9.3976478e-02
+3.7510071e-01 +1.0000000e+00 +1.5130881e-01 +6.3736022e-02
+3.7510071e-01 +1.0100000e+00 +3.1389665e-12 +6.5521619e-02
+3.7510071e-01 +1.0200000e+00 +4.3914491e-13 +6.6436094e-02
+3.7510071e-01 +1.0300000e+00 +1.4484064e-10 +6.7356969e-02
+3.7510071e-01 +1.0400000e+00 +0.0000000e+00 +6.8284252e-02
+3.7510071e-01 +1.0500000e+00 +1.6057735e-11 +6.9217955e-02
+3.7510071e-01 +1.0600000e+00 +6.4325706e-11 +7.0158088e-02
+3.7510071e-01 +1.0700000e+00 +8.7664633e-14 +7.1104658e-02
+3.7510071e-01 +1.0800000e+00 +1.4686641e-12 +7.2057674e-02
+3.7510071e-01 +1.0900000e+00 +7.7213298e-14 +7.3017144e-02
+3.7510071e-01 +1.1000000e+00 +1.2829378e-13 +7.3983075e-02
+3.7510071e-01 +1.1100000e+00 +9.8071672e-12 +7.4955474e-02
+3.7510071e-01 +1.1200000e+00 +1.3481185e-12 +7.5934346e-02
+3.7510071e-01 +1.1300000e+00 +9.7968409e-13 +7.6919699e-02
+3.7510071e-01 +1.1400000e+00 +3.3211175e-12 +7.7911535e-02
+3.7510071e-01 +1.1500000e+00 +2.5810185e-11 +7.8909862e-02
+3.7510071e-01 +1.1600000e+00 +1.3979423e-12 +7.9914681e-02
+3.7510071e-01 +1.1700000e+00 +4.7542912e-12 +8.0925998e-02
+3.7510071e-01 +1.1800000e+00 +9.1839775e-12 +8.1943815e-02
+3.7510071e-01 +1.1900000e+00 +0.0000000e+00 +8.2968135e-02
+3.7510071e-01 +1.2000000e+00 +1.3753049e-12 +8.3998961e-02
+3.7510071e-01 +1.2100000e+00 +3.8657295e-14 +8.5036294e-02
+3.7510071e-01 +1.2200000e+00 +3.4168098e-14 +8.6080136e-02
+3.7510071e-01 +1.2300000e+00 +1.4483151e-13 +8.7130488e-02
+3.7510071e-01 +1.2400000e+00 +3.1616493e-11 +8.8187352e-02
+3.7510071e-01 +1.2500000e+00 +3.6280447e-13 +8.9250727e-02
+3.7510071e-01 +1.2600000e+00 +1.7170437e-13 +9.0320613e-02
+3.7510071e-01 +1.2700000e+00 +2.6002649e-10 +9.1397010e-02
+3.7510071e-01 +1.2800000e+00 +6.6836851e-12 +9.2479917e-02
+3.7510071e-01 +1.2900000e+00 +4.1576508e-14 +9.3569334e-02
+3.7510071e-01 +1.3000000e+00 +1.2128677e-12 +9.4665259e-02
+3.8231419e-01 +1.0000000e+00 +8.5832586e-02 +6.4967712e-02
+3.8231419e-01 +1.0100000e+00 +0.0000000e+00 +6.6159575e-02
+3.8231419e-01 +1.0200000e+00 +2.0461977e-11 +6.7076789e-02
+3.8231419e-01 +1.0300000e+00 +4.8764079e-11 +6.8000345e-02
+3.8231419e-01 +1.0400000e+00 +3.5643726e-13 +6.8930254e-02
+3.8231419e-01 +1.0500000e+00 +1.8609073e-10 +6.9866527e-02
+3.8231419e-01 +1.0600000e+00 +0.0000000e+00 +7.0809174e-02
+3.8231419e-01 +1.0700000e+00 +1.1207314e-11 +7.1758204e-02
+3.8231419e-01 +1.0800000e+00 +7.0971042e-11 +7.2713628e-02
+3.8231419e-01 +1.0900000e+00 +8.1273545e-11 +7.3675454e-02
+3.8231419e-01 +1.1000000e+00 +9.3111745e-11 +7.4643688e-02
+3.8231419e-01 +1.1100000e+00 +2.9287324e-13 +7.5618340e-02
+3.8231419e-01 +1.1200000e+00 +4.6452285e-11 +7.6599415e-02
+3.8231419e-01 +1.1300000e+00 +1.2893726e-12 +7.7586921e-02
+3.8231419e-01 +1.1400000e+00 +5.6610877e-12 +7.8580862e-02
+3.8231419e-01 +1.1500000e+00 +9.2426800e-11 +7.9581245e-02
+3.8231419e-01 +1.1600000e+00 +2.3074350e-11 +8.0588075e-02
+3.8231419e-01 +1.1700000e+00 +1.5912905e-13 +8.1601355e-02
+3.8231419e-01 +1.1800000e+00 +1.6426702e-10 +8.2621089e-02
+3.8231419e-01 +1.1900000e+00 +4.2707883e-12 +8.3647282e-02
+3.8231419e-01 +1.2000000e+00 +4.8110623e-13 +8.4679936e-02
+3.8231419e-01 +1.2100000e+00 +8.6658482e-13 +8.5719055e-02
+3.8231419e-01 +1.2200000e+00 +4.6977795e-10 +8.6764639e-02
+3.8231419e-01 +1.2300000e+00 +1.5227630e-11 +8.7816692e-02
+3.8231419e-01 +1.2400000e+00 +7.4992502e-14 +8.8875214e-02
+3.8231419e-01 +1.2500000e+00 +1.3440827e-11 +8.9940206e-02
+3.8231419e-01 +1.2600000e+00 +6.8192325e-12 +9.1011671e-02
+3.8231419e-01 +1.2700000e+00 +2.4545641e-11 +9.2089606e-02
+3.8231419e-01 +1.2800000e+00 +1.1358876e-12 +9.3174013e-02
+3.8231419e-01 +1.2900000e+00 +1.3696179e-13 +9.4264892e-02
+3.8231419e-01 +1.3000000e+00 +7.6568988e-12 +9.5362241e-02
+3.8952766e-01 +1.0000000e+00 +6.0042108e-10 +6.5889012e-02
+3.8952766e-01 +1.0100000e+00 +1.8866664e-11 +6.6802794e-02
+3.8952766e-01 +1.0200000e+00 +3.7275373e-11 +6.7722846e-02
+3.8952766e-01 +1.0300000e+00 +6.4101517e-12 +6.8649183e-02
+3.8952766e-01 +1.0400000e+00 +1.3382793e-13 +6.9581817e-02
+3.8952766e-01 +1.0500000e+00 +7.6591474e-12 +7.0520758e-02
+3.8952766e-01 +1.0600000e+00 +2.4721721e-14 +7.1466019e-02
+3.8952766e-01 +1.0700000e+00 +6.7171424e-12 +7.2417609e-02
+3.8952766e-01 +1.0800000e+00 +8.1029372e-13 +7.3375539e-02
+3.8952766e-01 +1.0900000e+00 +2.1607607e-12 +7.4339817e-02
+3.8952766e-01 +1.1000000e+00 +5.9653184e-13 +7.5310452e-02
+3.8952766e-01 +1.1100000e+00 +2.0948362e-12 +7.6287453e-02
+3.8952766e-01 +1.1200000e+00 +1.6703597e-12 +7.7270827e-02
+3.8952766e-01 +1.1300000e+00 +5.9264924e-12 +7.8260582e-02
+3.8952766e-01 +1.1400000e+00 +3.8393686e-11 +7.9256723e-02
+3.8952766e-01 +1.1500000e+00 +1.3947587e-12 +8.0259257e-02
+3.8952766e-01 +1.1600000e+00 +1.1262935e-11 +8.1268190e-02
+3.8952766e-01 +1.1700000e+00 +8.5467934e-13 +8.2283526e-02
+3.8952766e-01 +1.1800000e+00 +1.2397270e-12 +8.3305271e-02
+3.8952766e-01 +1.1900000e+00 +6.3707726e-12 +8.4333428e-02
+3.8952766e-01 +1.2000000e+00 +9.6250959e-13 +8.5368002e-02
+3.8952766e-01 +1.2100000e+00 +2.1396065e-12 +8.6408995e-02
+3.8952766e-01 +1.2200000e+00 +3.8075652e-13 +8.7456412e-02
+3.8952766e-01 +1.2300000e+00 +1.1228683e-11 +8.8510253e-02
+3.8952766e-01 +1.2400000e+00 +0.0000000e+00 +8.9570522e-02
+3.8952766e-01 +1.2500000e+00 +2.1265609e-14 +9.0637221e-02
+3.8952766e-01 +1.2600000e+00 +9.8323762e-13 +9.1710349e-02
+3.8952766e-01 +1.2700000e+00 +0.0000000e+00 +9.2789910e-02
+3.8952766e-01 +1.2800000e+00 +2.8571604e-13 +9.3875902e-02
+3.8952766e-01 +1.2900000e+00 +0.0000000e+00 +9.4968327e-02
+3.8952766e-01 +1.3000000e+00 +8.2232563e-11 +9.6067184e-02
+3.9674114e-01 +1.0000000e+00 +0.0000000e+00 +6.6534281e-02
+3.9674114e-01 +1.0100000e+00 +3.4134270e-12 +6.7451058e-02
+3.9674114e-01 +1.0200000e+00 +1.5813819e-11 +6.8374048e-02
+3.9674114e-01 +1.0300000e+00 +7.5140852e-14 +6.9303265e-02
+3.9674114e-01 +1.0400000e+00 +5.7981734e-12 +7.0238721e-02
+3.9674114e-01 +1.0500000e+00 +0.0000000e+00 +7.1180429e-02
+3.9674114e-01 +1.0600000e+00 +0.0000000e+00 +7.2128401e-02
+3.9674114e-01 +1.0700000e+00 +5.2977909e-12 +7.3082647e-02
+3.9674114e-01 +1.0800000e+00 +2.2576180e-14 +7.4043179e-02
+3.9674114e-01 +1.0900000e+00 +0.0000000e+00 +7.5010007e-02
+3.9674114e-01 +1.1000000e+00 +2.7393350e-13 +7.5983139e-02
+3.9674114e-01 +1.1100000e+00 +4.1365758e-13 +7.6962585e-02
+3.9674114e-01 +1.1200000e+00 +5.6885892e-13 +7.7948352e-02
+3.9674114e-01 +1.1300000e+00 +5.6576079e-11 +7.8940450e-02
+3.9674114e-01 +1.1400000e+00 +3.2883382e-11 +7.9938885e-02
+3.9674114e-01 +1.1500000e+00 +1.4062148e-11 +8.0943663e-02
+3.9674114e-01 +1.1600000e+00 +1.1928404e-11 +8.1954792e-02
+3.9674114e-01 +1.1700000e+00 +1.0858411e-12 +8.2972277e-02
+3.9674114e-01 +1.1800000e+00 +4.3151001e-14 +8.3996124e-02
+3.9674114e-01 +1.1900000e+00 +1.4602109e-10 +8.5026337e-02
+3.9674114e-01 +1.2000000e+00 +4.9928060e-12 +8.6062921e-02
+3.9674114e-01 +1.2100000e+00 +6.5255648e-12 +8.7105880e-02
+3.9674114e-01 +1.2200000e+00 +4.8155239e-12 +8.8155217e-02
+3.9674114e-01 +1.2300000e+00 +0.0000000e+00 +8.9210937e-02
+3.9674114e-01 +1.2400000e+00 +1.9135357e-13 +9.0273041e-02
+3.9674114e-01 +1.2500000e+00 +2.4770294e-12 +9.1341532e-02
+3.9674114e-01 +1.2600000e+00 +6.4178340e-13 +9.2416412e-02
+3.9674114e-01 +1.2700000e+00 +1.2634395e-11 +9.3497682e-02
+3.9674114e-01 +1.2800000e+00 +4.3024922e-12 +9.4585345e-02
+3.9674114e-01 +1.2900000e+00 +3.1153016e-12 +9.5679400e-02
+3.9674114e-01 +1.3000000e+00 +6.1574466e-12 +9.6779849e-02
+4.0395461e-01 +1.0000000e+00 +4.4411341e-12 +6.7184289e-02
+4.0395461e-01 +1.0100000e+00 +4.9548705e-12 +6.8104159e-02
+4.0395461e-01 +1.0200000e+00 +6.7487616e-11 +6.9030183e-02
+4.0395461e-01 +1.0300000e+00 +1.7379391e-11 +6.9962376e-02
+4.0395461e-01 +1.0400000e+00 +2.1045754e-13 +7.0900752e-02
+4.0395461e-01 +1.0500000e+00 +6.6851638e-11 +7.1845323e-02
+4.0395461e-01 +1.0600000e+00 +8.6391303e-14 +7.2796102e-02
+4.0395461e-01 +1.0700000e+00 +1.4495831e-12 +7.3753101e-02
+4.0395461e-01 +1.0800000e+00 +2.9020533e-11 +7.4716331e-02
+4.0395461e-01 +1.0900000e+00 +3.5203497e-11 +7.5685802e-02
+4.0395461e-01 +1.1000000e+00 +1.8574231e-14 +7.6661526e-02
+4.0395461e-01 +1.1100000e+00 +6.9791738e-13 +7.7643511e-02
+4.0395461e-01 +1.1200000e+00 +3.5911990e-13 +7.8631766e-02
+4.0395461e-01 +1.1300000e+00 +1.7486743e-12 +7.9626300e-02
+4.0395461e-01 +1.1400000e+00 +7.5443890e-14 +8.0627122e-02
+4.0395461e-01 +1.1500000e+00 +1.7498241e-14 +8.1634237e-02
+4.0395461e-01 +1.1600000e+00 +2.9036831e-12 +8.2647655e-02
+4.0395461e-01 +1.1700000e+00 +3.8789842e-14 +8.3667380e-02
+4.0395461e-01 +1.1800000e+00 +0.0000000e+00 +8.4693420e-02
+4.0395461e-01 +1.1900000e+00 +0.0000000e+00 +8.5725779e-02
+4.0395461e-01 +1.2000000e+00 +3.8053777e-13 +8.6764463e-02
+4.0395461e-01 +1.2100000e+00 +1.0273606e-10 +8.7809477e-02
+4.0395461e-01 +1.2200000e+00 +2.3468417e-13 +8.8860824e-02
+4.0395461e-01 +1.2300000e+00 +2.6806707e-13 +8.9918510e-02
+4.0395461e-01 +1.2400000e+00 +8.3032536e-12 +9.0982536e-02
+4.0395461e-01 +1.2500000e+00 +1.7874438e-12 +9.2052907e-02
+4.0395461e-01 +1.2600000e+00 +3.3239243e-14 +9.3129625e-02
+4.0395461e-01 +1.2700000e+00 +8.5695663e-12 +9.4212691e-02
+4.0395461e-01 +1.2800000e+00 +7.4736018e-12 +9.5302109e-02
+4.0395461e-01 +1.2900000e+00 +0.0000000e+00 +9.6397880e-02
+4.0395461e-01 +1.3000000e+00 +1.8076492e-12 +9.7500004e-02
+4.1116809e-01 +1.0000000e+00 +7.9921767e-13 +6.7838837e-02
+4.1116809e-01 +1.0100000e+00 +1.4767145e-12 +6.8761895e-02
+4.1116809e-01 +1.0200000e+00 +1.7767390e-11 +6.9691049e-02
+4.1116809e-01 +1.0300000e+00 +1.4030314e-12 +7.0626313e-02
+4.1116809e-01 +1.0400000e+00 +1.7880414e-11 +7.1567703e-02
+4.1116809e-01 +1.0500000e+00 +3.7579065e-13 +7.2515232e-02
+4.1116809e-01 +1.0600000e+00 +1.3035422e-11 +7.3468912e-02
+4.1116809e-01 +1.0700000e+00 +2.1057714e-12 +7.4428758e-02
+4.1116809e-01 +1.0800000e+00 +3.6104050e-13 +7.5394780e-02
+4.1116809e-01 +1.0900000e+00 +1.7074984e-12 +7.6366989e-02
+4.1116809e-01 +1.1000000e+00 +3.3911634e-12 +7.7345398e-02
+4.1116809e-01 +1.1100000e+00 +1.1914391e-12 +7.8330015e-02
+4.1116809e-01 +1.1200000e+00 +5.3925789e-15 +7.9320851e-02
+4.1116809e-01 +1.1300000e+00 +3.7740780e-12 +8.0317914e-02
+4.1116809e-01 +1.1400000e+00 +1.3655432e-12 +8.1321214e-02
+4.1116809e-01 +1.1500000e+00 +2.2990493e-13 +8.2330759e-02
+4.1116809e-01 +1.1600000e+00 +7.8896851e-12 +8.3346556e-02
+4.1116809e-01 +1.1700000e+00 +4.3030409e-17 +8.4368613e-02
+4.1116809e-01 +1.1800000e+00 +9.0489097e-13 +8.5396935e-02
+4.1116809e-01 +1.1900000e+00 +4.9619613e-13 +8.6431531e-02
+4.1116809e-01 +1.2000000e+00 +5.5873864e-12 +8.7472404e-02
+4.1116809e-01 +1.2100000e+00 +1.3090031e-12 +8.8519562e-02
+4.1116809e-01 +1.2200000e+00 +1.7460622e-13 +8.9573007e-02
+4.1116809e-01 +1.2300000e+00 +4.9513800e-13 +9.0632746e-02
+4.1116809e-01 +1.2400000e+00 +5.0445977e-13 +9.1698782e-02
+4.1116809e-01 +1.2500000e+00 +5.9114752e-12 +9.2771120e-02
+4.1116809e-01 +1.2600000e+00 +3.4818997e-11 +9.3849761e-02
+4.1116809e-01 +1.2700000e+00 +3.6541621e-10 +9.4934709e-02
+4.1116809e-01 +1.2800000e+00 +3.2720625e-14 +9.6025967e-02
+4.1116809e-01 +1.2900000e+00 +2.6065377e-12 +9.7123537e-02
+4.1116809e-01 +1.3000000e+00 +1.4616784e-14 +9.8227420e-02
+4.1838156e-01 +1.0000000e+00 +5.7930283e-12 +6.8497732e-02
+4.1838156e-01 +1.0100000e+00 +1.1605812e-11 +6.9424071e-02
+4.1838156e-01 +1.0200000e+00 +3.3654201e-11 +7.0356448e-02
+4.1838156e-01 +1.0300000e+00 +0.0000000e+00 +7.1294877e-02
+4.1838156e-01 +1.0400000e+00 +2.9509377e-13 +7.2239374e-02
+4.1838156e-01 +1.0500000e+00 +1.1035767e-11 +7.3189954e-02
+4.1838156e-01 +1.0600000e+00 +3.9220162e-12 +7.4146629e-02
+4.1838156e-01 +1.0700000e+00 +2.7360288e-11 +7.5109414e-02
+4.1838156e-01 +1.0800000e+00 +6.2389234e-14 +7.6078321e-02
+4.1838156e-01 +1.0900000e+00 +2.2479715e-12 +7.7053361e-02
+4.1838156e-01 +1.1000000e+00 +7.2382642e-12 +7.8034546e-02
+4.1838156e-01 +1.1100000e+00 +4.3500602e-12 +7.9021887e-02
+4.1838156e-01 +1.1200000e+00 +4.9711309e-11 +8.0015395e-02
+4.1838156e-01 +1.1300000e+00 +1.6948830e-13 +8.1015079e-02
+4.1838156e-01 +1.1400000e+00 +0.0000000e+00 +8.2020949e-02
+4.1838156e-01 +1.1500000e+00 +6.5647048e-13 +8.3033013e-02
+4.1838156e-01 +1.1600000e+00 +1.2875625e-10 +8.4051280e-02
+4.1838156e-01 +1.1700000e+00 +2.9633133e-12 +8.5075758e-02
+4.1838156e-01 +1.1800000e+00 +1.5892360e-12 +8.6106453e-02
+4.1838156e-01 +1.1900000e+00 +3.0669337e-12 +8.7143373e-02
+4.1838156e-01 +1.2000000e+00 +1.2755520e-12 +8.8186525e-02
+4.1838156e-01 +1.2100000e+00 +2.6248418e-12 +8.9235914e-02
+4.1838156e-01 +1.2200000e+00 +2.6996136e-13 +9.0291546e-02
+4.1838156e-01 +1.2300000e+00 +0.0000000e+00 +9.1353425e-02
+4.1838156e-01 +1.2400000e+00 +6.4132395e-11 +9.2421558e-02
+4.1838156e-01 +1.2500000e+00 +0.0000000e+00 +9.3495947e-02
+4.1838156e-01 +1.2600000e+00 +2.2652091e-12 +9.4576598e-02
+4.1838156e-01 +1.2700000e+00 +7.8168379e-14 +9.5663512e-02
+4.1838156e-01 +1.2800000e+00 +2.4354066e-13 +9.6756695e-02
+4.1838156e-01 +1.2900000e+00 +7.4811005e-12 +9.7856148e-02
+4.1838156e-01 +1.3000000e+00 +7.3927238e-14 +9.8961873e-02
+4.2559504e-01 +1.0000000e+00 +1.7590564e-13 +6.9160787e-02
+4.2559504e-01 +1.0100000e+00 +7.3848309e-14 +7.0090499e-02
+4.2559504e-01 +1.0200000e+00 +4.3428647e-12 +7.1026190e-02
+4.2559504e-01 +1.0300000e+00 +7.9928973e-14 +7.1967876e-02
+4.2559504e-01 +1.0400000e+00 +4.3183691e-14 +7.2915572e-02
+4.2559504e-01 +1.0500000e+00 +1.9380711e-11 +7.3869294e-02
+4.2559504e-01 +1.0600000e+00 +1.4398601e-12 +7.4829056e-02
+4.2559504e-01 +1.0700000e+00 +1.5357230e-12 +7.5794871e-02
+4.2559504e-01 +1.0800000e+00 +2.3521962e-12 +7.6766754e-02
+4.2559504e-01 +1.0900000e+00 +2.1286273e-11 +7.7744715e-02
+4.2559504e-01 +1.1000000e+00 +6.8487032e-13 +7.8728768e-02
+4.2559504e-01 +1.1100000e+00 +4.9494326e-12 +7.9718924e-02
+4.2559504e-01 +1.1200000e+00 +1.7744782e-12 +8.0715195e-02
+4.2559504e-01 +1.1300000e+00 +2.1940548e-14 +8.1717589e-02
+4.2559504e-01 +1.1400000e+00 +2.1073726e-11 +8.2726119e-02
+4.2559504e-01 +1.1500000e+00 +5.6745510e-12 +8.3740792e-02
+4.2559504e-01 +1.1600000e+00 +1.2362809e-13 +8.4761618e-02
+4.2559504e-01 +1.1700000e+00 +7.4896588e-14 +8.5788605e-02
+4.2559504e-01 +1.1800000e+00 +3.3605923e-12 +8.6821761e-02
+4.2559504e-01 +1.1900000e+00 +2.1801898e-13 +8.7861095e-02
+4.2559504e-01 +1.2000000e+00 +1.6293456e-12 +8.8906612e-02
+4.2559504e-01 +1.2100000e+00 +4.3008348e-13 +8.9958320e-02
+4.2559504e-01 +1.2200000e+00 +2.4073204e-11 +9.1016224e-02
+4.2559504e-01 +1.2300000e+00 +4.4766947e-12 +9.2080331e-02
+4.2559504e-01 +1.2400000e+00 +1.1894646e-11 +9.3150645e-02
+4.2559504e-01 +1.2500000e+00 +1.7552506e-11 +9.4227173e-02
+4.2559504e-01 +1.2600000e+00 +9.7377904e-14 +9.5309917e-02
+4.2559504e-01 +1.2700000e+00 +8.7580371e-12 +9.6398883e-02
+4.2559504e-01 +1.2800000e+00 +2.7046709e-12 +9.7494074e-02
+4.2559504e-01 +1.2900000e+00 +9.1828484e-14 +9.8595493e-02
+4.2559504e-01 +1.3000000e+00 +7.8584448e-12 +9.9703144e-02
+4.3280851e-01 +1.0000000e+00 +1.6071267e-11 +6.9827823e-02
+4.3280851e-01 +1.0100000e+00 +4.1698197e-11 +7.0760998e-02
+4.3280851e-01 +1.0200000e+00 +1.6159688e-11 +7.1700093e-02
+4.3280851e-01 +1.0300000e+00 +1.9959257e-12 +7.2645125e-02
+4.3280851e-01 +1.0400000e+00 +2.5027975e-12 +7.3596110e-02
+4.3280851e-01 +1.0500000e+00 +2.0286977e-12 +7.4553064e-02
+4.3280851e-01 +1.0600000e+00 +3.5777780e-11 +7.5516002e-02
+4.3280851e-01 +1.0700000e+00 +5.0682795e-12 +7.6484938e-02
+4.3280851e-01 +1.0800000e+00 +6.0945306e-12 +7.7459885e-02
+4.3280851e-01 +1.0900000e+00 +1.6644280e-12 +7.8440858e-02
+4.3280851e-01 +1.1000000e+00 +3.5476761e-13 +7.9427868e-02
+4.3280851e-01 +1.1100000e+00 +1.6784694e-12 +8.0420928e-02
+4.3280851e-01 +1.1200000e+00 +2.1482400e-11 +8.1420049e-02
+4.3280851e-01 +1.1300000e+00 +1.1100977e-11 +8.2425244e-02
+4.3280851e-01 +1.1400000e+00 +0.0000000e+00 +8.3436521e-02
+4.3280851e-01 +1.1500000e+00 +3.6476510e-10 +8.4453891e-02
+4.3280851e-01 +1.1600000e+00 +1.7030409e-13 +8.5477364e-02
+4.3280851e-01 +1.1700000e+00 +1.0560033e-13 +8.6506949e-02
+4.3280851e-01 +1.1800000e+00 +2.3274182e-13 +8.7542654e-02
+4.3280851e-01 +1.1900000e+00 +1.3556198e-12 +8.8584487e-02
+4.3280851e-01 +1.2000000e+00 +4.8498810e-12 +8.9632457e-02
+4.3280851e-01 +1.2100000e+00 +4.6387811e-12 +9.0686570e-02
+4.3280851e-01 +1.2200000e+00 +3.4652587e-11 +9.1746833e-02
+4.3280851e-01 +1.2300000e+00 +5.8399921e-13 +9.2813252e-02
+4.3280851e-01 +1.2400000e+00 +1.6927787e-11 +9.3885834e-02
+4.3280851e-01 +1.2500000e+00 +1.1155428e-11 +9.4964584e-02
+4.3280851e-01 +1.2600000e+00 +3.7961386e-12 +9.6049507e-02
+4.3280851e-01 +1.2700000e+00 +1.6366933e-12 +9.7140608e-02
+4.3280851e-01 +1.2800000e+00 +7.6247255e-13 +9.8237890e-02
+4.3280851e-01 +1.2900000e+00 +2.3821218e-11 +9.9341359e-02
+4.3280851e-01 +1.3000000e+00 +0.0000000e+00 +1.0045102e-01
+4.4002199e-01 +1.0000000e+00 +1.2529000e-12 +7.0498667e-02
+4.4002199e-01 +1.0100000e+00 +2.9206130e-11 +7.1435392e-02
+4.4002199e-01 +1.0200000e+00 +9.8431344e-10 +7.2377979e-02
+4.4002199e-01 +1.0300000e+00 +6.0385652e-12 +7.3326445e-02
+4.4002199e-01 +1.0400000e+00 +0.0000000e+00 +7.4280807e-02
+4.4002199e-01 +1.0500000e+00 +3.8664778e-11 +7.5241081e-02
+4.4002199e-01 +1.0600000e+00 +2.0873940e-12 +7.6207283e-02
+4.4002199e-01 +1.0700000e+00 +2.3822212e-14 +7.7179427e-02
+4.4002199e-01 +1.0800000e+00 +3.1565708e-11 +7.8157528e-02
+4.4002199e-01 +1.0900000e+00 +1.9833443e-11 +7.9141599e-02
+4.4002199e-01 +1.1000000e+00 +1.8609660e-13 +8.0131654e-02
+4.4002199e-01 +1.1100000e+00 +1.9256266e-11 +8.1127706e-02
+4.4002199e-01 +1.1200000e+00 +5.0245087e-14 +8.2129767e-02
+4.4002199e-01 +1.1300000e+00 +7.0339294e-12 +8.3137848e-02
+4.4002199e-01 +1.1400000e+00 +0.0000000e+00 +8.4151960e-02
+4.4002199e-01 +1.1500000e+00 +9.6559588e-11 +8.5172115e-02
+4.4002199e-01 +1.1600000e+00 +2.2697745e-11 +8.6198321e-02
+4.4002199e-01 +1.1700000e+00 +4.4800974e-12 +8.7230590e-02
+4.4002199e-01 +1.1800000e+00 +8.4870586e-13 +8.8268930e-02
+4.4002199e-01 +1.1900000e+00 +1.0006661e-10 +8.9313350e-02
+4.4002199e-01 +1.2000000e+00 +5.8927833e-11 +9.0363858e-02
+4.4002199e-01 +1.2100000e+00 +7.9366939e-12 +9.1420461e-02
+4.4002199e-01 +1.2200000e+00 +0.0000000e+00 +9.2483168e-02
+4.4002199e-01 +1.2300000e+00 +9.3289268e-12 +9.3551985e-02
+4.4002199e-01 +1.2400000e+00 +7.7771157e-12 +9.4626919e-02
+4.4002199e-01 +1.2500000e+00 +5.7193981e-11 +9.5707975e-02
+4.4002199e-01 +1.2600000e+00 +1.2782224e-11 +9.6795160e-02
+4.4002199e-01 +1.2700000e+00 +0.0000000e+00 +9.7888479e-02
+4.4002199e-01 +1.2800000e+00 +2.4755943e-14 +9.8987936e-02
+4.4002199e-01 +1.2900000e+00 +2.4607921e-14 +1.0009354e-01
+4.4002199e-01 +1.3000000e+00 +2.2316217e-12 +1.0120528e-01
+4.4723546e-01 +1.0000000e+00 +9.3162927e-11 +7.1173150e-02
+4.4723546e-01 +1.0100000e+00 +8.7036087e-15 +7.2113512e-02
+4.4723546e-01 +1.0200000e+00 +1.3001993e-13 +7.3059677e-02
+4.4723546e-01 +1.0300000e+00 +0.0000000e+00 +7.4011664e-02
+4.4723546e-01 +1.0400000e+00 +1.1760292e-10 +7.4969489e-02
+4.4723546e-01 +1.0500000e+00 +2.5006412e-13 +7.5933170e-02
+4.4723546e-01 +1.0600000e+00 +1.4134155e-12 +7.6902721e-02
+4.4723546e-01 +1.0700000e+00 +2.8447615e-12 +7.7878160e-02
+4.4723546e-01 +1.0800000e+00 +5.2323705e-11 +7.8859501e-02
+4.4723546e-01 +1.0900000e+00 +2.6749066e-12 +7.9846757e-02
+4.4723546e-01 +1.1000000e+00 +1.2311245e-10 +8.0839944e-02
+4.4723546e-01 +1.1100000e+00 +3.1802449e-12 +8.1839074e-02
+4.4723546e-01 +1.1200000e+00 +1.8264739e-12 +8.2844159e-02
+4.4723546e-01 +1.1300000e+00 +2.0032332e-12 +8.3855213e-02
+4.4723546e-01 +1.1400000e+00 +2.4735685e-12 +8.4872247e-02
+4.4723546e-01 +1.1500000e+00 +8.5537725e-13 +8.5895271e-02
+4.4723546e-01 +1.1600000e+00 +9.7791091e-14 +8.6924297e-02
+4.4723546e-01 +1.1700000e+00 +1.7460510e-12 +8.7959336e-02
+4.4723546e-01 +1.1800000e+00 +3.6763919e-13 +8.9000395e-02
+4.4723546e-01 +1.1900000e+00 +3.5331318e-12 +9.0047486e-02
+4.4723546e-01 +1.2000000e+00 +6.1552821e-12 +9.1100617e-02
+4.4723546e-01 +1.2100000e+00 +1.4218658e-12 +9.2159796e-02
+4.4723546e-01 +1.2200000e+00 +2.6494069e-12 +9.3225030e-02
+4.4723546e-01 +1.2300000e+00 +5.3820123e-14 +9.4296329e-02
+4.4723546e-01 +1.2400000e+00 +3.8714239e-11 +9.5373698e-02
+4.4723546e-01 +1.2500000e+00 +6.4621081e-13 +9.6457144e-02
+4.4723546e-01 +1.2600000e+00 +2.4409527e-14 +9.7546674e-02
+4.4723546e-01 +1.2700000e+00 +6.9376308e-12 +9.8642293e-02
+4.4723546e-01 +1.2800000e+00 +6.2327803e-16 +9.9744006e-02
+4.4723546e-01 +1.2900000e+00 +1.6862474e-11 +1.0085182e-01
+4.4723546e-01 +1.3000000e+00 +3.6113473e-10 +1.0196574e-01
+4.5444894e-01 +1.0000000e+00 +4.5249670e-13 +7.1851113e-02
+4.5444894e-01 +1.0100000e+00 +2.0943475e-11 +7.2795195e-02
+4.5444894e-01 +1.0200000e+00 +3.6871168e-12 +7.3745022e-02
+4.5444894e-01 +1.0300000e+00 +1.2429631e-13 +7.4700613e-02
+4.5444894e-01 +1.0400000e+00 +2.3248189e-12 +7.5661986e-02
+4.5444894e-01 +1.0500000e+00 +1.2766749e-12 +7.6629158e-02
+4.5444894e-01 +1.0600000e+00 +1.1479623e-11 +7.7602145e-02
+4.5444894e-01 +1.0700000e+00 +8.1404852e-13 +7.8580963e-02
+4.5444894e-01 +1.0800000e+00 +1.0000239e-12 +7.9565628e-02
+4.5444894e-01 +1.0900000e+00 +5.3582961e-12 +8.0556155e-02
+4.5444894e-01 +1.1000000e+00 +3.9979923e-13 +8.1552558e-02
+4.5444894e-01 +1.1100000e+00 +5.0612828e-13 +8.2554850e-02
+4.5444894e-01 +1.1200000e+00 +8.6443759e-12 +8.3563046e-02
+4.5444894e-01 +1.1300000e+00 +2.8143700e-11 +8.4577157e-02
+4.5444894e-01 +1.1400000e+00 +2.7655240e-12 +8.5597196e-02
+4.5444894e-01 +1.1500000e+00 +5.1389451e-11 +8.6623175e-02
+4.5444894e-01 +1.1600000e+00 +7.0350742e-13 +8.7655105e-02
+4.5444894e-01 +1.1700000e+00 +1.4959069e-12 +8.8692997e-02
+4.5444894e-01 +1.1800000e+00 +2.0897688e-14 +8.9736861e-02
+4.5444894e-01 +1.1900000e+00 +4.7946513e-11 +9.0786706e-02
+4.5444894e-01 +1.2000000e+00 +1.4076308e-11 +9.1842543e-02
+4.5444894e-01 +1.2100000e+00 +1.0440029e-15 +9.2904381e-02
+4.5444894e-01 +1.2200000e+00 +5.2674267e-13 +9.3972226e-02
+4.5444894e-01 +1.2300000e+00 +1.6941146e-11 +9.5046089e-02
+4.5444894e-01 +1.2400000e+00 +7.9721382e-12 +9.6125976e-02
+4.5444894e-01 +1.2500000e+00 +7.9968523e-12 +9.7211894e-02
+4.5444894e-01 +1.2600000e+00 +1.4513262e-12 +9.8303850e-02
+4.5444894e-01 +1.2700000e+00 +5.3766925e-12 +9.9401851e-02
+4.5444894e-01 +1.2800000e+00 +1.1857241e-12 +1.0050590e-01
+4.5444894e-01 +1.2900000e+00 +4.6539126e-12 +1.0161601e-01
+4.5444894e-01 +1.3000000e+00 +2.8439622e-14 +1.0273218e-01
+4.6166241e-01 +1.0000000e+00 +0.0000000e+00 +7.2532399e-02
+4.6166241e-01 +1.0100000e+00 +2.0494142e-12 +7.3480283e-02
+4.6166241e-01 +1.0200000e+00 +4.3639703e-13 +7.4433855e-02
+4.6166241e-01 +1.0300000e+00 +4.9035591e-12 +7.5393134e-02
+4.6166241e-01 +1.0400000e+00 +4.2721532e-12 +7.6358137e-02
+4.6166241e-01 +1.0500000e+00 +3.9913365e-15 +7.7328882e-02
+4.6166241e-01 +1.0600000e+00 +1.0863325e-12 +7.8305387e-02
+4.6166241e-01 +1.0700000e+00 +1.1696927e-13 +7.9287668e-02
+4.6166241e-01 +1.0800000e+00 +1.6592472e-11 +8.0275741e-02
+4.6166241e-01 +1.0900000e+00 +2.3303686e-11 +8.1269621e-02
+4.6166241e-01 +1.1000000e+00 +4.7850846e-15 +8.2269323e-02
+4.6166241e-01 +1.1100000e+00 +1.9020313e-12 +8.3274861e-02
+4.6166241e-01 +1.1200000e+00 +1.8197126e-11 +8.4286250e-02
+4.6166241e-01 +1.1300000e+00 +2.3796390e-11 +8.5303502e-02
+4.6166241e-01 +1.1400000e+00 +0.0000000e+00 +8.6326630e-02
+4.6166241e-01 +1.1500000e+00 +3.7616711e-13 +8.7355646e-02
+4.6166241e-01 +1.1600000e+00 +2.3498935e-11 +8.8390563e-02
+4.6166241e-01 +1.1700000e+00 +0.0000000e+00 +8.9431391e-02
+4.6166241e-01 +1.1800000e+00 +1.6353535e-11 +9.0478142e-02
+4.6166241e-01 +1.1900000e+00 +4.7049669e-13 +9.1530825e-02
+4.6166241e-01 +1.2000000e+00 +1.8792783e-12 +9.2589451e-02
+4.6166241e-01 +1.2100000e+00 +1.2212792e-12 +9.3654029e-02
+4.6166241e-01 +1.2200000e+00 +3.7934315e-15 +9.4724567e-02
+4.6166241e-01 +1.2300000e+00 +5.7631096e-11 +9.5801076e-02
+4.6166241e-01 +1.2400000e+00 +1.4590780e-12 +9.6883562e-02
+4.6166241e-01 +1.2500000e+00 +1.9313859e-12 +9.7972033e-02
+4.6166241e-01 +1.2600000e+00 +1.2002311e-13 +9.9066498e-02
+4.6166241e-01 +1.2700000e+00 +1.6677465e-11 +1.0016696e-01
+4.6166241e-01 +1.2800000e+00 +2.0036381e-14 +1.0127343e-01
+4.6166241e-01 +1.2900000e+00 +1.5733882e-12 +1.0238591e-01
+4.6166241e-01 +1.3000000e+00 +2.2314455e-12 +1.0350441e-01
+4.6887589e-01 +1.0000000e+00 +1.8222443e-12 +7.3216859e-02
+4.6887589e-01 +1.0100000e+00 +2.7680480e-12 +7.4168626e-02
+4.6887589e-01 +1.0200000e+00 +5.2302234e-14 +7.5126023e-02
+4.6887589e-01 +1.0300000e+00 +6.7899284e-12 +7.6089069e-02
+4.6887589e-01 +1.0400000e+00 +2.2487605e-13 +7.7057783e-02
+4.6887589e-01 +1.0500000e+00 +4.3872004e-13 +7.8032184e-02
+4.6887589e-01 +1.0600000e+00 +1.6587808e-11 +7.9012288e-02
+4.6887589e-01 +1.0700000e+00 +2.1828649e-12 +7.9998113e-02
+4.6887589e-01 +1.0800000e+00 +3.8913142e-13 +8.0989675e-02
+4.6887589e-01 +1.0900000e+00 +0.0000000e+00 +8.1986989e-02
+4.6887589e-01 +1.1000000e+00 +1.6821497e-11 +8.2990072e-02
+4.6887589e-01 +1.1100000e+00 +6.9042814e-12 +8.3998938e-02
+4.6887589e-01 +1.1200000e+00 +2.8979902e-14 +8.5013601e-02
+4.6887589e-01 +1.1300000e+00 +1.4268556e-12 +8.6034076e-02
+4.6887589e-01 +1.1400000e+00 +1.3045408e-12 +8.7060374e-02
+4.6887589e-01 +1.1500000e+00 +3.9585795e-13 +8.8092510e-02
+4.6887589e-01 +1.1600000e+00 +1.6072919e-12 +8.9130495e-02
+4.6887589e-01 +1.1700000e+00 +5.5630974e-13 +9.0174341e-02
+4.6887589e-01 +1.1800000e+00 +5.3329299e-11 +9.1224060e-02
+4.6887589e-01 +1.1900000e+00 +5.1331438e-13 +9.2279662e-02
+4.6887589e-01 +1.2000000e+00 +2.4823847e-11 +9.3341158e-02
+4.6887589e-01 +1.2100000e+00 +9.2728973e-13 +9.4408558e-02
+4.6887589e-01 +1.2200000e+00 +1.0285592e-12 +9.5481870e-02
+4.6887589e-01 +1.2300000e+00 +1.5719519e-12 +9.6561105e-02
+4.6887589e-01 +1.2400000e+00 +5.5929673e-10 +9.7646271e-02
+4.6887589e-01 +1.2500000e+00 +5.5599048e-15 +9.8737376e-02
+4.6887589e-01 +1.2600000e+00 +4.5807835e-13 +9.9834429e-02
+4.6887589e-01 +1.2700000e+00 +1.1553601e-12 +1.0093744e-01
+4.6887589e-01 +1.2800000e+00 +1.1523322e-12 +1.0204640e-01
+4.6887589e-01 +1.2900000e+00 +2.8610323e-12 +1.0316134e-01
+4.6887589e-01 +1.3000000e+00 +6.7332113e-13 +1.0428225e-01
+4.7608936e-01 +1.0000000e+00 +4.2823796e-11 +7.3904348e-02
+4.7608936e-01 +1.0100000e+00 +4.5723487e-12 +7.4860076e-02
+4.7608936e-01 +1.0200000e+00 +1.1480966e-10 +7.5821376e-02
+4.7608936e-01 +1.0300000e+00 +0.0000000e+00 +7.6788269e-02
+4.7608936e-01 +1.0400000e+00 +9.0756377e-12 +7.7760774e-02
+4.7608936e-01 +1.0500000e+00 +1.7187050e-12 +7.8738909e-02
+4.7608936e-01 +1.0600000e+00 +3.6840428e-12 +7.9722691e-02
+4.7608936e-01 +1.0700000e+00 +2.5982858e-13 +8.0712140e-02
+4.7608936e-01 +1.0800000e+00 +3.9241860e-13 +8.1707270e-02
+4.7608936e-01 +1.0900000e+00 +1.9579214e-14 +8.2708100e-02
+4.7608936e-01 +1.1000000e+00 +7.7082453e-12 +8.3714644e-02
+4.7608936e-01 +1.1100000e+00 +7.5850563e-12 +8.4726917e-02
+4.7608936e-01 +1.1200000e+00 +8.2582730e-13 +8.5744936e-02
+4.7608936e-01 +1.1300000e+00 +5.2295719e-10 +8.6768713e-02
+4.7608936e-01 +1.1400000e+00 +1.1506858e-15 +8.7798262e-02
+4.7608936e-01 +1.1500000e+00 +8.3337293e-14 +8.8833597e-02
+4.7608936e-01 +1.1600000e+00 +3.5786090e-13 +8.9874731e-02
+4.7608936e-01 +1.1700000e+00 +0.0000000e+00 +9.0921675e-02
+4.7608936e-01 +1.1800000e+00 +3.7551556e-13 +9.1974442e-02
+4.7608936e-01 +1.1900000e+00 +8.5909771e-12 +9.3033043e-02
+4.7608936e-01 +1.2000000e+00 +1.7900447e-13 +9.4097489e-02
+4.7608936e-01 +1.2100000e+00 +1.3759031e-12 +9.5167790e-02
+4.7608936e-01 +1.2200000e+00 +1.0378568e-11 +9.6243957e-02
+4.7608936e-01 +1.2300000e+00 +3.8726036e-14 +9.7325998e-02
+4.7608936e-01 +1.2400000e+00 +6.1270324e-13 +9.8413923e-02
+4.7608936e-01 +1.2500000e+00 +1.3818036e-15 +9.9507741e-02
+4.7608936e-01 +1.2600000e+00 +2.9702899e-14 +1.0060746e-01
+4.7608936e-01 +1.2700000e+00 +1.5474160e-11 +1.0171309e-01
+4.7608936e-01 +1.2800000e+00 +2.0947902e-12 +1.0282463e-01
+4.7608936e-01 +1.2900000e+00 +1.8190053e-14 +1.0394210e-01
+4.7608936e-01 +1.3000000e+00 +0.0000000e+00 +1.0506550e-01
+4.8330284e-01 +1.0000000e+00 +5.8856762e-11 +7.4594728e-02
+4.8330284e-01 +1.0100000e+00 +3.2232097e-12 +7.5554493e-02
+4.8330284e-01 +1.0200000e+00 +6.8215310e-13 +7.6519774e-02
+4.8330284e-01 +1.0300000e+00 +2.7721439e-12 +7.7490590e-02
+4.8330284e-01 +1.0400000e+00 +9.9938431e-11 +7.8466962e-02
+4.8330284e-01 +1.0500000e+00 +6.8744300e-13 +7.9448909e-02
+4.8330284e-01 +1.0600000e+00 +1.3995510e-12 +8.0436448e-02
+4.8330284e-01 +1.0700000e+00 +0.0000000e+00 +8.1429598e-02
+4.8330284e-01 +1.0800000e+00 +5.3447601e-11 +8.2428375e-02
+4.8330284e-01 +1.0900000e+00 +5.5384330e-12 +8.3432798e-02
+4.8330284e-01 +1.1000000e+00 +1.3524684e-12 +8.4442881e-02
+4.8330284e-01 +1.1100000e+00 +4.3188845e-11 +8.5458641e-02
+4.8330284e-01 +1.1200000e+00 +9.4494947e-12 +8.6480093e-02
+4.8330284e-01 +1.1300000e+00 +2.9132434e-13 +8.7507251e-02
+4.8330284e-01 +1.1400000e+00 +1.5533556e-12 +8.8540130e-02
+4.8330284e-01 +1.1500000e+00 +5.3435472e-11 +8.9578744e-02
+4.8330284e-01 +1.1600000e+00 +1.9709587e-12 +9.0623105e-02
+4.8330284e-01 +1.1700000e+00 +3.8997218e-13 +9.1673226e-02
+4.8330284e-01 +1.1800000e+00 +4.9840238e-15 +9.2729120e-02
+4.8330284e-01 +1.1900000e+00 +1.0601784e-15 +9.3790799e-02
+4.8330284e-01 +1.2000000e+00 +4.2450113e-13 +9.4858274e-02
+4.8330284e-01 +1.2100000e+00 +1.2321329e-11 +9.5931555e-02
+4.8330284e-01 +1.2200000e+00 +0.0000000e+00 +9.7010654e-02
+4.8330284e-01 +1.2300000e+00 +5.7393415e-13 +9.8095580e-02
+4.8330284e-01 +1.2400000e+00 +1.2382066e-12 +9.9186343e-02
+4.8330284e-01 +1.2500000e+00 +7.7773822e-15 +1.0028295e-01
+4.8330284e-01 +1.2600000e+00 +1.1892035e-11 +1.0138542e-01
+4.8330284e-01 +1.2700000e+00 +2.6154323e-11 +1.0249374e-01
+4.8330284e-01 +1.2800000e+00 +1.5102840e-11 +1.0360794e-01
+4.8330284e-01 +1.2900000e+00 +9.6408569e-12 +1.0472802e-01
+4.8330284e-01 +1.3000000e+00 +1.4801656e-12 +1.0585398e-01
+4.9051631e-01 +1.0000000e+00 +8.9805974e-15 +7.5287865e-02
+4.9051631e-01 +1.0100000e+00 +9.9785216e-13 +7.6251741e-02
+4.9051631e-01 +1.0200000e+00 +1.6100368e-15 +7.7221077e-02
+4.9051631e-01 +1.0300000e+00 +8.1052907e-13 +7.8195892e-02
+4.9051631e-01 +1.0400000e+00 +2.1833369e-13 +7.9176207e-02
+4.9051631e-01 +1.0500000e+00 +2.3632740e-12 +8.0162041e-02
+4.9051631e-01 +1.0600000e+00 +8.1983897e-14 +8.1153412e-02
+4.9051631e-01 +1.0700000e+00 +1.1776270e-14 +8.2150340e-02
+4.9051631e-01 +1.0800000e+00 +1.3219396e-12 +8.3152841e-02
+4.9051631e-01 +1.0900000e+00 +1.4037086e-12 +8.4160933e-02
+4.9051631e-01 +1.1000000e+00 +2.2368148e-12 +8.5174632e-02
+4.9051631e-01 +1.1100000e+00 +9.0683528e-13 +8.6193956e-02
+4.9051631e-01 +1.1200000e+00 +2.1957309e-11 +8.7218918e-02
+4.9051631e-01 +1.1300000e+00 +1.5807904e-12 +8.8249535e-02
+4.9051631e-01 +1.1400000e+00 +0.0000000e+00 +8.9285821e-02
+4.9051631e-01 +1.1500000e+00 +6.1689866e-12 +9.0327790e-02
+4.9051631e-01 +1.1600000e+00 +1.8074207e-11 +9.1375456e-02
+4.9051631e-01 +1.1700000e+00 +1.1865733e-11 +9.2428832e-02
+4.9051631e-01 +1.1800000e+00 +0.0000000e+00 +9.3487931e-02
+4.9051631e-01 +1.1900000e+00 +6.8404001e-12 +9.4552765e-02
+4.9051631e-01 +1.2000000e+00 +1.6976494e-12 +9.5623345e-02
+4.9051631e-01 +1.2100000e+00 +1.1989847e-12 +9.6699684e-02
+4.9051631e-01 +1.2200000e+00 +6.7904740e-14 +9.7781792e-02
+4.9051631e-01 +1.2300000e+00 +1.7686486e-11 +9.8869680e-02
+4.9051631e-01 +1.2400000e+00 +2.6128012e-13 +9.9963358e-02
+4.9051631e-01 +1.2500000e+00 +2.6926502e-14 +1.0106284e-01
+4.9051631e-01 +1.2600000e+00 +3.2344873e-12 +1.0216812e-01
+4.9051631e-01 +1.2700000e+00 +1.6091237e-11 +1.0327923e-01
+4.9051631e-01 +1.2800000e+00 +1.2041017e-12 +1.0439615e-01
+4.9051631e-01 +1.2900000e+00 +0.0000000e+00 +1.0551892e-01
+4.9051631e-01 +1.3000000e+00 +0.0000000e+00 +1.0664752e-01
+4.9772979e-01 +1.0000000e+00 +4.7740652e-13 +7.5983628e-02
+4.9772979e-01 +1.0100000e+00 +1.4708164e-12 +7.6951689e-02
+4.9772979e-01 +1.0200000e+00 +6.0630047e-13 +7.7925153e-02
+4.9772979e-01 +1.0300000e+00 +6.6423870e-13 +7.8904040e-02
+4.9772979e-01 +1.0400000e+00 +1.3046879e-14 +7.9888371e-02
+4.9772979e-01 +1.0500000e+00 +2.2813521e-13 +8.0878167e-02
+4.9772979e-01 +1.0600000e+00 +8.4258595e-10 +8.1873445e-02
+4.9772979e-01 +1.0700000e+00 +6.6260331e-13 +8.2874224e-02
+4.9772979e-01 +1.0800000e+00 +8.0550991e-13 +8.3880524e-02
+4.9772979e-01 +1.0900000e+00 +6.0306419e-12 +8.4892361e-02
+4.9772979e-01 +1.1000000e+00 +1.1262506e-10 +8.5909752e-02
+4.9772979e-01 +1.1100000e+00 +2.5878689e-11 +8.6932713e-02
+4.9772979e-01 +1.1200000e+00 +1.1802187e-12 +8.7961262e-02
+4.9772979e-01 +1.1300000e+00 +1.0045819e-11 +8.8995413e-02
+4.9772979e-01 +1.1400000e+00 +8.9300504e-11 +9.0035182e-02
+4.9772979e-01 +1.1500000e+00 +5.2284217e-12 +9.1080582e-02
+4.9772979e-01 +1.1600000e+00 +1.1835815e-13 +9.2131629e-02
+4.9772979e-01 +1.1700000e+00 +1.7824249e-13 +9.3188336e-02
+4.9772979e-01 +1.1800000e+00 +5.7938475e-13 +9.4250715e-02
+4.9772979e-01 +1.1900000e+00 +2.2730740e-12 +9.5318780e-02
+4.9772979e-01 +1.2000000e+00 +0.0000000e+00 +9.6392543e-02
+4.9772979e-01 +1.2100000e+00 +2.3486666e-12 +9.7472016e-02
+4.9772979e-01 +1.2200000e+00 +4.2272935e-12 +9.8557210e-02
+4.9772979e-01 +1.2300000e+00 +6.8324694e-12 +9.9648136e-02
+4.9772979e-01 +1.2400000e+00 +4.1723722e-11 +1.0074480e-01
+4.9772979e-01 +1.2500000e+00 +3.3753914e-12 +1.0184723e-01
+4.9772979e-01 +1.2600000e+00 +4.6571135e-14 +1.0295541e-01
+4.9772979e-01 +1.2700000e+00 +5.8145603e-12 +1.0406937e-01
+4.9772979e-01 +1.2800000e+00 +4.5260243e-14 +1.0518910e-01
+4.9772979e-01 +1.2900000e+00 +2.3355368e-13 +1.0631463e-01
+4.9772979e-01 +1.3000000e+00 +2.2716399e-12 +1.0744595e-01
+5.0494326e-01 +1.0000000e+00 +7.8337636e-12 +7.6681895e-02
+5.0494326e-01 +1.0100000e+00 +9.0929950e-12 +7.7654210e-02
+5.0494326e-01 +1.0200000e+00 +2.6867088e-13 +7.8631873e-02
+5.0494326e-01 +1.0300000e+00 +2.4299612e-12 +7.9614904e-02
+5.0494326e-01 +1.0400000e+00 +1.2307677e-13 +8.0603324e-02
+5.0494326e-01 +1.0500000e+00 +1.0175376e-11 +8.1597153e-02
+5.0494326e-01 +1.0600000e+00 +4.7412169e-11 +8.2596410e-02
+5.0494326e-01 +1.0700000e+00 +1.3087021e-14 +8.3601115e-02
+5.0494326e-01 +1.0800000e+00 +1.6751814e-12 +8.4611286e-02
+5.0494326e-01 +1.0900000e+00 +1.1280836e-11 +8.5626941e-02
+5.0494326e-01 +1.1000000e+00 +2.1549436e-12 +8.6648097e-02
+5.0494326e-01 +1.1100000e+00 +2.4823313e-13 +8.7674771e-02
+5.0494326e-01 +1.1200000e+00 +4.4411822e-14 +8.8706980e-02
+5.0494326e-01 +1.1300000e+00 +3.0184850e-12 +8.9744739e-02
+5.0494326e-01 +1.1400000e+00 +1.2700376e-11 +9.0788065e-02
+5.0494326e-01 +1.1500000e+00 +4.0068126e-14 +9.1836971e-02
+5.0494326e-01 +1.1600000e+00 +3.0093739e-12 +9.2891473e-02
+5.0494326e-01 +1.1700000e+00 +8.5145008e-11 +9.3951585e-02
+5.0494326e-01 +1.1800000e+00 +8.4169126e-16 +9.5017320e-02
+5.0494326e-01 +1.1900000e+00 +2.8575782e-12 +9.6088691e-02
+5.0494326e-01 +1.2000000e+00 +1.7886124e-12 +9.7165711e-02
+5.0494326e-01 +1.2100000e+00 +7.1997320e-13 +9.8248393e-02
+5.0494326e-01 +1.2200000e+00 +1.3720932e-12 +9.9336747e-02
+5.0494326e-01 +1.2300000e+00 +4.4184415e-12 +1.0043079e-01
+5.0494326e-01 +1.2400000e+00 +1.9251387e-12 +1.0153052e-01
+5.0494326e-01 +1.2500000e+00 +5.3645392e-13 +1.0263596e-01
+5.0494326e-01 +1.2600000e+00 +7.8688843e-14 +1.0374712e-01
+5.0494326e-01 +1.2700000e+00 +2.2705666e-12 +1.0486400e-01
+5.0494326e-01 +1.2800000e+00 +3.7334637e-12 +1.0598662e-01
+5.0494326e-01 +1.2900000e+00 +0.0000000e+00 +1.0711498e-01
+5.0494326e-01 +1.3000000e+00 +4.5944791e-13 +1.0824909e-01
+5.1215674e-01 +1.0000000e+00 +2.1152863e-13 +7.7382544e-02
+5.1215674e-01 +1.0100000e+00 +9.2103713e-14 +7.8359184e-02
+5.1215674e-01 +1.0200000e+00 +1.5284982e-12 +7.9341115e-02
+5.1215674e-01 +1.0300000e+00 +1.3751018e-13 +8.0328359e-02
+5.1215674e-01 +1.0400000e+00 +1.3906036e-11 +8.1320938e-02
+5.1215674e-01 +1.0500000e+00 +3.1388751e-12 +8.2318871e-02
+5.1215674e-01 +1.0600000e+00 +1.5950224e-13 +8.3322178e-02
+5.1215674e-01 +1.0700000e+00 +8.3746223e-10 +8.4330880e-02
+5.1215674e-01 +1.0800000e+00 +1.4336742e-11 +8.5344993e-02
+5.1215674e-01 +1.0900000e+00 +2.8103889e-14 +8.6364538e-02
+5.1215674e-01 +1.1000000e+00 +1.6285152e-12 +8.7389530e-02
+5.1215674e-01 +1.1100000e+00 +1.3572360e-14 +8.8419989e-02
+5.1215674e-01 +1.1200000e+00 +4.8853267e-13 +8.9455931e-02
+5.1215674e-01 +1.1300000e+00 +1.0158412e-11 +9.0497371e-02
+5.1215674e-01 +1.1400000e+00 +0.0000000e+00 +9.1544327e-02
+5.1215674e-01 +1.1500000e+00 +1.3256161e-11 +9.2596812e-02
+5.1215674e-01 +1.1600000e+00 +5.6180162e-14 +9.3654843e-02
+5.1215674e-01 +1.1700000e+00 +2.5824515e-14 +9.4718433e-02
+5.1215674e-01 +1.1800000e+00 +3.3357049e-11 +9.5787596e-02
+5.1215674e-01 +1.1900000e+00 +1.4142296e-12 +9.6862347e-02
+5.1215674e-01 +1.2000000e+00 +4.4003746e-13 +9.7942698e-02
+5.1215674e-01 +1.2100000e+00 +7.4289738e-14 +9.9028661e-02
+5.1215674e-01 +1.2200000e+00 +3.3933283e-13 +1.0012025e-01
+5.1215674e-01 +1.2300000e+00 +2.2325319e-13 +1.0121747e-01
+5.1215674e-01 +1.2400000e+00 +1.6668029e-12 +1.0232035e-01
+5.1215674e-01 +1.2500000e+00 +3.3653956e-11 +1.0342888e-01
+5.1215674e-01 +1.2600000e+00 +6.3324883e-13 +1.0454308e-01
+5.1215674e-01 +1.2700000e+00 +4.7050977e-12 +1.0566297e-01
+5.1215674e-01 +1.2800000e+00 +1.1714672e-12 +1.0678854e-01
+5.1215674e-01 +1.2900000e+00 +4.2735131e-11 +1.0791981e-01
+5.1215674e-01 +1.3000000e+00 +1.2798330e-10 +1.0905679e-01
+5.1937021e-01 +1.0000000e+00 +3.6818840e-11 +7.8085461e-02
+5.1937021e-01 +1.0100000e+00 +4.2911630e-13 +7.9066491e-02
+5.1937021e-01 +1.0200000e+00 +9.3713508e-15 +8.0052759e-02
+5.1937021e-01 +1.0300000e+00 +0.0000000e+00 +8.1044285e-02
+5.1937021e-01 +1.0400000e+00 +8.5416215e-12 +8.2041090e-02
+5.1937021e-01 +1.0500000e+00 +2.6722570e-12 +8.3043197e-02
+5.1937021e-01 +1.0600000e+00 +2.2923995e-11 +8.4050623e-02
+5.1937021e-01 +1.0700000e+00 +4.5520926e-13 +8.5063390e-02
+5.1937021e-01 +1.0800000e+00 +1.3625582e-13 +8.6081516e-02
+5.1937021e-01 +1.0900000e+00 +2.5545707e-13 +8.7105020e-02
+5.1937021e-01 +1.1000000e+00 +6.3206193e-11 +8.8133921e-02
+5.1937021e-01 +1.1100000e+00 +0.0000000e+00 +8.9168235e-02
+5.1937021e-01 +1.1200000e+00 +1.3876228e-15 +9.0207980e-02
+5.1937021e-01 +1.1300000e+00 +8.4727860e-12 +9.1253172e-02
+5.1937021e-01 +1.1400000e+00 +9.2827558e-13 +9.2303829e-02
+5.1937021e-01 +1.1500000e+00 +8.0035052e-11 +9.3359965e-02
+5.1937021e-01 +1.1600000e+00 +2.9253251e-14 +9.4421595e-02
+5.1937021e-01 +1.1700000e+00 +4.8025190e-14 +9.5488736e-02
+5.1937021e-01 +1.1800000e+00 +3.8447753e-14 +9.6561400e-02
+5.1937021e-01 +1.1900000e+00 +1.6849417e-12 +9.7639602e-02
+5.1937021e-01 +1.2000000e+00 +2.8582224e-13 +9.8723355e-02
+5.1937021e-01 +1.2100000e+00 +1.6711855e-11 +9.9812673e-02
+5.1937021e-01 +1.2200000e+00 +0.0000000e+00 +1.0090757e-01
+5.1937021e-01 +1.2300000e+00 +2.6245267e-15 +1.0200805e-01
+5.1937021e-01 +1.2400000e+00 +1.5890701e-12 +1.0311414e-01
+5.1937021e-01 +1.2500000e+00 +4.9547545e-12 +1.0422583e-01
+5.1937021e-01 +1.2600000e+00 +3.1931752e-13 +1.0534315e-01
+5.1937021e-01 +1.2700000e+00 +1.2914002e-13 +1.0646611e-01
+5.1937021e-01 +1.2800000e+00 +5.8885077e-13 +1.0759471e-01
+5.1937021e-01 +1.2900000e+00 +1.9915373e-13 +1.0872896e-01
+5.1937021e-01 +1.3000000e+00 +3.8357674e-12 +1.0986888e-01
+5.2658369e-01 +1.0000000e+00 +8.6997787e-14 +7.8790533e-02
+5.2658369e-01 +1.0100000e+00 +1.6082619e-13 +7.9776020e-02
+5.2658369e-01 +1.0200000e+00 +1.2361484e-12 +8.0766690e-02
+5.2658369e-01 +1.0300000e+00 +4.9283904e-12 +8.1762564e-02
+5.2658369e-01 +1.0400000e+00 +8.8574320e-13 +8.2763663e-02
+5.2658369e-01 +1.0500000e+00 +1.1778504e-11 +8.3770009e-02
+5.2658369e-01 +1.0600000e+00 +2.3744694e-11 +8.4781623e-02
+5.2658369e-01 +1.0700000e+00 +4.2277024e-12 +8.5798523e-02
+5.2658369e-01 +1.0800000e+00 +3.9636020e-13 +8.6820730e-02
+5.2658369e-01 +1.0900000e+00 +5.5087079e-12 +8.7848263e-02
+5.2658369e-01 +1.1000000e+00 +0.0000000e+00 +8.8881139e-02
+5.2658369e-01 +1.1100000e+00 +7.7540400e-11 +8.9919378e-02
+5.2658369e-01 +1.1200000e+00 +2.3230282e-10 +9.0962996e-02
+5.2658369e-01 +1.1300000e+00 +3.9996728e-13 +9.2012010e-02
+5.2658369e-01 +1.1400000e+00 +1.1439259e-12 +9.3066437e-02
+5.2658369e-01 +1.1500000e+00 +5.8680709e-12 +9.4126293e-02
+5.2658369e-01 +1.1600000e+00 +1.6697652e-12 +9.5191594e-02
+5.2658369e-01 +1.1700000e+00 +8.9900033e-14 +9.6262355e-02
+5.2658369e-01 +1.1800000e+00 +1.0262522e-12 +9.7338591e-02
+5.2658369e-01 +1.1900000e+00 +1.5712102e-11 +9.8420315e-02
+5.2658369e-01 +1.2000000e+00 +1.5111608e-11 +9.9507542e-02
+5.2658369e-01 +1.2100000e+00 +2.0010777e-12 +1.0060028e-01
+5.2658369e-01 +1.2200000e+00 +0.0000000e+00 +1.0169856e-01
+5.2658369e-01 +1.2300000e+00 +2.7181405e-13 +1.0280237e-01
+5.2658369e-01 +1.2400000e+00 +7.2114285e-13 +1.0391174e-01
+5.2658369e-01 +1.2500000e+00 +2.4886968e-12 +1.0502667e-01
+5.2658369e-01 +1.2600000e+00 +7.2111090e-12 +1.0614718e-01
+5.2658369e-01 +1.2700000e+00 +5.9940896e-14 +1.0727328e-01
+5.2658369e-01 +1.2800000e+00 +7.6098351e-15 +1.0840498e-01
+5.2658369e-01 +1.2900000e+00 +5.1237390e-13 +1.0954228e-01
+5.2658369e-01 +1.3000000e+00 +3.4661461e-14 +1.1068521e-01
+5.3379717e-01 +1.0000000e+00 +8.3945025e-11 +7.9497654e-02
+5.3379717e-01 +1.0100000e+00 +1.3678502e-12 +8.0487662e-02
+5.3379717e-01 +1.0200000e+00 +2.5521855e-13 +8.1482797e-02
+5.3379717e-01 +1.0300000e+00 +3.6335486e-13 +8.2483084e-02
+5.3379717e-01 +1.0400000e+00 +9.4908353e-12 +8.3488542e-02
+5.3379717e-01 +1.0500000e+00 +6.8947996e-13 +8.4499194e-02
+5.3379717e-01 +1.0600000e+00 +8.0162468e-12 +8.5515060e-02
+5.3379717e-01 +1.0700000e+00 +6.8198091e-11 +8.6536160e-02
+5.3379717e-01 +1.0800000e+00 +0.0000000e+00 +8.7562515e-02
+5.3379717e-01 +1.0900000e+00 +3.9295120e-11 +8.8594143e-02
+5.3379717e-01 +1.1000000e+00 +7.4568971e-15 +8.9631063e-02
+5.3379717e-01 +1.1100000e+00 +1.3914691e-12 +9.0673293e-02
+5.3379717e-01 +1.1200000e+00 +2.0706213e-11 +9.1720851e-02
+5.3379717e-01 +1.1300000e+00 +0.0000000e+00 +9.2773755e-02
+5.3379717e-01 +1.1400000e+00 +1.1286092e-11 +9.3832022e-02
+5.3379717e-01 +1.1500000e+00 +0.0000000e+00 +9.4895667e-02
+5.3379717e-01 +1.1600000e+00 +1.4466777e-11 +9.5964707e-02
+5.3379717e-01 +1.1700000e+00 +0.0000000e+00 +9.7039157e-02
+5.3379717e-01 +1.1800000e+00 +3.3718179e-13 +9.8119033e-02
+5.3379717e-01 +1.1900000e+00 +4.6808950e-12 +9.9204348e-02
+5.3379717e-01 +1.2000000e+00 +5.9200357e-14 +1.0029512e-01
+5.3379717e-01 +1.2100000e+00 +3.5626862e-11 +1.0139136e-01
+5.3379717e-01 +1.2200000e+00 +3.3810641e-14 +1.0249308e-01
+5.3379717e-01 +1.2300000e+00 +2.3438855e-14 +1.0360029e-01
+5.3379717e-01 +1.2400000e+00 +2.5371452e-13 +1.0471301e-01
+5.3379717e-01 +1.2500000e+00 +7.4578772e-12 +1.0583125e-01
+5.3379717e-01 +1.2600000e+00 +1.2959017e-12 +1.0695502e-01
+5.3379717e-01 +1.2700000e+00 +1.8101072e-13 +1.0808433e-01
+5.3379717e-01 +1.2800000e+00 +9.6285129e-12 +1.0921919e-01
+5.3379717e-01 +1.2900000e+00 +7.7265688e-11 +1.1035962e-01
+5.3379717e-01 +1.3000000e+00 +0.0000000e+00 +1.1150562e-01
+5.4101064e-01 +1.0000000e+00 +6.2800263e-11 +8.0206720e-02
+5.4101064e-01 +1.0100000e+00 +1.2884987e-11 +8.1201310e-02
+5.4101064e-01 +1.0200000e+00 +3.7101076e-12 +8.2200975e-02
+5.4101064e-01 +1.0300000e+00 +0.0000000e+00 +8.3205737e-02
+5.4101064e-01 +1.0400000e+00 +6.1792667e-13 +8.4215617e-02
+5.4101064e-01 +1.0500000e+00 +4.8695322e-13 +8.5230639e-02
+5.4101064e-01 +1.0600000e+00 +1.3485949e-14 +8.6250821e-02
+5.4101064e-01 +1.0700000e+00 +1.0645063e-12 +8.7276186e-02
+5.4101064e-01 +1.0800000e+00 +1.4325576e-11 +8.8306753e-02
+5.4101064e-01 +1.0900000e+00 +1.8681535e-12 +8.9342541e-02
+5.4101064e-01 +1.1000000e+00 +1.9573621e-10 +9.0383570e-02
+5.4101064e-01 +1.1100000e+00 +1.7955952e-11 +9.1429859e-02
+5.4101064e-01 +1.1200000e+00 +2.7603230e-12 +9.2481424e-02
+5.4101064e-01 +1.1300000e+00 +3.8659107e-15 +9.3538284e-02
+5.4101064e-01 +1.1400000e+00 +5.4101809e-13 +9.4600457e-02
+5.4101064e-01 +1.1500000e+00 +6.0445218e-12 +9.5667958e-02
+5.4101064e-01 +1.1600000e+00 +3.2954719e-11 +9.6740804e-02
+5.4101064e-01 +1.1700000e+00 +5.1160103e-12 +9.7819012e-02
+5.4101064e-01 +1.1800000e+00 +2.2715276e-12 +9.8902595e-02
+5.4101064e-01 +1.1900000e+00 +2.6143332e-11 +9.9991570e-02
+5.4101064e-01 +1.2000000e+00 +3.4911861e-11 +1.0108595e-01
+5.4101064e-01 +1.2100000e+00 +1.4067055e-12 +1.0218575e-01
+5.4101064e-01 +1.2200000e+00 +2.7140851e-14 +1.0329099e-01
+5.4101064e-01 +1.2300000e+00 +3.6219374e-13 +1.0440167e-01
+5.4101064e-01 +1.2400000e+00 +6.2537011e-12 +1.0551781e-01
+5.4101064e-01 +1.2500000e+00 +1.8072902e-12 +1.0663942e-01
+5.4101064e-01 +1.2600000e+00 +1.3655719e-11 +1.0776652e-01
+5.4101064e-01 +1.2700000e+00 +5.5308965e-13 +1.0889911e-01
+5.4101064e-01 +1.2800000e+00 +6.8614745e-12 +1.1003722e-01
+5.4101064e-01 +1.2900000e+00 +0.0000000e+00 +1.1118084e-01
+5.4101064e-01 +1.3000000e+00 +8.0725474e-11 +1.1232998e-01
+5.4822412e-01 +1.0000000e+00 +1.9225398e-12 +8.0917631e-02
+5.4822412e-01 +1.0100000e+00 +2.2357364e-09 +8.1916864e-02
+5.4822412e-01 +1.0200000e+00 +3.5322466e-13 +8.2921119e-02
+5.4822412e-01 +1.0300000e+00 +1.5481488e-11 +8.3930417e-02
+5.4822412e-01 +1.0400000e+00 +1.8565119e-13 +8.4944782e-02
+5.4822412e-01 +1.0500000e+00 +2.9128924e-12 +8.5964235e-02
+5.4822412e-01 +1.0600000e+00 +1.8000095e-12 +8.6988798e-02
+5.4822412e-01 +1.0700000e+00 +3.5288838e-13 +8.8018490e-02
+5.4822412e-01 +1.0800000e+00 +5.4526547e-11 +8.9053332e-02
+5.4822412e-01 +1.0900000e+00 +0.0000000e+00 +9.0093345e-02
+5.4822412e-01 +1.1000000e+00 +9.3692154e-12 +9.1138547e-02
+5.4822412e-01 +1.1100000e+00 +1.7301217e-11 +9.2188958e-02
+5.4822412e-01 +1.1200000e+00 +1.4604276e-12 +9.3244595e-02
+5.4822412e-01 +1.1300000e+00 +6.0124763e-13 +9.4305477e-02
+5.4822412e-01 +1.1400000e+00 +4.5171292e-14 +9.5371621e-02
+5.4822412e-01 +1.1500000e+00 +1.3726515e-10 +9.6443043e-02
+5.4822412e-01 +1.1600000e+00 +2.7960008e-13 +9.7519762e-02
+5.4822412e-01 +1.1700000e+00 +4.0539239e-11 +9.8601792e-02
+5.4822412e-01 +1.1800000e+00 +4.9138872e-13 +9.9689150e-02
+5.4822412e-01 +1.1900000e+00 +1.3376463e-08 +1.0078185e-01
+5.4822412e-01 +1.2000000e+00 +7.2394082e-15 +1.0187991e-01
+5.4822412e-01 +1.2100000e+00 +8.9422599e-14 +1.0298334e-01
+5.4822412e-01 +1.2200000e+00 +3.2062687e-12 +1.0409216e-01
+5.4822412e-01 +1.2300000e+00 +1.2482361e-11 +1.0520637e-01
+5.4822412e-01 +1.2400000e+00 +1.3101065e-11 +1.0632600e-01
+5.4822412e-01 +1.2500000e+00 +3.0385716e-13 +1.0745106e-01
+5.4822412e-01 +1.2600000e+00 +2.0221076e-13 +1.0858155e-01
+5.4822412e-01 +1.2700000e+00 +2.7625275e-13 +1.0971750e-01
+5.4822412e-01 +1.2800000e+00 +1.6919295e-12 +1.1085890e-01
+5.4822412e-01 +1.2900000e+00 +0.0000000e+00 +1.1200578e-01
+5.4822412e-01 +1.3000000e+00 +8.8887440e-13 +1.1315814e-01
+5.5543759e-01 +1.0000000e+00 +7.1704330e-11 +8.1630292e-02
+5.5543759e-01 +1.0100000e+00 +2.8047129e-11 +8.2634227e-02
+5.5543759e-01 +1.0200000e+00 +0.0000000e+00 +8.3643130e-02
+5.5543759e-01 +1.0300000e+00 +0.0000000e+00 +8.4657025e-02
+5.5543759e-01 +1.0400000e+00 +3.2983052e-12 +8.5675935e-02
+5.5543759e-01 +1.0500000e+00 +1.6574947e-10 +8.6699880e-02
+5.5543759e-01 +1.0600000e+00 +4.1078349e-11 +8.7728883e-02
+5.5543759e-01 +1.0700000e+00 +2.6109948e-13 +8.8762964e-02
+5.5543759e-01 +1.0800000e+00 +1.1117382e-15 +8.9802144e-02
+5.5543759e-01 +1.0900000e+00 +1.8172190e-13 +9.0846444e-02
+5.5543759e-01 +1.1000000e+00 +6.6023472e-10 +9.1895882e-02
+5.5543759e-01 +1.1100000e+00 +0.0000000e+00 +9.2950477e-02
+5.5543759e-01 +1.1200000e+00 +8.5052263e-14 +9.4010249e-02
+5.5543759e-01 +1.1300000e+00 +0.0000000e+00 +9.5075216e-02
+5.5543759e-01 +1.1400000e+00 +7.7031534e-13 +9.6145395e-02
+5.5543759e-01 +1.1500000e+00 +1.7803589e-12 +9.7220804e-02
+5.5543759e-01 +1.1600000e+00 +3.3294522e-11 +9.8301459e-02
+5.5543759e-01 +1.1700000e+00 +0.0000000e+00 +9.9387377e-02
+5.5543759e-01 +1.1800000e+00 +1.9917348e-14 +1.0047857e-01
+5.5543759e-01 +1.1900000e+00 +2.7293405e-12 +1.0157507e-01
+5.5543759e-01 +1.2000000e+00 +0.0000000e+00 +1.0267687e-01
+5.5543759e-01 +1.2100000e+00 +0.0000000e+00 +1.0378399e-01
+5.5543759e-01 +1.2200000e+00 +3.2743314e-12 +1.0489646e-01
+5.5543759e-01 +1.2300000e+00 +2.0640765e-13 +1.0601428e-01
+5.5543759e-01 +1.2400000e+00 +0.0000000e+00 +1.0713746e-01
+5.5543759e-01 +1.2500000e+00 +9.8537075e-14 +1.0826602e-01
+5.5543759e-01 +1.2600000e+00 +4.3537308e-11 +1.0939998e-01
+5.5543759e-01 +1.2700000e+00 +2.4391342e-09 +1.1053934e-01
+5.5543759e-01 +1.2800000e+00 +2.1308389e-12 +1.1168412e-01
+5.5543759e-01 +1.2900000e+00 +2.5536561e-13 +1.1283432e-01
+5.5543759e-01 +1.3000000e+00 +1.6099210e-11 +1.1398997e-01
+5.6265107e-01 +1.0000000e+00 +6.7648413e-12 +8.2344610e-02
+5.6265107e-01 +1.0100000e+00 +0.0000000e+00 +8.3353303e-02
+5.6265107e-01 +1.0200000e+00 +1.6833933e-13 +8.4366913e-02
+5.6265107e-01 +1.0300000e+00 +6.0454006e-13 +8.5385463e-02
+5.6265107e-01 +1.0400000e+00 +4.9727678e-11 +8.6408975e-02
+5.6265107e-01 +1.0500000e+00 +1.4991462e-12 +8.7437472e-02
+5.6265107e-01 +1.0600000e+00 +1.9077102e-12 +8.8470975e-02
+5.6265107e-01 +1.0700000e+00 +3.2036260e-13 +8.9509505e-02
+5.6265107e-01 +1.0800000e+00 +2.0549732e-11 +9.0553083e-02
+5.6265107e-01 +1.0900000e+00 +7.8071420e-12 +9.1601730e-02
+5.6265107e-01 +1.1000000e+00 +9.9609629e-12 +9.2655465e-02
+5.6265107e-01 +1.1100000e+00 +8.1994962e-13 +9.3714307e-02
+5.6265107e-01 +1.1200000e+00 +1.2677646e-13 +9.4778276e-02
+5.6265107e-01 +1.1300000e+00 +3.1244129e-11 +9.5847390e-02
+5.6265107e-01 +1.1400000e+00 +2.4284351e-14 +9.6921667e-02
+5.6265107e-01 +1.1500000e+00 +1.2079616e-11 +9.8001124e-02
+5.6265107e-01 +1.1600000e+00 +3.2590856e-11 +9.9085779e-02
+5.6265107e-01 +1.1700000e+00 +7.4707245e-15 +1.0017565e-01
+5.6265107e-01 +1.1800000e+00 +0.0000000e+00 +1.0127075e-01
+5.6265107e-01 +1.1900000e+00 +0.0000000e+00 +1.0237109e-01
+5.6265107e-01 +1.2000000e+00 +6.8628748e-11 +1.0347670e-01
+5.6265107e-01 +1.2100000e+00 +2.1059272e-13 +1.0458759e-01
+5.6265107e-01 +1.2200000e+00 +0.0000000e+00 +1.0570377e-01
+5.6265107e-01 +1.2300000e+00 +1.8251272e-13 +1.0682525e-01
+5.6265107e-01 +1.2400000e+00 +3.2291848e-12 +1.0795205e-01
+5.6265107e-01 +1.2500000e+00 +2.1711369e-11 +1.0908419e-01
+5.6265107e-01 +1.2600000e+00 +2.7645967e-11 +1.1022167e-01
+5.6265107e-01 +1.2700000e+00 +1.2071534e-11 +1.1136451e-01
+5.6265107e-01 +1.2800000e+00 +4.6634646e-12 +1.1251273e-01
+5.6265107e-01 +1.2900000e+00 +7.1662035e-14 +1.1366632e-01
+5.6265107e-01 +1.3000000e+00 +1.0151712e-13 +1.1482532e-01
+5.6986454e-01 +1.0000000e+00 +4.6877359e-15 +8.3060495e-02
+5.6986454e-01 +1.0100000e+00 +4.2713429e-12 +8.4074003e-02
+5.6986454e-01 +1.0200000e+00 +4.8784323e-15 +8.5092376e-02
+5.6986454e-01 +1.0300000e+00 +0.0000000e+00 +8.6115637e-02
+5.6986454e-01 +1.0400000e+00 +1.8048845e-11 +8.7143809e-02
+5.6986454e-01 +1.0500000e+00 +3.3632674e-13 +8.8176914e-02
+5.6986454e-01 +1.0600000e+00 +3.0647539e-12 +8.9214975e-02
+5.6986454e-01 +1.0700000e+00 +7.5863088e-14 +9.0258012e-02
+5.6986454e-01 +1.0800000e+00 +1.7510953e-12 +9.1306048e-02
+5.6986454e-01 +1.0900000e+00 +4.4789588e-14 +9.2359101e-02
+5.6986454e-01 +1.1000000e+00 +1.7074331e-11 +9.3417192e-02
+5.6986454e-01 +1.1100000e+00 +1.6852819e-14 +9.4480342e-02
+5.6986454e-01 +1.1200000e+00 +8.6416961e-12 +9.5548568e-02
+5.6986454e-01 +1.1300000e+00 +4.7255675e-14 +9.6621889e-02
+5.6986454e-01 +1.1400000e+00 +5.1873191e-11 +9.7700325e-02
+5.6986454e-01 +1.1500000e+00 +1.8680292e-11 +9.8783892e-02
+5.6986454e-01 +1.1600000e+00 +7.5112993e-13 +9.9872609e-02
+5.6986454e-01 +1.1700000e+00 +4.8789619e-12 +1.0096649e-01
+5.6986454e-01 +1.1800000e+00 +7.3972640e-14 +1.0206556e-01
+5.6986454e-01 +1.1900000e+00 +2.2383662e-11 +1.0316982e-01
+5.6986454e-01 +1.2000000e+00 +2.3714439e-11 +1.0427930e-01
+5.6986454e-01 +1.2100000e+00 +0.0000000e+00 +1.0539401e-01
+5.6986454e-01 +1.2200000e+00 +7.4473263e-15 +1.0651396e-01
+5.6986454e-01 +1.2300000e+00 +3.3280569e-12 +1.0763917e-01
+5.6986454e-01 +1.2400000e+00 +2.1219866e-12 +1.0876966e-01
+5.6986454e-01 +1.2500000e+00 +4.4970020e-12 +1.0990543e-01
+5.6986454e-01 +1.2600000e+00 +1.6484601e-10 +1.1104650e-01
+5.6986454e-01 +1.2700000e+00 +1.5683895e-11 +1.1219289e-01
+5.6986454e-01 +1.2800000e+00 +0.0000000e+00 +1.1334461e-01
+5.6986454e-01 +1.2900000e+00 +3.4398941e-11 +1.1450166e-01
+5.6986454e-01 +1.3000000e+00 +5.1989977e-12 +1.1566406e-01
+5.7707802e-01 +1.0000000e+00 +0.0000000e+00 +8.3777862e-02
+5.7707802e-01 +1.0100000e+00 +3.4083589e-09 +8.4796238e-02
+5.7707802e-01 +1.0200000e+00 +3.9601014e-13 +8.5819428e-02
+5.7707802e-01 +1.0300000e+00 +1.1003855e-13 +8.6847455e-02
+5.7707802e-01 +1.0400000e+00 +3.1366241e-10 +8.7880343e-02
+5.7707802e-01 +1.0500000e+00 +2.3763998e-10 +8.8918113e-02
+5.7707802e-01 +1.0600000e+00 +2.8838876e-11 +8.9960789e-02
+5.7707802e-01 +1.0700000e+00 +1.8133958e-11 +9.1008390e-02
+5.7707802e-01 +1.0800000e+00 +7.8973692e-14 +9.2060940e-02
+5.7707802e-01 +1.0900000e+00 +1.9290341e-12 +9.3118457e-02
+5.7707802e-01 +1.1000000e+00 +1.5569461e-12 +9.4180964e-02
+5.7707802e-01 +1.1100000e+00 +1.0458750e-12 +9.5248478e-02
+5.7707802e-01 +1.1200000e+00 +5.5826506e-23 +9.6321020e-02
+5.7707802e-01 +1.1300000e+00 +2.2865478e-14 +9.7398609e-02
+5.7707802e-01 +1.1400000e+00 +9.0348109e-11 +9.8481263e-02
+5.7707802e-01 +1.1500000e+00 +1.6887234e-12 +9.9569000e-02
+5.7707802e-01 +1.1600000e+00 +6.8996719e-13 +1.0066184e-01
+5.7707802e-01 +1.1700000e+00 +8.6296272e-11 +1.0175979e-01
+5.7707802e-01 +1.1800000e+00 +8.3893936e-15 +1.0286289e-01
+5.7707802e-01 +1.1900000e+00 +9.5591082e-15 +1.0397113e-01
+5.7707802e-01 +1.2000000e+00 +3.0611253e-13 +1.0508454e-01
+5.7707802e-01 +1.2100000e+00 +1.4461388e-13 +1.0620313e-01
+5.7707802e-01 +1.2200000e+00 +6.8578630e-12 +1.0732692e-01
+5.7707802e-01 +1.2300000e+00 +0.0000000e+00 +1.0845592e-01
+5.7707802e-01 +1.2400000e+00 +8.9179897e-14 +1.0959015e-01
+5.7707802e-01 +1.2500000e+00 +1.4943361e-11 +1.1072963e-01
+5.7707802e-01 +1.2600000e+00 +9.2553860e-15 +1.1187435e-01
+5.7707802e-01 +1.2700000e+00 +2.6188718e-13 +1.1302435e-01
+5.7707802e-01 +1.2800000e+00 +5.3973968e-12 +1.1417963e-01
+5.7707802e-01 +1.2900000e+00 +1.4802171e-11 +1.1534020e-01
+5.7707802e-01 +1.3000000e+00 +0.0000000e+00 +1.1650608e-01
+5.8429149e-01 +1.0000000e+00 +1.5369646e-12 +8.4496628e-02
+5.8429149e-01 +1.0100000e+00 +1.8945695e-10 +8.5519925e-02
+5.8429149e-01 +1.0200000e+00 +2.8906788e-13 +8.6547985e-02
+5.8429149e-01 +1.0300000e+00 +1.8027111e-13 +8.7580832e-02
+5.8429149e-01 +1.0400000e+00 +1.0350587e-11 +8.8618489e-02
+5.8429149e-01 +1.0500000e+00 +1.5134406e-10 +8.9660979e-02
+5.8429149e-01 +1.0600000e+00 +1.2185250e-11 +9.0708324e-02
+5.8429149e-01 +1.0700000e+00 +5.0860988e-10 +9.1760545e-02
+5.8429149e-01 +1.0800000e+00 +6.6714714e-14 +9.2817665e-02
+5.8429149e-01 +1.0900000e+00 +9.7167624e-12 +9.3879703e-02
+5.8429149e-01 +1.1000000e+00 +2.5762043e-12 +9.4946681e-02
+5.8429149e-01 +1.1100000e+00 +4.3748861e-11 +9.6018618e-02
+5.8429149e-01 +1.1200000e+00 +1.3408092e-11 +9.7095533e-02
+5.8429149e-01 +1.1300000e+00 +0.0000000e+00 +9.8177447e-02
+5.8429149e-01 +1.1400000e+00 +2.0227209e-11 +9.9264378e-02
+5.8429149e-01 +1.1500000e+00 +7.3803500e-10 +1.0035634e-01
+5.8429149e-01 +1.1600000e+00 +1.2373955e-15 +1.0145336e-01
+5.8429149e-01 +1.1700000e+00 +2.0149560e-11 +1.0255545e-01
+5.8429149e-01 +1.1800000e+00 +3.9858725e-11 +1.0366263e-01
+5.8429149e-01 +1.1900000e+00 +4.2604416e-11 +1.0477491e-01
+5.8429149e-01 +1.2000000e+00 +1.4921808e-10 +1.0589231e-01
+5.8429149e-01 +1.2100000e+00 +1.5041599e-13 +1.0701484e-01
+5.8429149e-01 +1.2200000e+00 +1.3720303e-12 +1.0814253e-01
+5.8429149e-01 +1.2300000e+00 +1.3489533e-12 +1.0927539e-01
+5.8429149e-01 +1.2400000e+00 +1.3054667e-11 +1.1041343e-01
+5.8429149e-01 +1.2500000e+00 +2.5116810e-12 +1.1155666e-01
+5.8429149e-01 +1.2600000e+00 +2.2242874e-13 +1.1270510e-01
+5.8429149e-01 +1.2700000e+00 +5.2461975e-13 +1.1385877e-01
+5.8429149e-01 +1.2800000e+00 +0.0000000e+00 +1.1501767e-01
+5.8429149e-01 +1.2900000e+00 +1.3679151e-10 +1.1618182e-01
+5.8429149e-01 +1.3000000e+00 +2.5172083e-13 +1.1735123e-01
+5.9150497e-01 +1.0000000e+00 +2.5405700e-12 +8.5216713e-02
+5.9150497e-01 +1.0100000e+00 +1.0964044e-13 +8.6244981e-02
+5.9150497e-01 +1.0200000e+00 +2.6086654e-10 +8.7277963e-02
+5.9150497e-01 +1.0300000e+00 +1.4570021e-12 +8.8315682e-02
+5.9150497e-01 +1.0400000e+00 +6.2140991e-13 +8.9358161e-02
+5.9150497e-01 +1.0500000e+00 +2.8473581e-12 +9.0405424e-02
+5.9150497e-01 +1.0600000e+00 +2.6230778e-13 +9.1457492e-02
+5.9150497e-01 +1.0700000e+00 +1.8487115e-11 +9.2514387e-02
+5.9150497e-01 +1.0800000e+00 +3.3675854e-12 +9.3576131e-02
+5.9150497e-01 +1.0900000e+00 +2.9116693e-13 +9.4642745e-02
+5.9150497e-01 +1.1000000e+00 +7.9154260e-13 +9.5714249e-02
+5.9150497e-01 +1.1100000e+00 +8.8674484e-12 +9.6790664e-02
+5.9150497e-01 +1.1200000e+00 +8.4429761e-14 +9.7872010e-02
+5.9150497e-01 +1.1300000e+00 +1.2251597e-12 +9.8958305e-02
+5.9150497e-01 +1.1400000e+00 +0.0000000e+00 +1.0004957e-01
+5.9150497e-01 +1.1500000e+00 +0.0000000e+00 +1.0114582e-01
+5.9150497e-01 +1.1600000e+00 +2.1994127e-11 +1.0224708e-01
+5.9150497e-01 +1.1700000e+00 +2.2479021e-11 +1.0335336e-01
+5.9150497e-01 +1.1800000e+00 +1.5949445e-13 +1.0446468e-01
+5.9150497e-01 +1.1900000e+00 +0.0000000e+00 +1.0558105e-01
+5.9150497e-01 +1.2000000e+00 +7.4090350e-11 +1.0670250e-01
+5.9150497e-01 +1.2100000e+00 +0.0000000e+00 +1.0782904e-01
+5.9150497e-01 +1.2200000e+00 +1.0857036e-11 +1.0896069e-01
+5.9150497e-01 +1.2300000e+00 +2.5409846e-09 +1.1009746e-01
+5.9150497e-01 +1.2400000e+00 +4.3407990e-12 +1.1123936e-01
+5.9150497e-01 +1.2500000e+00 +4.8729718e-13 +1.1238641e-01
+5.9150497e-01 +1.2600000e+00 +5.1499048e-10 +1.1353863e-01
+5.9150497e-01 +1.2700000e+00 +1.5566864e-13 +1.1469603e-01
+5.9150497e-01 +1.2800000e+00 +1.2850973e-12 +1.1585861e-01
+5.9150497e-01 +1.2900000e+00 +3.7945967e-10 +1.1702641e-01
+5.9150497e-01 +1.3000000e+00 +3.4599791e-15 +1.1819942e-01
+5.9871844e-01 +1.0000000e+00 +1.1916130e-12 +8.5938039e-02
+5.9871844e-01 +1.0100000e+00 +0.0000000e+00 +8.6971329e-02
+5.9871844e-01 +1.0200000e+00 +3.3623257e-12 +8.8009283e-02
+5.9871844e-01 +1.0300000e+00 +5.1936651e-11 +8.9051924e-02
+5.9871844e-01 +1.0400000e+00 +2.5353949e-11 +9.0099277e-02
+5.9871844e-01 +1.0500000e+00 +7.6295472e-13 +9.1151363e-02
+5.9871844e-01 +1.0600000e+00 +1.7952620e-12 +9.2208206e-02
+5.9871844e-01 +1.0700000e+00 +1.5758285e-12 +9.3269828e-02
+5.9871844e-01 +1.0800000e+00 +4.8010211e-11 +9.4336249e-02
+5.9871844e-01 +1.0900000e+00 +0.0000000e+00 +9.5407492e-02
+5.9871844e-01 +1.1000000e+00 +2.8910583e-12 +9.6483578e-02
+5.9871844e-01 +1.1100000e+00 +1.5985426e-11 +9.7564525e-02
+5.9871844e-01 +1.1200000e+00 +1.1230032e-09 +9.8650355e-02
+5.9871844e-01 +1.1300000e+00 +2.0130646e-11 +9.9741087e-02
+5.9871844e-01 +1.1400000e+00 +5.4671219e-12 +1.0083674e-01
+5.9871844e-01 +1.1500000e+00 +7.0914256e-11 +1.0193733e-01
+5.9871844e-01 +1.1600000e+00 +4.6627545e-12 +1.0304288e-01
+5.9871844e-01 +1.1700000e+00 +6.2842702e-15 +1.0415341e-01
+5.9871844e-01 +1.1800000e+00 +6.1225468e-13 +1.0526893e-01
+5.9871844e-01 +1.1900000e+00 +3.5603215e-12 +1.0638946e-01
+5.9871844e-01 +1.2000000e+00 +1.6966984e-11 +1.0751502e-01
+5.9871844e-01 +1.2100000e+00 +3.1780035e-11 +1.0864562e-01
+5.9871844e-01 +1.2200000e+00 +3.7109195e-12 +1.0978128e-01
+5.9871844e-01 +1.2300000e+00 +0.0000000e+00 +1.1092202e-01
+5.9871844e-01 +1.2400000e+00 +6.3390566e-12 +1.1206785e-01
+5.9871844e-01 +1.2500000e+00 +3.5913597e-12 +1.1321878e-01
+5.9871844e-01 +1.2600000e+00 +3.6323850e-13 +1.1437483e-01
+5.9871844e-01 +1.2700000e+00 +7.6127404e-16 +1.1553602e-01
+5.9871844e-01 +1.2800000e+00 +8.7809125e-16 +1.1670235e-01
+5.9871844e-01 +1.2900000e+00 +1.7711166e-12 +1.1787384e-01
+5.9871844e-01 +1.3000000e+00 +5.8168912e-13 +1.1905051e-01
+6.0593192e-01 +1.0000000e+00 +2.7640123e-11 +8.6660532e-02
+6.0593192e-01 +1.0100000e+00 +3.2450639e-13 +8.7698892e-02
+6.0593192e-01 +1.0200000e+00 +1.2460744e-10 +8.8741867e-02
+6.0593192e-01 +1.0300000e+00 +8.7766606e-13 +8.9789480e-02
+6.0593192e-01 +1.0400000e+00 +9.0973689e-11 +9.0841756e-02
+6.0593192e-01 +1.0500000e+00 +1.3294485e-12 +9.1898717e-02
+6.0593192e-01 +1.0600000e+00 +6.9558330e-13 +9.2960386e-02
+6.0593192e-01 +1.0700000e+00 +5.4237199e-12 +9.4026785e-02
+6.0593192e-01 +1.0800000e+00 +1.1127900e-09 +9.5097935e-02
+6.0593192e-01 +1.0900000e+00 +8.2863364e-13 +9.6173860e-02
+6.0593192e-01 +1.1000000e+00 +1.1178151e-11 +9.7254578e-02
+6.0593192e-01 +1.1100000e+00 +7.3605136e-11 +9.8340111e-02
+6.0593192e-01 +1.1200000e+00 +8.5318037e-11 +9.9430479e-02
+6.0593192e-01 +1.1300000e+00 +4.8370834e-11 +1.0052570e-01
+6.0593192e-01 +1.1400000e+00 +1.1009939e-10 +1.0162580e-01
+6.0593192e-01 +1.1500000e+00 +0.0000000e+00 +1.0273079e-01
+6.0593192e-01 +1.1600000e+00 +3.9285524e-13 +1.0384069e-01
+6.0593192e-01 +1.1700000e+00 +8.2299351e-12 +1.0495552e-01
+6.0593192e-01 +1.1800000e+00 +1.1278590e-12 +1.0607529e-01
+6.0593192e-01 +1.1900000e+00 +2.3306046e-10 +1.0720003e-01
+6.0593192e-01 +1.2000000e+00 +1.5866691e-12 +1.0832975e-01
+6.0593192e-01 +1.2100000e+00 +3.1670265e-14 +1.0946447e-01
+6.0593192e-01 +1.2200000e+00 +3.0008076e-12 +1.1060421e-01
+6.0593192e-01 +1.2300000e+00 +5.3073698e-12 +1.1174897e-01
+6.0593192e-01 +1.2400000e+00 +5.1230783e-15 +1.1289878e-01
+6.0593192e-01 +1.2500000e+00 +2.2760701e-10 +1.1405365e-01
+6.0593192e-01 +1.2600000e+00 +2.8812717e-12 +1.1521359e-01
+6.0593192e-01 +1.2700000e+00 +1.1837606e-12 +1.1637862e-01
+6.0593192e-01 +1.2800000e+00 +0.0000000e+00 +1.1754876e-01
+6.0593192e-01 +1.2900000e+00 +2.0756369e-14 +1.1872401e-01
+6.0593192e-01 +1.3000000e+00 +4.8637796e-14 +1.1990440e-01
+6.1314539e-01 +1.0000000e+00 +0.0000000e+00 +8.7384122e-02
+6.1314539e-01 +1.0100000e+00 +8.8276897e-12 +8.8427598e-02
+6.1314539e-01 +1.0200000e+00 +2.9765927e-13 +8.9475641e-02
+6.1314539e-01 +1.0300000e+00 +3.7296374e-11 +9.0528274e-02
+6.1314539e-01 +1.0400000e+00 +0.0000000e+00 +9.1585521e-02
+6.1314539e-01 +1.0500000e+00 +0.0000000e+00 +9.2647405e-02
+6.1314539e-01 +1.0600000e+00 +1.1250257e-14 +9.3713949e-02
+6.1314539e-01 +1.0700000e+00 +7.9303100e-14 +9.4785176e-02
+6.1314539e-01 +1.0800000e+00 +8.1273292e-13 +9.5861106e-02
+6.1314539e-01 +1.0900000e+00 +6.3761428e-13 +9.6941762e-02
+6.1314539e-01 +1.1000000e+00 +2.2266950e-13 +9.8027165e-02
+6.1314539e-01 +1.1100000e+00 +0.0000000e+00 +9.9117335e-02
+6.1314539e-01 +1.1200000e+00 +4.0938440e-14 +1.0021229e-01
+6.1314539e-01 +1.1300000e+00 +1.2134895e-14 +1.0131206e-01
+6.1314539e-01 +1.1400000e+00 +1.8123854e-11 +1.0241665e-01
+6.1314539e-01 +1.1500000e+00 +9.2747321e-14 +1.0352609e-01
+6.1314539e-01 +1.1600000e+00 +2.4434012e-11 +1.0464039e-01
+6.1314539e-01 +1.1700000e+00 +0.0000000e+00 +1.0575958e-01
+6.1314539e-01 +1.1800000e+00 +1.4035549e-12 +1.0688366e-01
+6.1314539e-01 +1.1900000e+00 +1.0772772e-14 +1.0801267e-01
+6.1314539e-01 +1.2000000e+00 +5.4326971e-15 +1.0914661e-01
+6.1314539e-01 +1.2100000e+00 +5.2771612e-12 +1.1028550e-01
+6.1314539e-01 +1.2200000e+00 +1.9755494e-15 +1.1142936e-01
+6.1314539e-01 +1.2300000e+00 +0.0000000e+00 +1.1257821e-01
+6.1314539e-01 +1.2400000e+00 +2.2659689e-11 +1.1373205e-01
+6.1314539e-01 +1.2500000e+00 +5.6067067e-11 +1.1489092e-01
+6.1314539e-01 +1.2600000e+00 +2.4026343e-11 +1.1605481e-01
+6.1314539e-01 +1.2700000e+00 +9.7614947e-14 +1.1722374e-01
+6.1314539e-01 +1.2800000e+00 +1.7133323e-11 +1.1839774e-01
+6.1314539e-01 +1.2900000e+00 +1.1590912e-12 +1.1957681e-01
+6.1314539e-01 +1.3000000e+00 +9.3088363e-13 +1.2076097e-01
+6.2035887e-01 +1.0000000e+00 +8.3737976e-13 +8.8108738e-02
+6.2035887e-01 +1.0100000e+00 +1.8917510e-13 +8.9157376e-02
+6.2035887e-01 +1.0200000e+00 +2.2739501e-11 +9.0210532e-02
+6.2035887e-01 +1.0300000e+00 +3.4899432e-11 +9.1268232e-02
+6.2035887e-01 +1.0400000e+00 +2.7377567e-11 +9.2330497e-02
+6.2035887e-01 +1.0500000e+00 +0.0000000e+00 +9.3397353e-02
+6.2035887e-01 +1.0600000e+00 +1.4463318e-11 +9.4468820e-02
+6.2035887e-01 +1.0700000e+00 +1.2838192e-10 +9.5544922e-02
+6.2035887e-01 +1.0800000e+00 +9.9409301e-14 +9.6625681e-02
+6.2035887e-01 +1.0900000e+00 +0.0000000e+00 +9.7711119e-02
+6.2035887e-01 +1.1000000e+00 +1.0757259e-10 +9.8801256e-02
+6.2035887e-01 +1.1100000e+00 +5.2444073e-13 +9.9896114e-02
+6.2035887e-01 +1.1200000e+00 +2.2159775e-12 +1.0099571e-01
+6.2035887e-01 +1.1300000e+00 +2.8038728e-11 +1.0210007e-01
+6.2035887e-01 +1.1400000e+00 +2.1708974e-10 +1.0320921e-01
+6.2035887e-01 +1.1500000e+00 +4.0718189e-10 +1.0432315e-01
+6.2035887e-01 +1.1600000e+00 +2.1347134e-13 +1.0544191e-01
+6.2035887e-01 +1.1700000e+00 +1.9449484e-12 +1.0656550e-01
+6.2035887e-01 +1.1800000e+00 +1.6873165e-11 +1.0769395e-01
+6.2035887e-01 +1.1900000e+00 +5.2784347e-12 +1.0882727e-01
+6.2035887e-01 +1.2000000e+00 +6.5055143e-12 +1.0996549e-01
+6.2035887e-01 +1.2100000e+00 +5.0881384e-16 +1.1110861e-01
+6.2035887e-01 +1.2200000e+00 +1.5100998e-12 +1.1225665e-01
+6.2035887e-01 +1.2300000e+00 +1.2528699e-11 +1.1340963e-01
+6.2035887e-01 +1.2400000e+00 +1.7787471e-12 +1.1456757e-01
+6.2035887e-01 +1.2500000e+00 +1.2423484e-13 +1.1573048e-01
+6.2035887e-01 +1.2600000e+00 +7.1678904e-13 +1.1689838e-01
+6.2035887e-01 +1.2700000e+00 +4.6592133e-13 +1.1807127e-01
+6.2035887e-01 +1.2800000e+00 +4.2140821e-12 +1.1924919e-01
+6.2035887e-01 +1.2900000e+00 +3.1226025e-14 +1.2043213e-01
+6.2035887e-01 +1.3000000e+00 +6.4186983e-12 +1.2162012e-01
+6.2757234e-01 +1.0000000e+00 +4.1966010e-11 +8.8834313e-02
+6.2757234e-01 +1.0100000e+00 +3.5771356e-13 +8.9888158e-02
+6.2757234e-01 +1.0200000e+00 +8.8277816e-12 +9.0946473e-02
+6.2757234e-01 +1.0300000e+00 +6.3083879e-11 +9.2009284e-02
+6.2757234e-01 +1.0400000e+00 +4.5196935e-13 +9.3076614e-02
+6.2757234e-01 +1.0500000e+00 +2.0612791e-13 +9.4148486e-02
+6.2757234e-01 +1.0600000e+00 +3.9891438e-14 +9.5224924e-02
+6.2757234e-01 +1.0700000e+00 +0.0000000e+00 +9.6305949e-02
+6.2757234e-01 +1.0800000e+00 +4.7823788e-11 +9.7391584e-02
+6.2757234e-01 +1.0900000e+00 +1.3254312e-12 +9.8481851e-02
+6.2757234e-01 +1.1000000e+00 +7.1424854e-13 +9.9576772e-02
+6.2757234e-01 +1.1100000e+00 +7.9882959e-12 +1.0067637e-01
+6.2757234e-01 +1.1200000e+00 +2.8683391e-11 +1.0178065e-01
+6.2757234e-01 +1.1300000e+00 +1.0585354e-11 +1.0288966e-01
+6.2757234e-01 +1.1400000e+00 +2.8243642e-12 +1.0400339e-01
+6.2757234e-01 +1.1500000e+00 +7.5309152e-13 +1.0512189e-01
+6.2757234e-01 +1.1600000e+00 +2.2037988e-10 +1.0624515e-01
+6.2757234e-01 +1.1700000e+00 +5.8925964e-16 +1.0737320e-01
+6.2757234e-01 +1.1800000e+00 +1.2939781e-10 +1.0850607e-01
+6.2757234e-01 +1.1900000e+00 +6.8479330e-13 +1.0964376e-01
+6.2757234e-01 +1.2000000e+00 +1.7162455e-10 +1.1078630e-01
+6.2757234e-01 +1.2100000e+00 +2.7541856e-11 +1.1193370e-01
+6.2757234e-01 +1.2200000e+00 +3.0306390e-12 +1.1308598e-01
+6.2757234e-01 +1.2300000e+00 +1.4865012e-13 +1.1424315e-01
+6.2757234e-01 +1.2400000e+00 +5.7591814e-11 +1.1540524e-01
+6.2757234e-01 +1.2500000e+00 +6.4437876e-15 +1.1657225e-01
+6.2757234e-01 +1.2600000e+00 +1.5008676e-13 +1.1774420e-01
+6.2757234e-01 +1.2700000e+00 +5.6702116e-12 +1.1892111e-01
+6.2757234e-01 +1.2800000e+00 +2.0144372e-11 +1.2010300e-01
+6.2757234e-01 +1.2900000e+00 +3.4436840e-12 +1.2128987e-01
+6.2757234e-01 +1.3000000e+00 +4.4649905e-12 +1.2248174e-01
+6.3478582e-01 +1.0000000e+00 +3.0573759e-13 +8.9560785e-02
+6.3478582e-01 +1.0100000e+00 +1.7081423e-11 +9.0619878e-02
+6.3478582e-01 +1.0200000e+00 +0.0000000e+00 +9.1683396e-02
+6.3478582e-01 +1.0300000e+00 +1.1255168e-11 +9.2751362e-02
+6.3478582e-01 +1.0400000e+00 +2.9274702e-11 +9.3823800e-02
+6.3478582e-01 +1.0500000e+00 +6.9483360e-14 +9.4900735e-02
+6.3478582e-01 +1.0600000e+00 +1.0417479e-12 +9.5982188e-02
+6.3478582e-01 +1.0700000e+00 +0.0000000e+00 +9.7068182e-02
+6.3478582e-01 +1.0800000e+00 +6.2977959e-14 +9.8158740e-02
+6.3478582e-01 +1.0900000e+00 +0.0000000e+00 +9.9253884e-02
+6.3478582e-01 +1.1000000e+00 +4.6452441e-14 +1.0035363e-01
+6.3478582e-01 +1.1100000e+00 +5.6723337e-14 +1.0145801e-01
+6.3478582e-01 +1.1200000e+00 +2.4189269e-11 +1.0256704e-01
+6.3478582e-01 +1.1300000e+00 +7.4757912e-12 +1.0368073e-01
+6.3478582e-01 +1.1400000e+00 +9.9474393e-11 +1.0479912e-01
+6.3478582e-01 +1.1500000e+00 +0.0000000e+00 +1.0592221e-01
+6.3478582e-01 +1.1600000e+00 +2.7319876e-10 +1.0705003e-01
+6.3478582e-01 +1.1700000e+00 +2.0675606e-12 +1.0818260e-01
+6.3478582e-01 +1.1800000e+00 +2.9929964e-12 +1.0931993e-01
+6.3478582e-01 +1.1900000e+00 +8.3857981e-13 +1.1046204e-01
+6.3478582e-01 +1.2000000e+00 +6.5539306e-12 +1.1160895e-01
+6.3478582e-01 +1.2100000e+00 +8.4753275e-12 +1.1276068e-01
+6.3478582e-01 +1.2200000e+00 +3.2877174e-13 +1.1391725e-01
+6.3478582e-01 +1.2300000e+00 +0.0000000e+00 +1.1507867e-01
+6.3478582e-01 +1.2400000e+00 +8.9382232e-15 +1.1624495e-01
+6.3478582e-01 +1.2500000e+00 +1.6467892e-12 +1.1741612e-01
+6.3478582e-01 +1.2600000e+00 +6.7500007e-12 +1.1859218e-01
+6.3478582e-01 +1.2700000e+00 +1.3447902e-10 +1.1977316e-01
+6.3478582e-01 +1.2800000e+00 +7.7102721e-14 +1.2095907e-01
+6.3478582e-01 +1.2900000e+00 +4.0936365e-12 +1.2214992e-01
+6.3478582e-01 +1.3000000e+00 +1.6360457e-12 +1.2334573e-01
+6.4199929e-01 +1.0000000e+00 +5.4446672e-13 +9.0288090e-02
+6.4199929e-01 +1.0100000e+00 +0.0000000e+00 +9.1352474e-02
+6.4199929e-01 +1.0200000e+00 +5.1255156e-13 +9.2421236e-02
+6.4199929e-01 +1.0300000e+00 +0.0000000e+00 +9.3494400e-02
+6.4199929e-01 +1.0400000e+00 +4.2241831e-12 +9.4571990e-02
+6.4199929e-01 +1.0500000e+00 +0.0000000e+00 +9.5654030e-02
+6.4199929e-01 +1.0600000e+00 +9.9092101e-14 +9.6740543e-02
+6.4199929e-01 +1.0700000e+00 +1.4222722e-14 +9.7831551e-02
+6.4199929e-01 +1.0800000e+00 +1.5844758e-13 +9.8927077e-02
+6.4199929e-01 +1.0900000e+00 +4.8315766e-11 +1.0002714e-01
+6.4199929e-01 +1.1000000e+00 +0.0000000e+00 +1.0113177e-01
+6.4199929e-01 +1.1100000e+00 +8.0865581e-11 +1.0224098e-01
+6.4199929e-01 +1.1200000e+00 +3.3183528e-15 +1.0335479e-01
+6.4199929e-01 +1.1300000e+00 +3.7839648e-12 +1.0447323e-01
+6.4199929e-01 +1.1400000e+00 +1.9882685e-13 +1.0559631e-01
+6.4199929e-01 +1.1500000e+00 +2.9644756e-10 +1.0672405e-01
+6.4199929e-01 +1.1600000e+00 +4.9393538e-13 +1.0785647e-01
+6.4199929e-01 +1.1700000e+00 +1.3171658e-13 +1.0899360e-01
+6.4199929e-01 +1.1800000e+00 +5.4324795e-11 +1.1013544e-01
+6.4199929e-01 +1.1900000e+00 +1.6475104e-12 +1.1128203e-01
+6.4199929e-01 +1.2000000e+00 +6.0642617e-12 +1.1243337e-01
+6.4199929e-01 +1.2100000e+00 +5.6692466e-12 +1.1358948e-01
+6.4199929e-01 +1.2200000e+00 +2.2156217e-11 +1.1475038e-01
+6.4199929e-01 +1.2300000e+00 +9.1085568e-12 +1.1591609e-01
+6.4199929e-01 +1.2400000e+00 +6.8245614e-15 +1.1708663e-01
+6.4199929e-01 +1.2500000e+00 +3.1780583e-15 +1.1826200e-01
+6.4199929e-01 +1.2600000e+00 +5.1355022e-12 +1.1944223e-01
+6.4199929e-01 +1.2700000e+00 +2.9607592e-12 +1.2062733e-01
+6.4199929e-01 +1.2800000e+00 +6.8645956e-12 +1.2181731e-01
+6.4199929e-01 +1.2900000e+00 +1.5737226e-10 +1.2301220e-01
+6.4199929e-01 +1.3000000e+00 +6.8894383e-12 +1.2421200e-01
+6.4921277e-01 +1.0000000e+00 +1.4512256e-11 +9.1016169e-02
+6.4921277e-01 +1.0100000e+00 +1.5123192e-11 +9.2085883e-02
+6.4921277e-01 +1.0200000e+00 +8.8498688e-12 +9.3159931e-02
+6.4921277e-01 +1.0300000e+00 +0.0000000e+00 +9.4238334e-02
+6.4921277e-01 +1.0400000e+00 +0.0000000e+00 +9.5321119e-02
+6.4921277e-01 +1.0500000e+00 +4.3696211e-13 +9.6408307e-02
+6.4921277e-01 +1.0600000e+00 +1.1195102e-15 +9.7499923e-02
+6.4921277e-01 +1.0700000e+00 +1.2982665e-12 +9.8595988e-02
+6.4921277e-01 +1.0800000e+00 +4.1867852e-13 +9.9696526e-02
+6.4921277e-01 +1.0900000e+00 +1.3135694e-11 +1.0080156e-01
+6.4921277e-01 +1.1000000e+00 +3.9676961e-15 +1.0191111e-01
+6.4921277e-01 +1.1100000e+00 +5.3511432e-12 +1.0302519e-01
+6.4921277e-01 +1.1200000e+00 +5.0250112e-11 +1.0414383e-01
+6.4921277e-01 +1.1300000e+00 +2.2655031e-12 +1.0526706e-01
+6.4921277e-01 +1.1400000e+00 +1.5263628e-12 +1.0639488e-01
+6.4921277e-01 +1.1500000e+00 +2.6154512e-13 +1.0752731e-01
+6.4921277e-01 +1.1600000e+00 +3.9207644e-13 +1.0866439e-01
+6.4921277e-01 +1.1700000e+00 +9.9526833e-12 +1.0980612e-01
+6.4921277e-01 +1.1800000e+00 +1.1769693e-11 +1.1095253e-01
+6.4921277e-01 +1.1900000e+00 +2.8469454e-13 +1.1210364e-01
+6.4921277e-01 +1.2000000e+00 +6.7340526e-13 +1.1325945e-01
+6.4921277e-01 +1.2100000e+00 +8.4577400e-14 +1.1441999e-01
+6.4921277e-01 +1.2200000e+00 +7.8443700e-12 +1.1558528e-01
+6.4921277e-01 +1.2300000e+00 +0.0000000e+00 +1.1675534e-01
+6.4921277e-01 +1.2400000e+00 +2.6494481e-10 +1.1793017e-01
+6.4921277e-01 +1.2500000e+00 +2.9261057e-12 +1.1910980e-01
+6.4921277e-01 +1.2600000e+00 +0.0000000e+00 +1.2029424e-01
+6.4921277e-01 +1.2700000e+00 +2.3216916e-12 +1.2148352e-01
+6.4921277e-01 +1.2800000e+00 +3.5724698e-13 +1.2267763e-01
+6.4921277e-01 +1.2900000e+00 +9.6613594e-12 +1.2387660e-01
+6.4921277e-01 +1.3000000e+00 +1.7917486e-13 +1.2508045e-01
+6.5642624e-01 +1.0000000e+00 +1.3677046e-11 +9.1744963e-02
+6.5642624e-01 +1.0100000e+00 +0.0000000e+00 +9.2820048e-02
+6.5642624e-01 +1.0200000e+00 +1.5188517e-14 +9.3899420e-02
+6.5642624e-01 +1.0300000e+00 +0.0000000e+00 +9.4983104e-02
+6.5642624e-01 +1.0400000e+00 +6.3220535e-12 +9.6071123e-02
+6.5642624e-01 +1.0500000e+00 +3.7598236e-12 +9.7163501e-02
+6.5642624e-01 +1.0600000e+00 +1.7512811e-12 +9.8260261e-02
+6.5642624e-01 +1.0700000e+00 +6.8360934e-12 +9.9361426e-02
+6.5642624e-01 +1.0800000e+00 +5.9116129e-10 +1.0046702e-01
+6.5642624e-01 +1.0900000e+00 +1.6506723e-12 +1.0157706e-01
+6.5642624e-01 +1.1000000e+00 +6.3452671e-12 +1.0269157e-01
+6.5642624e-01 +1.1100000e+00 +1.6334604e-13 +1.0381058e-01
+6.5642624e-01 +1.1200000e+00 +8.7247781e-14 +1.0493410e-01
+6.5642624e-01 +1.1300000e+00 +3.5273012e-11 +1.0606215e-01
+6.5642624e-01 +1.1400000e+00 +1.2813317e-11 +1.0719476e-01
+6.5642624e-01 +1.1500000e+00 +2.3337148e-12 +1.0833194e-01
+6.5642624e-01 +1.1600000e+00 +8.1886432e-14 +1.0947371e-01
+6.5642624e-01 +1.1700000e+00 +1.1559478e-13 +1.1062010e-01
+6.5642624e-01 +1.1800000e+00 +1.4212231e-12 +1.1177112e-01
+6.5642624e-01 +1.1900000e+00 +4.2514689e-13 +1.1292679e-01
+6.5642624e-01 +1.2000000e+00 +6.3141281e-11 +1.1408712e-01
+6.5642624e-01 +1.2100000e+00 +8.4644926e-12 +1.1525215e-01
+6.5642624e-01 +1.2200000e+00 +4.1618645e-15 +1.1642187e-01
+6.5642624e-01 +1.2300000e+00 +0.0000000e+00 +1.1759632e-01
+6.5642624e-01 +1.2400000e+00 +1.1114749e-11 +1.1877550e-01
+6.5642624e-01 +1.2500000e+00 +2.4770291e-13 +1.1995944e-01
+6.5642624e-01 +1.2600000e+00 +1.0959012e-10 +1.2114815e-01
+6.5642624e-01 +1.2700000e+00 +5.5454212e-12 +1.2234164e-01
+6.5642624e-01 +1.2800000e+00 +1.0544594e-12 +1.2353993e-01
+6.5642624e-01 +1.2900000e+00 +2.3738561e-12 +1.2474304e-01
+6.5642624e-01 +1.3000000e+00 +2.0778492e-12 +1.2595098e-01
+6.6363972e-01 +1.0000000e+00 +2.1327336e-13 +9.2474418e-02
+6.6363972e-01 +1.0100000e+00 +4.1581691e-11 +9.3554911e-02
+6.6363972e-01 +1.0200000e+00 +2.2830130e-11 +9.4639647e-02
+6.6363972e-01 +1.0300000e+00 +6.1912753e-14 +9.5728650e-02
+6.6363972e-01 +1.0400000e+00 +1.3942350e-12 +9.6821943e-02
+6.6363972e-01 +1.0500000e+00 +5.0804552e-11 +9.7919550e-02
+6.6363972e-01 +1.0600000e+00 +8.2848543e-13 +9.9021495e-02
+6.6363972e-01 +1.0700000e+00 +6.7208169e-13 +1.0012780e-01
+6.6363972e-01 +1.0800000e+00 +1.4531711e-13 +1.0123849e-01
+6.6363972e-01 +1.0900000e+00 +1.5246151e-13 +1.0235358e-01
+6.6363972e-01 +1.1000000e+00 +1.8207439e-11 +1.0347310e-01
+6.6363972e-01 +1.1100000e+00 +3.5819399e-13 +1.0459707e-01
+6.6363972e-01 +1.1200000e+00 +2.0989190e-11 +1.0572551e-01
+6.6363972e-01 +1.1300000e+00 +8.3600057e-13 +1.0685844e-01
+6.6363972e-01 +1.1400000e+00 +1.8278021e-12 +1.0799588e-01
+6.6363972e-01 +1.1500000e+00 +1.8460557e-12 +1.0913784e-01
+6.6363972e-01 +1.1600000e+00 +6.0039845e-13 +1.1028436e-01
+6.6363972e-01 +1.1700000e+00 +9.8461653e-14 +1.1143545e-01
+6.6363972e-01 +1.1800000e+00 +1.2968194e-11 +1.1259112e-01
+6.6363972e-01 +1.1900000e+00 +5.5094426e-12 +1.1375140e-01
+6.6363972e-01 +1.2000000e+00 +1.9200967e-11 +1.1491631e-01
+6.6363972e-01 +1.2100000e+00 +3.1079239e-10 +1.1608586e-01
+6.6363972e-01 +1.2200000e+00 +5.7984643e-13 +1.1726007e-01
+6.6363972e-01 +1.2300000e+00 +1.1563874e-12 +1.1843896e-01
+6.6363972e-01 +1.2400000e+00 +6.9035634e-12 +1.1962254e-01
+6.6363972e-01 +1.2500000e+00 +0.0000000e+00 +1.2081083e-01
+6.6363972e-01 +1.2600000e+00 +6.0232020e-12 +1.2200385e-01
+6.6363972e-01 +1.2700000e+00 +2.9422849e-15 +1.2320161e-01
+6.6363972e-01 +1.2800000e+00 +3.7701941e-12 +1.2440413e-01
+6.6363972e-01 +1.2900000e+00 +1.9310904e-12 +1.2561142e-01
+6.6363972e-01 +1.3000000e+00 +2.3862717e-13 +1.2682351e-01
+6.7085319e-01 +1.0000000e+00 +2.6799388e-12 +9.3204480e-02
+6.7085319e-01 +1.0100000e+00 +1.4648541e-11 +9.4290418e-02
+6.7085319e-01 +1.0200000e+00 +0.0000000e+00 +9.5380555e-02
+6.7085319e-01 +1.0300000e+00 +2.4740717e-11 +9.6474914e-02
+6.7085319e-01 +1.0400000e+00 +2.5523677e-12 +9.7573520e-02
+6.7085319e-01 +1.0500000e+00 +2.9294810e-10 +9.8676396e-02
+6.7085319e-01 +1.0600000e+00 +6.8372827e-13 +9.9783565e-02
+6.7085319e-01 +1.0700000e+00 +3.6905102e-13 +1.0089505e-01
+6.7085319e-01 +1.0800000e+00 +5.9068339e-12 +1.0201088e-01
+6.7085319e-01 +1.0900000e+00 +1.7807408e-12 +1.0313106e-01
+6.7085319e-01 +1.1000000e+00 +4.6772223e-12 +1.0425563e-01
+6.7085319e-01 +1.1100000e+00 +3.0022263e-10 +1.0538461e-01
+6.7085319e-01 +1.1200000e+00 +3.9827210e-11 +1.0651800e-01
+6.7085319e-01 +1.1300000e+00 +1.3575013e-14 +1.0765585e-01
+6.7085319e-01 +1.1400000e+00 +1.2335687e-11 +1.0879816e-01
+6.7085319e-01 +1.1500000e+00 +1.5523791e-11 +1.0994496e-01
+6.7085319e-01 +1.1600000e+00 +1.5848238e-12 +1.1109627e-01
+6.7085319e-01 +1.1700000e+00 +8.6272432e-14 +1.1225210e-01
+6.7085319e-01 +1.1800000e+00 +3.0397713e-11 +1.1341247e-01
+6.7085319e-01 +1.1900000e+00 +9.1509566e-13 +1.1457741e-01
+6.7085319e-01 +1.2000000e+00 +2.6435194e-10 +1.1574693e-01
+6.7085319e-01 +1.2100000e+00 +6.9971606e-15 +1.1692105e-01
+6.7085319e-01 +1.2200000e+00 +4.7258164e-12 +1.1809979e-01
+6.7085319e-01 +1.2300000e+00 +6.5612063e-14 +1.1928317e-01
+6.7085319e-01 +1.2400000e+00 +4.2343083e-11 +1.2047119e-01
+6.7085319e-01 +1.2500000e+00 +6.0374569e-14 +1.2166388e-01
+6.7085319e-01 +1.2600000e+00 +2.4122559e-12 +1.2286126e-01
+6.7085319e-01 +1.2700000e+00 +5.5555087e-13 +1.2406334e-01
+6.7085319e-01 +1.2800000e+00 +7.0496594e-13 +1.2527014e-01
+6.7085319e-01 +1.2900000e+00 +1.0992735e-12 +1.2648167e-01
+6.7085319e-01 +1.3000000e+00 +2.7733556e-14 +1.2769795e-01
+6.7806667e-01 +1.0000000e+00 +1.1555567e-11 +9.3935096e-02
+6.7806667e-01 +1.0100000e+00 +5.8630552e-13 +9.5026515e-02
+6.7806667e-01 +1.0200000e+00 +3.4997361e-10 +9.6122089e-02
+6.7806667e-01 +1.0300000e+00 +3.6677337e-12 +9.7221841e-02
+6.7806667e-01 +1.0400000e+00 +1.1430276e-12 +9.8325797e-02
+6.7806667e-01 +1.0500000e+00 +2.9461548e-12 +9.9433980e-02
+6.7806667e-01 +1.0600000e+00 +0.0000000e+00 +1.0054641e-01
+6.7806667e-01 +1.0700000e+00 +8.8736371e-13 +1.0166312e-01
+6.7806667e-01 +1.0800000e+00 +3.7003455e-12 +1.0278412e-01
+6.7806667e-01 +1.0900000e+00 +6.5950377e-12 +1.0390944e-01
+6.7806667e-01 +1.1000000e+00 +2.3329727e-13 +1.0503910e-01
+6.7806667e-01 +1.1100000e+00 +1.8190004e-12 +1.0617312e-01
+6.7806667e-01 +1.1200000e+00 +3.9914247e-13 +1.0731152e-01
+6.7806667e-01 +1.1300000e+00 +9.3748110e-12 +1.0845432e-01
+6.7806667e-01 +1.1400000e+00 +2.2869394e-13 +1.0960155e-01
+6.7806667e-01 +1.1500000e+00 +3.2578313e-14 +1.1075322e-01
+6.7806667e-01 +1.1600000e+00 +2.4087355e-13 +1.1190936e-01
+6.7806667e-01 +1.1700000e+00 +1.2774023e-13 +1.1306997e-01
+6.7806667e-01 +1.1800000e+00 +6.9669410e-12 +1.1423509e-01
+6.7806667e-01 +1.1900000e+00 +5.6817074e-13 +1.1540474e-01
+6.7806667e-01 +1.2000000e+00 +0.0000000e+00 +1.1657892e-01
+6.7806667e-01 +1.2100000e+00 +2.0658366e-12 +1.1775765e-01
+6.7806667e-01 +1.2200000e+00 +1.8933411e-13 +1.1894097e-01
+6.7806667e-01 +1.2300000e+00 +2.0152483e-13 +1.2012887e-01
+6.7806667e-01 +1.2400000e+00 +4.6374629e-11 +1.2132139e-01
+6.7806667e-01 +1.2500000e+00 +3.6418487e-11 +1.2251853e-01
+6.7806667e-01 +1.2600000e+00 +3.5828835e-13 +1.2372031e-01
+6.7806667e-01 +1.2700000e+00 +3.3458267e-12 +1.2492676e-01
+6.7806667e-01 +1.2800000e+00 +2.1689206e-13 +1.2613788e-01
+6.7806667e-01 +1.2900000e+00 +2.4118711e-12 +1.2735369e-01
+6.7806667e-01 +1.3000000e+00 +4.6671344e-11 +1.2857421e-01
+6.8528014e-01 +1.0000000e+00 +3.7992005e-12 +9.4666216e-02
+6.8528014e-01 +1.0100000e+00 +1.0542178e-12 +9.5763151e-02
+6.8528014e-01 +1.0200000e+00 +2.3839508e-10 +9.6864197e-02
+6.8528014e-01 +1.0300000e+00 +1.3307170e-12 +9.7969379e-02
+6.8528014e-01 +1.0400000e+00 +1.6461581e-10 +9.9078721e-02
+6.8528014e-01 +1.0500000e+00 +1.3612877e-10 +1.0019225e-01
+6.8528014e-01 +1.0600000e+00 +1.1207851e-10 +1.0130998e-01
+6.8528014e-01 +1.0700000e+00 +4.1818784e-11 +1.0243194e-01
+6.8528014e-01 +1.0800000e+00 +6.5532651e-14 +1.0355816e-01
+6.8528014e-01 +1.0900000e+00 +1.1126247e-11 +1.0468865e-01
+6.8528014e-01 +1.1000000e+00 +9.5185635e-12 +1.0582343e-01
+6.8528014e-01 +1.1100000e+00 +5.8225788e-13 +1.0696254e-01
+6.8528014e-01 +1.1200000e+00 +1.5695932e-13 +1.0810598e-01
+6.8528014e-01 +1.1300000e+00 +1.1415474e-11 +1.0925379e-01
+6.8528014e-01 +1.1400000e+00 +1.5369966e-10 +1.1040597e-01
+6.8528014e-01 +1.1500000e+00 +1.5658729e-11 +1.1156256e-01
+6.8528014e-01 +1.1600000e+00 +2.1154963e-12 +1.1272357e-01
+6.8528014e-01 +1.1700000e+00 +4.0586425e-13 +1.1388901e-01
+6.8528014e-01 +1.1800000e+00 +0.0000000e+00 +1.1505892e-01
+6.8528014e-01 +1.1900000e+00 +7.4912376e-12 +1.1623331e-01
+6.8528014e-01 +1.2000000e+00 +1.6246110e-12 +1.1741219e-01
+6.8528014e-01 +1.2100000e+00 +3.4640903e-12 +1.1859559e-01
+6.8528014e-01 +1.2200000e+00 +4.7961942e-12 +1.1978352e-01
+6.8528014e-01 +1.2300000e+00 +2.8300356e-10 +1.2097600e-01
+6.8528014e-01 +1.2400000e+00 +3.7580302e-13 +1.2217305e-01
+6.8528014e-01 +1.2500000e+00 +0.0000000e+00 +1.2337469e-01
+6.8528014e-01 +1.2600000e+00 +6.2582428e-14 +1.2458092e-01
+6.8528014e-01 +1.2700000e+00 +1.1069518e-12 +1.2579178e-01
+6.8528014e-01 +1.2800000e+00 +9.0854652e-12 +1.2700727e-01
+6.8528014e-01 +1.2900000e+00 +2.1509474e-13 +1.2822741e-01
+6.8528014e-01 +1.3000000e+00 +1.8027383e-11 +1.2945221e-01
+6.9249362e-01 +1.0000000e+00 +2.9653334e-12 +9.5397792e-02
+6.9249362e-01 +1.0100000e+00 +7.5129010e-12 +9.6500276e-02
+6.9249362e-01 +1.0200000e+00 +4.0631258e-13 +9.7606829e-02
+6.9249362e-01 +1.0300000e+00 +2.9843743e-13 +9.8717475e-02
+6.9249362e-01 +1.0400000e+00 +2.1298076e-10 +9.9832239e-02
+6.9249362e-01 +1.0500000e+00 +2.0158223e-14 +1.0095114e-01
+6.9249362e-01 +1.0600000e+00 +1.2888954e-11 +1.0207421e-01
+6.9249362e-01 +1.0700000e+00 +2.2091782e-10 +1.0320147e-01
+6.9249362e-01 +1.0800000e+00 +2.4600363e-12 +1.0433294e-01
+6.9249362e-01 +1.0900000e+00 +2.1541481e-10 +1.0546863e-01
+6.9249362e-01 +1.1000000e+00 +8.8548076e-14 +1.0660859e-01
+6.9249362e-01 +1.1100000e+00 +5.0689770e-12 +1.0775282e-01
+6.9249362e-01 +1.1200000e+00 +1.4090409e-12 +1.0890134e-01
+6.9249362e-01 +1.1300000e+00 +0.0000000e+00 +1.1005418e-01
+6.9249362e-01 +1.1400000e+00 +3.5180986e-13 +1.1121137e-01
+6.9249362e-01 +1.1500000e+00 +3.7713549e-14 +1.1237291e-01
+6.9249362e-01 +1.1600000e+00 +6.1002996e-12 +1.1353883e-01
+6.9249362e-01 +1.1700000e+00 +2.7475457e-13 +1.1470914e-01
+6.9249362e-01 +1.1800000e+00 +2.3556374e-12 +1.1588388e-01
+6.9249362e-01 +1.1900000e+00 +7.5654859e-12 +1.1706305e-01
+6.9249362e-01 +1.2000000e+00 +1.7850148e-12 +1.1824668e-01
+6.9249362e-01 +1.2100000e+00 +3.9032878e-12 +1.1943478e-01
+6.9249362e-01 +1.2200000e+00 +3.9226365e-11 +1.2062737e-01
+6.9249362e-01 +1.2300000e+00 +2.0075317e-12 +1.2182448e-01
+6.9249362e-01 +1.2400000e+00 +4.6356275e-13 +1.2302610e-01
+6.9249362e-01 +1.2500000e+00 +2.1033992e-13 +1.2423228e-01
+6.9249362e-01 +1.2600000e+00 +1.2580766e-11 +1.2544301e-01
+6.9249362e-01 +1.2700000e+00 +5.8384060e-13 +1.2665832e-01
+6.9249362e-01 +1.2800000e+00 +1.9727762e-12 +1.2787822e-01
+6.9249362e-01 +1.2900000e+00 +1.8864644e-13 +1.2910274e-01
+6.9249362e-01 +1.3000000e+00 +4.0369299e-13 +1.3033187e-01
+6.9970709e-01 +1.0000000e+00 +4.1732760e-11 +9.6129778e-02
+6.9970709e-01 +1.0100000e+00 +3.2041965e-10 +9.7237844e-02
+6.9970709e-01 +1.0200000e+00 +4.9602318e-14 +9.8349936e-02
+6.9970709e-01 +1.0300000e+00 +2.6886588e-11 +9.9466080e-02
+6.9970709e-01 +1.0400000e+00 +8.5177151e-12 +1.0058630e-01
+6.9970709e-01 +1.0500000e+00 +7.1274759e-13 +1.0171062e-01
+6.9970709e-01 +1.0600000e+00 +1.5711088e-12 +1.0283906e-01
+6.9970709e-01 +1.0700000e+00 +3.8949380e-11 +1.0397164e-01
+6.9970709e-01 +1.0800000e+00 +5.0903143e-12 +1.0510840e-01
+6.9970709e-01 +1.0900000e+00 +4.6857411e-11 +1.0624934e-01
+6.9970709e-01 +1.1000000e+00 +6.8357705e-11 +1.0739450e-01
+6.9970709e-01 +1.1100000e+00 +1.4025886e-11 +1.0854389e-01
+6.9970709e-01 +1.1200000e+00 +7.7554870e-13 +1.0969753e-01
+6.9970709e-01 +1.1300000e+00 +0.0000000e+00 +1.1085545e-01
+6.9970709e-01 +1.1400000e+00 +3.4901996e-12 +1.1201767e-01
+6.9970709e-01 +1.1500000e+00 +1.4686514e-14 +1.1318421e-01
+6.9970709e-01 +1.1600000e+00 +1.6242902e-10 +1.1435508e-01
+6.9970709e-01 +1.1700000e+00 +4.0957412e-12 +1.1553031e-01
+6.9970709e-01 +1.1800000e+00 +3.6126895e-11 +1.1670991e-01
+6.9970709e-01 +1.1900000e+00 +3.9637175e-13 +1.1789391e-01
+6.9970709e-01 +1.2000000e+00 +1.5590725e-12 +1.1908232e-01
+6.9970709e-01 +1.2100000e+00 +1.7112341e-12 +1.2027517e-01
+6.9970709e-01 +1.2200000e+00 +3.7260054e-11 +1.2147247e-01
+6.9970709e-01 +1.2300000e+00 +3.1947852e-13 +1.2267423e-01
+6.9970709e-01 +1.2400000e+00 +2.8470598e-13 +1.2388048e-01
+6.9970709e-01 +1.2500000e+00 +3.9781224e-13 +1.2509123e-01
+6.9970709e-01 +1.2600000e+00 +7.1663278e-13 +1.2630651e-01
+6.9970709e-01 +1.2700000e+00 +3.0310315e-12 +1.2752631e-01
+6.9970709e-01 +1.2800000e+00 +0.0000000e+00 +1.2875068e-01
+6.9970709e-01 +1.2900000e+00 +3.4681506e-14 +1.2997961e-01
+6.9970709e-01 +1.3000000e+00 +1.8051236e-11 +1.3121312e-01
+7.0692057e-01 +1.0000000e+00 +1.7452195e-11 +9.6862128e-02
+7.0692057e-01 +1.0100000e+00 +3.2900196e-11 +9.7975807e-02
+7.0692057e-01 +1.0200000e+00 +3.9723168e-11 +9.9093471e-02
+7.0692057e-01 +1.0300000e+00 +3.1241012e-12 +1.0021515e-01
+7.0692057e-01 +1.0400000e+00 +1.1117642e-13 +1.0134085e-01
+7.0692057e-01 +1.0500000e+00 +8.1140490e-12 +1.0247062e-01
+7.0692057e-01 +1.0600000e+00 +2.1222894e-11 +1.0360447e-01
+7.0692057e-01 +1.0700000e+00 +5.5832126e-15 +1.0474242e-01
+7.0692057e-01 +1.0800000e+00 +0.0000000e+00 +1.0588449e-01
+7.0692057e-01 +1.0900000e+00 +5.1687890e-11 +1.0703072e-01
+7.0692057e-01 +1.1000000e+00 +1.3341574e-11 +1.0818111e-01
+7.0692057e-01 +1.1100000e+00 +2.8157382e-12 +1.0933570e-01
+7.0692057e-01 +1.1200000e+00 +1.7498681e-11 +1.1049450e-01
+7.0692057e-01 +1.1300000e+00 +6.6519820e-15 +1.1165754e-01
+7.0692057e-01 +1.1400000e+00 +0.0000000e+00 +1.1282483e-01
+7.0692057e-01 +1.1500000e+00 +0.0000000e+00 +1.1399639e-01
+7.0692057e-01 +1.1600000e+00 +8.3372139e-13 +1.1517226e-01
+7.0692057e-01 +1.1700000e+00 +1.8394427e-11 +1.1635243e-01
+7.0692057e-01 +1.1800000e+00 +9.2956505e-12 +1.1753695e-01
+7.0692057e-01 +1.1900000e+00 +5.8356945e-12 +1.1872581e-01
+7.0692057e-01 +1.2000000e+00 +1.2225142e-11 +1.1991905e-01
+7.0692057e-01 +1.2100000e+00 +5.3171445e-14 +1.2111669e-01
+7.0692057e-01 +1.2200000e+00 +2.0071363e-12 +1.2231873e-01
+7.0692057e-01 +1.2300000e+00 +0.0000000e+00 +1.2352519e-01
+7.0692057e-01 +1.2400000e+00 +6.0249660e-13 +1.2473611e-01
+7.0692057e-01 +1.2500000e+00 +0.0000000e+00 +1.2595148e-01
+7.0692057e-01 +1.2600000e+00 +2.9072164e-11 +1.2717134e-01
+7.0692057e-01 +1.2700000e+00 +4.8134353e-12 +1.2839569e-01
+7.0692057e-01 +1.2800000e+00 +0.0000000e+00 +1.2962455e-01
+7.0692057e-01 +1.2900000e+00 +2.8683081e-14 +1.3085794e-01
+7.0692057e-01 +1.3000000e+00 +2.0743272e-12 +1.3209587e-01
+7.1413405e-01 +1.0000000e+00 +6.6661932e-11 +9.7594798e-02
+7.1413405e-01 +1.0100000e+00 +3.0727440e-12 +9.8714121e-02
+7.1413405e-01 +1.0200000e+00 +5.0096900e-13 +9.9837389e-02
+7.1413405e-01 +1.0300000e+00 +3.0514374e-13 +1.0096463e-01
+7.1413405e-01 +1.0400000e+00 +2.4229833e-12 +1.0209585e-01
+7.1413405e-01 +1.0500000e+00 +1.7381594e-10 +1.0323110e-01
+7.1413405e-01 +1.0600000e+00 +8.2386159e-11 +1.0437038e-01
+7.1413405e-01 +1.0700000e+00 +1.2961370e-13 +1.0551373e-01
+7.1413405e-01 +1.0800000e+00 +2.4721244e-13 +1.0666116e-01
+7.1413405e-01 +1.0900000e+00 +8.3838038e-12 +1.0781270e-01
+7.1413405e-01 +1.1000000e+00 +3.7492915e-13 +1.0896837e-01
+7.1413405e-01 +1.1100000e+00 +2.0540797e-12 +1.1012820e-01
+7.1413405e-01 +1.1200000e+00 +3.1067128e-12 +1.1129219e-01
+7.1413405e-01 +1.1300000e+00 +1.1015761e-12 +1.1246038e-01
+7.1413405e-01 +1.1400000e+00 +8.6856863e-12 +1.1363278e-01
+7.1413405e-01 +1.1500000e+00 +1.1947985e-12 +1.1480941e-01
+7.1413405e-01 +1.1600000e+00 +4.0960765e-12 +1.1599030e-01
+7.1413405e-01 +1.1700000e+00 +4.1890213e-11 +1.1717547e-01
+7.1413405e-01 +1.1800000e+00 +1.6654789e-11 +1.1836493e-01
+7.1413405e-01 +1.1900000e+00 +1.2453574e-12 +1.1955870e-01
+7.1413405e-01 +1.2000000e+00 +4.5457657e-12 +1.2075681e-01
+7.1413405e-01 +1.2100000e+00 +4.4786900e-13 +1.2195926e-01
+7.1413405e-01 +1.2200000e+00 +1.5663919e-13 +1.2316609e-01
+7.1413405e-01 +1.2300000e+00 +8.6792196e-14 +1.2437730e-01
+7.1413405e-01 +1.2400000e+00 +2.3729721e-10 +1.2559292e-01
+7.1413405e-01 +1.2500000e+00 +1.4388803e-12 +1.2681296e-01
+7.1413405e-01 +1.2600000e+00 +1.5492922e-12 +1.2803743e-01
+7.1413405e-01 +1.2700000e+00 +6.7196685e-14 +1.2926637e-01
+7.1413405e-01 +1.2800000e+00 +1.9603493e-11 +1.3049977e-01
+7.1413405e-01 +1.2900000e+00 +1.8389493e-14 +1.3173767e-01
+7.1413405e-01 +1.3000000e+00 +4.1241973e-14 +1.3298006e-01
+7.2134752e-01 +1.0000000e+00 +7.0945364e-13 +9.8327747e-02
+7.2134752e-01 +1.0100000e+00 +9.6911359e-13 +9.9452744e-02
+7.2134752e-01 +1.0200000e+00 +1.8041857e-11 +1.0058164e-01
+7.2134752e-01 +1.0300000e+00 +1.3738159e-15 +1.0171447e-01
+7.2134752e-01 +1.0400000e+00 +1.8695629e-13 +1.0285126e-01
+7.2134752e-01 +1.0500000e+00 +2.4085960e-12 +1.0399201e-01
+7.2134752e-01 +1.0600000e+00 +2.0770056e-13 +1.0513677e-01
+7.2134752e-01 +1.0700000e+00 +3.5811234e-15 +1.0628555e-01
+7.2134752e-01 +1.0800000e+00 +2.7717194e-13 +1.0743837e-01
+7.2134752e-01 +1.0900000e+00 +1.5091903e-12 +1.0859526e-01
+7.2134752e-01 +1.1000000e+00 +5.7457142e-12 +1.0975623e-01
+7.2134752e-01 +1.1100000e+00 +7.0082770e-13 +1.1092132e-01
+7.2134752e-01 +1.1200000e+00 +0.0000000e+00 +1.1209054e-01
+7.2134752e-01 +1.1300000e+00 +2.9957103e-12 +1.1326392e-01
+7.2134752e-01 +1.1400000e+00 +2.3777066e-12 +1.1444146e-01
+7.2134752e-01 +1.1500000e+00 +0.0000000e+00 +1.1562321e-01
+7.2134752e-01 +1.1600000e+00 +0.0000000e+00 +1.1680916e-01
+7.2134752e-01 +1.1700000e+00 +5.5585054e-13 +1.1799935e-01
+7.2134752e-01 +1.1800000e+00 +8.1210580e-16 +1.1919380e-01
+7.2134752e-01 +1.1900000e+00 +3.1368446e-12 +1.2039251e-01
+7.2134752e-01 +1.2000000e+00 +3.7083863e-13 +1.2159552e-01
+7.2134752e-01 +1.2100000e+00 +1.1978256e-11 +1.2280284e-01
+7.2134752e-01 +1.2200000e+00 +0.0000000e+00 +1.2401449e-01
+7.2134752e-01 +1.2300000e+00 +5.2781291e-13 +1.2523048e-01
+7.2134752e-01 +1.2400000e+00 +1.6620984e-13 +1.2645084e-01
+7.2134752e-01 +1.2500000e+00 +1.4804884e-12 +1.2767559e-01
+7.2134752e-01 +1.2600000e+00 +1.2567176e-14 +1.2890473e-01
+7.2134752e-01 +1.2700000e+00 +1.9343257e-11 +1.3013828e-01
+7.2134752e-01 +1.2800000e+00 +9.2263837e-11 +1.3137627e-01
+7.2134752e-01 +1.2900000e+00 +9.6022601e-13 +1.3261871e-01
+7.2134752e-01 +1.3000000e+00 +1.3286349e-13 +1.3386562e-01
+7.2856100e-01 +1.0000000e+00 +3.9185891e-14 +9.9060934e-02
+7.2856100e-01 +1.0100000e+00 +4.1806141e-11 +1.0019163e-01
+7.2856100e-01 +1.0200000e+00 +3.1138208e-13 +1.0132620e-01
+7.2856100e-01 +1.0300000e+00 +1.1796612e-10 +1.0246465e-01
+7.2856100e-01 +1.0400000e+00 +7.5498613e-14 +1.0360701e-01
+7.2856100e-01 +1.0500000e+00 +1.1087324e-11 +1.0475331e-01
+7.2856100e-01 +1.0600000e+00 +1.6468602e-13 +1.0590357e-01
+7.2856100e-01 +1.0700000e+00 +1.0721961e-12 +1.0705781e-01
+7.2856100e-01 +1.0800000e+00 +1.3570178e-15 +1.0821605e-01
+7.2856100e-01 +1.0900000e+00 +1.8896003e-12 +1.0937832e-01
+7.2856100e-01 +1.1000000e+00 +2.2501636e-15 +1.1054464e-01
+7.2856100e-01 +1.1100000e+00 +1.2583649e-12 +1.1171503e-01
+7.2856100e-01 +1.1200000e+00 +2.2624434e-15 +1.1288951e-01
+7.2856100e-01 +1.1300000e+00 +4.0898842e-12 +1.1406811e-01
+7.2856100e-01 +1.1400000e+00 +2.2677432e-11 +1.1525084e-01
+7.2856100e-01 +1.1500000e+00 +2.6545956e-14 +1.1643772e-01
+7.2856100e-01 +1.1600000e+00 +3.3497146e-12 +1.1762878e-01
+7.2856100e-01 +1.1700000e+00 +1.7225263e-11 +1.1882403e-01
+7.2856100e-01 +1.1800000e+00 +0.0000000e+00 +1.2002349e-01
+7.2856100e-01 +1.1900000e+00 +2.3146367e-10 +1.2122719e-01
+7.2856100e-01 +1.2000000e+00 +1.0311990e-12 +1.2243514e-01
+7.2856100e-01 +1.2100000e+00 +1.9473210e-12 +1.2364736e-01
+7.2856100e-01 +1.2200000e+00 +0.0000000e+00 +1.2486387e-01
+7.2856100e-01 +1.2300000e+00 +4.5763991e-13 +1.2608468e-01
+7.2856100e-01 +1.2400000e+00 +1.9190196e-12 +1.2730983e-01
+7.2856100e-01 +1.2500000e+00 +1.2674992e-12 +1.2853931e-01
+7.2856100e-01 +1.2600000e+00 +1.1865872e-13 +1.2977315e-01
+7.2856100e-01 +1.2700000e+00 +2.3201556e-13 +1.3101138e-01
+7.2856100e-01 +1.2800000e+00 +8.9950120e-13 +1.3225399e-01
+7.2856100e-01 +1.2900000e+00 +3.9280252e-11 +1.3350101e-01
+7.2856100e-01 +1.3000000e+00 +9.1116842e-12 +1.3475246e-01
+7.3577447e-01 +1.0000000e+00 +0.0000000e+00 +9.9794319e-02
+7.3577447e-01 +1.0100000e+00 +9.9163429e-15 +1.0093075e-01
+7.3577447e-01 +1.0200000e+00 +2.1466025e-12 +1.0207100e-01
+7.3577447e-01 +1.0300000e+00 +0.0000000e+00 +1.0321511e-01
+7.3577447e-01 +1.0400000e+00 +6.7307393e-12 +1.0436308e-01
+7.3577447e-01 +1.0500000e+00 +1.5753677e-11 +1.0551495e-01
+7.3577447e-01 +1.0600000e+00 +3.1305118e-16 +1.0667074e-01
+7.3577447e-01 +1.0700000e+00 +0.0000000e+00 +1.0783048e-01
+7.3577447e-01 +1.0800000e+00 +5.7240855e-13 +1.0899417e-01
+7.3577447e-01 +1.0900000e+00 +1.2791146e-13 +1.1016186e-01
+7.3577447e-01 +1.1000000e+00 +2.0736955e-12 +1.1133355e-01
+7.3577447e-01 +1.1100000e+00 +5.9787185e-13 +1.1250927e-01
+7.3577447e-01 +1.1200000e+00 +1.4221545e-12 +1.1368905e-01
+7.3577447e-01 +1.1300000e+00 +4.5177902e-13 +1.1487290e-01
+7.3577447e-01 +1.1400000e+00 +1.1666274e-12 +1.1606084e-01
+7.3577447e-01 +1.1500000e+00 +4.2376366e-15 +1.1725290e-01
+7.3577447e-01 +1.1600000e+00 +5.3552895e-12 +1.1844909e-01
+7.3577447e-01 +1.1700000e+00 +0.0000000e+00 +1.1964944e-01
+7.3577447e-01 +1.1800000e+00 +3.8855275e-12 +1.2085396e-01
+7.3577447e-01 +1.1900000e+00 +3.3992684e-10 +1.2206267e-01
+7.3577447e-01 +1.2000000e+00 +2.9631700e-12 +1.2327560e-01
+7.3577447e-01 +1.2100000e+00 +1.8081863e-13 +1.2449276e-01
+7.3577447e-01 +1.2200000e+00 +7.3297897e-13 +1.2571416e-01
+7.3577447e-01 +1.2300000e+00 +3.1315079e-11 +1.2693984e-01
+7.3577447e-01 +1.2400000e+00 +0.0000000e+00 +1.2816980e-01
+7.3577447e-01 +1.2500000e+00 +8.9547374e-14 +1.2940407e-01
+7.3577447e-01 +1.2600000e+00 +2.1339996e-13 +1.3064265e-01
+7.3577447e-01 +1.2700000e+00 +5.8351856e-13 +1.3188557e-01
+7.3577447e-01 +1.2800000e+00 +9.0703211e-13 +1.3313285e-01
+7.3577447e-01 +1.2900000e+00 +1.0116918e-10 +1.3438450e-01
+7.3577447e-01 +1.3000000e+00 +4.0786595e-11 +1.3564054e-01
+7.4298795e-01 +1.0000000e+00 +8.5768833e-12 +1.0052787e-01
+7.4298795e-01 +1.0100000e+00 +6.7934994e-13 +1.0167005e-01
+7.4298795e-01 +1.0200000e+00 +1.0200489e-13 +1.0281603e-01
+7.4298795e-01 +1.0300000e+00 +2.9621888e-11 +1.0396581e-01
+7.4298795e-01 +1.0400000e+00 +1.3260476e-12 +1.0511942e-01
+7.4298795e-01 +1.0500000e+00 +4.9372131e-11 +1.0627689e-01
+7.4298795e-01 +1.0600000e+00 +0.0000000e+00 +1.0743825e-01
+7.4298795e-01 +1.0700000e+00 +9.2426816e-14 +1.0860350e-01
+7.4298795e-01 +1.0800000e+00 +9.0141661e-13 +1.0977268e-01
+7.4298795e-01 +1.0900000e+00 +4.9318631e-13 +1.1094581e-01
+7.4298795e-01 +1.1000000e+00 +2.0027257e-15 +1.1212291e-01
+7.4298795e-01 +1.1100000e+00 +6.3501567e-12 +1.1330400e-01
+7.4298795e-01 +1.1200000e+00 +2.0772656e-13 +1.1448910e-01
+7.4298795e-01 +1.1300000e+00 +8.7604805e-11 +1.1567823e-01
+7.4298795e-01 +1.1400000e+00 +1.9683680e-11 +1.1687143e-01
+7.4298795e-01 +1.1500000e+00 +2.5532649e-12 +1.1806869e-01
+7.4298795e-01 +1.1600000e+00 +2.4145612e-12 +1.1927005e-01
+7.4298795e-01 +1.1700000e+00 +1.0293027e-11 +1.2047553e-01
+7.4298795e-01 +1.1800000e+00 +2.1675998e-12 +1.2168514e-01
+7.4298795e-01 +1.1900000e+00 +2.0792935e-12 +1.2289891e-01
+7.4298795e-01 +1.2000000e+00 +3.5271617e-11 +1.2411685e-01
+7.4298795e-01 +1.2100000e+00 +3.4681709e-14 +1.2533898e-01
+7.4298795e-01 +1.2200000e+00 +3.6652007e-12 +1.2656532e-01
+7.4298795e-01 +1.2300000e+00 +2.8138104e-13 +1.2779589e-01
+7.4298795e-01 +1.2400000e+00 +1.5944353e-13 +1.2903071e-01
+7.4298795e-01 +1.2500000e+00 +9.5433973e-14 +1.3026979e-01
+7.4298795e-01 +1.2600000e+00 +1.7939170e-12 +1.3151316e-01
+7.4298795e-01 +1.2700000e+00 +9.3522343e-15 +1.3276082e-01
+7.4298795e-01 +1.2800000e+00 +2.9642189e-11 +1.3401280e-01
+7.4298795e-01 +1.2900000e+00 +0.0000000e+00 +1.3526911e-01
+7.4298795e-01 +1.3000000e+00 +2.3675155e-11 +1.3652977e-01
+7.5020142e-01 +1.0000000e+00 +1.0974965e-12 +1.0126154e-01
+7.5020142e-01 +1.0100000e+00 +4.6821761e-12 +1.0240951e-01
+7.5020142e-01 +1.0200000e+00 +1.2072650e-11 +1.0356122e-01
+7.5020142e-01 +1.0300000e+00 +6.7958100e-14 +1.0471671e-01
+7.5020142e-01 +1.0400000e+00 +1.7769171e-14 +1.0587600e-01
+7.5020142e-01 +1.0500000e+00 +2.9512648e-12 +1.0703910e-01
+7.5020142e-01 +1.0600000e+00 +1.7988057e-12 +1.0820604e-01
+7.5020142e-01 +1.0700000e+00 +3.9639275e-13 +1.0937685e-01
+7.5020142e-01 +1.0800000e+00 +0.0000000e+00 +1.1055154e-01
+7.5020142e-01 +1.0900000e+00 +4.7647169e-12 +1.1173014e-01
+7.5020142e-01 +1.1000000e+00 +2.4585984e-13 +1.1291267e-01
+7.5020142e-01 +1.1100000e+00 +1.0651117e-11 +1.1409916e-01
+7.5020142e-01 +1.1200000e+00 +2.7383829e-12 +1.1528962e-01
+7.5020142e-01 +1.1300000e+00 +6.6341498e-12 +1.1648407e-01
+7.5020142e-01 +1.1400000e+00 +2.6785169e-12 +1.1768254e-01
+7.5020142e-01 +1.1500000e+00 +9.7242857e-12 +1.1888505e-01
+7.5020142e-01 +1.1600000e+00 +8.7182365e-15 +1.2009161e-01
+7.5020142e-01 +1.1700000e+00 +2.3718869e-13 +1.2130225e-01
+7.5020142e-01 +1.1800000e+00 +1.6611231e-12 +1.2251699e-01
+7.5020142e-01 +1.1900000e+00 +1.1289324e-11 +1.2373584e-01
+7.5020142e-01 +1.2000000e+00 +1.4016295e-12 +1.2495883e-01
+7.5020142e-01 +1.2100000e+00 +8.8709381e-13 +1.2618597e-01
+7.5020142e-01 +1.2200000e+00 +1.7032790e-11 +1.2741728e-01
+7.5020142e-01 +1.2300000e+00 +2.1957648e-12 +1.2865278e-01
+7.5020142e-01 +1.2400000e+00 +3.5139542e-11 +1.2989249e-01
+7.5020142e-01 +1.2500000e+00 +1.9633440e-11 +1.3113643e-01
+7.5020142e-01 +1.2600000e+00 +5.4623933e-12 +1.3238461e-01
+7.5020142e-01 +1.2700000e+00 +1.0753192e-11 +1.3363705e-01
+7.5020142e-01 +1.2800000e+00 +9.9570817e-14 +1.3489377e-01
+7.5020142e-01 +1.2900000e+00 +3.8055429e-11 +1.3615478e-01
+7.5020142e-01 +1.3000000e+00 +4.9311604e-14 +1.3742010e-01
+7.5741490e-01 +1.0000000e+00 +1.2537684e-14 +1.0199529e-01
+7.5741490e-01 +1.0100000e+00 +6.0246429e-11 +1.0314907e-01
+7.5741490e-01 +1.0200000e+00 +6.3060310e-13 +1.0430656e-01
+7.5741490e-01 +1.0300000e+00 +3.0171319e-13 +1.0546778e-01
+7.5741490e-01 +1.0400000e+00 +8.7660614e-13 +1.0663276e-01
+7.5741490e-01 +1.0500000e+00 +2.7026428e-13 +1.0780152e-01
+7.5741490e-01 +1.0600000e+00 +4.9796636e-14 +1.0897408e-01
+7.5741490e-01 +1.0700000e+00 +1.1868297e-12 +1.1015046e-01
+7.5741490e-01 +1.0800000e+00 +2.0635026e-13 +1.1133070e-01
+7.5741490e-01 +1.0900000e+00 +4.6425226e-11 +1.1251480e-01
+7.5741490e-01 +1.1000000e+00 +5.1979526e-12 +1.1370280e-01
+7.5741490e-01 +1.1100000e+00 +4.6759931e-11 +1.1489471e-01
+7.5741490e-01 +1.1200000e+00 +2.3478626e-12 +1.1609056e-01
+7.5741490e-01 +1.1300000e+00 +1.0320492e-11 +1.1729036e-01
+7.5741490e-01 +1.1400000e+00 +9.7419577e-12 +1.1849414e-01
+7.5741490e-01 +1.1500000e+00 +0.0000000e+00 +1.1970192e-01
+7.5741490e-01 +1.1600000e+00 +1.9681483e-13 +1.2091372e-01
+7.5741490e-01 +1.1700000e+00 +1.5501455e-11 +1.2212956e-01
+7.5741490e-01 +1.1800000e+00 +2.7725459e-11 +1.2334945e-01
+7.5741490e-01 +1.1900000e+00 +3.0701456e-12 +1.2457342e-01
+7.5741490e-01 +1.2000000e+00 +1.3109029e-15 +1.2580149e-01
+7.5741490e-01 +1.2100000e+00 +9.3357941e-15 +1.2703367e-01
+7.5741490e-01 +1.2200000e+00 +2.0433490e-13 +1.2826998e-01
+7.5741490e-01 +1.2300000e+00 +5.0828782e-15 +1.2951045e-01
+7.5741490e-01 +1.2400000e+00 +2.4623389e-10 +1.3075509e-01
+7.5741490e-01 +1.2500000e+00 +4.7231545e-11 +1.3200392e-01
+7.5741490e-01 +1.2600000e+00 +6.7595438e-14 +1.3325695e-01
+7.5741490e-01 +1.2700000e+00 +4.0915789e-12 +1.3451420e-01
+7.5741490e-01 +1.2800000e+00 +0.0000000e+00 +1.3577570e-01
+7.5741490e-01 +1.2900000e+00 +2.0943399e-12 +1.3704145e-01
+7.5741490e-01 +1.3000000e+00 +1.7322163e-13 +1.3831147e-01
+7.6462837e-01 +1.0000000e+00 +3.9658345e-12 +1.0272911e-01
+7.6462837e-01 +1.0100000e+00 +2.3315961e-13 +1.0388872e-01
+7.6462837e-01 +1.0200000e+00 +5.1754735e-13 +1.0505200e-01
+7.6462837e-01 +1.0300000e+00 +0.0000000e+00 +1.0621898e-01
+7.6462837e-01 +1.0400000e+00 +4.9927568e-12 +1.0738968e-01
+7.6462837e-01 +1.0500000e+00 +3.8513088e-13 +1.0856412e-01
+7.6462837e-01 +1.0600000e+00 +1.6975426e-13 +1.0974233e-01
+7.6462837e-01 +1.0700000e+00 +1.2746528e-11 +1.1092432e-01
+7.6462837e-01 +1.0800000e+00 +3.7626372e-13 +1.1211012e-01
+7.6462837e-01 +1.0900000e+00 +7.2992341e-13 +1.1329976e-01
+7.6462837e-01 +1.1000000e+00 +1.1184312e-12 +1.1449325e-01
+7.6462837e-01 +1.1100000e+00 +4.1959597e-12 +1.1569061e-01
+7.6462837e-01 +1.1200000e+00 +8.0229372e-12 +1.1689188e-01
+7.6462837e-01 +1.1300000e+00 +9.6632589e-14 +1.1809706e-01
+7.6462837e-01 +1.1400000e+00 +1.2483569e-12 +1.1930618e-01
+7.6462837e-01 +1.1500000e+00 +2.7983372e-12 +1.2051927e-01
+7.6462837e-01 +1.1600000e+00 +1.7780962e-11 +1.2173633e-01
+7.6462837e-01 +1.1700000e+00 +1.3285563e-12 +1.2295739e-01
+7.6462837e-01 +1.1800000e+00 +8.5737296e-16 +1.2418247e-01
+7.6462837e-01 +1.1900000e+00 +2.5854293e-13 +1.2541160e-01
+7.6462837e-01 +1.2000000e+00 +4.0151416e-12 +1.2664478e-01
+7.6462837e-01 +1.2100000e+00 +7.7458666e-12 +1.2788203e-01
+7.6462837e-01 +1.2200000e+00 +7.9692861e-13 +1.2912339e-01
+7.6462837e-01 +1.2300000e+00 +1.9603167e-12 +1.3036886e-01
+7.6462837e-01 +1.2400000e+00 +3.8102758e-15 +1.3161846e-01
+7.6462837e-01 +1.2500000e+00 +0.0000000e+00 +1.3287221e-01
+7.6462837e-01 +1.2600000e+00 +9.4674760e-16 +1.3413012e-01
+7.6462837e-01 +1.2700000e+00 +5.8073029e-11 +1.3539223e-01
+7.6462837e-01 +1.2800000e+00 +5.2976414e-11 +1.3665853e-01
+7.6462837e-01 +1.2900000e+00 +2.1791529e-12 +1.3792906e-01
+7.6462837e-01 +1.3000000e+00 +4.4085666e-11 +1.3920382e-01
+7.7184185e-01 +1.0000000e+00 +2.0260964e-13 +1.0346294e-01
+7.7184185e-01 +1.0100000e+00 +3.4355296e-11 +1.0462841e-01
+7.7184185e-01 +1.0200000e+00 +2.0361784e-11 +1.0579751e-01
+7.7184185e-01 +1.0300000e+00 +1.6032626e-13 +1.0697028e-01
+7.7184185e-01 +1.0400000e+00 +3.1719994e-10 +1.0814672e-01
+7.7184185e-01 +1.0500000e+00 +4.6241716e-12 +1.0932687e-01
+7.7184185e-01 +1.0600000e+00 +5.2919045e-12 +1.1051074e-01
+7.7184185e-01 +1.0700000e+00 +1.8986888e-14 +1.1169837e-01
+7.7184185e-01 +1.0800000e+00 +2.5919620e-15 +1.1288977e-01
+7.7184185e-01 +1.0900000e+00 +2.8090797e-11 +1.1408496e-01
+7.7184185e-01 +1.1000000e+00 +3.6259371e-11 +1.1528397e-01
+7.7184185e-01 +1.1100000e+00 +3.3055669e-14 +1.1648682e-01
+7.7184185e-01 +1.1200000e+00 +1.8683192e-12 +1.1769353e-01
+7.7184185e-01 +1.1300000e+00 +1.1656540e-11 +1.1890413e-01
+7.7184185e-01 +1.1400000e+00 +7.9007224e-16 +1.2011862e-01
+7.7184185e-01 +1.1500000e+00 +6.2932733e-15 +1.2133703e-01
+7.7184185e-01 +1.1600000e+00 +2.4259431e-11 +1.2255939e-01
+7.7184185e-01 +1.1700000e+00 +1.2134340e-12 +1.2378571e-01
+7.7184185e-01 +1.1800000e+00 +2.6420036e-13 +1.2501602e-01
+7.7184185e-01 +1.1900000e+00 +1.1941964e-12 +1.2625032e-01
+7.7184185e-01 +1.2000000e+00 +4.7927267e-12 +1.2748865e-01
+7.7184185e-01 +1.2100000e+00 +0.0000000e+00 +1.2873101e-01
+7.7184185e-01 +1.2200000e+00 +9.9111387e-13 +1.2997743e-01
+7.7184185e-01 +1.2300000e+00 +2.1489545e-13 +1.3122794e-01
+7.7184185e-01 +1.2400000e+00 +4.9574349e-13 +1.3248253e-01
+7.7184185e-01 +1.2500000e+00 +1.4318003e-13 +1.3374124e-01
+7.7184185e-01 +1.2600000e+00 +1.0515330e-14 +1.3500408e-01
+7.7184185e-01 +1.2700000e+00 +7.5139350e-13 +1.3627106e-01
+7.7184185e-01 +1.2800000e+00 +2.3960262e-11 +1.3754222e-01
+7.7184185e-01 +1.2900000e+00 +2.2882297e-12 +1.3881755e-01
+7.7184185e-01 +1.3000000e+00 +3.9671112e-11 +1.4009708e-01
+7.7905532e-01 +1.0000000e+00 +1.6256504e-11 +1.0419676e-01
+7.7905532e-01 +1.0100000e+00 +2.0928130e-12 +1.0536811e-01
+7.7905532e-01 +1.0200000e+00 +1.7557009e-12 +1.0654306e-01
+7.7905532e-01 +1.0300000e+00 +1.0107597e-11 +1.0772163e-01
+7.7905532e-01 +1.0400000e+00 +2.0507348e-12 +1.0890384e-01
+7.7905532e-01 +1.0500000e+00 +1.9485518e-12 +1.1008972e-01
+7.7905532e-01 +1.0600000e+00 +1.5788266e-12 +1.1127929e-01
+7.7905532e-01 +1.0700000e+00 +3.4455560e-11 +1.1247258e-01
+7.7905532e-01 +1.0800000e+00 +6.7658696e-15 +1.1366960e-01
+7.7905532e-01 +1.0900000e+00 +1.9033868e-13 +1.1487038e-01
+7.7905532e-01 +1.1000000e+00 +1.8646470e-11 +1.1607494e-01
+7.7905532e-01 +1.1100000e+00 +1.8522528e-12 +1.1728330e-01
+7.7905532e-01 +1.1200000e+00 +1.0561704e-11 +1.1849548e-01
+7.7905532e-01 +1.1300000e+00 +4.8965504e-13 +1.1971151e-01
+7.7905532e-01 +1.1400000e+00 +6.7885748e-16 +1.2093140e-01
+7.7905532e-01 +1.1500000e+00 +3.3789715e-12 +1.2215518e-01
+7.7905532e-01 +1.1600000e+00 +3.5001097e-12 +1.2338286e-01
+7.7905532e-01 +1.1700000e+00 +4.7989759e-12 +1.2461447e-01
+7.7905532e-01 +1.1800000e+00 +1.6663950e-12 +1.2585003e-01
+7.7905532e-01 +1.1900000e+00 +4.5361691e-13 +1.2708954e-01
+7.7905532e-01 +1.2000000e+00 +5.7506169e-11 +1.2833305e-01
+7.7905532e-01 +1.2100000e+00 +2.8588109e-11 +1.2958055e-01
+7.7905532e-01 +1.2200000e+00 +5.8227103e-13 +1.3083208e-01
+7.7905532e-01 +1.2300000e+00 +7.7679484e-13 +1.3208764e-01
+7.7905532e-01 +1.2400000e+00 +7.0352124e-13 +1.3334726e-01
+7.7905532e-01 +1.2500000e+00 +2.8306162e-17 +1.3461096e-01
+7.7905532e-01 +1.2600000e+00 +5.4292485e-14 +1.3587876e-01
+7.7905532e-01 +1.2700000e+00 +1.2687984e-14 +1.3715066e-01
+7.7905532e-01 +1.2800000e+00 +1.9609346e-11 +1.3842669e-01
+7.7905532e-01 +1.2900000e+00 +9.8315950e-13 +1.3970687e-01
+7.7905532e-01 +1.3000000e+00 +5.2637781e-24 +1.4099120e-01
+7.8626880e-01 +1.0000000e+00 +1.0715340e-12 +1.0493055e-01
+7.8626880e-01 +1.0100000e+00 +3.2493813e-11 +1.0610780e-01
+7.8626880e-01 +1.0200000e+00 +3.6952269e-13 +1.0728861e-01
+7.8626880e-01 +1.0300000e+00 +3.0495840e-12 +1.0847301e-01
+7.8626880e-01 +1.0400000e+00 +3.3174647e-11 +1.0966101e-01
+7.8626880e-01 +1.0500000e+00 +1.4169979e-13 +1.1085265e-01
+7.8626880e-01 +1.0600000e+00 +4.7374602e-12 +1.1204794e-01
+7.8626880e-01 +1.0700000e+00 +6.3246969e-13 +1.1324691e-01
+7.8626880e-01 +1.0800000e+00 +1.5541997e-10 +1.1444958e-01
+7.8626880e-01 +1.0900000e+00 +3.1838455e-12 +1.1565597e-01
+7.8626880e-01 +1.1000000e+00 +4.3902562e-14 +1.1686610e-01
+7.8626880e-01 +1.1100000e+00 +1.2285688e-16 +1.1808000e-01
+7.8626880e-01 +1.1200000e+00 +5.2069547e-12 +1.1929769e-01
+7.8626880e-01 +1.1300000e+00 +2.2010294e-13 +1.2051918e-01
+7.8626880e-01 +1.1400000e+00 +1.0511666e-12 +1.2174450e-01
+7.8626880e-01 +1.1500000e+00 +0.0000000e+00 +1.2297367e-01
+7.8626880e-01 +1.1600000e+00 +0.0000000e+00 +1.2420670e-01
+7.8626880e-01 +1.1700000e+00 +2.0777258e-13 +1.2544363e-01
+7.8626880e-01 +1.1800000e+00 +7.3515832e-13 +1.2668446e-01
+7.8626880e-01 +1.1900000e+00 +3.4073613e-10 +1.2792922e-01
+7.8626880e-01 +1.2000000e+00 +8.2121759e-13 +1.2917793e-01
+7.8626880e-01 +1.2100000e+00 +2.0293614e-11 +1.3043060e-01
+7.8626880e-01 +1.2200000e+00 +1.9002638e-12 +1.3168726e-01
+7.8626880e-01 +1.2300000e+00 +4.2577354e-12 +1.3294792e-01
+7.8626880e-01 +1.2400000e+00 +5.4576182e-11 +1.3421261e-01
+7.8626880e-01 +1.2500000e+00 +8.5651598e-12 +1.3548133e-01
+7.8626880e-01 +1.2600000e+00 +1.0999520e-10 +1.3675411e-01
+7.8626880e-01 +1.2700000e+00 +2.1661026e-14 +1.3803096e-01
+7.8626880e-01 +1.2800000e+00 +9.2006552e-14 +1.3931190e-01
+7.8626880e-01 +1.2900000e+00 +0.0000000e+00 +1.4059696e-01
+7.8626880e-01 +1.3000000e+00 +2.8306829e-13 +1.4188613e-01
+0.0000000e+00 +1.0000000e+00 +1.0000000e+00 +2.4277268e-15
+0.0000000e+00 +1.0060000e+00 +9.3808315e-01 +6.0000000e-03
+0.0000000e+00 +1.0120000e+00 +8.7177979e-01 +1.2000000e-02
+0.0000000e+00 +1.0180000e+00 +8.0000000e-01 +1.8000000e-02
+0.0000000e+00 +1.0240000e+00 +7.2111026e-01 +2.4000000e-02
+0.0000000e+00 +1.0300000e+00 +6.3245553e-01 +3.0000000e-02
+0.0000000e+00 +1.0360000e+00 +5.2915026e-01 +3.6000000e-02
+0.0000000e+00 +1.0420000e+00 +4.0000000e-01 +4.2000000e-02
+0.0000000e+00 +1.0480000e+00 +2.0000000e-01 +4.8000000e-02
+0.0000000e+00 +1.0540000e+00 +7.9223006e-12 +5.0364237e-02
+0.0000000e+00 +1.0600000e+00 +0.0000000e+00 +5.0912844e-02
+0.0000000e+00 +1.0700000e+00 +4.7175162e-14 +5.1833183e-02
+0.0000000e+00 +1.0800000e+00 +1.4243932e-10 +5.2760998e-02
+0.0000000e+00 +1.0900000e+00 +3.5947155e-13 +5.3696271e-02
+0.0000000e+00 +1.1000000e+00 +6.1289115e-11 +5.4638983e-02
+0.0000000e+00 +1.1100000e+00 +2.3139356e-12 +5.5589116e-02
+0.0000000e+00 +1.1200000e+00 +1.3399922e-12 +5.6546651e-02
+0.0000000e+00 +1.1300000e+00 +0.0000000e+00 +5.7511571e-02
+0.0000000e+00 +1.1400000e+00 +2.4581616e-12 +5.8483858e-02
+0.0000000e+00 +1.1500000e+00 +8.2379698e-15 +5.9463494e-02
+0.0000000e+00 +1.1600000e+00 +2.6302581e-12 +6.0450460e-02
+0.0000000e+00 +1.1700000e+00 +1.8109085e-11 +6.1444738e-02
+0.0000000e+00 +1.1800000e+00 +8.5603799e-12 +6.2446312e-02
+0.0000000e+00 +1.1900000e+00 +3.0730678e-14 +6.3455163e-02
+0.0000000e+00 +1.2000000e+00 +4.3112081e-13 +6.4471274e-02
+0.0000000e+00 +1.2100000e+00 +1.0309783e-11 +6.5494627e-02
+0.0000000e+00 +1.2200000e+00 +1.9373273e-14 +6.6525205e-02
+0.0000000e+00 +1.2300000e+00 +1.0266849e-11 +6.7562990e-02
+0.0000000e+00 +1.2400000e+00 +2.5234497e-12 +6.8607965e-02
+0.0000000e+00 +1.2500000e+00 +1.8204972e-13 +6.9660113e-02
+0.0000000e+00 +1.2600000e+00 +5.3999035e-13 +7.0719415e-02
+0.0000000e+00 +1.2700000e+00 +1.2171020e-14 +7.1785857e-02
+0.0000000e+00 +1.2800000e+00 +1.7773721e-12 +7.2859419e-02
+0.0000000e+00 +1.2900000e+00 +5.7784444e-12 +7.3940086e-02
+0.0000000e+00 +1.3000000e+00 +2.1819992e-12 +7.5027840e-02


==> anc/GNPhaseBoundary_.dat <==
## Phase boundary line
## T, mu
0.00000000e+00 1.00000000e+00
7.21347520e-04 1.00000000e+00
1.44269504e-03 1.00000000e+00
2.16404256e-03 1.00000000e+00
2.88539008e-03 1.00000000e+00
3.60673760e-03 1.00000000e+00
4.32808512e-03 1.00000000e+00
5.04943264e-03 1.00000000e+00
5.77078016e-03 1.00000000e+00
6.49212768e-03 1.00000000e+00
7.21347520e-03 1.00000000e+00
7.93482272e-03 1.00000000e+00
8.65617025e-03 1.00000000e+00
9.37751777e-03 1.00000000e+00
1.00988653e-02 1.00000000e+00
1.08202128e-02 1.00000000e+00
1.15415603e-02 1.00000000e+00
1.22629078e-02 1.00000000e+00
1.29842554e-02 1.00000000e+00
1.37056029e-02 1.00000000e+00
1.44269504e-02 1.00000000e+00
1.51482979e-02 1.00000000e+00
1.58696454e-02 1.00000000e+00
1.65909930e-02 1.00000000e+00
1.73123405e-02 1.00000000e+00
1.80336880e-02 1.00000000e+00
1.87550355e-02 1.00000000e+00
1.94763831e-02 1.00000000e+00
2.01977306e-02 1.00000000e+00
2.09190781e-02 1.00000000e+00
2.16404256e-02 1.00000000e+00
2.23617731e-02 1.00000000e+00
2.30831207e-02 1.00000000e+00
2.38044682e-02 1.00000000e+00
2.45258157e-02 1.00000000e+00
2.52471632e-02 1.00000000e+00
2.59685107e-02 1.00000000e+00
2.66898583e-02 1.00000000e+00
2.74112058e-02 1.00000000e+00
2.81325533e-02 1.00000000e+00
2.88539008e-02 1.00000000e+00
2.95752483e-02 1.00000000e+00
3.02965959e-02 1.00000000e+00
3.10179434e-02 1.00000000e+00
3.17392909e-02 1.00000000e+00
3.24606384e-02 1.00000000e+00
3.31819859e-02 1.00000000e+00
3.39033335e-02 1.00000000e+00
3.46246810e-02 1.00000000e+00
3.53460285e-02 1.00000000e+00
3.60673760e-02 1.00000000e+00
3.67887235e-02 1.00000000e+00
3.75100711e-02 1.00000000e+00
3.82314186e-02 1.00000000e+00
3.89527661e-02 1.00000000e+00
3.96741136e-02 1.00000000e+00
4.03954611e-02 1.00000000e+00
4.11168087e-02 1.00000000e+00
4.18381562e-02 1.00000000e+00
4.25595037e-02 1.00000000e+00
4.32808512e-02 1.00000000e+00
4.40021987e-02 1.00000000e+00
4.47235463e-02 1.00000000e+00
4.54448938e-02 1.00000000e+00
4.61662413e-02 1.00000000e+00
4.68875888e-02 1.00000000e+00
4.76089363e-02 1.00000000e+00
4.83302839e-02 1.00000000e+00
4.90516314e-02 1.00000000e+00
4.97729789e-02 1.00000000e+00
5.04943264e-02 1.00000000e+00
5.12156740e-02 1.00000000e+00
5.19370215e-02 1.00000000e+00
5.26583690e-02 9.99999999e-01
5.33797165e-02 9.99999999e-01
5.41010640e-02 9.99999999e-01
5.48224116e-02 9.99999999e-01
5.55437591e-02 9.99999998e-01
5.62651066e-02 9.99999998e-01
5.69864541e-02 9.99999997e-01
5.77078016e-02 9.99999997e-01
5.84291492e-02 9.99999996e-01
5.91504967e-02 9.99999995e-01
5.98718442e-02 9.99999993e-01
6.05931917e-02 9.99999992e-01
6.13145392e-02 9.99999990e-01
6.20358868e-02 9.99999988e-01
6.27572343e-02 9.99999985e-01
6.34785818e-02 9.99999982e-01
6.41999293e-02 9.99999978e-01
6.49212768e-02 9.99999973e-01
6.56426244e-02 9.99999968e-01
6.63639719e-02 9.99999962e-01
6.70853194e-02 9.99999955e-01
6.78066669e-02 9.99999947e-01
6.85280144e-02 9.99999937e-01
6.92493620e-02 9.99999926e-01
6.99707095e-02 9.99999913e-01
7.06920570e-02 9.99999898e-01
7.14134045e-02 9.99999882e-01
7.21347520e-02 9.99999862e-01
7.28560996e-02 9.99999841e-01
7.35774471e-02 9.99999816e-01
7.42987946e-02 9.99999788e-01
7.50201421e-02 9.99999756e-01
7.57414896e-02 9.99999720e-01
7.64628372e-02 9.99999680e-01
7.71841847e-02 9.99999635e-01
7.79055322e-02 9.99999585e-01
7.86268797e-02 9.99999529e-01
7.93482272e-02 9.99999466e-01
8.00695748e-02 9.99999397e-01
8.07909223e-02 9.99999319e-01
8.15122698e-02 9.99999234e-01
8.22336173e-02 9.99999139e-01
8.29549649e-02 9.99999035e-01
8.36763124e-02 9.99998920e-01
8.43976599e-02 9.99998793e-01
8.51190074e-02 9.99998655e-01
8.58403549e-02 9.99998502e-01
8.65617025e-02 9.99998336e-01
8.72830500e-02 9.99998154e-01
8.80043975e-02 9.99997955e-01
8.87257450e-02 9.99997739e-01
8.94470925e-02 9.99997504e-01
9.01684401e-02 9.99997248e-01
9.08897876e-02 9.99996971e-01
9.16111351e-02 9.99996671e-01
9.23324826e-02 9.99996346e-01
9.30538301e-02 9.99995995e-01
9.37751777e-02 9.99995616e-01
9.44965252e-02 9.99995207e-01
9.52178727e-02 9.99994768e-01
9.59392202e-02 9.99994295e-01
9.66605677e-02 9.99993787e-01
9.73819153e-02 9.99993242e-01
9.81032628e-02 9.99992658e-01
9.88246103e-02 9.99992032e-01
9.95459578e-02 9.99991364e-01
1.00267305e-01 9.99990649e-01
1.00988653e-01 9.99989886e-01
1.01710000e-01 9.99989073e-01
1.02431348e-01 9.99988207e-01
1.03152695e-01 9.99987284e-01
1.03874043e-01 9.99986304e-01
1.04595390e-01 9.99985262e-01
1.05316738e-01 9.99984156e-01
1.06038086e-01 9.99982982e-01
1.06759433e-01 9.99981739e-01
1.07480781e-01 9.99980423e-01
1.08202128e-01 9.99979030e-01
1.08923476e-01 9.99977558e-01
1.09644823e-01 9.99976002e-01
1.10366171e-01 9.99974361e-01
1.11087518e-01 9.99972629e-01
1.11808866e-01 9.99970803e-01
1.12530213e-01 9.99968881e-01
1.13251561e-01 9.99966857e-01
1.13972908e-01 9.99964728e-01
1.14694256e-01 9.99962491e-01
1.15415603e-01 9.99960140e-01
1.16136951e-01 9.99957673e-01
1.16858298e-01 9.99955085e-01
1.17579646e-01 9.99952371e-01
1.18300993e-01 9.99949527e-01
1.19022341e-01 9.99946549e-01
1.19743688e-01 9.99943432e-01
1.20465036e-01 9.99940172e-01
1.21186383e-01 9.99936764e-01
1.21907731e-01 9.99933203e-01
1.22629078e-01 9.99929485e-01
1.23350426e-01 9.99925604e-01
1.24071774e-01 9.99921556e-01
1.24793121e-01 9.99917335e-01
1.25514469e-01 9.99912937e-01
1.26235816e-01 9.99908356e-01
1.26957164e-01 9.99903586e-01
1.27678511e-01 9.99898623e-01
1.28399859e-01 9.99893462e-01
1.29121206e-01 9.99888096e-01
1.29842554e-01 9.99882520e-01
1.30563901e-01 9.99876729e-01
1.31285249e-01 9.99870716e-01
1.32006596e-01 9.99864476e-01
1.32727944e-01 9.99858004e-01
1.33449291e-01 9.99851293e-01
1.34170639e-01 9.99844338e-01
1.34891986e-01 9.99837131e-01
1.35613334e-01 9.99829669e-01
1.36334681e-01 9.99821943e-01
1.37056029e-01 9.99813948e-01
1.37777376e-01 9.99805679e-01
1.38498724e-01 9.99797127e-01
1.39220071e-01 9.99788288e-01
1.39941419e-01 9.99779155e-01
1.40662766e-01 9.99769721e-01
1.41384114e-01 9.99759979e-01
1.42105462e-01 9.99749924e-01
1.42826809e-01 9.99739549e-01
1.43548157e-01 9.99728846e-01
1.44269504e-01 9.99717810e-01
1.44990852e-01 9.99706433e-01
1.45712199e-01 9.99694709e-01
1.46433547e-01 9.99682632e-01
1.47154894e-01 9.99670193e-01
1.47876242e-01 9.99657386e-01
1.48597589e-01 9.99644205e-01
1.49318937e-01 9.99630641e-01
1.50040284e-01 9.99616689e-01
1.50761632e-01 9.99602342e-01
1.51482979e-01 9.99587591e-01
1.52204327e-01 9.99572430e-01
1.52925674e-01 9.99556852e-01
1.53647022e-01 9.99540850e-01
1.54368369e-01 9.99524416e-01
1.55089717e-01 9.99507543e-01
1.55811064e-01 9.99490224e-01
1.56532412e-01 9.99472452e-01
1.57253759e-01 9.99454219e-01
1.57975107e-01 9.99435518e-01
1.58696454e-01 9.99416342e-01
1.59417802e-01 9.99396682e-01
1.60139150e-01 9.99376533e-01
1.60860497e-01 9.99355886e-01
1.61581845e-01 9.99334733e-01
1.62303192e-01 9.99313069e-01
1.63024540e-01 9.99290884e-01
1.63745887e-01 9.99268171e-01
1.64467235e-01 9.99244924e-01
1.65188582e-01 9.99221134e-01
1.65909930e-01 9.99196794e-01
1.66631277e-01 9.99171896e-01
1.67352625e-01 9.99146433e-01
1.68073972e-01 9.99120397e-01
1.68795320e-01 9.99093781e-01
1.69516667e-01 9.99066577e-01
1.70238015e-01 9.99038778e-01
1.70959362e-01 9.99010375e-01
1.71680710e-01 9.98981361e-01
1.72402057e-01 9.98951730e-01
1.73123405e-01 9.98921472e-01
1.73844752e-01 9.98890580e-01
1.74566100e-01 9.98859048e-01
1.75287447e-01 9.98826867e-01
1.76008795e-01 9.98794029e-01
1.76730143e-01 9.98760527e-01
1.77451490e-01 9.98726353e-01
1.78172838e-01 9.98691501e-01
1.78894185e-01 9.98655961e-01
1.79615533e-01 9.98619727e-01
1.80336880e-01 9.98582791e-01
1.81058228e-01 9.98545145e-01
1.81779575e-01 9.98506781e-01
1.82500923e-01 9.98467693e-01
1.83222270e-01 9.98427872e-01
1.83943618e-01 9.98387311e-01
1.84664965e-01 9.98346003e-01
1.85386313e-01 9.98303939e-01
1.86107660e-01 9.98261113e-01
1.86829008e-01 9.98217516e-01
1.87550355e-01 9.98173142e-01
1.88271703e-01 9.98127982e-01
1.88993050e-01 9.98082029e-01
1.89714398e-01 9.98035276e-01
1.90435745e-01 9.97987715e-01
1.91157093e-01 9.97939339e-01
1.91878440e-01 9.97890139e-01
1.92599788e-01 9.97840110e-01
1.93321135e-01 9.97789243e-01
1.94042483e-01 9.97737530e-01
1.94763831e-01 9.97684965e-01
1.95485178e-01 9.97631541e-01
1.96206526e-01 9.97577248e-01
1.96927873e-01 9.97522081e-01
1.97649221e-01 9.97466033e-01
1.98370568e-01 9.97409094e-01
1.99091916e-01 9.97351259e-01
1.99813263e-01 9.97292520e-01
2.00534611e-01 9.97232870e-01
2.01255958e-01 9.97172301e-01
2.01977306e-01 9.97110806e-01
2.02698653e-01 9.97048378e-01
2.03420001e-01 9.96985010e-01
2.04141348e-01 9.96920695e-01
2.04862696e-01 9.96855425e-01
2.05584043e-01 9.96789193e-01
2.06305391e-01 9.96721992e-01
2.07026738e-01 9.96653815e-01
2.07748086e-01 9.96584655e-01
2.08469433e-01 9.96514505e-01
2.09190781e-01 9.96443358e-01
2.09912128e-01 9.96371206e-01
2.10633476e-01 9.96298043e-01
2.11354823e-01 9.96223862e-01
2.12076171e-01 9.96148655e-01
2.12797519e-01 9.96072416e-01
2.13518866e-01 9.95995138e-01
2.14240214e-01 9.95916814e-01
2.14961561e-01 9.95837436e-01
2.15682909e-01 9.95756999e-01
2.16404256e-01 9.95675495e-01
2.17125604e-01 9.95592918e-01
2.17846951e-01 9.95509260e-01
2.18568299e-01 9.95424515e-01
2.19289646e-01 9.95338676e-01
2.20010994e-01 9.95251737e-01
2.20732341e-01 9.95163690e-01
2.21453689e-01 9.95074529e-01
2.22175036e-01 9.94984248e-01
2.22896384e-01 9.94892839e-01
2.23617731e-01 9.94800296e-01
2.24339079e-01 9.94706612e-01
2.25060426e-01 9.94611781e-01
2.25781774e-01 9.94515796e-01
2.26503121e-01 9.94418651e-01
2.27224469e-01 9.94320340e-01
2.27945816e-01 9.94220855e-01
2.28667164e-01 9.94120190e-01
2.29388512e-01 9.94018338e-01
2.30109859e-01 9.93915294e-01
2.30831207e-01 9.93811051e-01
2.31552554e-01 9.93705603e-01
2.32273902e-01 9.93598942e-01
2.32995249e-01 9.93491064e-01
2.33716597e-01 9.93381961e-01
2.34437944e-01 9.93271627e-01
2.35159292e-01 9.93160055e-01
2.35880639e-01 9.93047241e-01
2.36601987e-01 9.92933177e-01
2.37323334e-01 9.92817857e-01
2.38044682e-01 9.92701275e-01
2.38766029e-01 9.92583425e-01
2.39487377e-01 9.92464301e-01
2.40208724e-01 9.92343896e-01
2.40930072e-01 9.92222205e-01
2.41651419e-01 9.92099221e-01
2.42372767e-01 9.91974938e-01
2.43094114e-01 9.91849351e-01
2.43815462e-01 9.91722452e-01
2.44536809e-01 9.91594237e-01
2.45258157e-01 9.91464700e-01
2.45979504e-01 9.91333833e-01
2.46700852e-01 9.91201632e-01
2.47422200e-01 9.91068091e-01
2.48143547e-01 9.90933203e-01
2.48864895e-01 9.90796962e-01
2.49586242e-01 9.90659364e-01
2.50307590e-01 9.90520401e-01
2.51028937e-01 9.90380069e-01
2.51750285e-01 9.90238361e-01
2.52471632e-01 9.90095271e-01
2.53192980e-01 9.89950794e-01
2.53914327e-01 9.89804925e-01
2.54635675e-01 9.89657657e-01
2.55357022e-01 9.89508984e-01
2.56078370e-01 9.89358901e-01
2.56799717e-01 9.89207403e-01
2.57521065e-01 9.89054483e-01
2.58242412e-01 9.88900137e-01
2.58963760e-01 9.88744357e-01
2.59685107e-01 9.88587140e-01
2.60406455e-01 9.88428479e-01
2.61127802e-01 9.88268368e-01
2.61849150e-01 9.88106803e-01
2.62570497e-01 9.87943777e-01
2.63291845e-01 9.87779286e-01
2.64013192e-01 9.87613323e-01
2.64734540e-01 9.87445883e-01
2.65455888e-01 9.87276961e-01
2.66177235e-01 9.87106551e-01
2.66898583e-01 9.86934648e-01
2.67619930e-01 9.86761247e-01
2.68341278e-01 9.86586341e-01
2.69062625e-01 9.86409927e-01
2.69783973e-01 9.86231997e-01
2.70505320e-01 9.86052548e-01
2.71226668e-01 9.85871573e-01
2.71948015e-01 9.85689068e-01
2.72669363e-01 9.85505027e-01
2.73390710e-01 9.85319444e-01
2.74112058e-01 9.85132315e-01
2.74833405e-01 9.84943634e-01
2.75554753e-01 9.84753397e-01
2.76276100e-01 9.84561597e-01
2.76997448e-01 9.84368230e-01
2.77718795e-01 9.84173290e-01
2.78440143e-01 9.83976772e-01
2.79161490e-01 9.83778671e-01
2.79882838e-01 9.83578982e-01
2.80604185e-01 9.83377700e-01
2.81325533e-01 9.83174820e-01
2.82046880e-01 9.82970336e-01
2.82768228e-01 9.82764244e-01
2.83489576e-01 9.82556537e-01
2.84210923e-01 9.82347212e-01
2.84932271e-01 9.82136263e-01
2.85653618e-01 9.81923686e-01
2.86374966e-01 9.81709474e-01
2.87096313e-01 9.81493623e-01
2.87817661e-01 9.81276128e-01
2.88539008e-01 9.81056985e-01
2.89260356e-01 9.80836187e-01
2.89981703e-01 9.80613730e-01
2.90703051e-01 9.80389609e-01
2.91424398e-01 9.80163819e-01
2.92145746e-01 9.79936356e-01
2.92867093e-01 9.79707213e-01
2.93588441e-01 9.79476386e-01
2.94309788e-01 9.79243871e-01
2.95031136e-01 9.79009662e-01
2.95752483e-01 9.78773755e-01
2.96473831e-01 9.78536144e-01
2.97195178e-01 9.78296824e-01
2.97916526e-01 9.78055792e-01
2.98637873e-01 9.77813041e-01
2.99359221e-01 9.77568567e-01
3.00080569e-01 9.77322365e-01
3.00801916e-01 9.77074431e-01
3.01523264e-01 9.76824758e-01
3.02244611e-01 9.76573344e-01
3.02965959e-01 9.76320182e-01
3.03687306e-01 9.76065268e-01
3.04408654e-01 9.75808597e-01
3.05130001e-01 9.75550164e-01
3.05851349e-01 9.75289964e-01
3.06572696e-01 9.75027994e-01
3.07294044e-01 9.74764247e-01
3.08015391e-01 9.74498719e-01
3.08736739e-01 9.74231405e-01
3.09458086e-01 9.73962301e-01
3.10179434e-01 9.73691401e-01
3.10900781e-01 9.73418702e-01
3.11622129e-01 9.73144197e-01
3.12343476e-01 9.72867883e-01
3.13064824e-01 9.72589754e-01
3.13786171e-01 9.72309807e-01
3.14507519e-01 9.72028035e-01
3.15228866e-01 9.71744435e-01
3.15950214e-01 9.71459002e-01
3.16671561e-01 9.71171730e-01
3.17392909e-01 9.70882615e-01
3.18114257e-01 9.70591653e-01
3.18835604e-01 9.70298839e-01
3.19556952e-01 9.70004167e-01
3.20278299e-01 9.69707634e-01
3.20999647e-01 9.69409234e-01
3.21720994e-01 9.69108963e-01
3.22442342e-01 9.68806816e-01
3.23163689e-01 9.68502788e-01
3.23885037e-01 9.68196875e-01
3.24606384e-01 9.67889071e-01
3.25327732e-01 9.67579373e-01
3.26049079e-01 9.67267775e-01
3.26770427e-01 9.66954273e-01
3.27491774e-01 9.66638862e-01
3.28213122e-01 9.66321537e-01
3.28934469e-01 9.66002294e-01
3.29655817e-01 9.65681128e-01
3.30377164e-01 9.65358033e-01
3.31098512e-01 9.65033006e-01
3.31819859e-01 9.64706042e-01
3.32541207e-01 9.64377136e-01
3.33262554e-01 9.64046283e-01
3.33983902e-01 9.63713478e-01
3.34705249e-01 9.63378718e-01
3.35426597e-01 9.63041996e-01
3.36147945e-01 9.62703309e-01
3.36869292e-01 9.62362651e-01
3.37590640e-01 9.62020018e-01
3.38311987e-01 9.61675405e-01
3.39033335e-01 9.61328807e-01
3.39754682e-01 9.60980220e-01
3.40476030e-01 9.60629639e-01
3.41197377e-01 9.60277059e-01
3.41918725e-01 9.59922476e-01
3.42640072e-01 9.59565884e-01
3.43361420e-01 9.59207279e-01
3.44082767e-01 9.58846656e-01
3.44804115e-01 9.58484010e-01
3.45525462e-01 9.58119336e-01
3.46246810e-01 9.57752631e-01
3.46968157e-01 9.57383888e-01
3.47689505e-01 9.57013103e-01
3.48410852e-01 9.56640272e-01
3.49132200e-01 9.56265389e-01
3.49853547e-01 9.55888450e-01
3.50574895e-01 9.55509450e-01
3.51296242e-01 9.55128384e-01
3.52017590e-01 9.54745247e-01
3.52738937e-01 9.54360035e-01
3.53460285e-01 9.53972742e-01
3.54181633e-01 9.53583363e-01
3.54902980e-01 9.53191895e-01
3.55624328e-01 9.52798331e-01
3.56345675e-01 9.52402668e-01
3.57067023e-01 9.52004899e-01
3.57788370e-01 9.51605021e-01
3.58509718e-01 9.51203029e-01
3.59231065e-01 9.50798916e-01
3.59952413e-01 9.50392680e-01
3.60673760e-01 9.49984313e-01
3.61395108e-01 9.49573813e-01
3.62116455e-01 9.49161173e-01
3.62837803e-01 9.48746389e-01
3.63559150e-01 9.48329456e-01
3.64280498e-01 9.47910369e-01
3.65001845e-01 9.47489122e-01
3.65723193e-01 9.47065711e-01
3.66444540e-01 9.46640131e-01
3.67165888e-01 9.46212377e-01
3.67887235e-01 9.45782443e-01
3.68608583e-01 9.45350325e-01
3.69329930e-01 9.44916018e-01
3.70051278e-01 9.44479516e-01
3.70772626e-01 9.44040815e-01
3.71493973e-01 9.43599909e-01
3.72215321e-01 9.43156793e-01
3.72936668e-01 9.42711462e-01
3.73658016e-01 9.42263912e-01
3.74379363e-01 9.41814136e-01
3.75100711e-01 9.41362129e-01
3.75822058e-01 9.40907887e-01
3.76543406e-01 9.40451405e-01
3.77264753e-01 9.39992676e-01
3.77986101e-01 9.39531697e-01
3.78707448e-01 9.39068461e-01
3.79428796e-01 9.38602963e-01
3.80150143e-01 9.38135198e-01
3.80871491e-01 9.37665161e-01
3.81592838e-01 9.37192847e-01
3.82314186e-01 9.36718250e-01
3.83035533e-01 9.36241364e-01
3.83756881e-01 9.35762185e-01
3.84478228e-01 9.35280708e-01
3.85199576e-01 9.34796925e-01
3.85920923e-01 9.34310834e-01
3.86642271e-01 9.33822427e-01
3.87363618e-01 9.33331699e-01
3.88084966e-01 9.32838646e-01
3.88806314e-01 9.32343261e-01
3.89527661e-01 9.31845539e-01
3.90249009e-01 9.31345475e-01
3.90970356e-01 9.30843062e-01
3.91691704e-01 9.30338297e-01
3.92413051e-01 9.29831172e-01
3.93134399e-01 9.29321682e-01
3.93855746e-01 9.28809822e-01
3.94577094e-01 9.28295586e-01
3.95298441e-01 9.27778968e-01
3.96019789e-01 9.27259963e-01
3.96741136e-01 9.26738565e-01
3.97462484e-01 9.26214768e-01
3.98183831e-01 9.25688567e-01
3.98905179e-01 9.25159955e-01
3.99626526e-01 9.24628928e-01
4.00347874e-01 9.24095479e-01
4.01069221e-01 9.23559602e-01
4.01790569e-01 9.23021292e-01
4.02511916e-01 9.22480542e-01
4.03233264e-01 9.21937347e-01
4.03954611e-01 9.21391701e-01
4.04675959e-01 9.20843598e-01
4.05397306e-01 9.20293032e-01
4.06118654e-01 9.19739996e-01
4.06840002e-01 9.19184485e-01
4.07561349e-01 9.18626494e-01
4.08282697e-01 9.18066015e-01
4.09004044e-01 9.17503042e-01
4.09725392e-01 9.16937571e-01
4.10446739e-01 9.16369593e-01
4.11168087e-01 9.15799104e-01
4.11889434e-01 9.15226096e-01
4.12610782e-01 9.14650565e-01
4.13332129e-01 9.14072503e-01
4.14053477e-01 9.13491904e-01
4.14774824e-01 9.12908762e-01
4.15496172e-01 9.12323070e-01
4.16217519e-01 9.11734823e-01
4.16938867e-01 9.11144013e-01
4.17660214e-01 9.10550634e-01
4.18381562e-01 9.09954681e-01
4.19102909e-01 9.09356145e-01
4.19824257e-01 9.08755022e-01
4.20545604e-01 9.08151303e-01
4.21266952e-01 9.07544984e-01
4.21988299e-01 9.06936056e-01
4.22709647e-01 9.06324513e-01
4.23430995e-01 9.05710349e-01
4.24152342e-01 9.05093557e-01
4.24873690e-01 9.04474131e-01
4.25595037e-01 9.03852062e-01
4.26316385e-01 9.03227345e-01
4.27037732e-01 9.02599973e-01
4.27759080e-01 9.01969939e-01
4.28480427e-01 9.01337235e-01
4.29201775e-01 9.00701855e-01
4.29923122e-01 9.00063792e-01
4.30644470e-01 8.99423039e-01
4.31365817e-01 8.98779589e-01
4.32087165e-01 8.98133434e-01
4.32808512e-01 8.97484568e-01
4.33529860e-01 8.96832983e-01
4.34251207e-01 8.96178673e-01
4.34972555e-01 8.95521629e-01
4.35693902e-01 8.94861844e-01
4.36415250e-01 8.94199312e-01
4.37136597e-01 8.93534024e-01
4.37857945e-01 8.92865974e-01
4.38579292e-01 8.92195154e-01
4.39300640e-01 8.91521556e-01
4.40021987e-01 8.90845173e-01
4.40743335e-01 8.90165997e-01
4.41464683e-01 8.89484020e-01
4.42186030e-01 8.88799236e-01
4.42907378e-01 8.88111636e-01
4.43628725e-01 8.87421212e-01
4.44350073e-01 8.86727957e-01
4.45071420e-01 8.86031862e-01
4.45792768e-01 8.85332921e-01
4.46514115e-01 8.84631124e-01
4.47235463e-01 8.83926465e-01
4.47956810e-01 8.83218934e-01
4.48678158e-01 8.82508524e-01
4.49399505e-01 8.81795227e-01
4.50120853e-01 8.81079034e-01
4.50842200e-01 8.80359937e-01
4.51563548e-01 8.79637929e-01
4.52284895e-01 8.78913000e-01
4.53006243e-01 8.78185142e-01
4.53727590e-01 8.77454347e-01
4.54448938e-01 8.76720607e-01
4.55170285e-01 8.75983912e-01
4.55891633e-01 8.75244255e-01
4.56612980e-01 8.74501626e-01
4.57334328e-01 8.73756017e-01
4.58055675e-01 8.73007419e-01
4.58777023e-01 8.72255824e-01
4.59498371e-01 8.71501222e-01
4.60219718e-01 8.70743604e-01
4.60941066e-01 8.69982963e-01
4.61662413e-01 8.69219287e-01
4.62383761e-01 8.68452570e-01
4.63105108e-01 8.67682800e-01
4.63826456e-01 8.66909970e-01
4.64547803e-01 8.66134070e-01
4.65269151e-01 8.65355090e-01
4.65990498e-01 8.64573021e-01
4.66711846e-01 8.63787854e-01
4.67433193e-01 8.62999580e-01
4.68154541e-01 8.62208187e-01
4.68875888e-01 8.61413668e-01
4.69597236e-01 8.60616013e-01
4.70318583e-01 8.59815211e-01
4.71039931e-01 8.59011252e-01
4.71761278e-01 8.58204128e-01
4.72482626e-01 8.57393827e-01
4.73203973e-01 8.56580340e-01
4.73925321e-01 8.55763657e-01
4.74646668e-01 8.54943768e-01
4.75368016e-01 8.54120662e-01
4.76089363e-01 8.53294329e-01
4.76810711e-01 8.52464759e-01
4.77532059e-01 8.51631940e-01
4.78253406e-01 8.50795864e-01
4.78974754e-01 8.49956519e-01
4.79696101e-01 8.49113894e-01
4.80417449e-01 8.48267979e-01
4.81138796e-01 8.47418763e-01
4.81860144e-01 8.46566234e-01
4.82581491e-01 8.45710383e-01
4.83302839e-01 8.44851198e-01
4.84024186e-01 8.43988667e-01
4.84745534e-01 8.43122780e-01
4.85466881e-01 8.42253526e-01
4.86188229e-01 8.41380892e-01
4.86909576e-01 8.40504868e-01
4.87630924e-01 8.39625442e-01
4.88352271e-01 8.38742602e-01
4.89073619e-01 8.37856336e-01
4.89794966e-01 8.36966634e-01
4.90516314e-01 8.36073482e-01
4.91237661e-01 8.35176869e-01
4.91959009e-01 8.34276783e-01
4.92680356e-01 8.33373212e-01
4.93401704e-01 8.32466143e-01
4.94123052e-01 8.31555564e-01
4.94844399e-01 8.30641463e-01
4.95565747e-01 8.29723827e-01
4.96287094e-01 8.28802644e-01
4.97008442e-01 8.27877900e-01
4.97729789e-01 8.26949583e-01
4.98451137e-01 8.26017680e-01
4.99172484e-01 8.25082178e-01
4.99893832e-01 8.24143064e-01
5.00615179e-01 8.23200325e-01
5.01336527e-01 8.22253947e-01
5.02057874e-01 8.21303917e-01
5.02779222e-01 8.20350221e-01
5.03500569e-01 8.19392846e-01
5.04221917e-01 8.18431777e-01
5.04943264e-01 8.17467002e-01
5.05664612e-01 8.16498506e-01
5.06385959e-01 8.15526275e-01
5.07107307e-01 8.14550294e-01
5.07828654e-01 8.13570550e-01
5.08550002e-01 8.12587028e-01
5.09271349e-01 8.11599713e-01
5.09992697e-01 8.10608591e-01
5.10714044e-01 8.09613647e-01
5.11435392e-01 8.08614866e-01
5.12156740e-01 8.07612232e-01
5.12878087e-01 8.06605732e-01
5.13599435e-01 8.05595349e-01
5.14320782e-01 8.04581068e-01
5.15042130e-01 8.03562873e-01
5.15763477e-01 8.02540749e-01
5.16484825e-01 8.01514681e-01
5.17206172e-01 8.00484651e-01
5.17927520e-01 7.99450644e-01
5.18648867e-01 7.98412643e-01
5.19370215e-01 7.97370633e-01
5.20091562e-01 7.96324597e-01
5.20812910e-01 7.95274517e-01
5.21534257e-01 7.94220378e-01
5.22255605e-01 7.93162162e-01
5.22976952e-01 7.92099852e-01
5.23698300e-01 7.91033432e-01
5.24419647e-01 7.89962882e-01
5.25140995e-01 7.88888187e-01
5.25862342e-01 7.87809328e-01
5.26583690e-01 7.86726287e-01
5.27305037e-01 7.85639046e-01
5.28026385e-01 7.84547587e-01
5.28747732e-01 7.83451892e-01
5.29469080e-01 7.82351942e-01
5.30190428e-01 7.81247719e-01
5.30911775e-01 7.80139203e-01
5.31633123e-01 7.79026376e-01
5.32354470e-01 7.77909217e-01
5.33075818e-01 7.76787709e-01
5.33797165e-01 7.75661830e-01
5.34518513e-01 7.74531562e-01
5.35239860e-01 7.73396885e-01
5.35961208e-01 7.72257777e-01
5.36682555e-01 7.71114220e-01
5.37403903e-01 7.69966192e-01
5.38125250e-01 7.68813673e-01
5.38846598e-01 7.67656641e-01
5.39567945e-01 7.66495076e-01
5.40289293e-01 7.65328956e-01
5.41010640e-01 7.64158259e-01
5.41731988e-01 7.62982964e-01
5.42453335e-01 7.61803050e-01
5.43174683e-01 7.60618493e-01
5.43896030e-01 7.59429271e-01
5.44617378e-01 7.58235361e-01
5.45338725e-01 7.57036742e-01
5.46060073e-01 7.55833389e-01
5.46781420e-01 7.54625279e-01
5.47502768e-01 7.53412389e-01
5.48224116e-01 7.52194695e-01
5.48945463e-01 7.50972172e-01
5.49666811e-01 7.49744798e-01
5.50388158e-01 7.48512546e-01
5.51109506e-01 7.47275392e-01
5.51830853e-01 7.46033312e-01
5.52552201e-01 7.44786279e-01
5.53273548e-01 7.43534268e-01
5.53994896e-01 7.42277254e-01
5.54716243e-01 7.41015210e-01
5.55437591e-01 7.39748110e-01
5.56158938e-01 7.38475927e-01
5.56880286e-01 7.37198634e-01
5.57601633e-01 7.35916204e-01
5.58322981e-01 7.34628610e-01
5.59044328e-01 7.33335822e-01
5.59765676e-01 7.32037815e-01
5.60487023e-01 7.30734557e-01
5.61208371e-01 7.29426022e-01
5.61929718e-01 7.28112180e-01
5.62651066e-01 7.26793002e-01
5.63372413e-01 7.25468457e-01
5.64093761e-01 7.24138516e-01
5.64815109e-01 7.22803148e-01
5.65536456e-01 7.21462322e-01
5.66257804e-01 7.20116008e-01
5.66979151e-01 7.18764174e-01
5.67700499e-01 7.17406787e-01
5.68421846e-01 7.16043817e-01
5.69143194e-01 7.14675229e-01
5.69864541e-01 7.13300992e-01
5.70585889e-01 7.11921072e-01
5.71307236e-01 7.10535435e-01
5.72028584e-01 7.09144048e-01
5.72749931e-01 7.07746874e-01
5.73471279e-01 7.06343881e-01
5.74192626e-01 7.04935031e-01
5.74913974e-01 7.03520290e-01
5.75635321e-01 7.02099621e-01
5.76356669e-01 7.00672987e-01
5.77078016e-01 6.99240352e-01
5.77799364e-01 6.97801678e-01
5.78520711e-01 6.96356927e-01
5.79242059e-01 6.94906059e-01
5.79963406e-01 6.93449037e-01
5.80684754e-01 6.91985821e-01
5.81406101e-01 6.90516371e-01
5.82127449e-01 6.89040645e-01
5.82848797e-01 6.87558605e-01
5.83570144e-01 6.86070206e-01
5.84291492e-01 6.84575409e-01
5.85012839e-01 6.83074170e-01
5.85734187e-01 6.81566446e-01
5.86455534e-01 6.80052192e-01
5.87176882e-01 6.78531366e-01
5.87898229e-01 6.77003922e-01
5.88619577e-01 6.75469814e-01
5.89340924e-01 6.73928997e-01
5.90062272e-01 6.72381424e-01
5.90783619e-01 6.70827047e-01
5.91504967e-01 6.69265818e-01
5.92226314e-01 6.67697689e-01
5.92947662e-01 6.66122610e-01
5.93669009e-01 6.64540532e-01
5.94390357e-01 6.62951404e-01
5.95111704e-01 6.61355174e-01
5.95833052e-01 6.59751790e-01
5.96554399e-01 6.58141200e-01
5.97275747e-01 6.56523349e-01
5.97997094e-01 6.54898184e-01
5.98718442e-01 6.53265649e-01
5.99439789e-01 6.51625688e-01
6.00161137e-01 6.49978245e-01
6.00882485e-01 6.48323262e-01
6.01603832e-01 6.46660680e-01
6.02325180e-01 6.44990440e-01
6.03046527e-01 6.43312482e-01
6.03767875e-01 6.41626744e-01
6.04489222e-01 6.39933166e-01
6.05210570e-01 6.38231683e-01
6.05931917e-01 6.36522231e-01
6.06653265e-01 6.34804747e-01
6.07374612e-01 6.33079163e-01
6.08095960e-01 6.31345414e-01
6.08817307e-01 6.29603430e-01
6.09538655e-01 6.27853143e-01
6.10260002e-01 6.26094483e-01
6.10981350e-01 6.24327378e-01
6.11702697e-01 6.22551756e-01
6.12424045e-01 6.20767543e-01
6.13145392e-01 6.18974665e-01
6.13866740e-01 6.17173044e-01
6.14588087e-01 6.15362605e-01
6.15309435e-01 6.13543268e-01
6.16030782e-01 6.11714954e-01
6.16752130e-01 6.09877580e-01
6.17473478e-01 6.08031065e-01
6.18194825e-01 6.06175324e-01
6.18916173e-01 6.04310272e-01
6.19637520e-01 6.02435822e-01
6.20358868e-01 6.00551885e-01
6.21080215e-01 5.98658371e-01
6.21801563e-01 5.96755189e-01
6.22522910e-01 5.94842244e-01
6.23244258e-01 5.92919443e-01
6.23965605e-01 5.90986688e-01
6.24686953e-01 5.89043880e-01
6.25408300e-01 5.87090920e-01
6.26129648e-01 5.85127706e-01
6.26850995e-01 5.83154132e-01
6.27572343e-01 5.81170094e-01
6.28293690e-01 5.79175482e-01
6.29015038e-01 5.77170187e-01
6.29736385e-01 5.75154097e-01
6.30457733e-01 5.73127097e-01
6.31179080e-01 5.71089070e-01
6.31900428e-01 5.69039897e-01
6.32621775e-01 5.66979457e-01
6.33343123e-01 5.64907627e-01
6.34064470e-01 5.62824279e-01
6.34785818e-01 5.60729285e-01
6.35507166e-01 5.58622513e-01
6.36228513e-01 5.56503830e-01
6.36949861e-01 5.54373097e-01
6.37671208e-01 5.52230175e-01
6.38392556e-01 5.50074921e-01
6.39113903e-01 5.47907189e-01
6.39835251e-01 5.45726830e-01
6.40556598e-01 5.43533690e-01
6.41277946e-01 5.41327615e-01
6.41999293e-01 5.39108445e-01
6.42720641e-01 5.36876017e-01
6.43441988e-01 5.34630164e-01
6.44163336e-01 5.32370716e-01
6.44884683e-01 5.30097498e-01
6.45606031e-01 5.27810333e-01
6.46327378e-01 5.25509037e-01
6.47048726e-01 5.23193424e-01
6.47770073e-01 5.20863301e-01
6.48491421e-01 5.18518474e-01
6.49212768e-01 5.16158740e-01
6.49934116e-01 5.13783894e-01
6.50655463e-01 5.11393725e-01
6.51376811e-01 5.08988017e-01
6.52098158e-01 5.06566547e-01
6.52819506e-01 5.04129088e-01
6.53540854e-01 5.01675407e-01
6.54262201e-01 4.99205262e-01
6.54983549e-01 4.96718410e-01
6.55704896e-01 4.94214596e-01
6.56426244e-01 4.91693561e-01
6.57147591e-01 4.89155038e-01
6.57868939e-01 4.86598753e-01
6.58590286e-01 4.84024424e-01
6.59311634e-01 4.81431761e-01
6.60032981e-01 4.78820466e-01
6.60754329e-01 4.76190231e-01
6.61475676e-01 4.73540741e-01
6.62197024e-01 4.70871669e-01
6.62918371e-01 4.68182681e-01
6.63639719e-01 4.65473431e-01
6.64361066e-01 4.62743561e-01
6.65082414e-01 4.59992706e-01
6.65803761e-01 4.57220484e-01
6.66525109e-01 4.54426506e-01
6.67246456e-01 4.51610365e-01
6.67967804e-01 4.48771646e-01
6.68689151e-01 4.45909915e-01
6.69410499e-01 4.43024726e-01
6.70131846e-01 4.40115617e-01
6.70853194e-01 4.37182111e-01
6.71574542e-01 4.34223713e-01
6.72295889e-01 4.31239908e-01
6.73017237e-01 4.28230167e-01
6.73738584e-01 4.25193937e-01
6.74459932e-01 4.22130646e-01
6.75181279e-01 4.19039700e-01
6.75902627e-01 4.15920483e-01
6.76623974e-01 4.12772352e-01
6.77345322e-01 4.09594641e-01
6.78066669e-01 4.06386655e-01
6.78788017e-01 4.03147670e-01
6.79509364e-01 3.99876933e-01
6.80230712e-01 3.96573657e-01
6.80952059e-01 3.93237022e-01
6.81673407e-01 3.89866172e-01
6.82394754e-01 3.86460209e-01
6.83116102e-01 3.83018197e-01
6.83837449e-01 3.79539154e-01
6.84558797e-01 3.76022052e-01
6.85280144e-01 3.72465812e-01
6.86001492e-01 3.68869301e-01
6.86722839e-01 3.65231330e-01
6.87444187e-01 3.61550646e-01
6.88165535e-01 3.57825930e-01
6.88886882e-01 3.54055792e-01
6.89608230e-01 3.50238765e-01
6.90329577e-01 3.46373297e-01
6.91050925e-01 3.42457749e-01
6.91772272e-01 3.38490381e-01
6.92493620e-01 3.34469348e-01
6.93214967e-01 3.30392691e-01
6.93936315e-01 3.26258324e-01
6.94657662e-01 3.22064024e-01
6.95379010e-01 3.17807416e-01
6.96100357e-01 3.13485963e-01
6.96821705e-01 3.09096944e-01
6.97543052e-01 3.04637438e-01
6.98264400e-01 3.00104302e-01
6.98985747e-01 2.95494146e-01
6.99707095e-01 2.90803308e-01
7.00428442e-01 2.86027815e-01
7.01149790e-01 2.81163356e-01
7.01871137e-01 2.76205227e-01
7.02592485e-01 2.71148290e-01
7.03313832e-01 2.65986910e-01
7.04035180e-01 2.60714880e-01
7.04756527e-01 2.55325349e-01
7.05477875e-01 2.49810708e-01
7.06199223e-01 2.44162481e-01
7.06920570e-01 2.38371170e-01
7.07641918e-01 2.32426080e-01
7.08363265e-01 2.26315092e-01
7.09084613e-01 2.20024380e-01
7.09805960e-01 2.13538063e-01
7.10527308e-01 2.06837737e-01
7.11248655e-01 1.99901883e-01
7.11970003e-01 1.92705070e-01
7.12691350e-01 1.85216880e-01
7.13412698e-01 1.77400418e-01
7.14134045e-01 1.69210197e-01
7.14855393e-01 1.60589039e-01
7.15576740e-01 1.51463376e-01
7.16298088e-01 1.41735791e-01
7.17019435e-01 1.31272540e-01
7.17740783e-01 1.19881150e-01
7.18462130e-01 1.07266326e-01
7.19183478e-01 9.29311756e-02
7.19904825e-01 7.59072181e-02
7.20626173e-01 5.36951713e-02
7.21347520e-01 0.00000000e+00


==> anc/StabilityAnalysis4x4_lamV=3.142.dat <==
### Quantities related to stability analysis for (\sigma, \omega_3, \omega_1, \omega_2)
### r = obtained regime (1 = HBP, 0 = SP, -2 = Complex conjugate eigenvalue pairs only at q != 0, -3 = Complex conjugate eigenvalue pairs at q = 0)
### k_max and q_B are defined as in Eqs.(21, 22)
### q_E represents the end of the first interval where complex-conjugate eigenvalue pairs are obtained, i.e., q_E = \argmin_q \{ max_\phi \Gamma_\phi(q - eps) != 0, \max_\phi \Gamma_\phi(q) = 0 \}
### T, mu, r, k_max, q_B, q_E
0.0000000e+00 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 8.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 8.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 9.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 9.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 9.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 9.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 9.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.0200000e+00 -3 +2.6821268e-01  +0.0000000e+00 +6.0000000e-01
0.0000000e+00 1.0400000e+00 -3 +2.6054787e-01  +0.0000000e+00 +1.2000000e+00
0.0000000e+00 1.0600000e+00 -3 +2.5265064e-01  +0.0000000e+00 +1.2000000e+00
0.0000000e+00 1.0800000e+00 -3 +2.4449846e-01  +0.0000000e+00 +1.4000000e+00
0.0000000e+00 1.1000000e+00 -3 +2.3606493e-01  +0.0000000e+00 +1.4000000e+00
0.0000000e+00 1.1200000e+00 -3 +2.2731873e-01  +0.0000000e+00 +1.4000000e+00
0.0000000e+00 1.1400000e+00 -3 +2.1822226e-01  +0.0000000e+00 +1.4000000e+00
0.0000000e+00 1.1600000e+00 -3 +2.0872975e-01  +0.0000000e+00 +1.4000000e+00
0.0000000e+00 1.1800000e+00 -3 +1.9878446e-01  +0.0000000e+00 +1.6000000e+00
0.0000000e+00 1.2000000e+00 -3 +1.8831467e-01  +0.0000000e+00 +1.6000000e+00
0.0000000e+00 1.2200000e+00 -3 +1.7722745e-01  +0.0000000e+00 +1.4000000e+00
0.0000000e+00 1.2400000e+00 -3 +1.6539867e-01  +0.0000000e+00 +1.6000000e+00
0.0000000e+00 1.2600000e+00 -3 +1.5265606e-01  +0.0000000e+00 +1.6000000e+00
0.0000000e+00 1.2800000e+00 -3 +1.3874806e-01  +0.0000000e+00 +1.6000000e+00
0.0000000e+00 1.3000000e+00 -3 +1.2328089e-01  +0.0000000e+00 +1.6000000e+00
0.0000000e+00 1.3200000e+00 -3 +1.0557145e-01  +0.0000000e+00 +1.8000000e+00
0.0000000e+00 1.3400000e+00 -3 +8.4216877e-02  +0.0000000e+00 +1.8000000e+00
0.0000000e+00 1.3600000e+00 -3 +5.5132887e-02  +0.0000000e+00 +1.8000000e+00
0.0000000e+00 1.3800000e+00 -2 +1.1647440e-02  +4.0000000e+00 +4.4000000e+00
0.0000000e+00 1.4000000e+00 -2 +1.3845210e-02  +4.0000000e+00 +4.2000000e+00
0.0000000e+00 1.4200000e+00 -2 +1.3460855e-02  +3.8000000e+00 +4.2000000e+00
0.0000000e+00 1.4240000e+00 -2 +1.4010487e-02  +3.8000000e+00 +4.0000000e+00
0.0000000e+00 1.4280000e+00 -2 +1.4242468e-02  +3.8000000e+00 +4.0000000e+00
0.0000000e+00 1.4320000e+00 -2 +1.4165800e-02  +3.8000000e+00 +4.0000000e+00
0.0000000e+00 1.4360000e+00 -2 +1.3768202e-02  +3.8000000e+00 +4.0000000e+00
0.0000000e+00 1.4400000e+00 -2 +1.3012394e-02  +3.6000000e+00 +4.0000000e+00
0.0000000e+00 1.4440000e+00 -2 +1.1820766e-02  +3.6000000e+00 +4.0000000e+00
0.0000000e+00 1.4480000e+00 -2 +1.1088997e-02  +3.6000000e+00 +4.0000000e+00
0.0000000e+00 1.4520000e+00 -2 +1.2113470e-02  +3.6000000e+00 +4.0000000e+00
0.0000000e+00 1.4560000e+00 -2 +1.2706058e-02  +3.6000000e+00 +3.8000000e+00
0.0000000e+00 1.4600000e+00 -2 +1.2917598e-02  +3.6000000e+00 +3.8000000e+00
0.0000000e+00 1.4640000e+00 -2 +1.2757743e-02  +3.6000000e+00 +3.8000000e+00
0.0000000e+00 1.4680000e+00 -2 +1.2201631e-02  +3.6000000e+00 +3.8000000e+00
0.0000000e+00 1.4720000e+00 -2 +1.1178450e-02  +3.6000000e+00 +3.8000000e+00
0.0000000e+00 1.4760000e+00 -2 +9.5242692e-03  +3.6000000e+00 +3.8000000e+00
0.0000000e+00 1.4800000e+00 -2 +6.7706741e-03  +3.4000000e+00 +3.8000000e+00
0.0000000e+00 1.4840000e+00 -2 +5.3945725e-03  +3.4000000e+00 +3.6000000e+00
0.0000000e+00 1.4880000e+00 -2 +6.1211604e-03  +3.4000000e+00 +3.6000000e+00
0.0000000e+00 1.4920000e+00 -2 +5.9676438e-03  +3.4000000e+00 +3.6000000e+00
0.0000000e+00 1.4960000e+00 -2 +4.8189135e-03  +3.4000000e+00 +3.6000000e+00
0.0000000e+00 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.5040000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
0.0000000e+00 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 8.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 8.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 9.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 9.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 9.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 9.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 9.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.0000000e+00 -2 +1.0230223e-04  +5.8000000e+00 +6.0000000e+00
7.2134752e-03 1.0200000e+00 -3 +2.4689961e-01  +0.0000000e+00 +1.0000000e+00
7.2134752e-03 1.0400000e+00 -3 +2.5931428e-01  +0.0000000e+00 +1.2000000e+00
7.2134752e-03 1.0600000e+00 -3 +2.5261749e-01  +0.0000000e+00 +1.2000000e+00
7.2134752e-03 1.0800000e+00 -3 +2.4453058e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-03 1.1000000e+00 -3 +2.3610151e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-03 1.1200000e+00 -3 +2.2735687e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-03 1.1400000e+00 -3 +2.1826200e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-03 1.1600000e+00 -3 +2.0877130e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-03 1.1800000e+00 -3 +1.9882808e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-03 1.2000000e+00 -3 +1.8836071e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-03 1.2200000e+00 -3 +1.7727637e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-03 1.2400000e+00 -3 +1.6545109e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-03 1.2600000e+00 -3 +1.5271286e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-03 1.2800000e+00 -3 +1.3881055e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-03 1.3000000e+00 -3 +1.2335121e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-03 1.3200000e+00 -3 +1.0565356e-01  +0.0000000e+00 +1.8000000e+00
7.2134752e-03 1.3400000e+00 -3 +8.4319792e-02  +0.0000000e+00 +1.8000000e+00
7.2134752e-03 1.3600000e+00 -3 +5.5289962e-02  +0.0000000e+00 +1.8000000e+00
7.2134752e-03 1.3800000e+00 -2 +1.1625384e-02  +4.0000000e+00 +4.4000000e+00
7.2134752e-03 1.4000000e+00 -2 +1.3856015e-02  +4.0000000e+00 +4.2000000e+00
7.2134752e-03 1.4200000e+00 -2 +1.3450540e-02  +3.8000000e+00 +4.2000000e+00
7.2134752e-03 1.4200856e+00 -2 +1.3465958e-02  +3.8000000e+00 +4.2000000e+00
7.2134752e-03 1.4240856e+00 -2 +1.4015136e-02  +3.8000000e+00 +4.0000000e+00
7.2134752e-03 1.4280856e+00 -2 +1.4246801e-02  +3.8000000e+00 +4.0000000e+00
7.2134752e-03 1.4320856e+00 -2 +1.4169923e-02  +3.8000000e+00 +4.0000000e+00
7.2134752e-03 1.4360856e+00 -2 +1.3772215e-02  +3.8000000e+00 +4.0000000e+00
7.2134752e-03 1.4400856e+00 -2 +1.3016408e-02  +3.6000000e+00 +4.0000000e+00
7.2134752e-03 1.4440856e+00 -2 +1.1824943e-02  +3.6000000e+00 +4.0000000e+00
7.2134752e-03 1.4480856e+00 -2 +1.1094881e-02  +3.6000000e+00 +4.0000000e+00
7.2134752e-03 1.4520856e+00 -2 +1.2118463e-02  +3.6000000e+00 +4.0000000e+00
7.2134752e-03 1.4560856e+00 -2 +1.2710457e-02  +3.6000000e+00 +3.8000000e+00
7.2134752e-03 1.4600856e+00 -2 +1.2921584e-02  +3.6000000e+00 +3.8000000e+00
7.2134752e-03 1.4640856e+00 -2 +1.2761450e-02  +3.6000000e+00 +3.8000000e+00
7.2134752e-03 1.4680856e+00 -2 +1.2205180e-02  +3.6000000e+00 +3.8000000e+00
7.2134752e-03 1.4720856e+00 -2 +1.1181987e-02  +3.6000000e+00 +3.8000000e+00
7.2134752e-03 1.4760856e+00 -2 +9.5280520e-03  +3.6000000e+00 +3.8000000e+00
7.2134752e-03 1.4800856e+00 -2 +6.7755139e-03  +3.4000000e+00 +3.8000000e+00
7.2134752e-03 1.4840856e+00 -2 +5.3989593e-03  +3.4000000e+00 +3.6000000e+00
7.2134752e-03 1.4880856e+00 -2 +6.1239731e-03  +3.4000000e+00 +3.6000000e+00
7.2134752e-03 1.4920856e+00 -2 +5.9694963e-03  +3.4000000e+00 +3.6000000e+00
7.2134752e-03 1.4960856e+00 -2 +4.8199939e-03  +3.4000000e+00 +3.6000000e+00
7.2134752e-03 1.5000856e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.5040856e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-03 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 8.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 8.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 9.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 9.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 9.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 9.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 9.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.0000000e+00 -2 +1.8995043e-03  +8.0000000e-01 +1.0000000e+00
1.4426950e-02 1.0200000e+00 -3 +1.9134758e-01  +0.0000000e+00 +1.2000000e+00
1.4426950e-02 1.0400000e+00 -3 +2.3982240e-01  +0.0000000e+00 +1.2000000e+00
1.4426950e-02 1.0600000e+00 -3 +2.4781386e-01  +0.0000000e+00 +1.2000000e+00
1.4426950e-02 1.0800000e+00 -3 +2.4352689e-01  +0.0000000e+00 +1.4000000e+00
1.4426950e-02 1.1000000e+00 -3 +2.3597322e-01  +0.0000000e+00 +1.4000000e+00
1.4426950e-02 1.1200000e+00 -3 +2.2742216e-01  +0.0000000e+00 +1.4000000e+00
1.4426950e-02 1.1400000e+00 -3 +2.1837147e-01  +0.0000000e+00 +1.4000000e+00
1.4426950e-02 1.1600000e+00 -3 +2.0889405e-01  +0.0000000e+00 +1.2000000e+00
1.4426950e-02 1.1800000e+00 -3 +1.9895856e-01  +0.0000000e+00 +1.6000000e+00
1.4426950e-02 1.2000000e+00 -3 +1.8849873e-01  +0.0000000e+00 +1.6000000e+00
1.4426950e-02 1.2200000e+00 -3 +1.7742306e-01  +0.0000000e+00 +1.4000000e+00
1.4426950e-02 1.2400000e+00 -3 +1.6560827e-01  +0.0000000e+00 +1.6000000e+00
1.4426950e-02 1.2600000e+00 -3 +1.5288313e-01  +0.0000000e+00 +1.6000000e+00
1.4426950e-02 1.2800000e+00 -3 +1.3899785e-01  +0.0000000e+00 +1.6000000e+00
1.4426950e-02 1.3000000e+00 -3 +1.2356196e-01  +0.0000000e+00 +1.6000000e+00
1.4426950e-02 1.3200000e+00 -3 +1.0589953e-01  +0.0000000e+00 +1.8000000e+00
1.4426950e-02 1.3400000e+00 -3 +8.4627781e-02  +0.0000000e+00 +1.8000000e+00
1.4426950e-02 1.3600000e+00 -3 +5.5758539e-02  +0.0000000e+00 +1.8000000e+00
1.4426950e-02 1.3800000e+00 -2 +1.1558155e-02  +4.0000000e+00 +4.4000000e+00
1.4426950e-02 1.4000000e+00 -2 +1.3887629e-02  +4.0000000e+00 +4.2000000e+00
1.4426950e-02 1.4200000e+00 -2 +1.3418779e-02  +3.8000000e+00 +4.2000000e+00
1.4426950e-02 1.4203424e+00 -2 +1.3481273e-02  +3.8000000e+00 +4.2000000e+00
1.4426950e-02 1.4243424e+00 -2 +1.4029091e-02  +3.8000000e+00 +4.0000000e+00
1.4426950e-02 1.4283424e+00 -2 +1.4259807e-02  +3.8000000e+00 +4.0000000e+00
1.4426950e-02 1.4323424e+00 -2 +1.4182301e-02  +3.8000000e+00 +4.0000000e+00
1.4426950e-02 1.4363424e+00 -2 +1.3784262e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-02 1.4403424e+00 -2 +1.3028460e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-02 1.4443424e+00 -2 +1.1837483e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-02 1.4483424e+00 -2 +1.1112533e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-02 1.4523424e+00 -2 +1.2133448e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-02 1.4563424e+00 -2 +1.2723662e-02  +3.6000000e+00 +3.8000000e+00
1.4426950e-02 1.4603424e+00 -2 +1.2933552e-02  +3.6000000e+00 +3.8000000e+00
1.4426950e-02 1.4643424e+00 -2 +1.2772581e-02  +3.6000000e+00 +3.8000000e+00
1.4426950e-02 1.4683424e+00 -2 +1.2215838e-02  +3.6000000e+00 +3.8000000e+00
1.4426950e-02 1.4723424e+00 -2 +1.1192612e-02  +3.6000000e+00 +3.8000000e+00
1.4426950e-02 1.4763424e+00 -2 +9.5394137e-03  +3.6000000e+00 +3.8000000e+00
1.4426950e-02 1.4803424e+00 -2 +6.7900450e-03  +3.4000000e+00 +3.8000000e+00
1.4426950e-02 1.4843424e+00 -2 +5.4121001e-03  +3.4000000e+00 +3.6000000e+00
1.4426950e-02 1.4883424e+00 -2 +6.1324033e-03  +3.4000000e+00 +3.6000000e+00
1.4426950e-02 1.4923424e+00 -2 +5.9750488e-03  +3.4000000e+00 +3.6000000e+00
1.4426950e-02 1.4963424e+00 -2 +4.8232304e-03  +3.4000000e+00 +3.6000000e+00
1.4426950e-02 1.5003424e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.5043424e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 8.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 8.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 9.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 9.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 9.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 9.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 9.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.0000000e+00 -2 +1.7381760e-02  +2.0000000e-01 +4.0000000e-01
2.1640426e-02 1.0200000e+00 -3 +1.5406341e-01  +0.0000000e+00 +1.2000000e+00
2.1640426e-02 1.0400000e+00 -3 +2.1020276e-01  +0.0000000e+00 +1.2000000e+00
2.1640426e-02 1.0600000e+00 -3 +2.3256737e-01  +0.0000000e+00 +1.2000000e+00
2.1640426e-02 1.0800000e+00 -3 +2.3712314e-01  +0.0000000e+00 +1.4000000e+00
2.1640426e-02 1.1000000e+00 -3 +2.3361547e-01  +0.0000000e+00 +1.4000000e+00
2.1640426e-02 1.1200000e+00 -3 +2.2669071e-01  +0.0000000e+00 +1.4000000e+00
2.1640426e-02 1.1400000e+00 -3 +2.1825059e-01  +0.0000000e+00 +1.4000000e+00
2.1640426e-02 1.1600000e+00 -3 +2.0899521e-01  +0.0000000e+00 +1.2000000e+00
2.1640426e-02 1.1800000e+00 -3 +1.9914230e-01  +0.0000000e+00 +1.6000000e+00
2.1640426e-02 1.2000000e+00 -3 +1.8871810e-01  +0.0000000e+00 +1.6000000e+00
2.1640426e-02 1.2200000e+00 -3 +1.7766416e-01  +0.0000000e+00 +1.4000000e+00
2.1640426e-02 1.2400000e+00 -3 +1.6586901e-01  +0.0000000e+00 +1.6000000e+00
2.1640426e-02 1.2600000e+00 -3 +1.5316625e-01  +0.0000000e+00 +1.6000000e+00
2.1640426e-02 1.2800000e+00 -3 +1.3930940e-01  +0.0000000e+00 +1.6000000e+00
2.1640426e-02 1.3000000e+00 -3 +1.2391238e-01  +0.0000000e+00 +1.6000000e+00
2.1640426e-02 1.3200000e+00 -3 +1.0630819e-01  +0.0000000e+00 +1.8000000e+00
2.1640426e-02 1.3400000e+00 -3 +8.5138622e-02  +0.0000000e+00 +1.8000000e+00
2.1640426e-02 1.3600000e+00 -3 +5.6530857e-02  +0.0000000e+00 +1.8000000e+00
2.1640426e-02 1.3800000e+00 -2 +1.1442523e-02  +4.0000000e+00 +4.4000000e+00
2.1640426e-02 1.4000000e+00 -2 +1.3937671e-02  +4.0000000e+00 +4.2000000e+00
2.1640426e-02 1.4200000e+00 -2 +1.3363107e-02  +3.8000000e+00 +4.2000000e+00
2.1640426e-02 1.4207703e+00 -2 +1.3506812e-02  +3.8000000e+00 +4.2000000e+00
2.1640426e-02 1.4247703e+00 -2 +1.4052369e-02  +3.8000000e+00 +4.0000000e+00
2.1640426e-02 1.4287703e+00 -2 +1.4281507e-02  +3.8000000e+00 +4.0000000e+00
2.1640426e-02 1.4327703e+00 -2 +1.4202958e-02  +3.8000000e+00 +4.0000000e+00
2.1640426e-02 1.4367703e+00 -2 +1.3804370e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-02 1.4407703e+00 -2 +1.3048579e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-02 1.4447703e+00 -2 +1.1858417e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-02 1.4487703e+00 -2 +1.1141954e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-02 1.4527703e+00 -2 +1.2158437e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-02 1.4567703e+00 -2 +1.2745693e-02  +3.6000000e+00 +3.8000000e+00
2.1640426e-02 1.4607703e+00 -2 +1.2953526e-02  +3.6000000e+00 +3.8000000e+00
2.1640426e-02 1.4647703e+00 -2 +1.2791164e-02  +3.6000000e+00 +3.8000000e+00
2.1640426e-02 1.4687703e+00 -2 +1.2233637e-02  +3.6000000e+00 +3.8000000e+00
2.1640426e-02 1.4727703e+00 -2 +1.1210360e-02  +3.6000000e+00 +3.8000000e+00
2.1640426e-02 1.4767703e+00 -2 +9.5583936e-03  +3.6000000e+00 +3.8000000e+00
2.1640426e-02 1.4807703e+00 -2 +6.8143009e-03  +3.4000000e+00 +3.8000000e+00
2.1640426e-02 1.4847703e+00 -2 +5.4339325e-03  +3.4000000e+00 +3.6000000e+00
2.1640426e-02 1.4887703e+00 -2 +6.1464246e-03  +3.4000000e+00 +3.6000000e+00
2.1640426e-02 1.4927703e+00 -2 +5.9842842e-03  +3.4000000e+00 +3.6000000e+00
2.1640426e-02 1.4967703e+00 -2 +4.8286075e-03  +3.4000000e+00 +3.6000000e+00
2.1640426e-02 1.5007703e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.5047703e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 8.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 8.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 9.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 9.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 9.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 9.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 9.8000000e-01 -2 +1.1528261e-02  +8.0000000e-01 +1.0000000e+00
2.8853901e-02 1.0000000e+00 -2 +2.6890962e-02  +2.0000000e-01 +1.0000000e+00
2.8853901e-02 1.0200000e+00 -3 +1.2928348e-01  +0.0000000e+00 +1.2000000e+00
2.8853901e-02 1.0400000e+00 -3 +1.8376007e-01  +0.0000000e+00 +1.2000000e+00
2.8853901e-02 1.0600000e+00 -3 +2.1283154e-01  +0.0000000e+00 +1.2000000e+00
2.8853901e-02 1.0800000e+00 -3 +2.2511767e-01  +0.0000000e+00 +1.4000000e+00
2.8853901e-02 1.1000000e+00 -3 +2.2720175e-01  +0.0000000e+00 +1.4000000e+00
2.8853901e-02 1.1200000e+00 -3 +2.2359536e-01  +0.0000000e+00 +1.4000000e+00
2.8853901e-02 1.1400000e+00 -3 +2.1692445e-01  +0.0000000e+00 +1.4000000e+00
2.8853901e-02 1.1600000e+00 -3 +2.0855296e-01  +0.0000000e+00 +1.6000000e+00
2.8853901e-02 1.1800000e+00 -3 +1.9912481e-01  +0.0000000e+00 +1.6000000e+00
2.8853901e-02 1.2000000e+00 -3 +1.8890277e-01  +0.0000000e+00 +1.6000000e+00
2.8853901e-02 1.2200000e+00 -3 +1.7794942e-01  +0.0000000e+00 +1.4000000e+00
2.8853901e-02 1.2400000e+00 -3 +1.6621235e-01  +0.0000000e+00 +1.6000000e+00
2.8853901e-02 1.2600000e+00 -3 +1.5355356e-01  +0.0000000e+00 +1.6000000e+00
2.8853901e-02 1.2800000e+00 -3 +1.3974134e-01  +0.0000000e+00 +1.6000000e+00
2.8853901e-02 1.3000000e+00 -3 +1.2440020e-01  +0.0000000e+00 +1.6000000e+00
2.8853901e-02 1.3200000e+00 -3 +1.0687732e-01  +0.0000000e+00 +1.8000000e+00
2.8853901e-02 1.3400000e+00 -3 +8.5848564e-02  +0.0000000e+00 +1.8000000e+00
2.8853901e-02 1.3600000e+00 -3 +5.7594665e-02  +0.0000000e+00 +1.8000000e+00
2.8853901e-02 1.3800000e+00 -2 +1.1272889e-02  +4.0000000e+00 +4.4000000e+00
2.8853901e-02 1.4000000e+00 -2 +1.4002241e-02  +4.0000000e+00 +4.2000000e+00
2.8853901e-02 1.4200000e+00 -2 +1.3279366e-02  +3.8000000e+00 +4.2000000e+00
2.8853901e-02 1.4213695e+00 -2 +1.3542618e-02  +3.8000000e+00 +4.2000000e+00
2.8853901e-02 1.4253695e+00 -2 +1.4085019e-02  +3.8000000e+00 +4.0000000e+00
2.8853901e-02 1.4293695e+00 -2 +1.4311954e-02  +3.8000000e+00 +4.0000000e+00
2.8853901e-02 1.4333695e+00 -2 +1.4231949e-02  +3.8000000e+00 +4.0000000e+00
2.8853901e-02 1.4373695e+00 -2 +1.3832597e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-02 1.4413695e+00 -2 +1.3076824e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-02 1.4453695e+00 -2 +1.1887808e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-02 1.4493695e+00 -2 +1.1183164e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-02 1.4533695e+00 -2 +1.2193472e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-02 1.4573695e+00 -2 +1.2776599e-02  +3.6000000e+00 +3.8000000e+00
2.8853901e-02 1.4613695e+00 -2 +1.2981561e-02  +3.6000000e+00 +3.8000000e+00
2.8853901e-02 1.4653695e+00 -2 +1.2817257e-02  +3.6000000e+00 +3.8000000e+00
2.8853901e-02 1.4693695e+00 -2 +1.2258640e-02  +3.6000000e+00 +3.8000000e+00
2.8853901e-02 1.4733695e+00 -2 +1.1235299e-02  +3.6000000e+00 +3.8000000e+00
2.8853901e-02 1.4773695e+00 -2 +9.5850687e-03  +3.6000000e+00 +3.8000000e+00
2.8853901e-02 1.4813695e+00 -2 +6.8483518e-03  +3.4000000e+00 +3.8000000e+00
2.8853901e-02 1.4853695e+00 -2 +5.4643710e-03  +3.4000000e+00 +3.6000000e+00
2.8853901e-02 1.4893695e+00 -2 +6.1660036e-03  +3.4000000e+00 +3.6000000e+00
2.8853901e-02 1.4933695e+00 -2 +5.9971806e-03  +3.4000000e+00 +3.6000000e+00
2.8853901e-02 1.4973695e+00 -2 +4.8361029e-03  +3.4000000e+00 +3.6000000e+00
2.8853901e-02 1.5013695e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.5053695e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 8.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 8.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 9.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 9.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 9.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 9.6000000e-01 -2 +8.0712423e-03  +8.0000000e-01 +1.0000000e+00
3.6067376e-02 9.8000000e-01 -2 +2.0633933e-02  +8.0000000e-01 +1.0000000e+00
3.6067376e-02 1.0000000e+00 -2 +3.4286414e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-02 1.0200000e+00 -3 +1.1122393e-01  +0.0000000e+00 +1.2000000e+00
3.6067376e-02 1.0400000e+00 -3 +1.6227872e-01  +0.0000000e+00 +1.2000000e+00
3.6067376e-02 1.0600000e+00 -3 +1.9344480e-01  +0.0000000e+00 +1.2000000e+00
3.6067376e-02 1.0800000e+00 -3 +2.1049241e-01  +0.0000000e+00 +1.4000000e+00
3.6067376e-02 1.1000000e+00 -3 +2.1745365e-01  +0.0000000e+00 +1.4000000e+00
3.6067376e-02 1.1200000e+00 -3 +2.1767452e-01  +0.0000000e+00 +1.4000000e+00
3.6067376e-02 1.1400000e+00 -3 +2.1361283e-01  +0.0000000e+00 +1.4000000e+00
3.6067376e-02 1.1600000e+00 -3 +2.0687368e-01  +0.0000000e+00 +1.6000000e+00
3.6067376e-02 1.1800000e+00 -3 +1.9841097e-01  +0.0000000e+00 +1.6000000e+00
3.6067376e-02 1.2000000e+00 -3 +1.8874003e-01  +0.0000000e+00 +1.6000000e+00
3.6067376e-02 1.2200000e+00 -3 +1.7809716e-01  +0.0000000e+00 +1.4000000e+00
3.6067376e-02 1.2400000e+00 -3 +1.6653913e-01  +0.0000000e+00 +1.6000000e+00
3.6067376e-02 1.2600000e+00 -3 +1.5399345e-01  +0.0000000e+00 +1.6000000e+00
3.6067376e-02 1.2800000e+00 -3 +1.4026755e-01  +0.0000000e+00 +1.6000000e+00
3.6067376e-02 1.3000000e+00 -3 +1.2501199e-01  +0.0000000e+00 +1.6000000e+00
3.6067376e-02 1.3200000e+00 -3 +1.0759893e-01  +0.0000000e+00 +1.6000000e+00
3.6067376e-02 1.3400000e+00 -3 +8.6750223e-02  +0.0000000e+00 +1.8000000e+00
3.6067376e-02 1.3600000e+00 -3 +5.8932929e-02  +0.0000000e+00 +1.6000000e+00
3.6067376e-02 1.3800000e+00 -2 +1.1040946e-02  +4.0000000e+00 +4.4000000e+00
3.6067376e-02 1.4000000e+00 -2 +1.4076010e-02  +4.0000000e+00 +4.2000000e+00
3.6067376e-02 1.4200000e+00 -2 +1.3161608e-02  +3.8000000e+00 +4.2000000e+00
3.6067376e-02 1.4221398e+00 -2 +1.3588727e-02  +3.8000000e+00 +4.2000000e+00
3.6067376e-02 1.4261398e+00 -2 +1.4127087e-02  +3.8000000e+00 +4.0000000e+00
3.6067376e-02 1.4301398e+00 -2 +1.4351203e-02  +3.8000000e+00 +4.0000000e+00
3.6067376e-02 1.4341398e+00 -2 +1.4269335e-02  +3.8000000e+00 +4.0000000e+00
3.6067376e-02 1.4381398e+00 -2 +1.3869007e-02  +3.6000000e+00 +4.0000000e+00
3.6067376e-02 1.4421398e+00 -2 +1.3113267e-02  +3.6000000e+00 +4.0000000e+00
3.6067376e-02 1.4461398e+00 -2 +1.1925732e-02  +3.6000000e+00 +4.0000000e+00
3.6067376e-02 1.4501398e+00 -2 +1.1236172e-02  +3.6000000e+00 +4.0000000e+00
3.6067376e-02 1.4541398e+00 -2 +1.2238590e-02  +3.6000000e+00 +4.0000000e+00
3.6067376e-02 1.4581398e+00 -2 +1.2816434e-02  +3.6000000e+00 +3.8000000e+00
3.6067376e-02 1.4621398e+00 -2 +1.3017720e-02  +3.6000000e+00 +3.8000000e+00
3.6067376e-02 1.4661398e+00 -2 +1.2850933e-02  +3.6000000e+00 +3.8000000e+00
3.6067376e-02 1.4701398e+00 -2 +1.2290927e-02  +3.6000000e+00 +3.8000000e+00
3.6067376e-02 1.4741398e+00 -2 +1.1267521e-02  +3.6000000e+00 +3.8000000e+00
3.6067376e-02 1.4781398e+00 -2 +9.6195392e-03  +3.6000000e+00 +3.8000000e+00
3.6067376e-02 1.4821398e+00 -2 +6.8922890e-03  +3.4000000e+00 +3.8000000e+00
3.6067376e-02 1.4861398e+00 -2 +5.5032691e-03  +3.4000000e+00 +3.6000000e+00
3.6067376e-02 1.4901398e+00 -2 +6.1910743e-03  +3.4000000e+00 +3.6000000e+00
3.6067376e-02 1.4941398e+00 -2 +6.0136935e-03  +3.4000000e+00 +3.6000000e+00
3.6067376e-02 1.4981398e+00 -2 +4.8456755e-03  +3.4000000e+00 +3.6000000e+00
3.6067376e-02 1.5021398e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.5061398e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 8.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 8.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 9.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 9.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 9.4000000e-01 -2 +5.6312201e-03  +8.0000000e-01 +1.0000000e+00
4.3280851e-02 9.6000000e-01 -2 +1.6693422e-02  +8.0000000e-01 +1.0000000e+00
4.3280851e-02 9.8000000e-01 -2 +2.7652572e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-02 1.0000000e+00 -2 +3.9971518e-02  +2.0000000e-01 +1.2000000e+00
4.3280851e-02 1.0200000e+00 -3 +9.6990258e-02  +0.0000000e+00 +1.2000000e+00
4.3280851e-02 1.0400000e+00 -3 +1.4479455e-01  +0.0000000e+00 +1.2000000e+00
4.3280851e-02 1.0600000e+00 -3 +1.7600331e-01  +0.0000000e+00 +1.4000000e+00
4.3280851e-02 1.0800000e+00 -3 +1.9550902e-01  +0.0000000e+00 +1.4000000e+00
4.3280851e-02 1.1000000e+00 -3 +2.0593550e-01  +0.0000000e+00 +1.4000000e+00
4.3280851e-02 1.1200000e+00 -3 +2.0955224e-01  +0.0000000e+00 +1.4000000e+00
4.3280851e-02 1.1400000e+00 -3 +2.0828641e-01  +0.0000000e+00 +1.4000000e+00
4.3280851e-02 1.1600000e+00 -3 +2.0362007e-01  +0.0000000e+00 +1.6000000e+00
4.3280851e-02 1.1800000e+00 -3 +1.9659135e-01  +0.0000000e+00 +1.6000000e+00
4.3280851e-02 1.2000000e+00 -3 +1.8786683e-01  +0.0000000e+00 +1.6000000e+00
4.3280851e-02 1.2200000e+00 -3 +1.7783033e-01  +0.0000000e+00 +1.4000000e+00
4.3280851e-02 1.2400000e+00 -3 +1.6665712e-01  +0.0000000e+00 +1.6000000e+00
4.3280851e-02 1.2600000e+00 -3 +1.5436128e-01  +0.0000000e+00 +1.6000000e+00
4.3280851e-02 1.2800000e+00 -3 +1.4081111e-01  +0.0000000e+00 +1.6000000e+00
4.3280851e-02 1.3000000e+00 -3 +1.2570159e-01  +0.0000000e+00 +1.6000000e+00
4.3280851e-02 1.3200000e+00 -3 +1.0844482e-01  +0.0000000e+00 +1.6000000e+00
4.3280851e-02 1.3400000e+00 -3 +8.7823502e-02  +0.0000000e+00 +1.6000000e+00
4.3280851e-02 1.3600000e+00 -3 +6.0518689e-02  +0.0000000e+00 +1.6000000e+00
4.3280851e-02 1.3800000e+00 -2 +1.0735174e-02  +4.0000000e+00 +4.4000000e+00
4.3280851e-02 1.4000000e+00 -2 +1.4152324e-02  +4.0000000e+00 +4.2000000e+00
4.3280851e-02 1.4200000e+00 -2 +1.3001937e-02  +3.8000000e+00 +4.2000000e+00
4.3280851e-02 1.4230813e+00 -2 +1.3645213e-02  +3.8000000e+00 +4.2000000e+00
4.3280851e-02 1.4270813e+00 -2 +1.4178657e-02  +3.8000000e+00 +4.0000000e+00
4.3280851e-02 1.4310813e+00 -2 +1.4399340e-02  +3.8000000e+00 +4.0000000e+00
4.3280851e-02 1.4350813e+00 -2 +1.4315208e-02  +3.8000000e+00 +4.0000000e+00
4.3280851e-02 1.4390813e+00 -2 +1.3913700e-02  +3.6000000e+00 +4.0000000e+00
4.3280851e-02 1.4430813e+00 -2 +1.3158010e-02  +3.6000000e+00 +4.0000000e+00
4.3280851e-02 1.4470813e+00 -2 +1.1972294e-02  +3.6000000e+00 +4.0000000e+00
4.3280851e-02 1.4510813e+00 -2 +1.1301014e-02  +3.6000000e+00 +4.0000000e+00
4.3280851e-02 1.4550813e+00 -2 +1.2293861e-02  +3.6000000e+00 +4.0000000e+00
4.3280851e-02 1.4590813e+00 -2 +1.2865283e-02  +3.6000000e+00 +3.8000000e+00
4.3280851e-02 1.4630813e+00 -2 +1.3062100e-02  +3.6000000e+00 +3.8000000e+00
4.3280851e-02 1.4670813e+00 -2 +1.2892299e-02  +3.6000000e+00 +3.8000000e+00
4.3280851e-02 1.4710813e+00 -2 +1.2330616e-02  +3.6000000e+00 +3.8000000e+00
4.3280851e-02 1.4750813e+00 -2 +1.1307154e-02  +3.6000000e+00 +3.8000000e+00
4.3280851e-02 1.4790813e+00 -2 +9.6619530e-03  +3.6000000e+00 +3.8000000e+00
4.3280851e-02 1.4830813e+00 -2 +6.9462556e-03  +3.4000000e+00 +3.8000000e+00
4.3280851e-02 1.4870813e+00 -2 +5.5504497e-03  +3.4000000e+00 +3.6000000e+00
4.3280851e-02 1.4910813e+00 -2 +6.2215550e-03  +3.4000000e+00 +3.6000000e+00
4.3280851e-02 1.4950813e+00 -2 +6.0337651e-03  +3.4000000e+00 +3.6000000e+00
4.3280851e-02 1.4990813e+00 -2 +4.8572692e-03  +3.4000000e+00 +3.6000000e+00
4.3280851e-02 1.5030813e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.5070813e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 8.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 8.8000000e-01 -2 +1.3594268e-04  +5.8000000e+00 +6.0000000e+00
5.0494326e-02 9.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 9.2000000e-01 -2 +3.5707079e-03  +8.0000000e-01 +1.0000000e+00
5.0494326e-02 9.4000000e-01 -2 +1.4002173e-02  +8.0000000e-01 +1.0000000e+00
5.0494326e-02 9.6000000e-01 -2 +2.3147967e-02  +8.0000000e-01 +1.0000000e+00
5.0494326e-02 9.8000000e-01 -2 +3.3272502e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-02 1.0000000e+00 -2 +4.4316907e-02  +2.0000000e-01 +1.2000000e+00
5.0494326e-02 1.0200000e+00 -3 +8.5053587e-02  +0.0000000e+00 +1.2000000e+00
5.0494326e-02 1.0400000e+00 -3 +1.3021848e-01  +0.0000000e+00 +1.2000000e+00
5.0494326e-02 1.0600000e+00 -3 +1.6067548e-01  +0.0000000e+00 +1.4000000e+00
5.0494326e-02 1.0800000e+00 -3 +1.8124195e-01  +0.0000000e+00 +1.4000000e+00
5.0494326e-02 1.1000000e+00 -3 +1.9387531e-01  +0.0000000e+00 +1.4000000e+00
5.0494326e-02 1.1200000e+00 -3 +2.0012294e-01  +0.0000000e+00 +1.4000000e+00
5.0494326e-02 1.1400000e+00 -3 +2.0138592e-01  +0.0000000e+00 +1.4000000e+00
5.0494326e-02 1.1600000e+00 -3 +1.9886857e-01  +0.0000000e+00 +1.6000000e+00
5.0494326e-02 1.1800000e+00 -3 +1.9352438e-01  +0.0000000e+00 +1.6000000e+00
5.0494326e-02 1.2000000e+00 -3 +1.8604836e-01  +0.0000000e+00 +1.6000000e+00
5.0494326e-02 1.2200000e+00 -3 +1.7690222e-01  +0.0000000e+00 +1.4000000e+00
5.0494326e-02 1.2400000e+00 -3 +1.6634973e-01  +0.0000000e+00 +1.4000000e+00
5.0494326e-02 1.2600000e+00 -3 +1.5448568e-01  +0.0000000e+00 +1.6000000e+00
5.0494326e-02 1.2800000e+00 -3 +1.4124549e-01  +0.0000000e+00 +1.6000000e+00
5.0494326e-02 1.3000000e+00 -3 +1.2637967e-01  +0.0000000e+00 +1.6000000e+00
5.0494326e-02 1.3200000e+00 -3 +1.0935283e-01  +0.0000000e+00 +1.6000000e+00
5.0494326e-02 1.3400000e+00 -3 +8.9022540e-02  +0.0000000e+00 +1.6000000e+00
5.0494326e-02 1.3600000e+00 -3 +6.2304305e-02  +0.0000000e+00 +1.6000000e+00
5.0494326e-02 1.3800000e+00 -2 +1.0905589e-02  +4.0000000e+00 +4.4000000e+00
5.0494326e-02 1.4000000e+00 -2 +1.4223294e-02  +4.0000000e+00 +4.2000000e+00
5.0494326e-02 1.4200000e+00 -2 +1.2790326e-02  +3.8000000e+00 +4.2000000e+00
5.0494326e-02 1.4241941e+00 -2 +1.3712224e-02  +3.8000000e+00 +4.2000000e+00
5.0494326e-02 1.4281941e+00 -2 +1.4239856e-02  +3.8000000e+00 +4.0000000e+00
5.0494326e-02 1.4321941e+00 -2 +1.4456482e-02  +3.8000000e+00 +4.0000000e+00
5.0494326e-02 1.4361941e+00 -2 +1.4369674e-02  +3.8000000e+00 +4.0000000e+00
5.0494326e-02 1.4401941e+00 -2 +1.3966778e-02  +3.6000000e+00 +4.0000000e+00
5.0494326e-02 1.4441941e+00 -2 +1.3211157e-02  +3.6000000e+00 +4.0000000e+00
5.0494326e-02 1.4481941e+00 -2 +1.2027601e-02  +3.6000000e+00 +4.0000000e+00
5.0494326e-02 1.4521941e+00 -2 +1.1377768e-02  +3.6000000e+00 +4.0000000e+00
5.0494326e-02 1.4561941e+00 -2 +1.2359394e-02  +3.6000000e+00 +4.0000000e+00
5.0494326e-02 1.4601941e+00 -2 +1.2923270e-02  +3.6000000e+00 +3.8000000e+00
5.0494326e-02 1.4641941e+00 -2 +1.3114834e-02  +3.6000000e+00 +3.8000000e+00
5.0494326e-02 1.4681941e+00 -2 +1.2941495e-02  +3.6000000e+00 +3.8000000e+00
5.0494326e-02 1.4721941e+00 -2 +1.2377860e-02  +3.6000000e+00 +3.8000000e+00
5.0494326e-02 1.4761941e+00 -2 +1.1354371e-02  +3.6000000e+00 +3.8000000e+00
5.0494326e-02 1.4801941e+00 -2 +9.7125018e-03  +3.6000000e+00 +3.8000000e+00
5.0494326e-02 1.4841941e+00 -2 +7.0104451e-03  +3.4000000e+00 +3.8000000e+00
5.0494326e-02 1.4881941e+00 -2 +5.6056827e-03  +3.4000000e+00 +3.6000000e+00
5.0494326e-02 1.4921941e+00 -2 +6.2573284e-03  +3.4000000e+00 +3.6000000e+00
5.0494326e-02 1.4961941e+00 -2 +6.0573083e-03  +3.4000000e+00 +3.6000000e+00
5.0494326e-02 1.5001941e+00 -2 +4.8707998e-03  +3.4000000e+00 +3.6000000e+00
5.0494326e-02 1.5041941e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.5081941e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 8.6000000e-01 -2 +1.4389179e-04  +5.8000000e+00 +6.0000000e+00
5.7707802e-02 8.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 9.0000000e-01 -2 +9.7771273e-04  +8.0000000e-01 +1.0000000e+00
5.7707802e-02 9.2000000e-01 -2 +1.2038362e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-02 9.4000000e-01 -2 +1.9934219e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-02 9.6000000e-01 -2 +2.8445192e-02  +8.0000000e-01 +1.2000000e+00
5.7707802e-02 9.8000000e-01 -2 +3.7784068e-02  +6.0000000e-01 +1.2000000e+00
5.7707802e-02 1.0000000e+00 -2 +4.7642094e-02  +2.0000000e-01 +1.2000000e+00
5.7707802e-02 1.0200000e+00 -3 +7.4516728e-02  +0.0000000e+00 +1.2000000e+00
5.7707802e-02 1.0400000e+00 -3 +1.1772539e-01  +0.0000000e+00 +1.2000000e+00
5.7707802e-02 1.0600000e+00 -3 +1.4719731e-01  +0.0000000e+00 +1.4000000e+00
5.7707802e-02 1.0800000e+00 -3 +1.6805482e-01  +0.0000000e+00 +1.4000000e+00
5.7707802e-02 1.1000000e+00 -3 +1.8198795e-01  +0.0000000e+00 +1.4000000e+00
5.7707802e-02 1.1200000e+00 -3 +1.9012226e-01  +0.0000000e+00 +1.4000000e+00
5.7707802e-02 1.1400000e+00 -3 +1.9346097e-01  +0.0000000e+00 +1.4000000e+00
5.7707802e-02 1.1600000e+00 -3 +1.9292160e-01  +0.0000000e+00 +1.6000000e+00
5.7707802e-02 1.1800000e+00 -3 +1.8929725e-01  +0.0000000e+00 +1.2000000e+00
5.7707802e-02 1.2000000e+00 -3 +1.8322448e-01  +0.0000000e+00 +1.6000000e+00
5.7707802e-02 1.2200000e+00 -3 +1.7517268e-01  +0.0000000e+00 +1.4000000e+00
5.7707802e-02 1.2400000e+00 -3 +1.6544822e-01  +0.0000000e+00 +1.4000000e+00
5.7707802e-02 1.2600000e+00 -3 +1.5420181e-01  +0.0000000e+00 +1.6000000e+00
5.7707802e-02 1.2800000e+00 -3 +1.4142645e-01  +0.0000000e+00 +1.6000000e+00
5.7707802e-02 1.3000000e+00 -3 +1.2692813e-01  +0.0000000e+00 +1.6000000e+00
5.7707802e-02 1.3200000e+00 -3 +1.1022936e-01  +0.0000000e+00 +1.6000000e+00
5.7707802e-02 1.3400000e+00 -3 +9.0271507e-02  +0.0000000e+00 +1.6000000e+00
5.7707802e-02 1.3600000e+00 -3 +6.4214607e-02  +0.0000000e+00 +1.6000000e+00
5.7707802e-02 1.3800000e+00 -3 +1.1376644e-02  +0.0000000e+00 +1.0000000e+00
5.7707802e-02 1.4000000e+00 -2 +1.4279970e-02  +4.0000000e+00 +4.2000000e+00
5.7707802e-02 1.4200000e+00 -2 +1.2514455e-02  +3.8000000e+00 +4.2000000e+00
5.7707802e-02 1.4254779e+00 -2 +1.3790064e-02  +3.8000000e+00 +4.2000000e+00
5.7707802e-02 1.4294779e+00 -2 +1.4310889e-02  +3.8000000e+00 +4.0000000e+00
5.7707802e-02 1.4334779e+00 -2 +1.4522756e-02  +3.8000000e+00 +4.0000000e+00
5.7707802e-02 1.4374779e+00 -2 +1.4432809e-02  +3.8000000e+00 +4.0000000e+00
5.7707802e-02 1.4414779e+00 -2 +1.4028278e-02  +3.6000000e+00 +4.0000000e+00
5.7707802e-02 1.4454779e+00 -2 +1.3272715e-02  +3.6000000e+00 +4.0000000e+00
5.7707802e-02 1.4494779e+00 -2 +1.2091635e-02  +3.6000000e+00 +4.0000000e+00
5.7707802e-02 1.4534779e+00 -2 +1.1466616e-02  +3.6000000e+00 +4.0000000e+00
5.7707802e-02 1.4574779e+00 -2 +1.2435358e-02  +3.6000000e+00 +4.0000000e+00
5.7707802e-02 1.4614779e+00 -2 +1.2990553e-02  +3.6000000e+00 +3.8000000e+00
5.7707802e-02 1.4654779e+00 -2 +1.3176074e-02  +3.6000000e+00 +3.8000000e+00
5.7707802e-02 1.4694779e+00 -2 +1.2998679e-02  +3.6000000e+00 +3.8000000e+00
5.7707802e-02 1.4734779e+00 -2 +1.2432828e-02  +3.6000000e+00 +3.8000000e+00
5.7707802e-02 1.4774779e+00 -2 +1.1409359e-02  +3.6000000e+00 +3.8000000e+00
5.7707802e-02 1.4814779e+00 -2 +9.7714064e-03  +3.6000000e+00 +3.8000000e+00
5.7707802e-02 1.4854779e+00 -2 +7.0850873e-03  +3.4000000e+00 +3.8000000e+00
5.7707802e-02 1.4894779e+00 -2 +5.6686599e-03  +3.4000000e+00 +3.6000000e+00
5.7707802e-02 1.4934779e+00 -2 +6.2982174e-03  +3.4000000e+00 +3.6000000e+00
5.7707802e-02 1.4974779e+00 -2 +6.0841847e-03  +3.4000000e+00 +3.6000000e+00
5.7707802e-02 1.5014779e+00 -2 +4.8861361e-03  +3.4000000e+00 +3.6000000e+00
5.7707802e-02 1.5054779e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.5094779e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 8.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 8.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 9.0000000e-01 -2 +1.0530372e-02  +8.0000000e-01 +1.0000000e+00
6.4921277e-02 9.2000000e-01 -2 +1.7535875e-02  +8.0000000e-01 +1.0000000e+00
6.4921277e-02 9.4000000e-01 -2 +2.4859195e-02  +8.0000000e-01 +1.2000000e+00
6.4921277e-02 9.6000000e-01 -2 +3.2843163e-02  +8.0000000e-01 +1.2000000e+00
6.4921277e-02 9.8000000e-01 -2 +4.1408951e-02  +6.0000000e-01 +1.2000000e+00
6.4921277e-02 1.0000000e+00 -2 +5.0195861e-02  +2.0000000e-01 +1.2000000e+00
6.4921277e-02 1.0200000e+00 -3 +6.4783626e-02  +0.0000000e+00 +1.2000000e+00
6.4921277e-02 1.0400000e+00 -3 +1.0672724e-01  +0.0000000e+00 +1.2000000e+00
6.4921277e-02 1.0600000e+00 -3 +1.3522854e-01  +0.0000000e+00 +1.4000000e+00
6.4921277e-02 1.0800000e+00 -3 +1.5598102e-01  +0.0000000e+00 +1.4000000e+00
6.4921277e-02 1.1000000e+00 -3 +1.7061662e-01  +0.0000000e+00 +1.4000000e+00
6.4921277e-02 1.1200000e+00 -3 +1.8003812e-01  +0.0000000e+00 +1.4000000e+00
6.4921277e-02 1.1400000e+00 -3 +1.8498368e-01  +0.0000000e+00 +1.4000000e+00
6.4921277e-02 1.1600000e+00 -3 +1.8613612e-01  +0.0000000e+00 +1.6000000e+00
6.4921277e-02 1.1800000e+00 -3 +1.8411878e-01  +0.0000000e+00 +1.6000000e+00
6.4921277e-02 1.2000000e+00 -3 +1.7946869e-01  +0.0000000e+00 +1.6000000e+00
6.4921277e-02 1.2200000e+00 -3 +1.7261433e-01  +0.0000000e+00 +1.6000000e+00
6.4921277e-02 1.2400000e+00 -3 +1.6386238e-01  +0.0000000e+00 +1.4000000e+00
6.4921277e-02 1.2600000e+00 -3 +1.5338900e-01  +0.0000000e+00 +1.6000000e+00
6.4921277e-02 1.2800000e+00 -3 +1.4122597e-01  +0.0000000e+00 +1.6000000e+00
6.4921277e-02 1.3000000e+00 -3 +1.2722545e-01  +0.0000000e+00 +1.6000000e+00
6.4921277e-02 1.3200000e+00 -3 +1.1096546e-01  +0.0000000e+00 +1.6000000e+00
6.4921277e-02 1.3400000e+00 -3 +9.1473058e-02  +0.0000000e+00 +1.6000000e+00
6.4921277e-02 1.3600000e+00 -3 +6.6151052e-02  +0.0000000e+00 +1.6000000e+00
6.4921277e-02 1.3800000e+00 -3 +1.8900937e-02  +0.0000000e+00 +1.2000000e+00
6.4921277e-02 1.4000000e+00 -2 +1.4312711e-02  +4.0000000e+00 +4.2000000e+00
6.4921277e-02 1.4200000e+00 -2 +1.2159628e-02  +3.8000000e+00 +4.2000000e+00
6.4921277e-02 1.4269330e+00 -2 +1.3879382e-02  +3.8000000e+00 +4.2000000e+00
6.4921277e-02 1.4309330e+00 -2 +1.4392138e-02  +3.8000000e+00 +4.0000000e+00
6.4921277e-02 1.4349330e+00 -2 +1.4598348e-02  +3.8000000e+00 +4.0000000e+00
6.4921277e-02 1.4389330e+00 -2 +1.4504644e-02  +3.8000000e+00 +4.0000000e+00
6.4921277e-02 1.4429330e+00 -2 +1.4098105e-02  +3.6000000e+00 +4.0000000e+00
6.4921277e-02 1.4469330e+00 -2 +1.3342488e-02  +3.6000000e+00 +4.0000000e+00
6.4921277e-02 1.4509330e+00 -2 +1.2164100e-02  +3.6000000e+00 +4.0000000e+00
6.4921277e-02 1.4549330e+00 -2 +1.1568032e-02  +3.6000000e+00 +4.0000000e+00
6.4921277e-02 1.4589330e+00 -2 +1.2522115e-02  +3.6000000e+00 +4.0000000e+00
6.4921277e-02 1.4629330e+00 -2 +1.3067411e-02  +3.6000000e+00 +3.8000000e+00
6.4921277e-02 1.4669330e+00 -2 +1.3246045e-02  +3.6000000e+00 +3.8000000e+00
6.4921277e-02 1.4709330e+00 -2 +1.3064041e-02  +3.6000000e+00 +3.8000000e+00
6.4921277e-02 1.4749330e+00 -2 +1.2495697e-02  +3.6000000e+00 +3.8000000e+00
6.4921277e-02 1.4789330e+00 -2 +1.1472304e-02  +3.6000000e+00 +3.8000000e+00
6.4921277e-02 1.4829330e+00 -2 +9.8388738e-03  +3.6000000e+00 +3.8000000e+00
6.4921277e-02 1.4869330e+00 -2 +7.1703915e-03  +3.4000000e+00 +3.8000000e+00
6.4921277e-02 1.4909330e+00 -2 +5.7390747e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-02 1.4949330e+00 -2 +6.3440202e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-02 1.4989330e+00 -2 +6.1142176e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-02 1.5029330e+00 -2 +4.9030981e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-02 1.5069330e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.5109330e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 8.0000000e-01 -2 +1.0916949e-04  +5.8000000e+00 +6.0000000e+00
7.2134752e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 8.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 8.8000000e-01 -2 +9.3260419e-03  +8.0000000e-01 +1.0000000e+00
7.2134752e-02 9.0000000e-01 -2 +1.5677650e-02  +8.0000000e-01 +1.0000000e+00
7.2134752e-02 9.2000000e-01 -2 +2.2110786e-02  +8.0000000e-01 +1.2000000e+00
7.2134752e-02 9.4000000e-01 -2 +2.9040182e-02  +8.0000000e-01 +1.2000000e+00
7.2134752e-02 9.6000000e-01 -2 +3.6501494e-02  +6.0000000e-01 +1.2000000e+00
7.2134752e-02 9.8000000e-01 -2 +4.4326507e-02  +6.0000000e-01 +1.2000000e+00
7.2134752e-02 1.0000000e+00 -2 +5.2163678e-02  +2.0000000e-01 +1.2000000e+00
7.2134752e-02 1.0200000e+00 -3 +5.9523803e-02  +0.0000000e+00 +1.2000000e+00
7.2134752e-02 1.0400000e+00 -3 +9.6801040e-02  +0.0000000e+00 +1.4000000e+00
7.2134752e-02 1.0600000e+00 -3 +1.2445820e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-02 1.0800000e+00 -3 +1.4492283e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-02 1.1000000e+00 -3 +1.5988706e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-02 1.1200000e+00 -3 +1.7015321e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-02 1.1400000e+00 -3 +1.7629716e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-02 1.1600000e+00 -3 +1.7883079e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-02 1.1800000e+00 -3 +1.7823072e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-02 1.2000000e+00 -3 +1.7492702e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-02 1.2200000e+00 -3 +1.6928312e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-02 1.2400000e+00 -3 +1.6157694e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-02 1.2600000e+00 -3 +1.5198336e-01  +0.0000000e+00 +1.4000000e+00
7.2134752e-02 1.2800000e+00 -3 +1.4055223e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-02 1.3000000e+00 -3 +1.2716781e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-02 1.3200000e+00 -3 +1.1145530e-01  +0.0000000e+00 +1.6000000e+00
7.2134752e-02 1.3400000e+00 -3 +9.2522902e-02  +0.0000000e+00 +1.6000000e+00
7.2134752e-02 1.3600000e+00 -3 +6.8003661e-02  +0.0000000e+00 +1.6000000e+00
7.2134752e-02 1.3800000e+00 -3 +2.5314693e-02  +0.0000000e+00 +1.2000000e+00
7.2134752e-02 1.4000000e+00 -2 +1.4311838e-02  +4.0000000e+00 +4.2000000e+00
7.2134752e-02 1.4200000e+00 -2 +1.1925408e-02  +3.8000000e+00 +4.2000000e+00
7.2134752e-02 1.4285590e+00 -2 +1.3981199e-02  +3.8000000e+00 +4.2000000e+00
7.2134752e-02 1.4325590e+00 -2 +1.4484165e-02  +3.8000000e+00 +4.0000000e+00
7.2134752e-02 1.4365590e+00 -2 +1.4683449e-02  +3.8000000e+00 +4.0000000e+00
7.2134752e-02 1.4405590e+00 -2 +1.4585067e-02  +3.8000000e+00 +4.0000000e+00
7.2134752e-02 1.4445590e+00 -2 +1.4175896e-02  +3.6000000e+00 +4.0000000e+00
7.2134752e-02 1.4485590e+00 -2 +1.3419882e-02  +3.6000000e+00 +4.0000000e+00
7.2134752e-02 1.4525590e+00 -2 +1.2244172e-02  +3.6000000e+00 +4.0000000e+00
7.2134752e-02 1.4565590e+00 -2 +1.1682853e-02  +3.6000000e+00 +4.0000000e+00
7.2134752e-02 1.4605590e+00 -2 +1.2620231e-02  +3.6000000e+00 +4.0000000e+00
7.2134752e-02 1.4645590e+00 -2 +1.3154217e-02  +3.6000000e+00 +4.0000000e+00
7.2134752e-02 1.4685590e+00 -2 +1.3324984e-02  +3.6000000e+00 +3.8000000e+00
7.2134752e-02 1.4725590e+00 -2 +1.3137726e-02  +3.6000000e+00 +3.8000000e+00
7.2134752e-02 1.4765590e+00 -2 +1.2566555e-02  +3.6000000e+00 +3.8000000e+00
7.2134752e-02 1.4805590e+00 -2 +1.1543263e-02  +3.6000000e+00 +3.8000000e+00
7.2134752e-02 1.4845590e+00 -2 +9.9149528e-03  +3.6000000e+00 +3.8000000e+00
7.2134752e-02 1.4885590e+00 -2 +7.2663467e-03  +3.4000000e+00 +3.8000000e+00
7.2134752e-02 1.4925590e+00 -2 +5.8166292e-03  +3.4000000e+00 +3.6000000e+00
7.2134752e-02 1.4965590e+00 -2 +6.3944957e-03  +3.4000000e+00 +3.6000000e+00
7.2134752e-02 1.5005590e+00 -2 +6.1471675e-03  +3.4000000e+00 +3.6000000e+00
7.2134752e-02 1.5045590e+00 -2 +4.9214322e-03  +3.4000000e+00 +3.6000000e+00
7.2134752e-02 1.5085590e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.5125590e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 7.8000000e-01 -2 +1.5724216e-04  +5.8000000e+00 +6.0000000e+00
7.9348227e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 8.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 8.6000000e-01 -2 +8.3343340e-03  +8.0000000e-01 +1.0000000e+00
7.9348227e-02 8.8000000e-01 -2 +1.4193290e-02  +8.0000000e-01 +1.0000000e+00
7.9348227e-02 9.0000000e-01 -2 +1.9944293e-02  +8.0000000e-01 +1.0000000e+00
7.9348227e-02 9.2000000e-01 -2 +2.6049874e-02  +8.0000000e-01 +1.2000000e+00
7.9348227e-02 9.4000000e-01 -2 +3.2605500e-02  +8.0000000e-01 +1.2000000e+00
7.9348227e-02 9.6000000e-01 -2 +3.9546798e-02  +6.0000000e-01 +1.2000000e+00
7.9348227e-02 9.8000000e-01 -2 +4.6679572e-02  +4.0000000e-01 +1.2000000e+00
7.9348227e-02 1.0000000e+00 -2 +5.3682036e-02  +2.0000000e-01 +1.2000000e+00
7.9348227e-02 1.0200000e+00 -3 +6.0102103e-02  +0.0000000e+00 +1.2000000e+00
7.9348227e-02 1.0400000e+00 -3 +8.7630757e-02  +0.0000000e+00 +1.4000000e+00
7.9348227e-02 1.0600000e+00 -3 +1.1462597e-01  +0.0000000e+00 +1.4000000e+00
7.9348227e-02 1.0800000e+00 -3 +1.3474153e-01  +0.0000000e+00 +1.4000000e+00
7.9348227e-02 1.1000000e+00 -3 +1.4981072e-01  +0.0000000e+00 +1.4000000e+00
7.9348227e-02 1.1200000e+00 -3 +1.6061039e-01  +0.0000000e+00 +1.4000000e+00
7.9348227e-02 1.1400000e+00 -3 +1.6762581e-01  +0.0000000e+00 +1.4000000e+00
7.9348227e-02 1.1600000e+00 -3 +1.7125357e-01  +0.0000000e+00 +1.6000000e+00
7.9348227e-02 1.1800000e+00 -3 +1.7185646e-01  +0.0000000e+00 +1.6000000e+00
7.9348227e-02 1.2000000e+00 -3 +1.6976842e-01  +0.0000000e+00 +1.2000000e+00
7.9348227e-02 1.2200000e+00 -3 +1.6528225e-01  +0.0000000e+00 +1.6000000e+00
7.9348227e-02 1.2400000e+00 -3 +1.5863203e-01  +0.0000000e+00 +1.4000000e+00
7.9348227e-02 1.2600000e+00 -3 +1.4997293e-01  +0.0000000e+00 +1.4000000e+00
7.9348227e-02 1.2800000e+00 -3 +1.3935513e-01  +0.0000000e+00 +1.4000000e+00
7.9348227e-02 1.3000000e+00 -3 +1.2668031e-01  +0.0000000e+00 +1.6000000e+00
7.9348227e-02 1.3200000e+00 -3 +1.1160973e-01  +0.0000000e+00 +1.6000000e+00
7.9348227e-02 1.3400000e+00 -3 +9.3323497e-02  +0.0000000e+00 +1.6000000e+00
7.9348227e-02 1.3600000e+00 -3 +6.9664245e-02  +0.0000000e+00 +1.6000000e+00
7.9348227e-02 1.3800000e+00 -3 +3.0384311e-02  +0.0000000e+00 +1.2000000e+00
7.9348227e-02 1.4000000e+00 -2 +1.4268508e-02  +4.0000000e+00 +4.2000000e+00
7.9348227e-02 1.4200000e+00 -2 +1.2581867e-02  +3.8000000e+00 +4.2000000e+00
7.9348227e-02 1.4303556e+00 -2 +1.4096935e-02  +3.8000000e+00 +4.2000000e+00
7.9348227e-02 1.4343556e+00 -2 +1.4587718e-02  +3.8000000e+00 +4.0000000e+00
7.9348227e-02 1.4383556e+00 -2 +1.4778259e-02  +3.8000000e+00 +4.0000000e+00
7.9348227e-02 1.4423556e+00 -2 +1.4673814e-02  +3.8000000e+00 +4.0000000e+00
7.9348227e-02 1.4463556e+00 -2 +1.4260975e-02  +3.6000000e+00 +4.0000000e+00
7.9348227e-02 1.4503556e+00 -2 +1.3503841e-02  +3.6000000e+00 +4.0000000e+00
7.9348227e-02 1.4543556e+00 -2 +1.2330397e-02  +3.6000000e+00 +4.0000000e+00
7.9348227e-02 1.4583556e+00 -2 +1.1812389e-02  +3.6000000e+00 +4.0000000e+00
7.9348227e-02 1.4623556e+00 -2 +1.2730561e-02  +3.6000000e+00 +4.0000000e+00
7.9348227e-02 1.4663556e+00 -2 +1.3251485e-02  +3.6000000e+00 +4.0000000e+00
7.9348227e-02 1.4703556e+00 -2 +1.3413151e-02  +3.6000000e+00 +3.8000000e+00
7.9348227e-02 1.4743556e+00 -2 +1.3219809e-02  +3.6000000e+00 +3.8000000e+00
7.9348227e-02 1.4783556e+00 -2 +1.2645341e-02  +3.6000000e+00 +3.8000000e+00
7.9348227e-02 1.4823556e+00 -2 +1.1622079e-02  +3.6000000e+00 +3.8000000e+00
7.9348227e-02 1.4863556e+00 -2 +9.9994062e-03  +3.6000000e+00 +3.8000000e+00
7.9348227e-02 1.4903556e+00 -2 +7.3725409e-03  +3.4000000e+00 +3.8000000e+00
7.9348227e-02 1.4943556e+00 -2 +5.9011669e-03  +3.4000000e+00 +3.6000000e+00
7.9348227e-02 1.4983556e+00 -2 +6.4494344e-03  +3.4000000e+00 +3.6000000e+00
7.9348227e-02 1.5023556e+00 -2 +6.1827664e-03  +3.4000000e+00 +3.6000000e+00
7.9348227e-02 1.5063556e+00 -2 +4.9408210e-03  +3.4000000e+00 +3.6000000e+00
7.9348227e-02 1.5103556e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.5143556e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.9348227e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 8.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 8.4000000e-01 -2 +7.4976510e-03  +8.0000000e-01 +1.0000000e+00
8.6561702e-02 8.6000000e-01 -2 +1.2977853e-02  +8.0000000e-01 +1.0000000e+00
8.6561702e-02 8.8000000e-01 -2 +1.8194698e-02  +8.0000000e-01 +1.0000000e+00
8.6561702e-02 9.0000000e-01 -2 +2.3648926e-02  +8.0000000e-01 +1.2000000e+00
8.6561702e-02 9.2000000e-01 -2 +2.9468981e-02  +8.0000000e-01 +1.2000000e+00
8.6561702e-02 9.4000000e-01 -2 +3.5648393e-02  +8.0000000e-01 +1.2000000e+00
8.6561702e-02 9.6000000e-01 -2 +4.2083737e-02  +6.0000000e-01 +1.2000000e+00
8.6561702e-02 9.8000000e-01 -2 +4.8580343e-02  +4.0000000e-01 +1.2000000e+00
8.6561702e-02 1.0000000e+00 -2 +5.4851526e-02  +2.0000000e-01 +1.2000000e+00
8.6561702e-02 1.0200000e+00 -3 +6.0516141e-02  +0.0000000e+00 +1.2000000e+00
8.6561702e-02 1.0400000e+00 -3 +7.8965957e-02  +0.0000000e+00 +1.4000000e+00
8.6561702e-02 1.0600000e+00 -3 +1.0551821e-01  +0.0000000e+00 +1.4000000e+00
8.6561702e-02 1.0800000e+00 -3 +1.2529490e-01  +0.0000000e+00 +1.4000000e+00
8.6561702e-02 1.1000000e+00 -3 +1.4034395e-01  +0.0000000e+00 +1.4000000e+00
8.6561702e-02 1.1200000e+00 -3 +1.5146581e-01  +0.0000000e+00 +1.4000000e+00
8.6561702e-02 1.1400000e+00 -3 +1.5910348e-01  +0.0000000e+00 +1.4000000e+00
8.6561702e-02 1.1600000e+00 -3 +1.6358114e-01  +0.0000000e+00 +1.6000000e+00
8.6561702e-02 1.1800000e+00 -3 +1.6517936e-01  +0.0000000e+00 +1.6000000e+00
8.6561702e-02 1.2000000e+00 -3 +1.6415395e-01  +0.0000000e+00 +1.6000000e+00
8.6561702e-02 1.2200000e+00 -3 +1.6073244e-01  +0.0000000e+00 +1.6000000e+00
8.6561702e-02 1.2400000e+00 -3 +1.5510088e-01  +0.0000000e+00 +1.4000000e+00
8.6561702e-02 1.2600000e+00 -3 +1.4738473e-01  +0.0000000e+00 +1.4000000e+00
8.6561702e-02 1.2800000e+00 -3 +1.3762212e-01  +0.0000000e+00 +1.4000000e+00
8.6561702e-02 1.3000000e+00 -3 +1.2571967e-01  +0.0000000e+00 +1.6000000e+00
8.6561702e-02 1.3200000e+00 -3 +1.1136325e-01  +0.0000000e+00 +1.6000000e+00
8.6561702e-02 1.3400000e+00 -3 +9.3793225e-02  +0.0000000e+00 +1.6000000e+00
8.6561702e-02 1.3600000e+00 -3 +7.1036401e-02  +0.0000000e+00 +1.4000000e+00
8.6561702e-02 1.3800000e+00 -3 +3.4511873e-02  +0.0000000e+00 +1.2000000e+00
8.6561702e-02 1.4000000e+00 -2 +1.4175624e-02  +4.0000000e+00 +4.2000000e+00
8.6561702e-02 1.4200000e+00 -2 +1.3186743e-02  +3.8000000e+00 +4.2000000e+00
8.6561702e-02 1.4323219e+00 -2 +1.4228222e-02  +3.8000000e+00 +4.2000000e+00
8.6561702e-02 1.4363219e+00 -2 +1.4703630e-02  +3.8000000e+00 +4.0000000e+00
8.6561702e-02 1.4403219e+00 -2 +1.4882928e-02  +3.8000000e+00 +4.0000000e+00
8.6561702e-02 1.4443219e+00 -2 +1.4770433e-02  +3.8000000e+00 +4.0000000e+00
8.6561702e-02 1.4483219e+00 -2 +1.4352342e-02  +3.6000000e+00 +4.0000000e+00
8.6561702e-02 1.4523219e+00 -2 +1.3592829e-02  +3.6000000e+00 +4.0000000e+00
8.6561702e-02 1.4563219e+00 -2 +1.2420666e-02  +3.6000000e+00 +4.0000000e+00
8.6561702e-02 1.4603219e+00 -2 +1.1958311e-02  +3.6000000e+00 +4.0000000e+00
8.6561702e-02 1.4643219e+00 -2 +1.2854161e-02  +3.6000000e+00 +4.0000000e+00
8.6561702e-02 1.4683219e+00 -2 +1.3359804e-02  +3.6000000e+00 +4.0000000e+00
8.6561702e-02 1.4723219e+00 -2 +1.3510772e-02  +3.6000000e+00 +3.8000000e+00
8.6561702e-02 1.4763219e+00 -2 +1.3310229e-02  +3.6000000e+00 +3.8000000e+00
8.6561702e-02 1.4803219e+00 -2 +1.2731769e-02  +3.6000000e+00 +3.8000000e+00
8.6561702e-02 1.4843219e+00 -2 +1.1708282e-02  +3.6000000e+00 +3.8000000e+00
8.6561702e-02 1.4883219e+00 -2 +1.0091585e-02  +3.6000000e+00 +3.8000000e+00
8.6561702e-02 1.4923219e+00 -2 +7.4879808e-03  +3.4000000e+00 +3.8000000e+00
8.6561702e-02 1.4963219e+00 -2 +5.9927071e-03  +3.4000000e+00 +3.6000000e+00
8.6561702e-02 1.5003219e+00 -2 +6.5086775e-03  +3.4000000e+00 +3.6000000e+00
8.6561702e-02 1.5043219e+00 -2 +6.2207255e-03  +3.4000000e+00 +3.6000000e+00
8.6561702e-02 1.5083219e+00 -2 +4.9608829e-03  +3.4000000e+00 +3.6000000e+00
8.6561702e-02 1.5123219e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.5163219e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
8.6561702e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 7.2000000e-01 -2 +1.6163674e-04  +5.8000000e+00 +6.0000000e+00
9.3775178e-02 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 8.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 8.2000000e-01 -2 +6.7778124e-03  +8.0000000e-01 +1.0000000e+00
9.3775178e-02 8.4000000e-01 -2 +1.1962341e-02  +8.0000000e-01 +1.0000000e+00
9.3775178e-02 8.6000000e-01 -2 +1.6752516e-02  +8.0000000e-01 +1.0000000e+00
9.3775178e-02 8.8000000e-01 -2 +2.1684169e-02  +8.0000000e-01 +1.2000000e+00
9.3775178e-02 9.0000000e-01 -2 +2.6905110e-02  +8.0000000e-01 +1.2000000e+00
9.3775178e-02 9.2000000e-01 -2 +3.2442197e-02  +8.0000000e-01 +1.2000000e+00
9.3775178e-02 9.4000000e-01 -2 +3.8245796e-02  +6.0000000e-01 +1.2000000e+00
9.3775178e-02 9.6000000e-01 -2 +4.4198649e-02  +6.0000000e-01 +1.2000000e+00
9.3775178e-02 9.8000000e-01 -2 +5.0116468e-02  +4.0000000e-01 +1.2000000e+00
9.3775178e-02 1.0000000e+00 -2 +5.5746898e-02  +2.0000000e-01 +1.2000000e+00
9.3775178e-02 1.0200000e+00 -3 +6.0767393e-02  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.0400000e+00 -3 +7.0590454e-02  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.0600000e+00 -3 +9.6957611e-02  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.0800000e+00 -3 +1.1645054e-01  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.1000000e+00 -3 +1.3141945e-01  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.1200000e+00 -3 +1.4272498e-01  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.1400000e+00 -3 +1.5080100e-01  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.1600000e+00 -3 +1.5593068e-01  +0.0000000e+00 +1.6000000e+00
9.3775178e-02 1.1800000e+00 -3 +1.5833879e-01  +0.0000000e+00 +1.6000000e+00
9.3775178e-02 1.2000000e+00 -3 +1.5822181e-01  +0.0000000e+00 +1.6000000e+00
9.3775178e-02 1.2200000e+00 -3 +1.5575234e-01  +0.0000000e+00 +1.2000000e+00
9.3775178e-02 1.2400000e+00 -3 +1.5107104e-01  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.2600000e+00 -3 +1.4427045e-01  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.2800000e+00 -3 +1.3536963e-01  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.3000000e+00 -3 +1.2427110e-01  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.3200000e+00 -3 +1.1067532e-01  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.3400000e+00 -3 +9.3870844e-02  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.3600000e+00 -3 +7.2041296e-02  +0.0000000e+00 +1.4000000e+00
9.3775178e-02 1.3800000e+00 -3 +3.7832991e-02  +0.0000000e+00 +1.2000000e+00
9.3775178e-02 1.4000000e+00 -2 +1.4028656e-02  +4.0000000e+00 +4.4000000e+00
9.3775178e-02 1.4200000e+00 -2 +1.3730380e-02  +3.8000000e+00 +4.2000000e+00
9.3775178e-02 1.4344560e+00 -2 +1.4376628e-02  +3.8000000e+00 +4.2000000e+00
9.3775178e-02 1.4384560e+00 -2 +1.4832644e-02  +3.8000000e+00 +4.0000000e+00
9.3775178e-02 1.4424560e+00 -2 +1.4997461e-02  +3.8000000e+00 +4.0000000e+00
9.3775178e-02 1.4464560e+00 -2 +1.4874259e-02  +3.8000000e+00 +4.0000000e+00
9.3775178e-02 1.4504560e+00 -2 +1.4448695e-02  +3.6000000e+00 +4.0000000e+00
9.3775178e-02 1.4544560e+00 -2 +1.3684908e-02  +3.6000000e+00 +4.0000000e+00
9.3775178e-02 1.4584560e+00 -2 +1.2512345e-02  +3.6000000e+00 +4.0000000e+00
9.3775178e-02 1.4624560e+00 -2 +1.2122422e-02  +3.6000000e+00 +4.0000000e+00
9.3775178e-02 1.4664560e+00 -2 +1.2992152e-02  +3.6000000e+00 +4.0000000e+00
9.3775178e-02 1.4704560e+00 -2 +1.3479744e-02  +3.6000000e+00 +4.0000000e+00
9.3775178e-02 1.4744560e+00 -2 +1.3617969e-02  +3.6000000e+00 +3.8000000e+00
9.3775178e-02 1.4784560e+00 -2 +1.3408743e-02  +3.6000000e+00 +3.8000000e+00
9.3775178e-02 1.4824560e+00 -2 +1.2825292e-02  +3.6000000e+00 +3.8000000e+00
9.3775178e-02 1.4864560e+00 -2 +1.1801054e-02  +3.6000000e+00 +3.8000000e+00
9.3775178e-02 1.4904560e+00 -2 +1.0190387e-02  +3.6000000e+00 +3.8000000e+00
9.3775178e-02 1.4944560e+00 -2 +7.6110434e-03  +3.4000000e+00 +3.8000000e+00
9.3775178e-02 1.4984560e+00 -2 +6.0914454e-03  +3.4000000e+00 +3.8000000e+00
9.3775178e-02 1.5024560e+00 -2 +6.5721347e-03  +3.4000000e+00 +3.6000000e+00
9.3775178e-02 1.5064560e+00 -2 +6.2607530e-03  +3.4000000e+00 +3.6000000e+00
9.3775178e-02 1.5104560e+00 -2 +4.9811885e-03  +3.4000000e+00 +3.6000000e+00
9.3775178e-02 1.5144560e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.5184560e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
9.3775178e-02 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 7.0000000e-01 -2 +1.1028717e-04  +5.8000000e+00 +6.0000000e+00
1.0098865e-01 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 7.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 8.0000000e-01 -2 +6.1484973e-03  +8.0000000e-01 +1.0000000e+00
1.0098865e-01 8.2000000e-01 -2 +1.1099723e-02  +8.0000000e-01 +1.0000000e+00
1.0098865e-01 8.4000000e-01 -2 +1.5542963e-02  +8.0000000e-01 +1.0000000e+00
1.0098865e-01 8.6000000e-01 -2 +2.0049100e-02  +8.0000000e-01 +1.0000000e+00
1.0098865e-01 8.8000000e-01 -2 +2.4778168e-02  +8.0000000e-01 +1.2000000e+00
1.0098865e-01 9.0000000e-01 -2 +2.9776806e-02  +8.0000000e-01 +1.2000000e+00
1.0098865e-01 9.2000000e-01 -2 +3.5028071e-02  +8.0000000e-01 +1.2000000e+00
1.0098865e-01 9.4000000e-01 -2 +4.0462952e-02  +6.0000000e-01 +1.2000000e+00
1.0098865e-01 9.6000000e-01 -2 +4.5962311e-02  +6.0000000e-01 +1.2000000e+00
1.0098865e-01 9.8000000e-01 -2 +5.1356462e-02  +4.0000000e-01 +1.2000000e+00
1.0098865e-01 1.0000000e+00 -2 +5.6424320e-02  +2.0000000e-01 +1.2000000e+00
1.0098865e-01 1.0200000e+00 -2 +6.0891498e-02  +2.0000000e-01 +1.4000000e+00
1.0098865e-01 1.0400000e+00 -3 +6.4423434e-02  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.0600000e+00 -3 +8.8792202e-02  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.0800000e+00 -3 +1.0808905e-01  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.1000000e+00 -3 +1.2296195e-01  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.1200000e+00 -3 +1.3436517e-01  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.1400000e+00 -3 +1.4274755e-01  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.1600000e+00 -3 +1.4837408e-01  +0.0000000e+00 +1.6000000e+00
1.0098865e-01 1.1800000e+00 -3 +1.5143440e-01  +0.0000000e+00 +1.0000000e+00
1.0098865e-01 1.2000000e+00 -3 +1.5208247e-01  +0.0000000e+00 +1.6000000e+00
1.0098865e-01 1.2200000e+00 -3 +1.5044755e-01  +0.0000000e+00 +1.2000000e+00
1.0098865e-01 1.2400000e+00 -3 +1.4663109e-01  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.2600000e+00 -3 +1.4069395e-01  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.2800000e+00 -3 +1.3263339e-01  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.3000000e+00 -3 +1.2234232e-01  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.3200000e+00 -3 +1.0952804e-01  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.3400000e+00 -3 +9.3515982e-02  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.3600000e+00 -3 +7.2619613e-02  +0.0000000e+00 +1.4000000e+00
1.0098865e-01 1.3800000e+00 -3 +4.0400297e-02  +0.0000000e+00 +1.2000000e+00
1.0098865e-01 1.4000000e+00 -2 +1.3826203e-02  +4.0000000e+00 +4.4000000e+00
1.0098865e-01 1.4200000e+00 -2 +1.4206307e-02  +3.8000000e+00 +4.2000000e+00
1.0098865e-01 1.4367550e+00 -2 +1.4543348e-02  +3.8000000e+00 +4.2000000e+00
1.0098865e-01 1.4407550e+00 -2 +1.4975221e-02  +3.8000000e+00 +4.0000000e+00
1.0098865e-01 1.4447550e+00 -2 +1.5121633e-02  +3.8000000e+00 +4.0000000e+00
1.0098865e-01 1.4487550e+00 -2 +1.4984406e-02  +3.8000000e+00 +4.0000000e+00
1.0098865e-01 1.4527550e+00 -2 +1.4548499e-02  +3.6000000e+00 +4.0000000e+00
1.0098865e-01 1.4567550e+00 -2 +1.3777870e-02  +3.6000000e+00 +4.0000000e+00
1.0098865e-01 1.4607550e+00 -2 +1.2602468e-02  +3.6000000e+00 +4.0000000e+00
1.0098865e-01 1.4647550e+00 -2 +1.2306374e-02  +3.6000000e+00 +4.0000000e+00
1.0098865e-01 1.4687550e+00 -2 +1.3145535e-02  +3.6000000e+00 +4.0000000e+00
1.0098865e-01 1.4727550e+00 -2 +1.3611749e-02  +3.6000000e+00 +4.0000000e+00
1.0098865e-01 1.4767550e+00 -2 +1.3734713e-02  +3.6000000e+00 +3.8000000e+00
1.0098865e-01 1.4807550e+00 -2 +1.3514914e-02  +3.6000000e+00 +3.8000000e+00
1.0098865e-01 1.4847550e+00 -2 +1.2925112e-02  +3.6000000e+00 +3.8000000e+00
1.0098865e-01 1.4887550e+00 -2 +1.1899261e-02  +3.6000000e+00 +3.8000000e+00
1.0098865e-01 1.4927550e+00 -2 +1.0294304e-02  +3.6000000e+00 +3.8000000e+00
1.0098865e-01 1.4967550e+00 -2 +7.7395676e-03  +3.4000000e+00 +3.8000000e+00
1.0098865e-01 1.5007550e+00 -2 +6.1977168e-03  +3.4000000e+00 +3.8000000e+00
1.0098865e-01 1.5047550e+00 -2 +6.6397872e-03  +3.4000000e+00 +3.6000000e+00
1.0098865e-01 1.5087550e+00 -2 +6.3025765e-03  +3.4000000e+00 +3.6000000e+00
1.0098865e-01 1.5127550e+00 -2 +5.0012912e-03  +3.4000000e+00 +3.6000000e+00
1.0098865e-01 1.5167550e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.5207550e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0098865e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 6.6000000e-01 -2 +1.6059969e-04  +5.8000000e+00 +6.0000000e+00
1.0820213e-01 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 7.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 7.8000000e-01 -2 +5.5909528e-03  +8.0000000e-01 +1.0000000e+00
1.0820213e-01 8.0000000e-01 -2 +1.0356916e-02  +8.0000000e-01 +1.0000000e+00
1.0820213e-01 8.2000000e-01 -2 +1.4513555e-02  +8.0000000e-01 +1.0000000e+00
1.0820213e-01 8.4000000e-01 -2 +1.8668278e-02  +8.0000000e-01 +1.0000000e+00
1.0820213e-01 8.6000000e-01 -2 +2.2989496e-02  +8.0000000e-01 +1.2000000e+00
1.0820213e-01 8.8000000e-01 -2 +2.7535936e-02  +8.0000000e-01 +1.2000000e+00
1.0820213e-01 9.0000000e-01 -2 +3.2311002e-02  +8.0000000e-01 +1.2000000e+00
1.0820213e-01 9.2000000e-01 -2 +3.7276390e-02  +8.0000000e-01 +1.2000000e+00
1.0820213e-01 9.4000000e-01 -2 +4.2355292e-02  +6.0000000e-01 +1.2000000e+00
1.0820213e-01 9.6000000e-01 -2 +4.7432533e-02  +6.0000000e-01 +1.2000000e+00
1.0820213e-01 9.8000000e-01 -2 +5.2354114e-02  +4.0000000e-01 +1.2000000e+00
1.0820213e-01 1.0000000e+00 -2 +5.6926524e-02  +2.0000000e-01 +1.2000000e+00
1.0820213e-01 1.0200000e+00 -2 +6.0914978e-02  +2.0000000e-01 +1.4000000e+00
1.0820213e-01 1.0400000e+00 -3 +6.4037466e-02  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.0600000e+00 -3 +8.0884705e-02  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.0800000e+00 -3 +1.0010259e-01  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.1000000e+00 -3 +1.1489543e-01  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.1200000e+00 -3 +1.2634860e-01  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.1400000e+00 -3 +1.3494567e-01  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.1600000e+00 -3 +1.4095040e-01  +0.0000000e+00 +1.6000000e+00
1.0820213e-01 1.1800000e+00 -3 +1.4453324e-01  +0.0000000e+00 +1.6000000e+00
1.0820213e-01 1.2000000e+00 -3 +1.4581947e-01  +0.0000000e+00 +1.6000000e+00
1.0820213e-01 1.2200000e+00 -3 +1.4490603e-01  +0.0000000e+00 +1.6000000e+00
1.0820213e-01 1.2400000e+00 -3 +1.4186251e-01  +0.0000000e+00 +1.2000000e+00
1.0820213e-01 1.2600000e+00 -3 +1.3672180e-01  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.2800000e+00 -3 +1.2945967e-01  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.3000000e+00 -3 +1.1995676e-01  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.3200000e+00 -3 +1.0792171e-01  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.3400000e+00 -3 +9.2707104e-02  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.3600000e+00 -3 +7.2730679e-02  +0.0000000e+00 +1.4000000e+00
1.0820213e-01 1.3800000e+00 -3 +4.2235671e-02  +0.0000000e+00 +1.2000000e+00
1.0820213e-01 1.4000000e+00 -2 +1.3570280e-02  +4.0000000e+00 +4.4000000e+00
1.0820213e-01 1.4200000e+00 -2 +1.4611475e-02  +3.8000000e+00 +4.2000000e+00
1.0820213e-01 1.4392142e+00 -2 +1.4728863e-02  +3.8000000e+00 +4.2000000e+00
1.0820213e-01 1.4432142e+00 -2 +1.5131321e-02  +3.8000000e+00 +4.0000000e+00
1.0820213e-01 1.4472142e+00 -2 +1.5254855e-02  +3.8000000e+00 +4.0000000e+00
1.0820213e-01 1.4512142e+00 -2 +1.5099723e-02  +3.8000000e+00 +4.0000000e+00
1.0820213e-01 1.4552142e+00 -2 +1.4650016e-02  +3.6000000e+00 +4.0000000e+00
1.0820213e-01 1.4592142e+00 -2 +1.3869343e-02  +3.6000000e+00 +4.0000000e+00
1.0820213e-01 1.4632142e+00 -2 +1.2687924e-02  +3.6000000e+00 +4.0000000e+00
1.0820213e-01 1.4672142e+00 -2 +1.2511313e-02  +3.6000000e+00 +4.0000000e+00
1.0820213e-01 1.4712142e+00 -2 +1.3314959e-02  +3.6000000e+00 +4.0000000e+00
1.0820213e-01 1.4752142e+00 -2 +1.3755995e-02  +3.6000000e+00 +4.0000000e+00
1.0820213e-01 1.4792142e+00 -2 +1.3860745e-02  +3.6000000e+00 +3.8000000e+00
1.0820213e-01 1.4832142e+00 -2 +1.3628087e-02  +3.6000000e+00 +3.8000000e+00
1.0820213e-01 1.4872142e+00 -2 +1.3030204e-02  +3.6000000e+00 +3.8000000e+00
1.0820213e-01 1.4912142e+00 -2 +1.2001513e-02  +3.6000000e+00 +3.8000000e+00
1.0820213e-01 1.4952142e+00 -2 +1.0401523e-02  +3.4000000e+00 +3.8000000e+00
1.0820213e-01 1.4992142e+00 -2 +7.8709996e-03  +3.4000000e+00 +3.8000000e+00
1.0820213e-01 1.5032142e+00 -2 +6.3118811e-03  +3.4000000e+00 +3.8000000e+00
1.0820213e-01 1.5072142e+00 -2 +6.7116508e-03  +3.4000000e+00 +3.6000000e+00
1.0820213e-01 1.5112142e+00 -2 +6.3459478e-03  +3.4000000e+00 +3.6000000e+00
1.0820213e-01 1.5152142e+00 -2 +5.0207533e-03  +3.4000000e+00 +3.6000000e+00
1.0820213e-01 1.5192142e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.5232142e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.0820213e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 6.4000000e-01 -2 +1.3286873e-04  +5.8000000e+00 +6.0000000e+00
1.1541560e-01 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 7.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 7.6000000e-01 -2 +5.0913908e-03  +8.0000000e-01 +1.0000000e+00
1.1541560e-01 7.8000000e-01 -2 +9.7099717e-03  +8.0000000e-01 +1.0000000e+00
1.1541560e-01 8.0000000e-01 -2 +1.3626489e-02  +8.0000000e-01 +1.0000000e+00
1.1541560e-01 8.2000000e-01 -2 +1.7487169e-02  +8.0000000e-01 +1.0000000e+00
1.1541560e-01 8.4000000e-01 -2 +2.1466669e-02  +8.0000000e-01 +1.2000000e+00
1.1541560e-01 8.6000000e-01 -2 +2.5631321e-02  +8.0000000e-01 +1.2000000e+00
1.1541560e-01 8.8000000e-01 -2 +2.9997459e-02  +8.0000000e-01 +1.2000000e+00
1.1541560e-01 9.0000000e-01 -2 +3.4546727e-02  +8.0000000e-01 +1.2000000e+00
1.1541560e-01 9.2000000e-01 -2 +3.9230310e-02  +6.0000000e-01 +1.2000000e+00
1.1541560e-01 9.4000000e-01 -2 +4.3969705e-02  +6.0000000e-01 +1.2000000e+00
1.1541560e-01 9.6000000e-01 -2 +4.8656484e-02  +6.0000000e-01 +1.2000000e+00
1.1541560e-01 9.8000000e-01 -2 +5.3151916e-02  +4.0000000e-01 +1.2000000e+00
1.1541560e-01 1.0000000e+00 -2 +5.7286414e-02  +2.0000000e-01 +1.4000000e+00
1.1541560e-01 1.0200000e+00 -2 +6.0857893e-02  +2.0000000e-01 +1.4000000e+00
1.1541560e-01 1.0400000e+00 -3 +6.3626653e-02  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.0600000e+00 -3 +7.3101347e-02  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.0800000e+00 -3 +9.2391557e-02  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.1000000e+00 -3 +1.0714578e-01  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.1200000e+00 -3 +1.1862990e-01  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.1400000e+00 -3 +1.2738116e-01  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.1600000e+00 -3 +1.3367569e-01  +0.0000000e+00 +1.6000000e+00
1.1541560e-01 1.1800000e+00 -3 +1.3767697e-01  +0.0000000e+00 +1.6000000e+00
1.1541560e-01 1.2000000e+00 -3 +1.3949281e-01  +0.0000000e+00 +1.6000000e+00
1.1541560e-01 1.2200000e+00 -3 +1.3919730e-01  +0.0000000e+00 +1.6000000e+00
1.1541560e-01 1.2400000e+00 -3 +1.3683554e-01  +0.0000000e+00 +1.2000000e+00
1.1541560e-01 1.2600000e+00 -3 +1.3241713e-01  +0.0000000e+00 +1.2000000e+00
1.1541560e-01 1.2800000e+00 -3 +1.2589841e-01  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.3000000e+00 -3 +1.1714715e-01  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.3200000e+00 -3 +1.0586981e-01  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.3400000e+00 -3 +9.1437906e-02  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.3600000e+00 -3 +7.2349950e-02  +0.0000000e+00 +1.4000000e+00
1.1541560e-01 1.3800000e+00 -3 +4.3348804e-02  +0.0000000e+00 +1.2000000e+00
1.1541560e-01 1.4000000e+00 -2 +1.3266319e-02  +4.0000000e+00 +4.4000000e+00
1.1541560e-01 1.4200000e+00 -2 +1.4946226e-02  +3.8000000e+00 +4.2000000e+00
1.1541560e-01 1.4400000e+00 -2 +1.4671223e-02  +3.8000000e+00 +4.2000000e+00
1.1541560e-01 1.4418275e+00 -2 +1.4932737e-02  +3.8000000e+00 +4.2000000e+00
1.1541560e-01 1.4458275e+00 -2 +1.5300255e-02  +3.8000000e+00 +4.0000000e+00
1.1541560e-01 1.4498275e+00 -2 +1.5396100e-02  +3.8000000e+00 +4.0000000e+00
1.1541560e-01 1.4538275e+00 -2 +1.5218784e-02  +3.8000000e+00 +4.0000000e+00
1.1541560e-01 1.4578275e+00 -2 +1.4751363e-02  +3.6000000e+00 +4.0000000e+00
1.1541560e-01 1.4618275e+00 -2 +1.3956914e-02  +3.6000000e+00 +4.0000000e+00
1.1541560e-01 1.4658275e+00 -2 +1.2765653e-02  +3.6000000e+00 +4.0000000e+00
1.1541560e-01 1.4698275e+00 -2 +1.2737648e-02  +3.6000000e+00 +4.0000000e+00
1.1541560e-01 1.4738275e+00 -2 +1.3500572e-02  +3.6000000e+00 +4.0000000e+00
1.1541560e-01 1.4778275e+00 -2 +1.3912302e-02  +3.6000000e+00 +4.0000000e+00
1.1541560e-01 1.4818275e+00 -2 +1.3995548e-02  +3.6000000e+00 +3.8000000e+00
1.1541560e-01 1.4858275e+00 -2 +1.3747408e-02  +3.6000000e+00 +3.8000000e+00
1.1541560e-01 1.4898275e+00 -2 +1.3139380e-02  +3.6000000e+00 +3.8000000e+00
1.1541560e-01 1.4938275e+00 -2 +1.2106266e-02  +3.6000000e+00 +3.8000000e+00
1.1541560e-01 1.4978275e+00 -2 +1.0510071e-02  +3.4000000e+00 +3.8000000e+00
1.1541560e-01 1.5018275e+00 -2 +8.0026328e-03  +3.4000000e+00 +3.8000000e+00
1.1541560e-01 1.5058275e+00 -2 +6.4342453e-03  +3.4000000e+00 +3.8000000e+00
1.1541560e-01 1.5098275e+00 -2 +6.7877616e-03  +3.4000000e+00 +3.6000000e+00
1.1541560e-01 1.5138275e+00 -2 +6.3906641e-03  +3.4000000e+00 +3.6000000e+00
1.1541560e-01 1.5178275e+00 -2 +5.0391901e-03  +3.4000000e+00 +3.6000000e+00
1.1541560e-01 1.5218275e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.5258275e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.1541560e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 6.0000000e-01 -2 +1.6642172e-04  +5.8000000e+00 +6.0000000e+00
1.2262908e-01 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 7.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 7.4000000e-01 -2 +4.6393914e-03  +8.0000000e-01 +1.0000000e+00
1.2262908e-01 7.6000000e-01 -2 +9.1411365e-03  +8.0000000e-01 +1.0000000e+00
1.2262908e-01 7.8000000e-01 -2 +1.2853922e-02  +8.0000000e-01 +1.0000000e+00
1.2262908e-01 8.0000000e-01 -2 +1.6465595e-02  +8.0000000e-01 +1.0000000e+00
1.2262908e-01 8.2000000e-01 -2 +2.0155845e-02  +8.0000000e-01 +1.2000000e+00
1.2262908e-01 8.4000000e-01 -2 +2.3995927e-02  +8.0000000e-01 +1.2000000e+00
1.2262908e-01 8.6000000e-01 -2 +2.8010553e-02  +8.0000000e-01 +1.2000000e+00
1.2262908e-01 8.8000000e-01 -2 +3.2194549e-02  +8.0000000e-01 +1.2000000e+00
1.2262908e-01 9.0000000e-01 -2 +3.6517954e-02  +8.0000000e-01 +1.2000000e+00
1.2262908e-01 9.2000000e-01 -2 +4.0927319e-02  +6.0000000e-01 +1.2000000e+00
1.2262908e-01 9.4000000e-01 -2 +4.5345768e-02  +6.0000000e-01 +1.2000000e+00
1.2262908e-01 9.6000000e-01 -2 +4.9672732e-02  +6.0000000e-01 +1.2000000e+00
1.2262908e-01 9.8000000e-01 -2 +5.3783684e-02  +4.0000000e-01 +1.2000000e+00
1.2262908e-01 1.0000000e+00 -2 +5.7529640e-02  +2.0000000e-01 +1.4000000e+00
1.2262908e-01 1.0200000e+00 -2 +6.0735655e-02  +2.0000000e-01 +1.4000000e+00
1.2262908e-01 1.0400000e+00 -3 +6.3196460e-02  +0.0000000e+00 +1.4000000e+00
1.2262908e-01 1.0600000e+00 -3 +6.5297875e-02  +0.0000000e+00 +1.4000000e+00
1.2262908e-01 1.0800000e+00 -3 +8.4860093e-02  +0.0000000e+00 +1.4000000e+00
1.2262908e-01 1.1000000e+00 -3 +9.9640862e-02  +0.0000000e+00 +1.4000000e+00
1.2262908e-01 1.1200000e+00 -3 +1.1115981e-01  +0.0000000e+00 +1.4000000e+00
1.2262908e-01 1.1400000e+00 -3 +1.2002928e-01  +0.0000000e+00 +1.4000000e+00
1.2262908e-01 1.1600000e+00 -3 +1.2654990e-01  +0.0000000e+00 +1.4000000e+00
1.2262908e-01 1.1800000e+00 -3 +1.3088798e-01  +0.0000000e+00 +1.6000000e+00
1.2262908e-01 1.2000000e+00 -3 +1.3314282e-01  +0.0000000e+00 +1.0000000e+00
1.2262908e-01 1.2200000e+00 -3 +1.3337362e-01  +0.0000000e+00 +1.6000000e+00
1.2262908e-01 1.2400000e+00 -3 +1.3160754e-01  +0.0000000e+00 +1.2000000e+00
1.2262908e-01 1.2600000e+00 -3 +1.2783579e-01  +0.0000000e+00 +1.2000000e+00
1.2262908e-01 1.2800000e+00 -3 +1.2199817e-01  +0.0000000e+00 +1.2000000e+00
1.2262908e-01 1.3000000e+00 -3 +1.1395019e-01  +0.0000000e+00 +1.4000000e+00
1.2262908e-01 1.3200000e+00 -3 +1.0339401e-01  +0.0000000e+00 +1.4000000e+00
1.2262908e-01 1.3400000e+00 -3 +8.9713169e-02  +0.0000000e+00 +1.4000000e+00
1.2262908e-01 1.3600000e+00 -3 +7.1465287e-02  +0.0000000e+00 +1.2000000e+00
1.2262908e-01 1.3800000e+00 -3 +4.3743280e-02  +0.0000000e+00 +1.0000000e+00
1.2262908e-01 1.4000000e+00 -2 +1.2922956e-02  +4.0000000e+00 +4.4000000e+00
1.2262908e-01 1.4200000e+00 -2 +1.5214033e-02  +3.8000000e+00 +4.2000000e+00
1.2262908e-01 1.4400000e+00 -2 +1.4438574e-02  +3.8000000e+00 +4.2000000e+00
1.2262908e-01 1.4445867e+00 -2 +1.5153469e-02  +3.8000000e+00 +4.2000000e+00
1.2262908e-01 1.4485867e+00 -2 +1.5480577e-02  +3.8000000e+00 +4.0000000e+00
1.2262908e-01 1.4525867e+00 -2 +1.5543829e-02  +3.8000000e+00 +4.0000000e+00
1.2262908e-01 1.4565867e+00 -2 +1.5339853e-02  +3.6000000e+00 +4.0000000e+00
1.2262908e-01 1.4605867e+00 -2 +1.4850518e-02  +3.6000000e+00 +4.0000000e+00
1.2262908e-01 1.4645867e+00 -2 +1.4038184e-02  +3.6000000e+00 +4.0000000e+00
1.2262908e-01 1.4685867e+00 -2 +1.2832749e-02  +3.6000000e+00 +4.0000000e+00
1.2262908e-01 1.4725867e+00 -2 +1.2984844e-02  +3.6000000e+00 +4.0000000e+00
1.2262908e-01 1.4765867e+00 -2 +1.3701861e-02  +3.6000000e+00 +4.0000000e+00
1.2262908e-01 1.4805867e+00 -2 +1.4080038e-02  +3.6000000e+00 +4.0000000e+00
1.2262908e-01 1.4845867e+00 -2 +1.4138296e-02  +3.6000000e+00 +3.8000000e+00
1.2262908e-01 1.4885867e+00 -2 +1.3871820e-02  +3.6000000e+00 +3.8000000e+00
1.2262908e-01 1.4925867e+00 -2 +1.3251322e-02  +3.6000000e+00 +3.8000000e+00
1.2262908e-01 1.4965867e+00 -2 +1.2211903e-02  +3.6000000e+00 +3.8000000e+00
1.2262908e-01 1.5005867e+00 -2 +1.0617939e-02  +3.4000000e+00 +3.8000000e+00
1.2262908e-01 1.5045867e+00 -2 +8.1317760e-03  +3.4000000e+00 +3.8000000e+00
1.2262908e-01 1.5085867e+00 -2 +6.5649388e-03  +3.4000000e+00 +3.8000000e+00
1.2262908e-01 1.5125867e+00 -2 +6.8681229e-03  +3.4000000e+00 +3.6000000e+00
1.2262908e-01 1.5165867e+00 -2 +6.4365625e-03  +3.4000000e+00 +3.6000000e+00
1.2262908e-01 1.5205867e+00 -2 +5.0562957e-03  +3.4000000e+00 +3.6000000e+00
1.2262908e-01 1.5245867e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.5285867e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2262908e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 5.6000000e-01 -2 +9.9156563e-05  +5.8000000e+00 +6.0000000e+00
1.2984255e-01 5.8000000e-01 -2 +1.2904881e-04  +5.8000000e+00 +6.0000000e+00
1.2984255e-01 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 7.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 7.2000000e-01 -2 +4.2267555e-03  +8.0000000e-01 +1.0000000e+00
1.2984255e-01 7.4000000e-01 -2 +8.6368912e-03  +8.0000000e-01 +1.0000000e+00
1.2984255e-01 7.6000000e-01 -2 +1.2174857e-02  +8.0000000e-01 +1.0000000e+00
1.2984255e-01 7.8000000e-01 -2 +1.5573349e-02  +8.0000000e-01 +1.0000000e+00
1.2984255e-01 8.0000000e-01 -2 +1.9016378e-02  +8.0000000e-01 +1.0000000e+00
1.2984255e-01 8.2000000e-01 -2 +2.2578469e-02  +8.0000000e-01 +1.2000000e+00
1.2984255e-01 8.4000000e-01 -2 +2.6289849e-02  +8.0000000e-01 +1.2000000e+00
1.2984255e-01 8.6000000e-01 -2 +3.0154217e-02  +8.0000000e-01 +1.2000000e+00
1.2984255e-01 8.8000000e-01 -2 +3.4154496e-02  +8.0000000e-01 +1.2000000e+00
1.2984255e-01 9.0000000e-01 -2 +3.8254627e-02  +6.0000000e-01 +1.2000000e+00
1.2984255e-01 9.2000000e-01 -2 +4.2399896e-02  +6.0000000e-01 +1.2000000e+00
1.2984255e-01 9.4000000e-01 -2 +4.6516810e-02  +6.0000000e-01 +1.2000000e+00
1.2984255e-01 9.6000000e-01 -2 +5.0512902e-02  +6.0000000e-01 +1.2000000e+00
1.2984255e-01 9.8000000e-01 -2 +5.4276527e-02  +4.0000000e-01 +1.2000000e+00
1.2984255e-01 1.0000000e+00 -2 +5.7676405e-02  +4.0000000e-01 +1.4000000e+00
1.2984255e-01 1.0200000e+00 -2 +6.0560253e-02  +2.0000000e-01 +1.4000000e+00
1.2984255e-01 1.0400000e+00 -3 +6.2751095e-02  +0.0000000e+00 +1.4000000e+00
1.2984255e-01 1.0600000e+00 -3 +6.4038306e-02  +0.0000000e+00 +1.4000000e+00
1.2984255e-01 1.0800000e+00 -3 +7.7410217e-02  +0.0000000e+00 +1.4000000e+00
1.2984255e-01 1.1000000e+00 -3 +9.2309131e-02  +0.0000000e+00 +1.4000000e+00
1.2984255e-01 1.1200000e+00 -3 +1.0388676e-01  +0.0000000e+00 +1.4000000e+00
1.2984255e-01 1.1400000e+00 -3 +1.1285850e-01  +0.0000000e+00 +1.4000000e+00
1.2984255e-01 1.1600000e+00 -3 +1.1956172e-01  +0.0000000e+00 +1.4000000e+00
1.2984255e-01 1.1800000e+00 -3 +1.2417422e-01  +0.0000000e+00 +1.6000000e+00
1.2984255e-01 1.2000000e+00 -3 +1.2679404e-01  +0.0000000e+00 +1.6000000e+00
1.2984255e-01 1.2200000e+00 -3 +1.2747203e-01  +0.0000000e+00 +1.0000000e+00
1.2984255e-01 1.2400000e+00 -3 +1.2622312e-01  +0.0000000e+00 +1.2000000e+00
1.2984255e-01 1.2600000e+00 -3 +1.2302464e-01  +0.0000000e+00 +1.2000000e+00
1.2984255e-01 1.2800000e+00 -3 +1.1780292e-01  +0.0000000e+00 +1.2000000e+00
1.2984255e-01 1.3000000e+00 -3 +1.1040245e-01  +0.0000000e+00 +1.2000000e+00
1.2984255e-01 1.3200000e+00 -3 +1.0051979e-01  +0.0000000e+00 +1.4000000e+00
1.2984255e-01 1.3400000e+00 -3 +8.7544548e-02  +0.0000000e+00 +1.4000000e+00
1.2984255e-01 1.3600000e+00 -3 +7.0072936e-02  +0.0000000e+00 +1.2000000e+00
1.2984255e-01 1.3800000e+00 -3 +4.3416883e-02  +0.0000000e+00 +1.0000000e+00
1.2984255e-01 1.4000000e+00 -2 +1.2551660e-02  +4.0000000e+00 +4.4000000e+00
1.2984255e-01 1.4200000e+00 -2 +1.5421037e-02  +4.0000000e+00 +4.2000000e+00
1.2984255e-01 1.4400000e+00 -2 +1.4136251e-02  +3.8000000e+00 +4.2000000e+00
1.2984255e-01 1.4474819e+00 -2 +1.5388529e-02  +3.8000000e+00 +4.2000000e+00
1.2984255e-01 1.4514819e+00 -2 +1.5670096e-02  +3.8000000e+00 +4.0000000e+00
1.2984255e-01 1.4554819e+00 -2 +1.5696004e-02  +3.8000000e+00 +4.0000000e+00
1.2984255e-01 1.4594819e+00 -2 +1.5460905e-02  +3.6000000e+00 +4.0000000e+00
1.2984255e-01 1.4634819e+00 -2 +1.4945360e-02  +3.6000000e+00 +4.0000000e+00
1.2984255e-01 1.4674819e+00 -2 +1.4110822e-02  +3.6000000e+00 +4.0000000e+00
1.2984255e-01 1.4714819e+00 -2 +1.2886540e-02  +3.6000000e+00 +4.0000000e+00
1.2984255e-01 1.4754819e+00 -2 +1.3251393e-02  +3.6000000e+00 +4.0000000e+00
1.2984255e-01 1.4794819e+00 -2 +1.3917634e-02  +3.6000000e+00 +4.0000000e+00
1.2984255e-01 1.4834819e+00 -2 +1.4258104e-02  +3.6000000e+00 +4.0000000e+00
1.2984255e-01 1.4874819e+00 -2 +1.4287866e-02  +3.6000000e+00 +3.8000000e+00
1.2984255e-01 1.4914819e+00 -2 +1.4000099e-02  +3.6000000e+00 +3.8000000e+00
1.2984255e-01 1.4954819e+00 -2 +1.3364645e-02  +3.6000000e+00 +3.8000000e+00
1.2984255e-01 1.4994819e+00 -2 +1.2316817e-02  +3.6000000e+00 +3.8000000e+00
1.2984255e-01 1.5034819e+00 -2 +1.0723198e-02  +3.4000000e+00 +3.8000000e+00
1.2984255e-01 1.5074819e+00 -2 +8.2559318e-03  +3.4000000e+00 +3.8000000e+00
1.2984255e-01 1.5114819e+00 -2 +6.7038660e-03  +3.4000000e+00 +3.8000000e+00
1.2984255e-01 1.5154819e+00 -2 +6.9526874e-03  +3.4000000e+00 +3.6000000e+00
1.2984255e-01 1.5194819e+00 -2 +6.4835292e-03  +3.4000000e+00 +3.6000000e+00
1.2984255e-01 1.5234819e+00 -2 +5.0718759e-03  +3.4000000e+00 +3.6000000e+00
1.2984255e-01 1.5274819e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.5314819e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.2984255e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 5.4000000e-01 -2 +1.7202350e-04  +5.8000000e+00 +6.0000000e+00
1.3705603e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 6.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 7.0000000e-01 -2 +3.8467181e-03  +8.0000000e-01 +1.0000000e+00
1.3705603e-01 7.2000000e-01 -2 +8.1866805e-03  +8.0000000e-01 +1.0000000e+00
1.3705603e-01 7.4000000e-01 -2 +1.1573136e-02  +8.0000000e-01 +1.0000000e+00
1.3705603e-01 7.6000000e-01 -2 +1.4787324e-02  +8.0000000e-01 +1.0000000e+00
1.3705603e-01 7.8000000e-01 -2 +1.8017134e-02  +8.0000000e-01 +1.0000000e+00
1.3705603e-01 8.0000000e-01 -2 +2.1339333e-02  +8.0000000e-01 +1.2000000e+00
1.3705603e-01 8.2000000e-01 -2 +2.4787844e-02  +8.0000000e-01 +1.2000000e+00
1.3705603e-01 8.4000000e-01 -2 +2.8372407e-02  +8.0000000e-01 +1.2000000e+00
1.3705603e-01 8.6000000e-01 -2 +3.2084892e-02  +8.0000000e-01 +1.2000000e+00
1.3705603e-01 8.8000000e-01 -2 +3.5901472e-02  +8.0000000e-01 +1.2000000e+00
1.3705603e-01 9.0000000e-01 -2 +3.9783217e-02  +6.0000000e-01 +1.2000000e+00
1.3705603e-01 9.2000000e-01 -2 +4.3676113e-02  +6.0000000e-01 +1.2000000e+00
1.3705603e-01 9.4000000e-01 -2 +4.7510918e-02  +6.0000000e-01 +1.2000000e+00
1.3705603e-01 9.6000000e-01 -2 +5.1203036e-02  +6.0000000e-01 +1.2000000e+00
1.3705603e-01 9.8000000e-01 -2 +5.4652347e-02  +4.0000000e-01 +1.2000000e+00
1.3705603e-01 1.0000000e+00 -2 +5.7742791e-02  +4.0000000e-01 +1.4000000e+00
1.3705603e-01 1.0200000e+00 -2 +6.0341125e-02  +2.0000000e-01 +1.4000000e+00
1.3705603e-01 1.0400000e+00 -2 +6.2293832e-02  +2.0000000e-01 +1.4000000e+00
1.3705603e-01 1.0600000e+00 -3 +6.3419984e-02  +0.0000000e+00 +1.4000000e+00
1.3705603e-01 1.0800000e+00 -3 +6.9933311e-02  +0.0000000e+00 +1.4000000e+00
1.3705603e-01 1.1000000e+00 -3 +8.5076815e-02  +0.0000000e+00 +1.4000000e+00
1.3705603e-01 1.1200000e+00 -3 +9.6756858e-02  +0.0000000e+00 +1.4000000e+00
1.3705603e-01 1.1400000e+00 -3 +1.0583220e-01  +0.0000000e+00 +1.4000000e+00
1.3705603e-01 1.1600000e+00 -3 +1.1269165e-01  +0.0000000e+00 +1.4000000e+00
1.3705603e-01 1.1800000e+00 -3 +1.1753260e-01  +0.0000000e+00 +8.0000000e-01
1.3705603e-01 1.2000000e+00 -3 +1.2045821e-01  +0.0000000e+00 +1.6000000e+00
1.3705603e-01 1.2200000e+00 -3 +1.2151648e-01  +0.0000000e+00 +1.0000000e+00
1.3705603e-01 1.2400000e+00 -3 +1.2071485e-01  +0.0000000e+00 +1.4000000e+00
1.3705603e-01 1.2600000e+00 -3 +1.1802077e-01  +0.0000000e+00 +1.2000000e+00
1.3705603e-01 1.2800000e+00 -3 +1.1334996e-01  +0.0000000e+00 +1.2000000e+00
1.3705603e-01 1.3000000e+00 -3 +1.0653729e-01  +0.0000000e+00 +1.2000000e+00
1.3705603e-01 1.3200000e+00 -3 +9.7272825e-02  +0.0000000e+00 +1.2000000e+00
1.3705603e-01 1.3400000e+00 -3 +8.4946603e-02  +0.0000000e+00 +1.2000000e+00
1.3705603e-01 1.3600000e+00 -3 +6.8173116e-02  +0.0000000e+00 +1.2000000e+00
1.3705603e-01 1.3800000e+00 -3 +4.2357932e-02  +0.0000000e+00 +1.0000000e+00
1.3705603e-01 1.4000000e+00 -2 +1.2464068e-02  +4.0000000e+00 +4.4000000e+00
1.3705603e-01 1.4200000e+00 -2 +1.5575474e-02  +4.0000000e+00 +4.2000000e+00
1.3705603e-01 1.4400000e+00 -2 +1.3771068e-02  +3.8000000e+00 +4.2000000e+00
1.3705603e-01 1.4505014e+00 -2 +1.5634498e-02  +3.8000000e+00 +4.2000000e+00
1.3705603e-01 1.4545014e+00 -2 +1.5865967e-02  +3.8000000e+00 +4.0000000e+00
1.3705603e-01 1.4585014e+00 -2 +1.5850142e-02  +3.8000000e+00 +4.0000000e+00
1.3705603e-01 1.4625014e+00 -2 +1.5579667e-02  +3.6000000e+00 +4.0000000e+00
1.3705603e-01 1.4665014e+00 -2 +1.5033698e-02  +3.6000000e+00 +4.0000000e+00
1.3705603e-01 1.4705014e+00 -2 +1.4172602e-02  +3.6000000e+00 +4.0000000e+00
1.3705603e-01 1.4745014e+00 -2 +1.2924626e-02  +3.6000000e+00 +4.0000000e+00
1.3705603e-01 1.4785014e+00 -2 +1.3534879e-02  +3.6000000e+00 +4.0000000e+00
1.3705603e-01 1.4825014e+00 -2 +1.4146039e-02  +3.6000000e+00 +4.0000000e+00
1.3705603e-01 1.4865014e+00 -2 +1.4444952e-02  +3.6000000e+00 +4.0000000e+00
1.3705603e-01 1.4905014e+00 -2 +1.4442852e-02  +3.6000000e+00 +3.8000000e+00
1.3705603e-01 1.4945014e+00 -2 +1.4130875e-02  +3.6000000e+00 +3.8000000e+00
1.3705603e-01 1.4985014e+00 -2 +1.3477934e-02  +3.6000000e+00 +3.8000000e+00
1.3705603e-01 1.5025014e+00 -2 +1.2419468e-02  +3.6000000e+00 +3.8000000e+00
1.3705603e-01 1.5065014e+00 -2 +1.0824079e-02  +3.4000000e+00 +3.8000000e+00
1.3705603e-01 1.5105014e+00 -2 +8.3728869e-03  +3.4000000e+00 +3.8000000e+00
1.3705603e-01 1.5145014e+00 -2 +6.8506642e-03  +3.4000000e+00 +3.8000000e+00
1.3705603e-01 1.5185014e+00 -2 +7.0413335e-03  +3.4000000e+00 +3.6000000e+00
1.3705603e-01 1.5225014e+00 -2 +6.5314982e-03  +3.4000000e+00 +3.6000000e+00
1.3705603e-01 1.5265014e+00 -2 +5.0858659e-03  +3.4000000e+00 +3.6000000e+00
1.3705603e-01 1.5305014e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.5345014e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.3705603e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 5.0000000e-01 -2 +1.4723032e-04  +5.8000000e+00 +6.0000000e+00
1.4426950e-01 5.2000000e-01 -2 +1.0221120e-04  +5.8000000e+00 +6.0000000e+00
1.4426950e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 6.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 6.8000000e-01 -2 +3.4931833e-03  +8.0000000e-01 +1.0000000e+00
1.4426950e-01 7.0000000e-01 -2 +7.7819721e-03  +8.0000000e-01 +1.0000000e+00
1.4426950e-01 7.2000000e-01 -2 +1.1036002e-02  +8.0000000e-01 +1.0000000e+00
1.4426950e-01 7.4000000e-01 -2 +1.4089457e-02  +8.0000000e-01 +1.0000000e+00
1.4426950e-01 7.6000000e-01 -2 +1.7133852e-02  +8.0000000e-01 +1.0000000e+00
1.4426950e-01 7.8000000e-01 -2 +2.0247546e-02  +8.0000000e-01 +1.2000000e+00
1.4426950e-01 8.0000000e-01 -2 +2.3466955e-02  +8.0000000e-01 +1.2000000e+00
1.4426950e-01 8.2000000e-01 -2 +2.6806000e-02  +8.0000000e-01 +1.2000000e+00
1.4426950e-01 8.4000000e-01 -2 +3.0262846e-02  +8.0000000e-01 +1.2000000e+00
1.4426950e-01 8.6000000e-01 -2 +3.3822384e-02  +8.0000000e-01 +1.2000000e+00
1.4426950e-01 8.8000000e-01 -2 +3.7457065e-02  +8.0000000e-01 +1.2000000e+00
1.4426950e-01 9.0000000e-01 -2 +4.1127056e-02  +6.0000000e-01 +1.2000000e+00
1.4426950e-01 9.2000000e-01 -2 +4.4780172e-02  +6.0000000e-01 +1.2000000e+00
1.4426950e-01 9.4000000e-01 -2 +4.8351770e-02  +6.0000000e-01 +1.2000000e+00
1.4426950e-01 9.6000000e-01 -2 +5.1764656e-02  +4.0000000e-01 +1.2000000e+00
1.4426950e-01 9.8000000e-01 -2 +5.4928955e-02  +4.0000000e-01 +1.4000000e+00
1.4426950e-01 1.0000000e+00 -2 +5.7741703e-02  +4.0000000e-01 +1.4000000e+00
1.4426950e-01 1.0200000e+00 -2 +6.0085765e-02  +2.0000000e-01 +1.4000000e+00
1.4426950e-01 1.0400000e+00 -2 +6.1827231e-02  +2.0000000e-01 +1.4000000e+00
1.4426950e-01 1.0600000e+00 -3 +6.2809742e-02  +0.0000000e+00 +1.4000000e+00
1.4426950e-01 1.0800000e+00 -3 +6.2842403e-02  +0.0000000e+00 +1.4000000e+00
1.4426950e-01 1.1000000e+00 -3 +7.7863622e-02  +0.0000000e+00 +1.4000000e+00
1.4426950e-01 1.1200000e+00 -3 +8.9712556e-02  +0.0000000e+00 +1.4000000e+00
1.4426950e-01 1.1400000e+00 -3 +9.8909394e-02  +0.0000000e+00 +1.4000000e+00
1.4426950e-01 1.1600000e+00 -3 +1.0591361e-01  +0.0000000e+00 +1.4000000e+00
1.4426950e-01 1.1800000e+00 -3 +1.1095135e-01  +0.0000000e+00 +1.4000000e+00
1.4426950e-01 1.2000000e+00 -3 +1.1413678e-01  +0.0000000e+00 +1.4000000e+00
1.4426950e-01 1.2200000e+00 -3 +1.1551978e-01  +0.0000000e+00 +1.4000000e+00
1.4426950e-01 1.2400000e+00 -3 +1.1510438e-01  +0.0000000e+00 +1.0000000e+00
1.4426950e-01 1.2600000e+00 -3 +1.1285153e-01  +0.0000000e+00 +1.2000000e+00
1.4426950e-01 1.2800000e+00 -3 +1.0866886e-01  +0.0000000e+00 +1.2000000e+00
1.4426950e-01 1.3000000e+00 -3 +1.0238285e-01  +0.0000000e+00 +1.2000000e+00
1.4426950e-01 1.3200000e+00 -3 +9.3676097e-02  +0.0000000e+00 +1.2000000e+00
1.4426950e-01 1.3400000e+00 -3 +8.1933310e-02  +0.0000000e+00 +1.2000000e+00
1.4426950e-01 1.3600000e+00 -3 +6.5765655e-02  +0.0000000e+00 +1.2000000e+00
1.4426950e-01 1.3800000e+00 -3 +4.0537760e-02  +0.0000000e+00 +1.0000000e+00
1.4426950e-01 1.4000000e+00 -2 +1.3047842e-02  +4.0000000e+00 +4.4000000e+00
1.4426950e-01 1.4200000e+00 -2 +1.5687038e-02  +4.0000000e+00 +4.2000000e+00
1.4426950e-01 1.4400000e+00 -2 +1.3630067e-02  +3.8000000e+00 +4.2000000e+00
1.4426950e-01 1.4536321e+00 -2 +1.5887310e-02  +3.8000000e+00 +4.2000000e+00
1.4426950e-01 1.4576321e+00 -2 +1.6064854e-02  +3.8000000e+00 +4.0000000e+00
1.4426950e-01 1.4616321e+00 -2 +1.6003434e-02  +3.8000000e+00 +4.0000000e+00
1.4426950e-01 1.4656321e+00 -2 +1.5693696e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-01 1.4696321e+00 -2 +1.5113324e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-01 1.4736321e+00 -2 +1.4221428e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-01 1.4776321e+00 -2 +1.2951606e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-01 1.4816321e+00 -2 +1.3832160e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-01 1.4856321e+00 -2 +1.4384680e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-01 1.4896321e+00 -2 +1.4638658e-02  +3.6000000e+00 +4.0000000e+00
1.4426950e-01 1.4936321e+00 -2 +1.4601621e-02  +3.6000000e+00 +3.8000000e+00
1.4426950e-01 1.4976321e+00 -2 +1.4262680e-02  +3.6000000e+00 +3.8000000e+00
1.4426950e-01 1.5016321e+00 -2 +1.3589786e-02  +3.6000000e+00 +3.8000000e+00
1.4426950e-01 1.5056321e+00 -2 +1.2518425e-02  +3.6000000e+00 +3.8000000e+00
1.4426950e-01 1.5096321e+00 -2 +1.0919017e-02  +3.4000000e+00 +3.8000000e+00
1.4426950e-01 1.5136321e+00 -2 +8.4807750e-03  +3.4000000e+00 +3.8000000e+00
1.4426950e-01 1.5176321e+00 -2 +7.0047165e-03  +3.4000000e+00 +3.8000000e+00
1.4426950e-01 1.5216321e+00 -2 +7.1338636e-03  +3.4000000e+00 +3.6000000e+00
1.4426950e-01 1.5256321e+00 -2 +6.5804524e-03  +3.4000000e+00 +3.6000000e+00
1.4426950e-01 1.5296321e+00 -2 +5.0983422e-03  +3.4000000e+00 +3.6000000e+00
1.4426950e-01 1.5336321e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.5376321e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.4426950e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 4.6000000e-01 -2 +5.7776985e-05  +5.8000000e+00 +6.0000000e+00
1.5148298e-01 4.8000000e-01 -2 +1.6830905e-04  +5.8000000e+00 +6.0000000e+00
1.5148298e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 6.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 6.6000000e-01 -2 +3.1600203e-03  +8.0000000e-01 +1.0000000e+00
1.5148298e-01 6.8000000e-01 -2 +7.4155982e-03  +8.0000000e-01 +1.0000000e+00
1.5148298e-01 7.0000000e-01 -2 +1.0553118e-02  +8.0000000e-01 +1.0000000e+00
1.5148298e-01 7.2000000e-01 -2 +1.3465355e-02  +8.0000000e-01 +1.0000000e+00
1.5148298e-01 7.4000000e-01 -2 +1.6347323e-02  +8.0000000e-01 +1.0000000e+00
1.5148298e-01 7.6000000e-01 -2 +1.9278565e-02  +8.0000000e-01 +1.0000000e+00
1.5148298e-01 7.8000000e-01 -2 +2.2297209e-02  +8.0000000e-01 +1.2000000e+00
1.5148298e-01 8.0000000e-01 -2 +2.5420102e-02  +8.0000000e-01 +1.2000000e+00
1.5148298e-01 8.2000000e-01 -2 +2.8649890e-02  +8.0000000e-01 +1.2000000e+00
1.5148298e-01 8.4000000e-01 -2 +3.1977757e-02  +8.0000000e-01 +1.2000000e+00
1.5148298e-01 8.6000000e-01 -2 +3.5384456e-02  +8.0000000e-01 +1.2000000e+00
1.5148298e-01 8.8000000e-01 -2 +3.8840599e-02  +6.0000000e-01 +1.2000000e+00
1.5148298e-01 9.0000000e-01 -2 +4.2306666e-02  +6.0000000e-01 +1.2000000e+00
1.5148298e-01 9.2000000e-01 -2 +4.5732927e-02  +6.0000000e-01 +1.2000000e+00
1.5148298e-01 9.4000000e-01 -2 +4.9059369e-02  +6.0000000e-01 +1.2000000e+00
1.5148298e-01 9.6000000e-01 -2 +5.2215639e-02  +4.0000000e-01 +1.2000000e+00
1.5148298e-01 9.8000000e-01 -2 +5.5120925e-02  +4.0000000e-01 +1.4000000e+00
1.5148298e-01 1.0000000e+00 -2 +5.7683577e-02  +4.0000000e-01 +1.4000000e+00
1.5148298e-01 1.0200000e+00 -2 +5.9800161e-02  +2.0000000e-01 +1.4000000e+00
1.5148298e-01 1.0400000e+00 -2 +6.1353283e-02  +2.0000000e-01 +1.4000000e+00
1.5148298e-01 1.0600000e+00 -3 +6.2207073e-02  +0.0000000e+00 +1.4000000e+00
1.5148298e-01 1.0800000e+00 -3 +6.2197949e-02  +0.0000000e+00 +1.4000000e+00
1.5148298e-01 1.1000000e+00 -3 +7.0575614e-02  +0.0000000e+00 +1.4000000e+00
1.5148298e-01 1.1200000e+00 -3 +8.2690066e-02  +0.0000000e+00 +1.4000000e+00
1.5148298e-01 1.1400000e+00 -3 +9.2043951e-02  +0.0000000e+00 +1.4000000e+00
1.5148298e-01 1.1600000e+00 -3 +9.9195641e-02  +0.0000000e+00 +1.4000000e+00
1.5148298e-01 1.1800000e+00 -3 +1.0441130e-01  +0.0000000e+00 +1.4000000e+00
1.5148298e-01 1.2000000e+00 -3 +1.0782237e-01  +0.0000000e+00 +8.0000000e-01
1.5148298e-01 1.2200000e+00 -3 +1.0948502e-01  +0.0000000e+00 +1.4000000e+00
1.5148298e-01 1.2400000e+00 -3 +1.0940338e-01  +0.0000000e+00 +1.0000000e+00
1.5148298e-01 1.2600000e+00 -3 +1.0753476e-01  +0.0000000e+00 +1.0000000e+00
1.5148298e-01 1.2800000e+00 -3 +1.0378080e-01  +0.0000000e+00 +1.2000000e+00
1.5148298e-01 1.3000000e+00 -3 +9.7960457e-02  +0.0000000e+00 +1.2000000e+00
1.5148298e-01 1.3200000e+00 -3 +8.9747497e-02  +0.0000000e+00 +1.2000000e+00
1.5148298e-01 1.3400000e+00 -3 +7.8514690e-02  +0.0000000e+00 +1.2000000e+00
1.5148298e-01 1.3600000e+00 -3 +6.2845083e-02  +0.0000000e+00 +1.0000000e+00
1.5148298e-01 1.3800000e+00 -3 +3.7896333e-02  +0.0000000e+00 +8.0000000e-01
1.5148298e-01 1.4000000e+00 -2 +1.3546182e-02  +4.0000000e+00 +4.4000000e+00
1.5148298e-01 1.4200000e+00 -2 +1.5766248e-02  +4.0000000e+00 +4.2000000e+00
1.5148298e-01 1.4400000e+00 -2 +1.4363080e-02  +3.8000000e+00 +4.2000000e+00
1.5148298e-01 1.4568592e+00 -2 +1.6142510e-02  +3.8000000e+00 +4.2000000e+00
1.5148298e-01 1.4608592e+00 -2 +1.6263120e-02  +3.8000000e+00 +4.0000000e+00
1.5148298e-01 1.4648592e+00 -2 +1.6152868e-02  +3.6000000e+00 +4.0000000e+00
1.5148298e-01 1.4688592e+00 -2 +1.5800459e-02  +3.6000000e+00 +4.0000000e+00
1.5148298e-01 1.4728592e+00 -2 +1.5182053e-02  +3.6000000e+00 +4.0000000e+00
1.5148298e-01 1.4768592e+00 -2 +1.4255348e-02  +3.6000000e+00 +4.0000000e+00
1.5148298e-01 1.4808592e+00 -2 +1.3340376e-02  +3.6000000e+00 +4.0000000e+00
1.5148298e-01 1.4848592e+00 -2 +1.4139563e-02  +3.6000000e+00 +4.0000000e+00
1.5148298e-01 1.4888592e+00 -2 +1.4630748e-02  +3.6000000e+00 +4.0000000e+00
1.5148298e-01 1.4928592e+00 -2 +1.4837004e-02  +3.6000000e+00 +4.0000000e+00
1.5148298e-01 1.4968592e+00 -2 +1.4762366e-02  +3.6000000e+00 +3.8000000e+00
1.5148298e-01 1.5008592e+00 -2 +1.4393977e-02  +3.6000000e+00 +3.8000000e+00
1.5148298e-01 1.5048592e+00 -2 +1.3698826e-02  +3.6000000e+00 +3.8000000e+00
1.5148298e-01 1.5088592e+00 -2 +1.2612382e-02  +3.6000000e+00 +3.8000000e+00
1.5148298e-01 1.5128592e+00 -2 +1.1006665e-02  +3.4000000e+00 +3.8000000e+00
1.5148298e-01 1.5168592e+00 -2 +8.5780680e-03  +3.4000000e+00 +3.8000000e+00
1.5148298e-01 1.5208592e+00 -2 +7.1651693e-03  +3.4000000e+00 +3.8000000e+00
1.5148298e-01 1.5248592e+00 -2 +7.2299928e-03  +3.4000000e+00 +3.6000000e+00
1.5148298e-01 1.5288592e+00 -2 +6.6304086e-03  +3.4000000e+00 +3.6000000e+00
1.5148298e-01 1.5328592e+00 -2 +5.1095164e-03  +3.4000000e+00 +3.6000000e+00
1.5148298e-01 1.5368592e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.5408592e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5148298e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 4.4000000e-01 -2 +1.7188591e-04  +5.8000000e+00 +6.0000000e+00
1.5869645e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 6.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 6.4000000e-01 -2 +2.8401130e-03  +8.0000000e-01 +1.0000000e+00
1.5869645e-01 6.6000000e-01 -2 +7.0811897e-03  +8.0000000e-01 +1.0000000e+00
1.5869645e-01 6.8000000e-01 -2 +1.0115809e-02  +8.0000000e-01 +1.0000000e+00
1.5869645e-01 7.0000000e-01 -2 +1.2903234e-02  +8.0000000e-01 +1.0000000e+00
1.5869645e-01 7.2000000e-01 -2 +1.5642014e-02  +8.0000000e-01 +1.0000000e+00
1.5869645e-01 7.4000000e-01 -2 +1.8412634e-02  +8.0000000e-01 +1.0000000e+00
1.5869645e-01 7.6000000e-01 -2 +2.1254423e-02  +8.0000000e-01 +1.2000000e+00
1.5869645e-01 7.8000000e-01 -2 +2.4186295e-02  +8.0000000e-01 +1.2000000e+00
1.5869645e-01 8.0000000e-01 -2 +2.7214131e-02  +8.0000000e-01 +1.2000000e+00
1.5869645e-01 8.2000000e-01 -2 +3.0333712e-02  +8.0000000e-01 +1.2000000e+00
1.5869645e-01 8.4000000e-01 -2 +3.3531916e-02  +8.0000000e-01 +1.2000000e+00
1.5869645e-01 8.6000000e-01 -2 +3.6787125e-02  +8.0000000e-01 +1.2000000e+00
1.5869645e-01 8.8000000e-01 -2 +4.0069324e-02  +6.0000000e-01 +1.2000000e+00
1.5869645e-01 9.0000000e-01 -2 +4.3340043e-02  +6.0000000e-01 +1.2000000e+00
1.5869645e-01 9.2000000e-01 -2 +4.6552316e-02  +6.0000000e-01 +1.2000000e+00
1.5869645e-01 9.4000000e-01 -2 +4.9650627e-02  +6.0000000e-01 +1.2000000e+00
1.5869645e-01 9.6000000e-01 -2 +5.2570871e-02  +4.0000000e-01 +1.2000000e+00
1.5869645e-01 9.8000000e-01 -2 +5.5240243e-02  +4.0000000e-01 +1.4000000e+00
1.5869645e-01 1.0000000e+00 -2 +5.7576897e-02  +4.0000000e-01 +1.4000000e+00
1.5869645e-01 1.0200000e+00 -2 +5.9489116e-02  +2.0000000e-01 +1.4000000e+00
1.5869645e-01 1.0400000e+00 -2 +6.0873522e-02  +2.0000000e-01 +1.4000000e+00
1.5869645e-01 1.0600000e+00 -3 +6.1611460e-02  +0.0000000e+00 +1.4000000e+00
1.5869645e-01 1.0800000e+00 -3 +6.1561926e-02  +0.0000000e+00 +1.4000000e+00
1.5869645e-01 1.1000000e+00 -3 +6.3093074e-02  +0.0000000e+00 +1.4000000e+00
1.5869645e-01 1.1200000e+00 -3 +7.5614864e-02  +0.0000000e+00 +1.4000000e+00
1.5869645e-01 1.1400000e+00 -3 +8.5182835e-02  +0.0000000e+00 +1.4000000e+00
1.5869645e-01 1.1600000e+00 -3 +9.2499411e-02  +0.0000000e+00 +1.4000000e+00
1.5869645e-01 1.1800000e+00 -3 +9.7886320e-02  +0.0000000e+00 +1.4000000e+00
1.5869645e-01 1.2000000e+00 -3 +1.0149970e-01  +0.0000000e+00 +1.4000000e+00
1.5869645e-01 1.2200000e+00 -3 +1.0340652e-01  +0.0000000e+00 +1.4000000e+00
1.5869645e-01 1.2400000e+00 -3 +1.0361428e-01  +0.0000000e+00 +1.0000000e+00
1.5869645e-01 1.2600000e+00 -3 +1.0207910e-01  +0.0000000e+00 +1.0000000e+00
1.5869645e-01 1.2800000e+00 -3 +9.8698208e-02  +0.0000000e+00 +1.0000000e+00
1.5869645e-01 1.3000000e+00 -3 +9.3283459e-02  +0.0000000e+00 +1.2000000e+00
1.5869645e-01 1.3200000e+00 -3 +8.5497731e-02  +0.0000000e+00 +1.2000000e+00
1.5869645e-01 1.3400000e+00 -3 +7.4693646e-02  +0.0000000e+00 +1.0000000e+00
1.5869645e-01 1.3600000e+00 -3 +5.9394913e-02  +0.0000000e+00 +1.0000000e+00
1.5869645e-01 1.3800000e+00 -3 +3.4313339e-02  +0.0000000e+00 +8.0000000e-01
1.5869645e-01 1.4000000e+00 -2 +1.3975962e-02  +4.0000000e+00 +4.4000000e+00
1.5869645e-01 1.4200000e+00 -2 +1.5823863e-02  +4.0000000e+00 +4.4000000e+00
1.5869645e-01 1.4400000e+00 -2 +1.4979612e-02  +3.8000000e+00 +4.2000000e+00
1.5869645e-01 1.4600000e+00 -2 +1.6388222e-02  +3.8000000e+00 +4.2000000e+00
1.5869645e-01 1.4601671e+00 -2 +1.6395563e-02  +3.8000000e+00 +4.2000000e+00
1.5869645e-01 1.4641671e+00 -2 +1.6457057e-02  +3.8000000e+00 +4.0000000e+00
1.5869645e-01 1.4681671e+00 -2 +1.6295410e-02  +3.6000000e+00 +4.0000000e+00
1.5869645e-01 1.4721671e+00 -2 +1.5897459e-02  +3.6000000e+00 +4.0000000e+00
1.5869645e-01 1.4761671e+00 -2 +1.5237813e-02  +3.6000000e+00 +4.0000000e+00
1.5869645e-01 1.4801671e+00 -2 +1.4272597e-02  +3.6000000e+00 +4.0000000e+00
1.5869645e-01 1.4841671e+00 -2 +1.3736158e-02  +3.6000000e+00 +4.0000000e+00
1.5869645e-01 1.4881671e+00 -2 +1.4453170e-02  +3.6000000e+00 +4.0000000e+00
1.5869645e-01 1.4921671e+00 -2 +1.4881213e-02  +3.6000000e+00 +4.0000000e+00
1.5869645e-01 1.4961671e+00 -2 +1.5037622e-02  +3.6000000e+00 +4.0000000e+00
1.5869645e-01 1.5001671e+00 -2 +1.4923198e-02  +3.6000000e+00 +3.8000000e+00
1.5869645e-01 1.5041671e+00 -2 +1.4523228e-02  +3.6000000e+00 +3.8000000e+00
1.5869645e-01 1.5081671e+00 -2 +1.3803755e-02  +3.6000000e+00 +3.8000000e+00
1.5869645e-01 1.5121671e+00 -2 +1.2700177e-02  +3.4000000e+00 +3.8000000e+00
1.5869645e-01 1.5161671e+00 -2 +1.1085900e-02  +3.4000000e+00 +3.8000000e+00
1.5869645e-01 1.5201671e+00 -2 +8.6635632e-03  +3.4000000e+00 +3.8000000e+00
1.5869645e-01 1.5241671e+00 -2 +7.3310104e-03  +3.4000000e+00 +3.8000000e+00
1.5869645e-01 1.5281671e+00 -2 +7.3293801e-03  +3.4000000e+00 +3.6000000e+00
1.5869645e-01 1.5321671e+00 -2 +6.6814258e-03  +3.4000000e+00 +3.6000000e+00
1.5869645e-01 1.5361671e+00 -2 +5.1197332e-03  +3.4000000e+00 +3.6000000e+00
1.5869645e-01 1.5401671e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.5441671e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.5869645e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 4.0000000e-01 -2 +1.4873586e-04  +5.8000000e+00 +6.0000000e+00
1.6590993e-01 4.2000000e-01 -2 +1.4010660e-04  +5.8000000e+00 +6.0000000e+00
1.6590993e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 6.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 6.2000000e-01 -2 +2.5240708e-03  +8.0000000e-01 +1.0000000e+00
1.6590993e-01 6.4000000e-01 -2 +6.7727554e-03  +8.0000000e-01 +1.0000000e+00
1.6590993e-01 6.6000000e-01 -2 +9.7165095e-03  +8.0000000e-01 +1.0000000e+00
1.6590993e-01 6.8000000e-01 -2 +1.2393186e-02  +8.0000000e-01 +1.0000000e+00
1.6590993e-01 7.0000000e-01 -2 +1.5005104e-02  +8.0000000e-01 +1.0000000e+00
1.6590993e-01 7.2000000e-01 -2 +1.7633584e-02  +8.0000000e-01 +1.0000000e+00
1.6590993e-01 7.4000000e-01 -2 +2.0318829e-02  +8.0000000e-01 +1.2000000e+00
1.6590993e-01 7.6000000e-01 -2 +2.3081249e-02  +8.0000000e-01 +1.2000000e+00
1.6590993e-01 7.8000000e-01 -2 +2.5929080e-02  +8.0000000e-01 +1.2000000e+00
1.6590993e-01 8.0000000e-01 -2 +2.8861503e-02  +8.0000000e-01 +1.2000000e+00
1.6590993e-01 8.2000000e-01 -2 +3.1869963e-02  +8.0000000e-01 +1.2000000e+00
1.6590993e-01 8.4000000e-01 -2 +3.4938689e-02  +8.0000000e-01 +1.2000000e+00
1.6590993e-01 8.6000000e-01 -2 +3.8044859e-02  +8.0000000e-01 +1.2000000e+00
1.6590993e-01 8.8000000e-01 -2 +4.1158597e-02  +6.0000000e-01 +1.2000000e+00
1.6590993e-01 9.0000000e-01 -2 +4.4242938e-02  +6.0000000e-01 +1.2000000e+00
1.6590993e-01 9.2000000e-01 -2 +4.7253784e-02  +6.0000000e-01 +1.2000000e+00
1.6590993e-01 9.4000000e-01 -2 +5.0139883e-02  +6.0000000e-01 +1.2000000e+00
1.6590993e-01 9.6000000e-01 -2 +5.2842798e-02  +4.0000000e-01 +1.2000000e+00
1.6590993e-01 9.8000000e-01 -2 +5.5296804e-02  +4.0000000e-01 +1.4000000e+00
1.6590993e-01 1.0000000e+00 -2 +5.7428577e-02  +4.0000000e-01 +1.4000000e+00
1.6590993e-01 1.0200000e+00 -2 +5.9156485e-02  +2.0000000e-01 +1.4000000e+00
1.6590993e-01 1.0400000e+00 -2 +6.0389104e-02  +2.0000000e-01 +1.4000000e+00
1.6590993e-01 1.0600000e+00 -2 +6.1022349e-02  +2.0000000e-01 +1.4000000e+00
1.6590993e-01 1.0800000e+00 -3 +6.0934025e-02  +0.0000000e+00 +1.4000000e+00
1.6590993e-01 1.1000000e+00 -3 +5.9973434e-02  +0.0000000e+00 +1.4000000e+00
1.6590993e-01 1.1200000e+00 -3 +6.8393768e-02  +0.0000000e+00 +1.4000000e+00
1.6590993e-01 1.1400000e+00 -3 +7.8262643e-02  +0.0000000e+00 +1.4000000e+00
1.6590993e-01 1.1600000e+00 -3 +8.5778668e-02  +0.0000000e+00 +1.4000000e+00
1.6590993e-01 1.1800000e+00 -3 +9.1342745e-02  +0.0000000e+00 +1.4000000e+00
1.6590993e-01 1.2000000e+00 -3 +9.5145553e-02  +0.0000000e+00 +1.4000000e+00
1.6590993e-01 1.2200000e+00 -3 +9.7270080e-02  +0.0000000e+00 +8.0000000e-01
1.6590993e-01 1.2400000e+00 -3 +9.7730481e-02  +0.0000000e+00 +1.4000000e+00
1.6590993e-01 1.2600000e+00 -3 +9.6483824e-02  +0.0000000e+00 +1.0000000e+00
1.6590993e-01 1.2800000e+00 -3 +9.3424166e-02  +0.0000000e+00 +1.0000000e+00
1.6590993e-01 1.3000000e+00 -3 +8.8355980e-02  +0.0000000e+00 +1.0000000e+00
1.6590993e-01 1.3200000e+00 -3 +8.0928144e-02  +0.0000000e+00 +1.0000000e+00
1.6590993e-01 1.3400000e+00 -3 +7.0462166e-02  +0.0000000e+00 +1.0000000e+00
1.6590993e-01 1.3600000e+00 -3 +5.5379536e-02  +0.0000000e+00 +1.0000000e+00
1.6590993e-01 1.3800000e+00 -3 +2.9537076e-02  +0.0000000e+00 +6.0000000e-01
1.6590993e-01 1.4000000e+00 -2 +1.4351084e-02  +4.0000000e+00 +4.4000000e+00
1.6590993e-01 1.4200000e+00 -2 +1.5870362e-02  +4.0000000e+00 +4.4000000e+00
1.6590993e-01 1.4400000e+00 -2 +1.5501922e-02  +3.8000000e+00 +4.2000000e+00
1.6590993e-01 1.4600000e+00 -2 +1.6466009e-02  +3.8000000e+00 +4.2000000e+00
1.6590993e-01 1.4635392e+00 -2 +1.6642084e-02  +3.8000000e+00 +4.2000000e+00
1.6590993e-01 1.4675392e+00 -2 +1.6643068e-02  +3.6000000e+00 +4.0000000e+00
1.6590993e-01 1.4715392e+00 -2 +1.6428126e-02  +3.6000000e+00 +4.0000000e+00
1.6590993e-01 1.4755392e+00 -2 +1.5982317e-02  +3.6000000e+00 +4.0000000e+00
1.6590993e-01 1.4795392e+00 -2 +1.5278680e-02  +3.6000000e+00 +4.0000000e+00
1.6590993e-01 1.4835392e+00 -2 +1.4271605e-02  +3.6000000e+00 +4.0000000e+00
1.6590993e-01 1.4875392e+00 -2 +1.4133922e-02  +3.6000000e+00 +4.0000000e+00
1.6590993e-01 1.4915392e+00 -2 +1.4769024e-02  +3.6000000e+00 +4.0000000e+00
1.6590993e-01 1.4955392e+00 -2 +1.5132983e-02  +3.6000000e+00 +4.0000000e+00
1.6590993e-01 1.4995392e+00 -2 +1.5238091e-02  +3.6000000e+00 +4.0000000e+00
1.6590993e-01 1.5035392e+00 -2 +1.5082220e-02  +3.6000000e+00 +3.8000000e+00
1.6590993e-01 1.5075392e+00 -2 +1.4648928e-02  +3.6000000e+00 +3.8000000e+00
1.6590993e-01 1.5115392e+00 -2 +1.3903357e-02  +3.6000000e+00 +3.8000000e+00
1.6590993e-01 1.5155392e+00 -2 +1.2780788e-02  +3.4000000e+00 +3.8000000e+00
1.6590993e-01 1.5195392e+00 -2 +1.1155797e-02  +3.4000000e+00 +3.8000000e+00
1.6590993e-01 1.5235392e+00 -2 +8.7363438e-03  +3.4000000e+00 +3.8000000e+00
1.6590993e-01 1.5275392e+00 -2 +7.5011203e-03  +3.4000000e+00 +3.8000000e+00
1.6590993e-01 1.5315392e+00 -2 +7.4316344e-03  +3.4000000e+00 +3.6000000e+00
1.6590993e-01 1.5355392e+00 -2 +6.7335892e-03  +3.4000000e+00 +3.6000000e+00
1.6590993e-01 1.5395392e+00 -2 +5.1294473e-03  +3.4000000e+00 +3.6000000e+00
1.6590993e-01 1.5435392e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.5475392e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.6590993e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 3.6000000e-01 -2 +1.0824879e-04  +5.8000000e+00 +6.0000000e+00
1.7312340e-01 3.8000000e-01 -2 +1.6836876e-04  +5.8000000e+00 +6.0000000e+00
1.7312340e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 5.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 6.0000000e-01 -2 +2.1978441e-03  +8.0000000e-01 +1.0000000e+00
1.7312340e-01 6.2000000e-01 -2 +6.4842750e-03  +8.0000000e-01 +1.0000000e+00
1.7312340e-01 6.4000000e-01 -2 +9.3483003e-03  +8.0000000e-01 +1.0000000e+00
1.7312340e-01 6.6000000e-01 -2 +1.1926578e-02  +8.0000000e-01 +1.0000000e+00
1.7312340e-01 6.8000000e-01 -2 +1.4425709e-02  +8.0000000e-01 +1.0000000e+00
1.7312340e-01 7.0000000e-01 -2 +1.6927887e-02  +8.0000000e-01 +1.0000000e+00
1.7312340e-01 7.2000000e-01 -2 +1.9474003e-02  +8.0000000e-01 +1.0000000e+00
1.7312340e-01 7.4000000e-01 -2 +2.2085568e-02  +8.0000000e-01 +1.2000000e+00
1.7312340e-01 7.6000000e-01 -2 +2.4772570e-02  +8.0000000e-01 +1.2000000e+00
1.7312340e-01 7.8000000e-01 -2 +2.7536732e-02  +8.0000000e-01 +1.2000000e+00
1.7312340e-01 8.0000000e-01 -2 +3.0372944e-02  +8.0000000e-01 +1.2000000e+00
1.7312340e-01 8.2000000e-01 -2 +3.3269876e-02  +8.0000000e-01 +1.2000000e+00
1.7312340e-01 8.4000000e-01 -2 +3.6210206e-02  +8.0000000e-01 +1.2000000e+00
1.7312340e-01 8.6000000e-01 -2 +3.9170672e-02  +6.0000000e-01 +1.2000000e+00
1.7312340e-01 8.8000000e-01 -2 +4.2122044e-02  +6.0000000e-01 +1.2000000e+00
1.7312340e-01 9.0000000e-01 -2 +4.5029102e-02  +6.0000000e-01 +1.2000000e+00
1.7312340e-01 9.2000000e-01 -2 +4.7850606e-02  +6.0000000e-01 +1.2000000e+00
1.7312340e-01 9.4000000e-01 -2 +5.0539292e-02  +6.0000000e-01 +1.2000000e+00
1.7312340e-01 9.6000000e-01 -2 +5.3041842e-02  +4.0000000e-01 +1.2000000e+00
1.7312340e-01 9.8000000e-01 -2 +5.5298795e-02  +4.0000000e-01 +1.4000000e+00
1.7312340e-01 1.0000000e+00 -2 +5.7244265e-02  +4.0000000e-01 +1.4000000e+00
1.7312340e-01 1.0200000e+00 -2 +5.8805340e-02  +2.0000000e-01 +1.4000000e+00
1.7312340e-01 1.0400000e+00 -2 +5.9900859e-02  +2.0000000e-01 +1.4000000e+00
1.7312340e-01 1.0600000e+00 -2 +6.0439137e-02  +2.0000000e-01 +1.4000000e+00
1.7312340e-01 1.0800000e+00 -3 +6.0313764e-02  +0.0000000e+00 +1.4000000e+00
1.7312340e-01 1.1000000e+00 -3 +5.9395888e-02  +0.0000000e+00 +1.4000000e+00
1.7312340e-01 1.1200000e+00 -3 +6.0900412e-02  +0.0000000e+00 +1.4000000e+00
1.7312340e-01 1.1400000e+00 -3 +7.1203447e-02  +0.0000000e+00 +1.4000000e+00
1.7312340e-01 1.1600000e+00 -3 +7.8976112e-02  +0.0000000e+00 +1.4000000e+00
1.7312340e-01 1.1800000e+00 -3 +8.4737736e-02  +0.0000000e+00 +1.4000000e+00
1.7312340e-01 1.2000000e+00 -3 +8.8727965e-02  +0.0000000e+00 +1.4000000e+00
1.7312340e-01 1.2200000e+00 -3 +9.1052566e-02  +0.0000000e+00 +8.0000000e-01
1.7312340e-01 1.2400000e+00 -3 +9.1736020e-02  +0.0000000e+00 +8.0000000e-01
1.7312340e-01 1.2600000e+00 -3 +9.0738453e-02  +0.0000000e+00 +1.0000000e+00
1.7312340e-01 1.2800000e+00 -3 +8.7951537e-02  +0.0000000e+00 +1.0000000e+00
1.7312340e-01 1.3000000e+00 -3 +8.3171362e-02  +0.0000000e+00 +1.0000000e+00
1.7312340e-01 1.3200000e+00 -3 +7.6028044e-02  +0.0000000e+00 +1.0000000e+00
1.7312340e-01 1.3400000e+00 -3 +6.5796378e-02  +0.0000000e+00 +1.0000000e+00
1.7312340e-01 1.3600000e+00 -3 +5.0731007e-02  +0.0000000e+00 +8.0000000e-01
1.7312340e-01 1.3800000e+00 -3 +2.2951510e-02  +0.0000000e+00 +6.0000000e-01
1.7312340e-01 1.4000000e+00 -2 +1.4682982e-02  +4.0000000e+00 +4.4000000e+00
1.7312340e-01 1.4200000e+00 -2 +1.5915513e-02  +4.0000000e+00 +4.4000000e+00
1.7312340e-01 1.4400000e+00 -2 +1.5948507e-02  +3.8000000e+00 +4.2000000e+00
1.7312340e-01 1.4600000e+00 -2 +1.6503311e-02  +3.8000000e+00 +4.2000000e+00
1.7312340e-01 1.4669582e+00 -2 +1.6878031e-02  +3.8000000e+00 +4.2000000e+00
1.7312340e-01 1.4709582e+00 -2 +1.6817820e-02  +3.6000000e+00 +4.0000000e+00
1.7312340e-01 1.4749582e+00 -2 +1.6548304e-02  +3.6000000e+00 +4.0000000e+00
1.7312340e-01 1.4789582e+00 -2 +1.6052858e-02  +3.6000000e+00 +4.0000000e+00
1.7312340e-01 1.4829582e+00 -2 +1.5302930e-02  +3.6000000e+00 +4.0000000e+00
1.7312340e-01 1.4869582e+00 -2 +1.4251008e-02  +3.6000000e+00 +4.0000000e+00
1.7312340e-01 1.4909582e+00 -2 +1.4528964e-02  +3.6000000e+00 +4.0000000e+00
1.7312340e-01 1.4949582e+00 -2 +1.5083330e-02  +3.6000000e+00 +4.0000000e+00
1.7312340e-01 1.4989582e+00 -2 +1.5383050e-02  +3.6000000e+00 +4.0000000e+00
1.7312340e-01 1.5029582e+00 -2 +1.5436050e-02  +3.6000000e+00 +3.8000000e+00
1.7312340e-01 1.5069582e+00 -2 +1.5237590e-02  +3.6000000e+00 +3.8000000e+00
1.7312340e-01 1.5109582e+00 -2 +1.4769649e-02  +3.6000000e+00 +3.8000000e+00
1.7312340e-01 1.5149582e+00 -2 +1.3996520e-02  +3.6000000e+00 +3.8000000e+00
1.7312340e-01 1.5189582e+00 -2 +1.2853329e-02  +3.4000000e+00 +3.8000000e+00
1.7312340e-01 1.5229582e+00 -2 +1.1215606e-02  +3.4000000e+00 +3.8000000e+00
1.7312340e-01 1.5269582e+00 -2 +8.7957106e-03  +3.4000000e+00 +3.8000000e+00
1.7312340e-01 1.5309582e+00 -2 +7.6743375e-03  +3.4000000e+00 +3.8000000e+00
1.7312340e-01 1.5349582e+00 -2 +7.5363349e-03  +3.4000000e+00 +3.6000000e+00
1.7312340e-01 1.5389582e+00 -2 +6.7870026e-03  +3.4000000e+00 +3.6000000e+00
1.7312340e-01 1.5429582e+00 -2 +5.1392007e-03  +3.4000000e+00 +3.6000000e+00
1.7312340e-01 1.5469582e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.5509582e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.7312340e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 3.2000000e-01 -2 +5.1946159e-05  +5.8000000e+00 +6.0000000e+00
1.8033688e-01 3.4000000e-01 -2 +1.7164334e-04  +5.8000000e+00 +6.0000000e+00
1.8033688e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 5.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 5.8000000e-01 -2 +1.8375144e-03  +8.0000000e-01 +1.0000000e+00
1.8033688e-01 6.0000000e-01 -2 +6.2093732e-03  +8.0000000e-01 +1.0000000e+00
1.8033688e-01 6.2000000e-01 -2 +9.0045678e-03  +8.0000000e-01 +1.0000000e+00
1.8033688e-01 6.4000000e-01 -2 +1.1495611e-02  +8.0000000e-01 +1.0000000e+00
1.8033688e-01 6.6000000e-01 -2 +1.3894338e-02  +8.0000000e-01 +1.0000000e+00
1.8033688e-01 6.8000000e-01 -2 +1.6283983e-02  +8.0000000e-01 +1.0000000e+00
1.8033688e-01 7.0000000e-01 -2 +1.8706054e-02  +8.0000000e-01 +1.0000000e+00
1.8033688e-01 7.2000000e-01 -2 +2.1182917e-02  +8.0000000e-01 +1.2000000e+00
1.8033688e-01 7.4000000e-01 -2 +2.3725890e-02  +8.0000000e-01 +1.2000000e+00
1.8033688e-01 7.6000000e-01 -2 +2.6338624e-02  +8.0000000e-01 +1.2000000e+00
1.8033688e-01 7.8000000e-01 -2 +2.9018639e-02  +8.0000000e-01 +1.2000000e+00
1.8033688e-01 8.0000000e-01 -2 +3.1758013e-02  +8.0000000e-01 +1.2000000e+00
1.8033688e-01 8.2000000e-01 -2 +3.4543673e-02  +8.0000000e-01 +1.2000000e+00
1.8033688e-01 8.4000000e-01 -2 +3.7357483e-02  +8.0000000e-01 +1.2000000e+00
1.8033688e-01 8.6000000e-01 -2 +4.0176255e-02  +6.0000000e-01 +1.2000000e+00
1.8033688e-01 8.8000000e-01 -2 +4.2971725e-02  +6.0000000e-01 +1.2000000e+00
1.8033688e-01 9.0000000e-01 -2 +4.5710530e-02  +6.0000000e-01 +1.2000000e+00
1.8033688e-01 9.2000000e-01 -2 +4.8354203e-02  +6.0000000e-01 +1.2000000e+00
1.8033688e-01 9.4000000e-01 -2 +5.0859174e-02  +6.0000000e-01 +1.2000000e+00
1.8033688e-01 9.6000000e-01 -2 +5.3176744e-02  +4.0000000e-01 +1.4000000e+00
1.8033688e-01 9.8000000e-01 -2 +5.5252995e-02  +4.0000000e-01 +1.4000000e+00
1.8033688e-01 1.0000000e+00 -2 +5.7028565e-02  +4.0000000e-01 +1.4000000e+00
1.8033688e-01 1.0200000e+00 -2 +5.8438111e-02  +2.0000000e-01 +1.4000000e+00
1.8033688e-01 1.0400000e+00 -2 +5.9409335e-02  +2.0000000e-01 +1.4000000e+00
1.8033688e-01 1.0600000e+00 -2 +5.9861162e-02  +2.0000000e-01 +1.4000000e+00
1.8033688e-01 1.0800000e+00 -2 +5.9700513e-02  +2.0000000e-01 +1.4000000e+00
1.8033688e-01 1.1000000e+00 -3 +5.8816550e-02  +0.0000000e+00 +1.4000000e+00
1.8033688e-01 1.1200000e+00 -3 +5.7070115e-02  +0.0000000e+00 +1.4000000e+00
1.8033688e-01 1.1400000e+00 -3 +6.3897413e-02  +0.0000000e+00 +1.4000000e+00
1.8033688e-01 1.1600000e+00 -3 +7.2017682e-02  +0.0000000e+00 +1.4000000e+00
1.8033688e-01 1.1800000e+00 -3 +7.8015923e-02  +0.0000000e+00 +1.4000000e+00
1.8033688e-01 1.2000000e+00 -3 +8.2204029e-02  +0.0000000e+00 +6.0000000e-01
1.8033688e-01 1.2200000e+00 -3 +8.4720299e-02  +0.0000000e+00 +1.4000000e+00
1.8033688e-01 1.2400000e+00 -3 +8.5604240e-02  +0.0000000e+00 +8.0000000e-01
1.8033688e-01 1.2600000e+00 -3 +8.4821330e-02  +0.0000000e+00 +8.0000000e-01
1.8033688e-01 1.2800000e+00 -3 +8.2261235e-02  +0.0000000e+00 +1.0000000e+00
1.8033688e-01 1.3000000e+00 -3 +7.7709647e-02  +0.0000000e+00 +1.0000000e+00
1.8033688e-01 1.3200000e+00 -3 +7.0770617e-02  +0.0000000e+00 +1.0000000e+00
1.8033688e-01 1.3400000e+00 -3 +6.0648616e-02  +0.0000000e+00 +1.0000000e+00
1.8033688e-01 1.3600000e+00 -3 +4.5323342e-02  +0.0000000e+00 +8.0000000e-01
1.8033688e-01 1.3800000e+00 -3 +1.5044350e-02  +0.0000000e+00 +4.0000000e-01
1.8033688e-01 1.4000000e+00 -2 +1.4980950e-02  +4.0000000e+00 +4.4000000e+00
1.8033688e-01 1.4200000e+00 -2 +1.5968040e-02  +4.0000000e+00 +4.4000000e+00
1.8033688e-01 1.4400000e+00 -2 +1.6334998e-02  +3.8000000e+00 +4.2000000e+00
1.8033688e-01 1.4600000e+00 -2 +1.6513467e-02  +3.8000000e+00 +4.2000000e+00
1.8033688e-01 1.4704063e+00 -2 +1.7099840e-02  +3.8000000e+00 +4.0000000e+00
1.8033688e-01 1.4744063e+00 -2 +1.6978355e-02  +3.6000000e+00 +4.0000000e+00
1.8033688e-01 1.4784063e+00 -2 +1.6653537e-02  +3.6000000e+00 +4.0000000e+00
1.8033688e-01 1.4824063e+00 -2 +1.6107165e-02  +3.6000000e+00 +4.0000000e+00
1.8033688e-01 1.4864063e+00 -2 +1.5309066e-02  +3.6000000e+00 +4.0000000e+00
1.8033688e-01 1.4904063e+00 -2 +1.4209647e-02  +3.6000000e+00 +4.0000000e+00
1.8033688e-01 1.4944063e+00 -2 +1.4917063e-02  +3.6000000e+00 +4.0000000e+00
1.8033688e-01 1.4984063e+00 -2 +1.5392598e-02  +3.6000000e+00 +4.0000000e+00
1.8033688e-01 1.5024063e+00 -2 +1.5628610e-02  +3.6000000e+00 +4.0000000e+00
1.8033688e-01 1.5064063e+00 -2 +1.5629284e-02  +3.6000000e+00 +3.8000000e+00
1.8033688e-01 1.5104063e+00 -2 +1.5387584e-02  +3.6000000e+00 +3.8000000e+00
1.8033688e-01 1.5144063e+00 -2 +1.4884069e-02  +3.6000000e+00 +3.8000000e+00
1.8033688e-01 1.5184063e+00 -2 +1.4082241e-02  +3.6000000e+00 +3.8000000e+00
1.8033688e-01 1.5224063e+00 -2 +1.2917036e-02  +3.4000000e+00 +3.8000000e+00
1.8033688e-01 1.5264063e+00 -2 +1.1264722e-02  +3.4000000e+00 +3.8000000e+00
1.8033688e-01 1.5304063e+00 -2 +8.8411410e-03  +3.4000000e+00 +3.8000000e+00
1.8033688e-01 1.5344063e+00 -2 +7.8495158e-03  +3.4000000e+00 +3.8000000e+00
1.8033688e-01 1.5384063e+00 -2 +7.6430493e-03  +3.4000000e+00 +3.6000000e+00
1.8033688e-01 1.5424063e+00 -2 +6.8417798e-03  +3.4000000e+00 +3.6000000e+00
1.8033688e-01 1.5464063e+00 -2 +5.1495930e-03  +3.4000000e+00 +3.6000000e+00
1.8033688e-01 1.5504063e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.5544063e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8033688e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 3.0000000e-01 -2 +1.6570779e-04  +5.8000000e+00 +6.0000000e+00
1.8755036e-01 3.2000000e-01 -2 +7.5431519e-05  +5.8000000e+00 +6.0000000e+00
1.8755036e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 5.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 5.6000000e-01 -2 +1.3922442e-03  +8.0000000e-01 +1.0000000e+00
1.8755036e-01 5.8000000e-01 -2 +5.9409554e-03  +8.0000000e-01 +1.0000000e+00
1.8755036e-01 6.0000000e-01 -2 +8.6786778e-03  +8.0000000e-01 +1.0000000e+00
1.8755036e-01 6.2000000e-01 -2 +1.1092955e-02  +8.0000000e-01 +1.0000000e+00
1.8755036e-01 6.4000000e-01 -2 +1.3402428e-02  +8.0000000e-01 +1.0000000e+00
1.8755036e-01 6.6000000e-01 -2 +1.5691715e-02  +8.0000000e-01 +1.0000000e+00
1.8755036e-01 6.8000000e-01 -2 +1.8002975e-02  +8.0000000e-01 +1.0000000e+00
1.8755036e-01 7.0000000e-01 -2 +2.0359294e-02  +8.0000000e-01 +1.2000000e+00
1.8755036e-01 7.2000000e-01 -2 +2.2773031e-02  +8.0000000e-01 +1.2000000e+00
1.8755036e-01 7.4000000e-01 -2 +2.5249333e-02  +8.0000000e-01 +1.2000000e+00
1.8755036e-01 7.6000000e-01 -2 +2.7787756e-02  +8.0000000e-01 +1.2000000e+00
1.8755036e-01 7.8000000e-01 -2 +3.0383021e-02  +8.0000000e-01 +1.2000000e+00
1.8755036e-01 8.0000000e-01 -2 +3.3025363e-02  +8.0000000e-01 +1.2000000e+00
1.8755036e-01 8.2000000e-01 -2 +3.5700664e-02  +8.0000000e-01 +1.2000000e+00
1.8755036e-01 8.4000000e-01 -2 +3.8390486e-02  +8.0000000e-01 +1.2000000e+00
1.8755036e-01 8.6000000e-01 -2 +4.1072060e-02  +6.0000000e-01 +1.2000000e+00
1.8755036e-01 8.8000000e-01 -2 +4.3718272e-02  +6.0000000e-01 +1.2000000e+00
1.8755036e-01 9.0000000e-01 -2 +4.6297653e-02  +6.0000000e-01 +1.2000000e+00
1.8755036e-01 9.2000000e-01 -2 +4.8774381e-02  +6.0000000e-01 +1.2000000e+00
1.8755036e-01 9.4000000e-01 -2 +5.1108284e-02  +6.0000000e-01 +1.2000000e+00
1.8755036e-01 9.6000000e-01 -2 +5.3254822e-02  +4.0000000e-01 +1.4000000e+00
1.8755036e-01 9.8000000e-01 -2 +5.5165010e-02  +4.0000000e-01 +1.4000000e+00
1.8755036e-01 1.0000000e+00 -2 +5.6785207e-02  +4.0000000e-01 +1.4000000e+00
1.8755036e-01 1.0200000e+00 -2 +5.8056686e-02  +2.0000000e-01 +1.4000000e+00
1.8755036e-01 1.0400000e+00 -2 +5.8914830e-02  +2.0000000e-01 +1.4000000e+00
1.8755036e-01 1.0600000e+00 -2 +5.9287690e-02  +2.0000000e-01 +1.4000000e+00
1.8755036e-01 1.0800000e+00 -2 +5.9093513e-02  +2.0000000e-01 +1.4000000e+00
1.8755036e-01 1.1000000e+00 -3 +5.8236436e-02  +0.0000000e+00 +1.4000000e+00
1.8755036e-01 1.1200000e+00 -3 +5.6598894e-02  +0.0000000e+00 +1.4000000e+00
1.8755036e-01 1.1400000e+00 -3 +5.6186276e-02  +0.0000000e+00 +1.4000000e+00
1.8755036e-01 1.1600000e+00 -3 +6.4802015e-02  +0.0000000e+00 +4.0000000e-01
1.8755036e-01 1.1800000e+00 -3 +7.1103261e-02  +0.0000000e+00 +1.4000000e+00
1.8755036e-01 1.2000000e+00 -3 +7.5515825e-02  +0.0000000e+00 +6.0000000e-01
1.8755036e-01 1.2200000e+00 -3 +7.8226028e-02  +0.0000000e+00 +1.4000000e+00
1.8755036e-01 1.2400000e+00 -3 +7.9295220e-02  +0.0000000e+00 +8.0000000e-01
1.8755036e-01 1.2600000e+00 -3 +7.8697007e-02  +0.0000000e+00 +8.0000000e-01
1.8755036e-01 1.2800000e+00 -3 +7.6319152e-02  +0.0000000e+00 +8.0000000e-01
1.8755036e-01 1.3000000e+00 -3 +7.1933394e-02  +0.0000000e+00 +8.0000000e-01
1.8755036e-01 1.3200000e+00 -3 +6.5106192e-02  +0.0000000e+00 +8.0000000e-01
1.8755036e-01 1.3400000e+00 -3 +5.4933150e-02  +0.0000000e+00 +8.0000000e-01
1.8755036e-01 1.3600000e+00 -3 +3.8913016e-02  +0.0000000e+00 +6.0000000e-01
1.8755036e-01 1.3800000e+00 -2 +1.5196974e-02  +4.2000000e+00 +4.6000000e+00
1.8755036e-01 1.4000000e+00 -2 +1.5252379e-02  +4.0000000e+00 +4.4000000e+00
1.8755036e-01 1.4200000e+00 -2 +1.6035370e-02  +4.0000000e+00 +4.4000000e+00
1.8755036e-01 1.4400000e+00 -2 +1.6674620e-02  +3.8000000e+00 +4.2000000e+00
1.8755036e-01 1.4600000e+00 -2 +1.6509288e-02  +3.8000000e+00 +4.2000000e+00
1.8755036e-01 1.4738657e+00 -2 +1.7304503e-02  +3.6000000e+00 +4.0000000e+00
1.8755036e-01 1.4778657e+00 -2 +1.7122160e-02  +3.6000000e+00 +4.0000000e+00
1.8755036e-01 1.4818657e+00 -2 +1.6741780e-02  +3.6000000e+00 +4.0000000e+00
1.8755036e-01 1.4858657e+00 -2 +1.6143620e-02  +3.6000000e+00 +4.0000000e+00
1.8755036e-01 1.4898657e+00 -2 +1.5295845e-02  +3.6000000e+00 +4.0000000e+00
1.8755036e-01 1.4938657e+00 -2 +1.4657835e-02  +3.6000000e+00 +4.0000000e+00
1.8755036e-01 1.4978657e+00 -2 +1.5294585e-02  +3.6000000e+00 +4.0000000e+00
1.8755036e-01 1.5018657e+00 -2 +1.5693752e-02  +3.6000000e+00 +4.0000000e+00
1.8755036e-01 1.5058657e+00 -2 +1.5867148e-02  +3.6000000e+00 +4.0000000e+00
1.8755036e-01 1.5098657e+00 -2 +1.5815794e-02  +3.6000000e+00 +3.8000000e+00
1.8755036e-01 1.5138657e+00 -2 +1.5530649e-02  +3.6000000e+00 +3.8000000e+00
1.8755036e-01 1.5178657e+00 -2 +1.4991008e-02  +3.6000000e+00 +3.8000000e+00
1.8755036e-01 1.5218657e+00 -2 +1.4159643e-02  +3.4000000e+00 +3.8000000e+00
1.8755036e-01 1.5258657e+00 -2 +1.2971266e-02  +3.4000000e+00 +3.8000000e+00
1.8755036e-01 1.5298657e+00 -2 +1.1302660e-02  +3.4000000e+00 +3.8000000e+00
1.8755036e-01 1.5338657e+00 -2 +8.8722338e-03  +3.4000000e+00 +3.8000000e+00
1.8755036e-01 1.5378657e+00 -2 +8.0255785e-03  +3.4000000e+00 +3.8000000e+00
1.8755036e-01 1.5418657e+00 -2 +7.7513579e-03  +3.4000000e+00 +3.6000000e+00
1.8755036e-01 1.5458657e+00 -2 +6.8980375e-03  +3.4000000e+00 +3.6000000e+00
1.8755036e-01 1.5498657e+00 -2 +5.1612537e-03  +3.4000000e+00 +3.6000000e+00
1.8755036e-01 1.5538657e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.5578657e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.8755036e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 2.4000000e-01 -2 +3.1375064e-05  +5.8000000e+00 +6.0000000e+00
1.9476383e-01 2.6000000e-01 -2 +1.5748908e-04  +5.8000000e+00 +6.0000000e+00
1.9476383e-01 2.8000000e-01 -2 +8.2218568e-05  +5.8000000e+00 +6.0000000e+00
1.9476383e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 5.4000000e-01 -2 +6.6523359e-04  +8.0000000e-01 +1.0000000e+00
1.9476383e-01 5.6000000e-01 -2 +5.6708575e-03  +8.0000000e-01 +1.0000000e+00
1.9476383e-01 5.8000000e-01 -2 +8.3637234e-03  +8.0000000e-01 +1.0000000e+00
1.9476383e-01 6.0000000e-01 -2 +1.0711463e-02  +8.0000000e-01 +1.0000000e+00
1.9476383e-01 6.2000000e-01 -2 +1.2942005e-02  +8.0000000e-01 +1.0000000e+00
1.9476383e-01 6.4000000e-01 -2 +1.5141917e-02  +8.0000000e-01 +1.0000000e+00
1.9476383e-01 6.6000000e-01 -2 +1.7354152e-02  +8.0000000e-01 +1.0000000e+00
1.9476383e-01 6.8000000e-01 -2 +1.9602474e-02  +8.0000000e-01 +1.0000000e+00
1.9476383e-01 7.0000000e-01 -2 +2.1900104e-02  +8.0000000e-01 +1.2000000e+00
1.9476383e-01 7.2000000e-01 -2 +2.4253378e-02  +8.0000000e-01 +1.2000000e+00
1.9476383e-01 7.4000000e-01 -2 +2.6663454e-02  +8.0000000e-01 +1.2000000e+00
1.9476383e-01 7.6000000e-01 -2 +2.9127133e-02  +8.0000000e-01 +1.2000000e+00
1.9476383e-01 7.8000000e-01 -2 +3.1637257e-02  +8.0000000e-01 +1.2000000e+00
1.9476383e-01 8.0000000e-01 -2 +3.4182879e-02  +8.0000000e-01 +1.2000000e+00
1.9476383e-01 8.2000000e-01 -2 +3.6749325e-02  +8.0000000e-01 +1.2000000e+00
1.9476383e-01 8.4000000e-01 -2 +3.9318205e-02  +6.0000000e-01 +1.2000000e+00
1.9476383e-01 8.6000000e-01 -2 +4.1867396e-02  +6.0000000e-01 +1.2000000e+00
1.9476383e-01 8.8000000e-01 -2 +4.4371038e-02  +6.0000000e-01 +1.2000000e+00
1.9476383e-01 9.0000000e-01 -2 +4.6799534e-02  +6.0000000e-01 +1.2000000e+00
1.9476383e-01 9.2000000e-01 -2 +4.9119553e-02  +6.0000000e-01 +1.2000000e+00
1.9476383e-01 9.4000000e-01 -2 +5.1294044e-02  +6.0000000e-01 +1.2000000e+00
1.9476383e-01 9.6000000e-01 -2 +5.3282212e-02  +4.0000000e-01 +1.4000000e+00
1.9476383e-01 9.8000000e-01 -2 +5.5039459e-02  +4.0000000e-01 +1.4000000e+00
1.9476383e-01 1.0000000e+00 -2 +5.6517194e-02  +4.0000000e-01 +1.4000000e+00
1.9476383e-01 1.0200000e+00 -2 +5.7662487e-02  +2.0000000e-01 +1.4000000e+00
1.9476383e-01 1.0400000e+00 -2 +5.8417410e-02  +2.0000000e-01 +1.4000000e+00
1.9476383e-01 1.0600000e+00 -2 +5.8717909e-02  +2.0000000e-01 +1.4000000e+00
1.9476383e-01 1.0800000e+00 -2 +5.8491895e-02  +2.0000000e-01 +1.4000000e+00
1.9476383e-01 1.1000000e+00 -2 +5.7656043e-02  +2.0000000e-01 +1.4000000e+00
1.9476383e-01 1.1200000e+00 -3 +5.6110307e-02  +0.0000000e+00 +2.0000000e-01
1.9476383e-01 1.1400000e+00 -3 +5.3728144e-02  +0.0000000e+00 +1.4000000e+00
1.9476383e-01 1.1600000e+00 -3 +5.7179419e-02  +0.0000000e+00 +1.4000000e+00
1.9476383e-01 1.1800000e+00 -3 +6.3895532e-02  +0.0000000e+00 +1.4000000e+00
1.9476383e-01 1.2000000e+00 -3 +6.8582771e-02  +0.0000000e+00 +1.4000000e+00
1.9476383e-01 1.2200000e+00 -3 +7.1503120e-02  +0.0000000e+00 +6.0000000e-01
1.9476383e-01 1.2400000e+00 -3 +7.2750681e-02  +0.0000000e+00 +1.4000000e+00
1.9476383e-01 1.2600000e+00 -3 +7.2311316e-02  +0.0000000e+00 +8.0000000e-01
1.9476383e-01 1.2800000e+00 -3 +7.0070520e-02  +0.0000000e+00 +8.0000000e-01
1.9476383e-01 1.3000000e+00 -3 +6.5780117e-02  +0.0000000e+00 +8.0000000e-01
1.9476383e-01 1.3200000e+00 -3 +5.8949747e-02  +0.0000000e+00 +8.0000000e-01
1.9476383e-01 1.3400000e+00 -3 +4.8496746e-02  +0.0000000e+00 +8.0000000e-01
1.9476383e-01 1.3600000e+00 -3 +3.0961981e-02  +0.0000000e+00 +6.0000000e-01
1.9476383e-01 1.3800000e+00 -2 +1.5371178e-02  +4.2000000e+00 +4.6000000e+00
1.9476383e-01 1.4000000e+00 -2 +1.5502969e-02  +4.0000000e+00 +4.4000000e+00
1.9476383e-01 1.4200000e+00 -2 +1.6123475e-02  +4.0000000e+00 +4.4000000e+00
1.9476383e-01 1.4400000e+00 -2 +1.6978488e-02  +3.8000000e+00 +4.2000000e+00
1.9476383e-01 1.4600000e+00 -2 +1.6502713e-02  +3.8000000e+00 +4.2000000e+00
1.9476383e-01 1.4773183e+00 -2 +1.7489570e-02  +3.6000000e+00 +4.0000000e+00
1.9476383e-01 1.4813183e+00 -2 +1.7247173e-02  +3.6000000e+00 +4.0000000e+00
1.9476383e-01 1.4853183e+00 -2 +1.6811352e-02  +3.6000000e+00 +4.0000000e+00
1.9476383e-01 1.4893183e+00 -2 +1.6160891e-02  +3.6000000e+00 +4.0000000e+00
1.9476383e-01 1.4933183e+00 -2 +1.5262241e-02  +3.6000000e+00 +4.0000000e+00
1.9476383e-01 1.4973183e+00 -2 +1.5111941e-02  +3.6000000e+00 +4.0000000e+00
1.9476383e-01 1.5013183e+00 -2 +1.5658496e-02  +3.6000000e+00 +4.0000000e+00
1.9476383e-01 1.5053183e+00 -2 +1.5984155e-02  +3.6000000e+00 +4.0000000e+00
1.9476383e-01 1.5093183e+00 -2 +1.6096477e-02  +3.6000000e+00 +4.0000000e+00
1.9476383e-01 1.5133183e+00 -2 +1.5993817e-02  +3.6000000e+00 +3.8000000e+00
1.9476383e-01 1.5173183e+00 -2 +1.5665407e-02  +3.6000000e+00 +3.8000000e+00
1.9476383e-01 1.5213183e+00 -2 +1.5089421e-02  +3.6000000e+00 +3.8000000e+00
1.9476383e-01 1.5253183e+00 -2 +1.4227957e-02  +3.4000000e+00 +3.8000000e+00
1.9476383e-01 1.5293183e+00 -2 +1.3015466e-02  +3.4000000e+00 +3.8000000e+00
1.9476383e-01 1.5333183e+00 -2 +1.1329017e-02  +3.4000000e+00 +3.8000000e+00
1.9476383e-01 1.5373183e+00 -2 +8.8886591e-03  +3.4000000e+00 +3.8000000e+00
1.9476383e-01 1.5413183e+00 -2 +8.2015308e-03  +3.4000000e+00 +3.8000000e+00
1.9476383e-01 1.5453183e+00 -2 +7.8608476e-03  +3.4000000e+00 +3.6000000e+00
1.9476383e-01 1.5493183e+00 -2 +6.9558786e-03  +3.4000000e+00 +3.6000000e+00
1.9476383e-01 1.5533183e+00 -2 +5.1748038e-03  +3.4000000e+00 +3.6000000e+00
1.9476383e-01 1.5573183e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 1.5613183e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
1.9476383e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 2.0000000e-01 -2 +9.4111756e-05  +5.8000000e+00 +6.0000000e+00
2.0197731e-01 2.2000000e-01 -2 +1.4360189e-04  +5.8000000e+00 +6.0000000e+00
2.0197731e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 5.4000000e-01 -2 +5.3894007e-03  +8.0000000e-01 +1.0000000e+00
2.0197731e-01 5.6000000e-01 -2 +8.0522921e-03  +8.0000000e-01 +1.0000000e+00
2.0197731e-01 5.8000000e-01 -2 +1.0343941e-02  +8.0000000e-01 +1.0000000e+00
2.0197731e-01 6.0000000e-01 -2 +1.2505413e-02  +8.0000000e-01 +1.0000000e+00
2.0197731e-01 6.2000000e-01 -2 +1.4626087e-02  +8.0000000e-01 +1.0000000e+00
2.0197731e-01 6.4000000e-01 -2 +1.6749979e-02  +8.0000000e-01 +1.0000000e+00
2.0197731e-01 6.6000000e-01 -2 +1.8901573e-02  +8.0000000e-01 +1.0000000e+00
2.0197731e-01 6.8000000e-01 -2 +2.1094858e-02  +8.0000000e-01 +1.2000000e+00
2.0197731e-01 7.0000000e-01 -2 +2.3337157e-02  +8.0000000e-01 +1.2000000e+00
2.0197731e-01 7.2000000e-01 -2 +2.5630915e-02  +8.0000000e-01 +1.2000000e+00
2.0197731e-01 7.4000000e-01 -2 +2.7974595e-02  +8.0000000e-01 +1.2000000e+00
2.0197731e-01 7.6000000e-01 -2 +3.0363116e-02  +8.0000000e-01 +1.2000000e+00
2.0197731e-01 7.8000000e-01 -2 +3.2788061e-02  +8.0000000e-01 +1.2000000e+00
2.0197731e-01 8.0000000e-01 -2 +3.5237769e-02  +8.0000000e-01 +1.2000000e+00
2.0197731e-01 8.2000000e-01 -2 +3.7697358e-02  +8.0000000e-01 +1.2000000e+00
2.0197731e-01 8.4000000e-01 -2 +4.0148723e-02  +6.0000000e-01 +1.2000000e+00
2.0197731e-01 8.6000000e-01 -2 +4.2570535e-02  +6.0000000e-01 +1.2000000e+00
2.0197731e-01 8.8000000e-01 -2 +4.4938231e-02  +6.0000000e-01 +1.2000000e+00
2.0197731e-01 9.0000000e-01 -2 +4.7224028e-02  +6.0000000e-01 +1.2000000e+00
2.0197731e-01 9.2000000e-01 -2 +4.9396928e-02  +6.0000000e-01 +1.2000000e+00
2.0197731e-01 9.4000000e-01 -2 +5.1422735e-02  +6.0000000e-01 +1.2000000e+00
2.0197731e-01 9.6000000e-01 -2 +5.3264034e-02  +4.0000000e-01 +1.4000000e+00
2.0197731e-01 9.8000000e-01 -2 +5.4880130e-02  +4.0000000e-01 +1.4000000e+00
2.0197731e-01 1.0000000e+00 -2 +5.6226911e-02  +4.0000000e-01 +1.4000000e+00
2.0197731e-01 1.0200000e+00 -2 +5.7256544e-02  +2.0000000e-01 +1.4000000e+00
2.0197731e-01 1.0400000e+00 -2 +5.7916949e-02  +2.0000000e-01 +1.4000000e+00
2.0197731e-01 1.0600000e+00 -2 +5.8150927e-02  +2.0000000e-01 +1.4000000e+00
2.0197731e-01 1.0800000e+00 -2 +5.7894684e-02  +2.0000000e-01 +1.4000000e+00
2.0197731e-01 1.1000000e+00 -2 +5.7075460e-02  +2.0000000e-01 +1.4000000e+00
2.0197731e-01 1.1200000e+00 -3 +5.5607559e-02  +0.0000000e+00 +1.4000000e+00
2.0197731e-01 1.1400000e+00 -3 +5.3385552e-02  +0.0000000e+00 +1.4000000e+00
2.0197731e-01 1.1600000e+00 -3 +5.0271886e-02  +0.0000000e+00 +1.4000000e+00
2.0197731e-01 1.1800000e+00 -3 +5.6234983e-02  +0.0000000e+00 +4.0000000e-01
2.0197731e-01 1.2000000e+00 -3 +6.1286958e-02  +0.0000000e+00 +1.4000000e+00
2.0197731e-01 1.2200000e+00 -3 +6.4454584e-02  +0.0000000e+00 +6.0000000e-01
2.0197731e-01 1.2400000e+00 -3 +6.5884626e-02  +0.0000000e+00 +6.0000000e-01
2.0197731e-01 1.2600000e+00 -3 +6.5582035e-02  +0.0000000e+00 +6.0000000e-01
2.0197731e-01 1.2800000e+00 -3 +6.3429247e-02  +0.0000000e+00 +8.0000000e-01
2.0197731e-01 1.3000000e+00 -3 +5.9147708e-02  +0.0000000e+00 +8.0000000e-01
2.0197731e-01 1.3200000e+00 -3 +5.2155312e-02  +0.0000000e+00 +8.0000000e-01
2.0197731e-01 1.3400000e+00 -3 +4.1047239e-02  +0.0000000e+00 +6.0000000e-01
2.0197731e-01 1.3600000e+00 -3 +1.9792942e-02  +0.0000000e+00 +4.0000000e-01
2.0197731e-01 1.3800000e+00 -2 +1.5566378e-02  +4.2000000e+00 +4.6000000e+00
2.0197731e-01 1.4000000e+00 -2 +1.5736908e-02  +4.0000000e+00 +4.4000000e+00
2.0197731e-01 1.4200000e+00 -2 +1.6236805e-02  +4.0000000e+00 +4.4000000e+00
2.0197731e-01 1.4400000e+00 -2 +1.7255799e-02  +3.8000000e+00 +4.2000000e+00
2.0197731e-01 1.4600000e+00 -2 +1.6504496e-02  +3.8000000e+00 +4.2000000e+00
2.0197731e-01 1.4800000e+00 -2 +1.7689638e-02  +3.6000000e+00 +4.0000000e+00
2.0197731e-01 1.4807460e+00 -2 +1.7653133e-02  +3.6000000e+00 +4.0000000e+00
2.0197731e-01 1.4847460e+00 -2 +1.7351773e-02  +3.6000000e+00 +4.0000000e+00
2.0197731e-01 1.4887460e+00 -2 +1.6860923e-02  +3.6000000e+00 +4.0000000e+00
2.0197731e-01 1.4927460e+00 -2 +1.6157928e-02  +3.6000000e+00 +4.0000000e+00
2.0197731e-01 1.4967460e+00 -2 +1.5207442e-02  +3.6000000e+00 +4.0000000e+00
2.0197731e-01 1.5007460e+00 -2 +1.5544837e-02  +3.6000000e+00 +4.0000000e+00
2.0197731e-01 1.5047460e+00 -2 +1.6006357e-02  +3.6000000e+00 +4.0000000e+00
2.0197731e-01 1.5087460e+00 -2 +1.6261627e-02  +3.6000000e+00 +4.0000000e+00
2.0197731e-01 1.5127460e+00 -2 +1.6314751e-02  +3.6000000e+00 +4.0000000e+00
2.0197731e-01 1.5167460e+00 -2 +1.6161850e-02  +3.6000000e+00 +3.8000000e+00
2.0197731e-01 1.5207460e+00 -2 +1.5790674e-02  +3.6000000e+00 +3.8000000e+00
2.0197731e-01 1.5247460e+00 -2 +1.5178405e-02  +3.6000000e+00 +3.8000000e+00
2.0197731e-01 1.5287460e+00 -2 +1.4286521e-02  +3.4000000e+00 +3.8000000e+00
2.0197731e-01 1.5327460e+00 -2 +1.3049162e-02  +3.4000000e+00 +3.8000000e+00
2.0197731e-01 1.5367460e+00 -2 +1.1343445e-02  +3.4000000e+00 +3.8000000e+00
2.0197731e-01 1.5407460e+00 -2 +8.8901136e-03  +3.4000000e+00 +3.8000000e+00
2.0197731e-01 1.5447460e+00 -2 +8.3764826e-03  +3.4000000e+00 +3.8000000e+00
2.0197731e-01 1.5487460e+00 -2 +7.9711261e-03  +3.4000000e+00 +3.6000000e+00
2.0197731e-01 1.5527460e+00 -2 +7.0153802e-03  +3.4000000e+00 +3.6000000e+00
2.0197731e-01 1.5567460e+00 -2 +5.1908269e-03  +3.4000000e+00 +3.6000000e+00
2.0197731e-01 1.5607460e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 1.5647460e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0197731e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 1.4000000e-01 -2 +2.6519921e-05  +5.8000000e+00 +6.0000000e+00
2.0919078e-01 1.6000000e-01 -2 +1.1668632e-04  +5.8000000e+00 +6.0000000e+00
2.0919078e-01 1.8000000e-01 -2 +8.7053069e-05  +5.8000000e+00 +6.0000000e+00
2.0919078e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 5.2000000e-01 -2 +5.0846951e-03  +8.0000000e-01 +1.0000000e+00
2.0919078e-01 5.4000000e-01 -2 +7.7361917e-03  +8.0000000e-01 +1.0000000e+00
2.0919078e-01 5.6000000e-01 -2 +9.9829161e-03  +8.0000000e-01 +1.0000000e+00
2.0919078e-01 5.8000000e-01 -2 +1.2085075e-02  +8.0000000e-01 +1.0000000e+00
2.0919078e-01 6.0000000e-01 -2 +1.4136112e-02  +8.0000000e-01 +1.0000000e+00
2.0919078e-01 6.2000000e-01 -2 +1.6181538e-02  +8.0000000e-01 +1.0000000e+00
2.0919078e-01 6.4000000e-01 -2 +1.8246682e-02  +8.0000000e-01 +1.0000000e+00
2.0919078e-01 6.6000000e-01 -2 +2.0346286e-02  +8.0000000e-01 +1.2000000e+00
2.0919078e-01 6.8000000e-01 -2 +2.2488532e-02  +8.0000000e-01 +1.2000000e+00
2.0919078e-01 7.0000000e-01 -2 +2.4676939e-02  +8.0000000e-01 +1.2000000e+00
2.0919078e-01 7.2000000e-01 -2 +2.6911322e-02  +8.0000000e-01 +1.2000000e+00
2.0919078e-01 7.4000000e-01 -2 +2.9188279e-02  +8.0000000e-01 +1.2000000e+00
2.0919078e-01 7.6000000e-01 -2 +3.1501435e-02  +8.0000000e-01 +1.2000000e+00
2.0919078e-01 7.8000000e-01 -2 +3.3841557e-02  +8.0000000e-01 +1.2000000e+00
2.0919078e-01 8.0000000e-01 -2 +3.6196602e-02  +8.0000000e-01 +1.2000000e+00
2.0919078e-01 8.2000000e-01 -2 +3.8551723e-02  +8.0000000e-01 +1.2000000e+00
2.0919078e-01 8.4000000e-01 -2 +4.0889272e-02  +6.0000000e-01 +1.2000000e+00
2.0919078e-01 8.6000000e-01 -2 +4.3188791e-02  +6.0000000e-01 +1.2000000e+00
2.0919078e-01 8.8000000e-01 -2 +4.5427025e-02  +6.0000000e-01 +1.2000000e+00
2.0919078e-01 9.0000000e-01 -2 +4.7577925e-02  +6.0000000e-01 +1.2000000e+00
2.0919078e-01 9.2000000e-01 -2 +4.9612666e-02  +6.0000000e-01 +1.2000000e+00
2.0919078e-01 9.4000000e-01 -2 +5.1499658e-02  +6.0000000e-01 +1.2000000e+00
2.0919078e-01 9.6000000e-01 -2 +5.3204535e-02  +4.0000000e-01 +1.4000000e+00
2.0919078e-01 9.8000000e-01 -2 +5.4690101e-02  +4.0000000e-01 +1.4000000e+00
2.0919078e-01 1.0000000e+00 -2 +5.5916213e-02  +4.0000000e-01 +1.4000000e+00
2.0919078e-01 1.0200000e+00 -2 +5.6839535e-02  +4.0000000e-01 +1.4000000e+00
2.0919078e-01 1.0400000e+00 -2 +5.7413131e-02  +2.0000000e-01 +1.4000000e+00
2.0919078e-01 1.0600000e+00 -2 +5.7585769e-02  +2.0000000e-01 +1.4000000e+00
2.0919078e-01 1.0800000e+00 -2 +5.7300813e-02  +2.0000000e-01 +1.4000000e+00
2.0919078e-01 1.1000000e+00 -2 +5.6494453e-02  +2.0000000e-01 +1.4000000e+00
2.0919078e-01 1.1200000e+00 -2 +5.5092848e-02  +2.0000000e-01 +1.4000000e+00
2.0919078e-01 1.1400000e+00 -3 +5.3007392e-02  +0.0000000e+00 +2.0000000e-01
2.0919078e-01 1.1600000e+00 -3 +5.0126425e-02  +0.0000000e+00 +1.4000000e+00
2.0919078e-01 1.1800000e+00 -3 +4.7856721e-02  +0.0000000e+00 +1.4000000e+00
2.0919078e-01 1.2000000e+00 -3 +5.3442160e-02  +0.0000000e+00 +4.0000000e-01
2.0919078e-01 1.2200000e+00 -3 +5.6930984e-02  +0.0000000e+00 +1.4000000e+00
2.0919078e-01 1.2400000e+00 -3 +5.8564617e-02  +0.0000000e+00 +6.0000000e-01
2.0919078e-01 1.2600000e+00 -3 +5.8380462e-02  +0.0000000e+00 +6.0000000e-01
2.0919078e-01 1.2800000e+00 -3 +5.6256431e-02  +0.0000000e+00 +6.0000000e-01
2.0919078e-01 1.3000000e+00 -3 +5.1863657e-02  +0.0000000e+00 +6.0000000e-01
2.0919078e-01 1.3200000e+00 -3 +4.4455713e-02  +0.0000000e+00 +6.0000000e-01
2.0919078e-01 1.3400000e+00 -3 +3.1929828e-02  +0.0000000e+00 +6.0000000e-01
2.0919078e-01 1.3600000e+00 -2 +1.3075163e-02  +4.2000000e+00 +4.6000000e+00
2.0919078e-01 1.3800000e+00 -2 +1.5781007e-02  +4.2000000e+00 +4.6000000e+00
2.0919078e-01 1.4000000e+00 -2 +1.5957040e-02  +4.0000000e+00 +4.4000000e+00
2.0919078e-01 1.4200000e+00 -2 +1.6378274e-02  +4.0000000e+00 +4.4000000e+00
2.0919078e-01 1.4400000e+00 -2 +1.7513992e-02  +3.8000000e+00 +4.2000000e+00
2.0919078e-01 1.4600000e+00 -2 +1.6523963e-02  +3.8000000e+00 +4.2000000e+00
2.0919078e-01 1.4800000e+00 -2 +1.7985693e-02  +3.6000000e+00 +4.0000000e+00
2.0919078e-01 1.4841310e+00 -2 +1.7793787e-02  +3.6000000e+00 +4.0000000e+00
2.0919078e-01 1.4881310e+00 -2 +1.7434751e-02  +3.6000000e+00 +4.0000000e+00
2.0919078e-01 1.4921310e+00 -2 +1.6889493e-02  +3.6000000e+00 +4.0000000e+00
2.0919078e-01 1.4961310e+00 -2 +1.6133927e-02  +3.6000000e+00 +4.0000000e+00
2.0919078e-01 1.5001310e+00 -2 +1.5370870e-02  +3.6000000e+00 +4.0000000e+00
2.0919078e-01 1.5041310e+00 -2 +1.5954739e-02  +3.6000000e+00 +4.0000000e+00
2.0919078e-01 1.5081310e+00 -2 +1.6336287e-02  +3.6000000e+00 +4.0000000e+00
2.0919078e-01 1.5121310e+00 -2 +1.6524431e-02  +3.6000000e+00 +4.0000000e+00
2.0919078e-01 1.5161310e+00 -2 +1.6520466e-02  +3.6000000e+00 +4.0000000e+00
2.0919078e-01 1.5201310e+00 -2 +1.6318650e-02  +3.6000000e+00 +3.8000000e+00
2.0919078e-01 1.5241310e+00 -2 +1.5905458e-02  +3.6000000e+00 +3.8000000e+00
2.0919078e-01 1.5281310e+00 -2 +1.5257201e-02  +3.4000000e+00 +3.8000000e+00
2.0919078e-01 1.5321310e+00 -2 +1.4334773e-02  +3.4000000e+00 +3.8000000e+00
2.0919078e-01 1.5361310e+00 -2 +1.3071946e-02  +3.4000000e+00 +3.8000000e+00
2.0919078e-01 1.5401310e+00 -2 +1.1345637e-02  +3.4000000e+00 +3.8000000e+00
2.0919078e-01 1.5441310e+00 -2 +8.8762902e-03  +3.4000000e+00 +3.8000000e+00
2.0919078e-01 1.5481310e+00 -2 +8.5496591e-03  +3.4000000e+00 +3.8000000e+00
2.0919078e-01 1.5521310e+00 -2 +8.0818218e-03  +3.4000000e+00 +3.6000000e+00
2.0919078e-01 1.5561310e+00 -2 +7.0765878e-03  +3.4000000e+00 +3.6000000e+00
2.0919078e-01 1.5601310e+00 -2 +5.2098395e-03  +3.4000000e+00 +3.6000000e+00
2.0919078e-01 1.5641310e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 1.5681310e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.0919078e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 8.0000000e-02 -2 +6.4174536e-05  +5.8000000e+00 +6.0000000e+00
2.1640426e-01 1.0000000e-01 -2 +5.7743405e-05  +5.8000000e+00 +6.0000000e+00
2.1640426e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 4.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 5.0000000e-01 -2 +4.7415143e-03  +8.0000000e-01 +1.0000000e+00
2.1640426e-01 5.2000000e-01 -2 +7.4061668e-03  +8.0000000e-01 +1.0000000e+00
2.1640426e-01 5.4000000e-01 -2 +9.6204663e-03  +8.0000000e-01 +1.0000000e+00
2.1640426e-01 5.6000000e-01 -2 +1.1673313e-02  +8.0000000e-01 +1.0000000e+00
2.1640426e-01 5.8000000e-01 -2 +1.3664077e-02  +8.0000000e-01 +1.0000000e+00
2.1640426e-01 6.0000000e-01 -2 +1.5640368e-02  +8.0000000e-01 +1.0000000e+00
2.1640426e-01 6.2000000e-01 -2 +1.7628601e-02  +8.0000000e-01 +1.0000000e+00
2.1640426e-01 6.4000000e-01 -2 +1.9644324e-02  +8.0000000e-01 +1.0000000e+00
2.1640426e-01 6.6000000e-01 -2 +2.1696520e-02  +8.0000000e-01 +1.2000000e+00
2.1640426e-01 6.8000000e-01 -2 +2.3789640e-02  +8.0000000e-01 +1.2000000e+00
2.1640426e-01 7.0000000e-01 -2 +2.5924630e-02  +8.0000000e-01 +1.2000000e+00
2.1640426e-01 7.2000000e-01 -2 +2.8099468e-02  +8.0000000e-01 +1.2000000e+00
2.1640426e-01 7.4000000e-01 -2 +3.0309448e-02  +8.0000000e-01 +1.2000000e+00
2.1640426e-01 7.6000000e-01 -2 +3.2547319e-02  +8.0000000e-01 +1.2000000e+00
2.1640426e-01 7.8000000e-01 -2 +3.4803351e-02  +8.0000000e-01 +1.2000000e+00
2.1640426e-01 8.0000000e-01 -2 +3.7065359e-02  +8.0000000e-01 +1.2000000e+00
2.1640426e-01 8.2000000e-01 -2 +3.9318706e-02  +6.0000000e-01 +1.2000000e+00
2.1640426e-01 8.4000000e-01 -2 +4.1546305e-02  +6.0000000e-01 +1.2000000e+00
2.1640426e-01 8.6000000e-01 -2 +4.3728621e-02  +6.0000000e-01 +1.2000000e+00
2.1640426e-01 8.8000000e-01 -2 +4.5843679e-02  +6.0000000e-01 +1.2000000e+00
2.1640426e-01 9.0000000e-01 -2 +4.7867078e-02  +6.0000000e-01 +1.2000000e+00
2.1640426e-01 9.2000000e-01 -2 +4.9772011e-02  +6.0000000e-01 +1.2000000e+00
2.1640426e-01 9.4000000e-01 -2 +5.1529267e-02  +6.0000000e-01 +1.2000000e+00
2.1640426e-01 9.6000000e-01 -2 +5.3107234e-02  +4.0000000e-01 +1.4000000e+00
2.1640426e-01 9.8000000e-01 -2 +5.4471848e-02  +4.0000000e-01 +1.4000000e+00
2.1640426e-01 1.0000000e+00 -2 +5.5586502e-02  +4.0000000e-01 +1.4000000e+00
2.1640426e-01 1.0200000e+00 -2 +5.6411849e-02  +4.0000000e-01 +1.4000000e+00
2.1640426e-01 1.0400000e+00 -2 +5.6905480e-02  +2.0000000e-01 +1.4000000e+00
2.1640426e-01 1.0600000e+00 -2 +5.7021388e-02  +2.0000000e-01 +1.4000000e+00
2.1640426e-01 1.0800000e+00 -2 +5.6709130e-02  +2.0000000e-01 +1.4000000e+00
2.1640426e-01 1.1000000e+00 -2 +5.5912525e-02  +2.0000000e-01 +1.4000000e+00
2.1640426e-01 1.1200000e+00 -2 +5.4567607e-02  +2.0000000e-01 +1.4000000e+00
2.1640426e-01 1.1400000e+00 -2 +5.2599320e-02  +2.0000000e-01 +1.4000000e+00
2.1640426e-01 1.1600000e+00 -3 +4.9915969e-02  +0.0000000e+00 +2.0000000e-01
2.1640426e-01 1.1800000e+00 -3 +4.6534104e-02  +0.0000000e+00 +1.4000000e+00
2.1640426e-01 1.2000000e+00 -3 +4.4717924e-02  +0.0000000e+00 +4.0000000e-01
2.1640426e-01 1.2200000e+00 -3 +4.8679862e-02  +0.0000000e+00 +4.0000000e-01
2.1640426e-01 1.2400000e+00 -3 +5.0570377e-02  +0.0000000e+00 +6.0000000e-01
2.1640426e-01 1.2600000e+00 -3 +5.0490615e-02  +0.0000000e+00 +6.0000000e-01
2.1640426e-01 1.2800000e+00 -3 +4.8311387e-02  +0.0000000e+00 +6.0000000e-01
2.1640426e-01 1.3000000e+00 -3 +4.3609321e-02  +0.0000000e+00 +6.0000000e-01
2.1640426e-01 1.3200000e+00 -3 +3.5284924e-02  +0.0000000e+00 +6.0000000e-01
2.1640426e-01 1.3400000e+00 -3 +1.8927294e-02  +0.0000000e+00 +4.0000000e-01
2.1640426e-01 1.3600000e+00 -2 +1.3140754e-02  +4.2000000e+00 +4.6000000e+00
2.1640426e-01 1.3800000e+00 -2 +1.6012692e-02  +4.2000000e+00 +4.6000000e+00
2.1640426e-01 1.4000000e+00 -2 +1.6165017e-02  +4.0000000e+00 +4.4000000e+00
2.1640426e-01 1.4200000e+00 -2 +1.6549343e-02  +4.0000000e+00 +4.4000000e+00
2.1640426e-01 1.4400000e+00 -2 +1.7758890e-02  +3.8000000e+00 +4.2000000e+00
2.1640426e-01 1.4600000e+00 -2 +1.6568822e-02  +3.8000000e+00 +4.2000000e+00
2.1640426e-01 1.4800000e+00 -2 +1.8248297e-02  +3.6000000e+00 +4.2000000e+00
2.1640426e-01 1.4874557e+00 -2 +1.7910558e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-01 1.4914557e+00 -2 +1.7495247e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-01 1.4954557e+00 -2 +1.6896335e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-01 1.4994557e+00 -2 +1.6088292e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-01 1.5034557e+00 -2 +1.5846371e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-01 1.5074557e+00 -2 +1.6340430e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-01 1.5114557e+00 -2 +1.6646900e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-01 1.5154557e+00 -2 +1.6771230e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-01 1.5194557e+00 -2 +1.6712435e-02  +3.6000000e+00 +4.0000000e+00
2.1640426e-01 1.5234557e+00 -2 +1.6463212e-02  +3.6000000e+00 +3.8000000e+00
2.1640426e-01 1.5274557e+00 -2 +1.6008946e-02  +3.6000000e+00 +3.8000000e+00
2.1640426e-01 1.5314557e+00 -2 +1.5325175e-02  +3.4000000e+00 +3.8000000e+00
2.1640426e-01 1.5354557e+00 -2 +1.4372230e-02  +3.4000000e+00 +3.8000000e+00
2.1640426e-01 1.5394557e+00 -2 +1.3083458e-02  +3.4000000e+00 +3.8000000e+00
2.1640426e-01 1.5434557e+00 -2 +1.1335297e-02  +3.4000000e+00 +3.8000000e+00
2.1640426e-01 1.5474557e+00 -2 +8.8468521e-03  +3.4000000e+00 +3.8000000e+00
2.1640426e-01 1.5514557e+00 -2 +8.7203897e-03  +3.4000000e+00 +3.8000000e+00
2.1640426e-01 1.5554557e+00 -2 +8.1925819e-03  +3.4000000e+00 +3.6000000e+00
2.1640426e-01 1.5594557e+00 -2 +7.1395021e-03  +3.4000000e+00 +3.6000000e+00
2.1640426e-01 1.5634557e+00 -2 +5.2322651e-03  +3.4000000e+00 +3.6000000e+00
2.1640426e-01 1.5674557e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 1.5714557e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.1640426e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 4.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 4.8000000e-01 -2 +4.3389899e-03  +8.0000000e-01 +1.0000000e+00
2.2361773e-01 5.0000000e-01 -2 +7.0514558e-03  +8.0000000e-01 +1.0000000e+00
2.2361773e-01 5.2000000e-01 -2 +9.2479787e-03  +8.0000000e-01 +1.0000000e+00
2.2361773e-01 5.4000000e-01 -2 +1.1262170e-02  +8.0000000e-01 +1.0000000e+00
2.2361773e-01 5.6000000e-01 -2 +1.3202064e-02  +8.0000000e-01 +1.0000000e+00
2.2361773e-01 5.8000000e-01 -2 +1.5118261e-02  +8.0000000e-01 +1.0000000e+00
2.2361773e-01 6.0000000e-01 -2 +1.7038610e-02  +8.0000000e-01 +1.0000000e+00
2.2361773e-01 6.2000000e-01 -2 +1.8979597e-02  +8.0000000e-01 +1.0000000e+00
2.2361773e-01 6.4000000e-01 -2 +2.0951014e-02  +8.0000000e-01 +1.2000000e+00
2.2361773e-01 6.6000000e-01 -2 +2.2958161e-02  +8.0000000e-01 +1.2000000e+00
2.2361773e-01 6.8000000e-01 -2 +2.5002963e-02  +8.0000000e-01 +1.2000000e+00
2.2361773e-01 7.0000000e-01 -2 +2.7084562e-02  +8.0000000e-01 +1.2000000e+00
2.2361773e-01 7.2000000e-01 -2 +2.9199636e-02  +8.0000000e-01 +1.2000000e+00
2.2361773e-01 7.4000000e-01 -2 +3.1342570e-02  +8.0000000e-01 +1.2000000e+00
2.2361773e-01 7.6000000e-01 -2 +3.3505542e-02  +8.0000000e-01 +1.2000000e+00
2.2361773e-01 7.8000000e-01 -2 +3.5678554e-02  +8.0000000e-01 +1.2000000e+00
2.2361773e-01 8.0000000e-01 -2 +3.7849456e-02  +8.0000000e-01 +1.2000000e+00
2.2361773e-01 8.2000000e-01 -2 +4.0003941e-02  +6.0000000e-01 +1.2000000e+00
2.2361773e-01 8.4000000e-01 -2 +4.2125553e-02  +6.0000000e-01 +1.2000000e+00
2.2361773e-01 8.6000000e-01 -2 +4.4195694e-02  +6.0000000e-01 +1.2000000e+00
2.2361773e-01 8.8000000e-01 -2 +4.6193633e-02  +6.0000000e-01 +1.2000000e+00
2.2361773e-01 9.0000000e-01 -2 +4.8096521e-02  +6.0000000e-01 +1.2000000e+00
2.2361773e-01 9.2000000e-01 -2 +4.9879416e-02  +6.0000000e-01 +1.2000000e+00
2.2361773e-01 9.4000000e-01 -2 +5.1515284e-02  +6.0000000e-01 +1.4000000e+00
2.2361773e-01 9.6000000e-01 -2 +5.2975002e-02  +4.0000000e-01 +1.4000000e+00
2.2361773e-01 9.8000000e-01 -2 +5.4227322e-02  +4.0000000e-01 +1.4000000e+00
2.2361773e-01 1.0000000e+00 -2 +5.5238793e-02  +4.0000000e-01 +1.4000000e+00
2.2361773e-01 1.0200000e+00 -2 +5.5973614e-02  +4.0000000e-01 +1.4000000e+00
2.2361773e-01 1.0400000e+00 -2 +5.6393375e-02  +2.0000000e-01 +1.4000000e+00
2.2361773e-01 1.0600000e+00 -2 +5.6456659e-02  +2.0000000e-01 +1.4000000e+00
2.2361773e-01 1.0800000e+00 -2 +5.6118407e-02  +2.0000000e-01 +1.4000000e+00
2.2361773e-01 1.1000000e+00 -2 +5.5328975e-02  +2.0000000e-01 +1.4000000e+00
2.2361773e-01 1.1200000e+00 -2 +5.4032671e-02  +2.0000000e-01 +1.4000000e+00
2.2361773e-01 1.1400000e+00 -2 +5.2165473e-02  +2.0000000e-01 +1.4000000e+00
2.2361773e-01 1.1600000e+00 -3 +4.9651309e-02  +0.0000000e+00 +2.0000000e-01
2.2361773e-01 1.1800000e+00 -3 +4.6395498e-02  +0.0000000e+00 +2.0000000e-01
2.2361773e-01 1.2000000e+00 -3 +4.2900196e-02  +0.0000000e+00 +1.4000000e+00
2.2361773e-01 1.2200000e+00 -3 +3.9205703e-02  +0.0000000e+00 +4.0000000e-01
2.2361773e-01 1.2400000e+00 -3 +4.1485042e-02  +0.0000000e+00 +4.0000000e-01
2.2361773e-01 1.2600000e+00 -3 +4.1502324e-02  +0.0000000e+00 +4.0000000e-01
2.2361773e-01 1.2800000e+00 -3 +3.9116815e-02  +0.0000000e+00 +4.0000000e-01
2.2361773e-01 1.3000000e+00 -3 +3.3680886e-02  +0.0000000e+00 +4.0000000e-01
2.2361773e-01 1.3200000e+00 -3 +2.2964214e-02  +0.0000000e+00 +4.0000000e-01
2.2361773e-01 1.3400000e+00 -2 +1.4908728e-02  +4.4000000e+00 +4.6000000e+00
2.2361773e-01 1.3600000e+00 -2 +1.3176412e-02  +4.2000000e+00 +4.6000000e+00
2.2361773e-01 1.3800000e+00 -2 +1.6258419e-02  +4.2000000e+00 +4.6000000e+00
2.2361773e-01 1.4000000e+00 -2 +1.6361442e-02  +4.0000000e+00 +4.4000000e+00
2.2361773e-01 1.4200000e+00 -2 +1.6750119e-02  +4.0000000e+00 +4.4000000e+00
2.2361773e-01 1.4400000e+00 -2 +1.7994832e-02  +3.8000000e+00 +4.2000000e+00
2.2361773e-01 1.4600000e+00 -2 +1.6645041e-02  +3.8000000e+00 +4.2000000e+00
2.2361773e-01 1.4800000e+00 -2 +1.8487791e-02  +3.6000000e+00 +4.2000000e+00
2.2361773e-01 1.4907027e+00 -2 +1.8002821e-02  +3.6000000e+00 +4.0000000e+00
2.2361773e-01 1.4947027e+00 -2 +1.7532687e-02  +3.6000000e+00 +4.0000000e+00
2.2361773e-01 1.4987027e+00 -2 +1.6880942e-02  +3.6000000e+00 +4.0000000e+00
2.2361773e-01 1.5027027e+00 -2 +1.6020572e-02  +3.6000000e+00 +4.0000000e+00
2.2361773e-01 1.5067027e+00 -2 +1.6290133e-02  +3.6000000e+00 +4.0000000e+00
2.2361773e-01 1.5107027e+00 -2 +1.6701162e-02  +3.6000000e+00 +4.0000000e+00
2.2361773e-01 1.5147027e+00 -2 +1.6937226e-02  +3.6000000e+00 +4.0000000e+00
2.2361773e-01 1.5187027e+00 -2 +1.7001034e-02  +3.6000000e+00 +4.0000000e+00
2.2361773e-01 1.5227027e+00 -2 +1.6889741e-02  +3.6000000e+00 +4.0000000e+00
2.2361773e-01 1.5267027e+00 -2 +1.6594740e-02  +3.6000000e+00 +3.8000000e+00
2.2361773e-01 1.5307027e+00 -2 +1.6100477e-02  +3.4000000e+00 +3.8000000e+00
2.2361773e-01 1.5347027e+00 -2 +1.5381794e-02  +3.4000000e+00 +3.8000000e+00
2.2361773e-01 1.5387027e+00 -2 +1.4398479e-02  +3.4000000e+00 +3.8000000e+00
2.2361773e-01 1.5427027e+00 -2 +1.3083365e-02  +3.4000000e+00 +3.8000000e+00
2.2361773e-01 1.5467027e+00 -2 +1.1312119e-02  +3.4000000e+00 +3.8000000e+00
2.2361773e-01 1.5507027e+00 -2 +9.0708719e-03  +3.4000000e+00 +3.8000000e+00
2.2361773e-01 1.5547027e+00 -2 +8.8880939e-03  +3.4000000e+00 +3.8000000e+00
2.2361773e-01 1.5587027e+00 -2 +8.3030601e-03  +3.4000000e+00 +3.6000000e+00
2.2361773e-01 1.5627027e+00 -2 +7.2040681e-03  +3.4000000e+00 +3.6000000e+00
2.2361773e-01 1.5667027e+00 -2 +5.2584114e-03  +3.4000000e+00 +3.6000000e+00
2.2361773e-01 1.5707027e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 1.5747027e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.2361773e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 4.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 4.6000000e-01 -2 +3.8454882e-03  +8.0000000e-01 +1.0000000e+00
2.3083121e-01 4.8000000e-01 -2 +6.6591208e-03  +8.0000000e-01 +1.0000000e+00
2.3083121e-01 5.0000000e-01 -2 +8.8559021e-03  +8.0000000e-01 +1.0000000e+00
2.3083121e-01 5.2000000e-01 -2 +1.0843244e-02  +8.0000000e-01 +1.0000000e+00
2.3083121e-01 5.4000000e-01 -2 +1.2742025e-02  +8.0000000e-01 +1.0000000e+00
2.3083121e-01 5.6000000e-01 -2 +1.4607110e-02  +8.0000000e-01 +1.0000000e+00
2.3083121e-01 5.8000000e-01 -2 +1.6468300e-02  +8.0000000e-01 +1.0000000e+00
2.3083121e-01 6.0000000e-01 -2 +1.8343232e-02  +8.0000000e-01 +1.0000000e+00
2.3083121e-01 6.2000000e-01 -2 +2.0242577e-02  +8.0000000e-01 +1.2000000e+00
2.3083121e-01 6.4000000e-01 -2 +2.2172463e-02  +8.0000000e-01 +1.2000000e+00
2.3083121e-01 6.6000000e-01 -2 +2.4135695e-02  +8.0000000e-01 +1.2000000e+00
2.3083121e-01 6.8000000e-01 -2 +2.6132424e-02  +8.0000000e-01 +1.2000000e+00
2.3083121e-01 7.0000000e-01 -2 +2.8160502e-02  +8.0000000e-01 +1.2000000e+00
2.3083121e-01 7.2000000e-01 -2 +3.0215685e-02  +8.0000000e-01 +1.2000000e+00
2.3083121e-01 7.4000000e-01 -2 +3.2291737e-02  +8.0000000e-01 +1.2000000e+00
2.3083121e-01 7.6000000e-01 -2 +3.4380482e-02  +8.0000000e-01 +1.2000000e+00
2.3083121e-01 7.8000000e-01 -2 +3.6471832e-02  +8.0000000e-01 +1.2000000e+00
2.3083121e-01 8.0000000e-01 -2 +3.8553795e-02  +8.0000000e-01 +1.2000000e+00
2.3083121e-01 8.2000000e-01 -2 +4.0612478e-02  +6.0000000e-01 +1.2000000e+00
2.3083121e-01 8.4000000e-01 -2 +4.2632096e-02  +6.0000000e-01 +1.2000000e+00
2.3083121e-01 8.6000000e-01 -2 +4.4594984e-02  +6.0000000e-01 +1.2000000e+00
2.3083121e-01 8.8000000e-01 -2 +4.6481602e-02  +6.0000000e-01 +1.2000000e+00
2.3083121e-01 9.0000000e-01 -2 +4.8270563e-02  +6.0000000e-01 +1.2000000e+00
2.3083121e-01 9.2000000e-01 -2 +4.9938644e-02  +6.0000000e-01 +1.2000000e+00
2.3083121e-01 9.4000000e-01 -2 +5.1460803e-02  +6.0000000e-01 +1.4000000e+00
2.3083121e-01 9.6000000e-01 -2 +5.2810171e-02  +4.0000000e-01 +1.4000000e+00
2.3083121e-01 9.8000000e-01 -2 +5.3958034e-02  +4.0000000e-01 +1.4000000e+00
2.3083121e-01 1.0000000e+00 -2 +5.4873770e-02  +4.0000000e-01 +1.4000000e+00
2.3083121e-01 1.0200000e+00 -2 +5.5524735e-02  +4.0000000e-01 +1.4000000e+00
2.3083121e-01 1.0400000e+00 -2 +5.5876070e-02  +2.0000000e-01 +1.4000000e+00
2.3083121e-01 1.0600000e+00 -2 +5.5890397e-02  +2.0000000e-01 +1.4000000e+00
2.3083121e-01 1.0800000e+00 -2 +5.5527357e-02  +2.0000000e-01 +1.4000000e+00
2.3083121e-01 1.1000000e+00 -2 +5.4742931e-02  +2.0000000e-01 +1.4000000e+00
2.3083121e-01 1.1200000e+00 -2 +5.3488409e-02  +2.0000000e-01 +1.4000000e+00
2.3083121e-01 1.1400000e+00 -2 +5.1708835e-02  +2.0000000e-01 +1.4000000e+00
2.3083121e-01 1.1600000e+00 -2 +4.9340526e-02  +2.0000000e-01 +1.4000000e+00
2.3083121e-01 1.1800000e+00 -2 +4.6306830e-02  +4.0000000e-01 +1.4000000e+00
2.3083121e-01 1.2000000e+00 -3 +4.2604959e-02  +0.0000000e+00 +2.0000000e-01
2.3083121e-01 1.2200000e+00 -3 +3.8842440e-02  +0.0000000e+00 +4.0000000e-01
2.3083121e-01 1.2400000e+00 -3 +3.4211364e-02  +0.0000000e+00 +4.0000000e-01
2.3083121e-01 1.2600000e+00 -3 +3.0429470e-02  +0.0000000e+00 +4.0000000e-01
2.3083121e-01 1.2800000e+00 -3 +2.7426171e-02  +0.0000000e+00 +4.0000000e-01
2.3083121e-01 1.3000000e+00 -3 +1.9685756e-02  +0.0000000e+00 +4.0000000e-01
2.3083121e-01 1.3200000e+00 -2 +1.4215531e-02  +4.4000000e+00 +4.8000000e+00
2.3083121e-01 1.3400000e+00 -2 +1.5055561e-02  +4.2000000e+00 +4.6000000e+00
2.3083121e-01 1.3600000e+00 -2 +1.3612648e-02  +4.2000000e+00 +4.6000000e+00
2.3083121e-01 1.3800000e+00 -2 +1.6514675e-02  +4.2000000e+00 +4.6000000e+00
2.3083121e-01 1.4000000e+00 -2 +1.6545980e-02  +4.0000000e+00 +4.4000000e+00
2.3083121e-01 1.4200000e+00 -2 +1.6979513e-02  +4.0000000e+00 +4.4000000e+00
2.3083121e-01 1.4400000e+00 -2 +1.8224810e-02  +3.8000000e+00 +4.2000000e+00
2.3083121e-01 1.4600000e+00 -2 +1.6756802e-02  +3.8000000e+00 +4.2000000e+00
2.3083121e-01 1.4800000e+00 -2 +1.8712552e-02  +3.6000000e+00 +4.2000000e+00
2.3083121e-01 1.4938550e+00 -2 +1.8070238e-02  +3.6000000e+00 +4.0000000e+00
2.3083121e-01 1.4978550e+00 -2 +1.7546723e-02  +3.6000000e+00 +4.0000000e+00
2.3083121e-01 1.5018550e+00 -2 +1.6842975e-02  +3.6000000e+00 +4.0000000e+00
2.3083121e-01 1.5058550e+00 -2 +1.6198387e-02  +3.6000000e+00 +4.0000000e+00
2.3083121e-01 1.5098550e+00 -2 +1.6702389e-02  +3.6000000e+00 +4.0000000e+00
2.3083121e-01 1.5138550e+00 -2 +1.7036571e-02  +3.6000000e+00 +4.0000000e+00
2.3083121e-01 1.5178550e+00 -2 +1.7206650e-02  +3.6000000e+00 +4.0000000e+00
2.3083121e-01 1.5218550e+00 -2 +1.7213154e-02  +3.6000000e+00 +4.0000000e+00
2.3083121e-01 1.5258550e+00 -2 +1.7051714e-02  +3.6000000e+00 +4.0000000e+00
2.3083121e-01 1.5298550e+00 -2 +1.6712627e-02  +3.6000000e+00 +3.8000000e+00
2.3083121e-01 1.5338550e+00 -2 +1.6179527e-02  +3.4000000e+00 +3.8000000e+00
2.3083121e-01 1.5378550e+00 -2 +1.5426622e-02  +3.4000000e+00 +3.8000000e+00
2.3083121e-01 1.5418550e+00 -2 +1.4413154e-02  +3.4000000e+00 +3.8000000e+00
2.3083121e-01 1.5458550e+00 -2 +1.3071350e-02  +3.4000000e+00 +3.8000000e+00
2.3083121e-01 1.5498550e+00 -2 +1.1275783e-02  +3.4000000e+00 +3.8000000e+00
2.3083121e-01 1.5538550e+00 -2 +9.3035157e-03  +3.4000000e+00 +3.8000000e+00
2.3083121e-01 1.5578550e+00 -2 +9.0522763e-03  +3.4000000e+00 +3.8000000e+00
2.3083121e-01 1.5618550e+00 -2 +8.4129185e-03  +3.4000000e+00 +3.6000000e+00
2.3083121e-01 1.5658550e+00 -2 +7.2701743e-03  +3.4000000e+00 +3.6000000e+00
2.3083121e-01 1.5698550e+00 -2 +5.2884573e-03  +3.4000000e+00 +3.6000000e+00
2.3083121e-01 1.5738550e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 1.5778550e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3083121e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 4.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 4.4000000e-01 -2 +3.2041569e-03  +8.0000000e-01 +1.0000000e+00
2.3804468e-01 4.6000000e-01 -2 +6.2128148e-03  +8.0000000e-01 +1.0000000e+00
2.3804468e-01 4.8000000e-01 -2 +8.4333306e-03  +8.0000000e-01 +1.0000000e+00
2.3804468e-01 5.0000000e-01 -2 +1.0407464e-02  +8.0000000e-01 +1.0000000e+00
2.3804468e-01 5.2000000e-01 -2 +1.2275603e-02  +8.0000000e-01 +1.0000000e+00
2.3804468e-01 5.4000000e-01 -2 +1.4098759e-02  +8.0000000e-01 +1.0000000e+00
2.3804468e-01 5.6000000e-01 -2 +1.5909415e-02  +8.0000000e-01 +1.0000000e+00
2.3804468e-01 5.8000000e-01 -2 +1.7726687e-02  +8.0000000e-01 +1.0000000e+00
2.3804468e-01 6.0000000e-01 -2 +1.9562265e-02  +8.0000000e-01 +1.0000000e+00
2.3804468e-01 6.2000000e-01 -2 +2.1423129e-02  +8.0000000e-01 +1.2000000e+00
2.3804468e-01 6.4000000e-01 -2 +2.3312928e-02  +8.0000000e-01 +1.2000000e+00
2.3804468e-01 6.6000000e-01 -2 +2.5232715e-02  +8.0000000e-01 +1.2000000e+00
2.3804468e-01 6.8000000e-01 -2 +2.7181363e-02  +8.0000000e-01 +1.2000000e+00
2.3804468e-01 7.0000000e-01 -2 +2.9155796e-02  +8.0000000e-01 +1.2000000e+00
2.3804468e-01 7.2000000e-01 -2 +3.1151119e-02  +8.0000000e-01 +1.2000000e+00
2.3804468e-01 7.4000000e-01 -2 +3.3160686e-02  +8.0000000e-01 +1.2000000e+00
2.3804468e-01 7.6000000e-01 -2 +3.5176138e-02  +8.0000000e-01 +1.2000000e+00
2.3804468e-01 7.8000000e-01 -2 +3.7187418e-02  +8.0000000e-01 +1.2000000e+00
2.3804468e-01 8.0000000e-01 -2 +3.9182786e-02  +6.0000000e-01 +1.2000000e+00
2.3804468e-01 8.2000000e-01 -2 +4.1148816e-02  +6.0000000e-01 +1.2000000e+00
2.3804468e-01 8.4000000e-01 -2 +4.3070415e-02  +6.0000000e-01 +1.2000000e+00
2.3804468e-01 8.6000000e-01 -2 +4.4930827e-02  +6.0000000e-01 +1.2000000e+00
2.3804468e-01 8.8000000e-01 -2 +4.6711655e-02  +6.0000000e-01 +1.2000000e+00
2.3804468e-01 9.0000000e-01 -2 +4.8392875e-02  +6.0000000e-01 +1.2000000e+00
2.3804468e-01 9.2000000e-01 -2 +4.9952857e-02  +6.0000000e-01 +1.2000000e+00
2.3804468e-01 9.4000000e-01 -2 +5.1368370e-02  +6.0000000e-01 +1.4000000e+00
2.3804468e-01 9.6000000e-01 -2 +5.2614599e-02  +4.0000000e-01 +1.4000000e+00
2.3804468e-01 9.8000000e-01 -2 +5.3665112e-02  +4.0000000e-01 +1.4000000e+00
2.3804468e-01 1.0000000e+00 -2 +5.4491830e-02  +4.0000000e-01 +1.4000000e+00
2.3804468e-01 1.0200000e+00 -2 +5.5064929e-02  +4.0000000e-01 +1.4000000e+00
2.3804468e-01 1.0400000e+00 -2 +5.5352708e-02  +2.0000000e-01 +1.4000000e+00
2.3804468e-01 1.0600000e+00 -2 +5.5321358e-02  +2.0000000e-01 +1.4000000e+00
2.3804468e-01 1.0800000e+00 -2 +5.4934638e-02  +2.0000000e-01 +1.4000000e+00
2.3804468e-01 1.1000000e+00 -2 +5.4153388e-02  +2.0000000e-01 +1.4000000e+00
2.3804468e-01 1.1200000e+00 -2 +5.2934829e-02  +2.0000000e-01 +1.4000000e+00
2.3804468e-01 1.1400000e+00 -2 +5.1231510e-02  +2.0000000e-01 +1.4000000e+00
2.3804468e-01 1.1600000e+00 -2 +4.8989687e-02  +2.0000000e-01 +1.4000000e+00
2.3804468e-01 1.1800000e+00 -2 +4.6146594e-02  +4.0000000e-01 +1.4000000e+00
2.3804468e-01 1.2000000e+00 -2 +4.2625348e-02  +4.0000000e-01 +1.4000000e+00
2.3804468e-01 1.2200000e+00 -2 +3.8704558e-02  +4.0000000e-01 +1.4000000e+00
2.3804468e-01 1.2400000e+00 -3 +3.4380304e-02  +0.0000000e+00 +2.0000000e-01
2.3804468e-01 1.2600000e+00 -3 +2.9089751e-02  +0.0000000e+00 +2.0000000e-01
2.3804468e-01 1.2800000e+00 -2 +2.2422437e-02  +8.0000000e-01 +1.4000000e+00
2.3804468e-01 1.3000000e+00 -2 +1.2904082e-02  +1.0000000e+00 +1.2000000e+00
2.3804468e-01 1.3200000e+00 -2 +1.4606385e-02  +4.4000000e+00 +4.8000000e+00
2.3804468e-01 1.3400000e+00 -2 +1.5183887e-02  +4.2000000e+00 +4.6000000e+00
2.3804468e-01 1.3600000e+00 -2 +1.4152568e-02  +4.2000000e+00 +4.6000000e+00
2.3804468e-01 1.3800000e+00 -2 +1.6777554e-02  +4.2000000e+00 +4.6000000e+00
2.3804468e-01 1.4000000e+00 -2 +1.6717463e-02  +4.0000000e+00 +4.4000000e+00
2.3804468e-01 1.4200000e+00 -2 +1.7235408e-02  +4.0000000e+00 +4.4000000e+00
2.3804468e-01 1.4400000e+00 -2 +1.8450594e-02  +3.8000000e+00 +4.2000000e+00
2.3804468e-01 1.4600000e+00 -2 +1.6906515e-02  +3.8000000e+00 +4.2000000e+00
2.3804468e-01 1.4800000e+00 -2 +1.8929136e-02  +3.6000000e+00 +4.2000000e+00
2.3804468e-01 1.4968957e+00 -2 +1.8112672e-02  +3.6000000e+00 +4.0000000e+00
2.3804468e-01 1.5008957e+00 -2 +1.7537164e-02  +3.6000000e+00 +4.0000000e+00
2.3804468e-01 1.5048957e+00 -2 +1.6782197e-02  +3.6000000e+00 +4.0000000e+00
2.3804468e-01 1.5088957e+00 -2 +1.6662729e-02  +3.6000000e+00 +4.0000000e+00
2.3804468e-01 1.5128957e+00 -2 +1.7083613e-02  +3.6000000e+00 +4.0000000e+00
2.3804468e-01 1.5168957e+00 -2 +1.7346584e-02  +3.6000000e+00 +4.0000000e+00
2.3804468e-01 1.5208957e+00 -2 +1.7454831e-02  +3.6000000e+00 +4.0000000e+00
2.3804468e-01 1.5248957e+00 -2 +1.7407133e-02  +3.6000000e+00 +4.0000000e+00
2.3804468e-01 1.5288957e+00 -2 +1.7197869e-02  +3.6000000e+00 +4.0000000e+00
2.3804468e-01 1.5328957e+00 -2 +1.6816411e-02  +3.4000000e+00 +3.8000000e+00
2.3804468e-01 1.5368957e+00 -2 +1.6245674e-02  +3.4000000e+00 +3.8000000e+00
2.3804468e-01 1.5408957e+00 -2 +1.5459284e-02  +3.4000000e+00 +3.8000000e+00
2.3804468e-01 1.5448957e+00 -2 +1.4415923e-02  +3.4000000e+00 +3.8000000e+00
2.3804468e-01 1.5488957e+00 -2 +1.3047096e-02  +3.4000000e+00 +3.8000000e+00
2.3804468e-01 1.5528957e+00 -2 +1.1225923e-02  +3.4000000e+00 +3.8000000e+00
2.3804468e-01 1.5568957e+00 -2 +9.5277780e-03  +3.4000000e+00 +3.8000000e+00
2.3804468e-01 1.5608957e+00 -2 +9.2124965e-03  +3.4000000e+00 +3.8000000e+00
2.3804468e-01 1.5648957e+00 -2 +8.5218116e-03  +3.4000000e+00 +3.6000000e+00
2.3804468e-01 1.5688957e+00 -2 +7.3376386e-03  +3.4000000e+00 +3.6000000e+00
2.3804468e-01 1.5728957e+00 -2 +5.3224395e-03  +3.4000000e+00 +3.6000000e+00
2.3804468e-01 1.5768957e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 1.5808957e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.3804468e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 4.2000000e-01 -2 +2.2739179e-03  +8.0000000e-01 +1.0000000e+00
2.4525816e-01 4.4000000e-01 -2 +5.6904250e-03  +8.0000000e-01 +1.0000000e+00
2.4525816e-01 4.6000000e-01 -2 +7.9673931e-03  +8.0000000e-01 +1.0000000e+00
2.4525816e-01 4.8000000e-01 -2 +9.9448270e-03  +8.0000000e-01 +1.0000000e+00
2.4525816e-01 5.0000000e-01 -2 +1.1793984e-02  +8.0000000e-01 +1.0000000e+00
2.4525816e-01 5.2000000e-01 -2 +1.3584879e-02  +8.0000000e-01 +1.0000000e+00
2.4525816e-01 5.4000000e-01 -2 +1.5353738e-02  +8.0000000e-01 +1.0000000e+00
2.4525816e-01 5.6000000e-01 -2 +1.7121634e-02  +8.0000000e-01 +1.0000000e+00
2.4525816e-01 5.8000000e-01 -2 +1.8901494e-02  +8.0000000e-01 +1.0000000e+00
2.4525816e-01 6.0000000e-01 -2 +2.0701239e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 6.2000000e-01 -2 +2.2525363e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 6.4000000e-01 -2 +2.4375769e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 6.6000000e-01 -2 +2.6252243e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 6.8000000e-01 -2 +2.8152729e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 7.0000000e-01 -2 +3.0073481e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 7.2000000e-01 -2 +3.2009156e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 7.4000000e-01 -2 +3.3952858e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 7.6000000e-01 -2 +3.5896168e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 7.8000000e-01 -2 +3.7829156e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 8.0000000e-01 -2 +3.9740394e-02  +6.0000000e-01 +1.2000000e+00
2.4525816e-01 8.2000000e-01 -2 +4.1616961e-02  +6.0000000e-01 +1.2000000e+00
2.4525816e-01 8.4000000e-01 -2 +4.3444455e-02  +6.0000000e-01 +1.2000000e+00
2.4525816e-01 8.6000000e-01 -2 +4.5207007e-02  +6.0000000e-01 +1.2000000e+00
2.4525816e-01 8.8000000e-01 -2 +4.6887300e-02  +6.0000000e-01 +1.2000000e+00
2.4525816e-01 9.0000000e-01 -2 +4.8466583e-02  +6.0000000e-01 +1.2000000e+00
2.4525816e-01 9.2000000e-01 -2 +4.9924692e-02  +6.0000000e-01 +1.2000000e+00
2.4525816e-01 9.4000000e-01 -2 +5.1240065e-02  +4.0000000e-01 +1.4000000e+00
2.4525816e-01 9.6000000e-01 -2 +5.2389742e-02  +4.0000000e-01 +1.4000000e+00
2.4525816e-01 9.8000000e-01 -2 +5.3349362e-02  +4.0000000e-01 +1.4000000e+00
2.4525816e-01 1.0000000e+00 -2 +5.4093129e-02  +4.0000000e-01 +1.4000000e+00
2.4525816e-01 1.0200000e+00 -2 +5.4593751e-02  +4.0000000e-01 +1.4000000e+00
2.4525816e-01 1.0400000e+00 -2 +5.4822340e-02  +2.0000000e-01 +1.4000000e+00
2.4525816e-01 1.0600000e+00 -2 +5.4748254e-02  +2.0000000e-01 +1.4000000e+00
2.4525816e-01 1.0800000e+00 -2 +5.4338865e-02  +2.0000000e-01 +1.4000000e+00
2.4525816e-01 1.1000000e+00 -2 +5.3559236e-02  +2.0000000e-01 +1.4000000e+00
2.4525816e-01 1.1200000e+00 -2 +5.2371647e-02  +2.0000000e-01 +1.4000000e+00
2.4525816e-01 1.1400000e+00 -2 +5.0734912e-02  +2.0000000e-01 +1.4000000e+00
2.4525816e-01 1.1600000e+00 -2 +4.8603342e-02  +2.0000000e-01 +1.4000000e+00
2.4525816e-01 1.1800000e+00 -2 +4.5925018e-02  +4.0000000e-01 +1.4000000e+00
2.4525816e-01 1.2000000e+00 -2 +4.2638575e-02  +4.0000000e-01 +1.4000000e+00
2.4525816e-01 1.2200000e+00 -2 +3.8666396e-02  +4.0000000e-01 +1.4000000e+00
2.4525816e-01 1.2400000e+00 -2 +3.4421496e-02  +6.0000000e-01 +1.4000000e+00
2.4525816e-01 1.2600000e+00 -2 +2.9503666e-02  +6.0000000e-01 +1.4000000e+00
2.4525816e-01 1.2800000e+00 -2 +2.3423093e-02  +8.0000000e-01 +1.4000000e+00
2.4525816e-01 1.3000000e+00 -2 +1.5242511e-02  +8.0000000e-01 +1.2000000e+00
2.4525816e-01 1.3200000e+00 -2 +1.4972770e-02  +4.4000000e+00 +4.6000000e+00
2.4525816e-01 1.3400000e+00 -2 +1.5288850e-02  +4.2000000e+00 +4.6000000e+00
2.4525816e-01 1.3600000e+00 -2 +1.4695144e-02  +4.2000000e+00 +4.6000000e+00
2.4525816e-01 1.3800000e+00 -2 +1.7042853e-02  +4.2000000e+00 +4.6000000e+00
2.4525816e-01 1.4000000e+00 -2 +1.6873964e-02  +4.0000000e+00 +4.4000000e+00
2.4525816e-01 1.4200000e+00 -2 +1.7514837e-02  +4.0000000e+00 +4.4000000e+00
2.4525816e-01 1.4400000e+00 -2 +1.8672856e-02  +3.8000000e+00 +4.2000000e+00
2.4525816e-01 1.4600000e+00 -2 +1.7094918e-02  +3.8000000e+00 +4.2000000e+00
2.4525816e-01 1.4800000e+00 -2 +1.9142426e-02  +3.6000000e+00 +4.2000000e+00
2.4525816e-01 1.4998087e+00 -2 +1.8130149e-02  +3.6000000e+00 +4.0000000e+00
2.4525816e-01 1.5038087e+00 -2 +1.7503941e-02  +3.6000000e+00 +4.0000000e+00
2.4525816e-01 1.5078087e+00 -2 +1.6698450e-02  +3.6000000e+00 +4.0000000e+00
2.4525816e-01 1.5118087e+00 -2 +1.7089801e-02  +3.6000000e+00 +4.0000000e+00
2.4525816e-01 1.5158087e+00 -2 +1.7434492e-02  +3.6000000e+00 +4.0000000e+00
2.4525816e-01 1.5198087e+00 -2 +1.7631378e-02  +3.6000000e+00 +4.0000000e+00
2.4525816e-01 1.5238087e+00 -2 +1.7681669e-02  +3.6000000e+00 +4.0000000e+00
2.4525816e-01 1.5278087e+00 -2 +1.7582731e-02  +3.6000000e+00 +4.0000000e+00
2.4525816e-01 1.5318087e+00 -2 +1.7327903e-02  +3.6000000e+00 +3.8000000e+00
2.4525816e-01 1.5358087e+00 -2 +1.6905764e-02  +3.4000000e+00 +3.8000000e+00
2.4525816e-01 1.5398087e+00 -2 +1.6298601e-02  +3.4000000e+00 +3.8000000e+00
2.4525816e-01 1.5438087e+00 -2 +1.5479476e-02  +3.4000000e+00 +3.8000000e+00
2.4525816e-01 1.5478087e+00 -2 +1.4406487e-02  +3.4000000e+00 +3.8000000e+00
2.4525816e-01 1.5518087e+00 -2 +1.3010287e-02  +3.4000000e+00 +3.8000000e+00
2.4525816e-01 1.5558087e+00 -2 +1.1162145e-02  +3.4000000e+00 +3.8000000e+00
2.4525816e-01 1.5598087e+00 -2 +9.7434268e-03  +3.4000000e+00 +3.8000000e+00
2.4525816e-01 1.5638087e+00 -2 +9.3683803e-03  +3.4000000e+00 +3.8000000e+00
2.4525816e-01 1.5678087e+00 -2 +8.6293987e-03  +3.4000000e+00 +3.6000000e+00
2.4525816e-01 1.5718087e+00 -2 +7.4062241e-03  +3.4000000e+00 +3.6000000e+00
2.4525816e-01 1.5758087e+00 -2 +5.3602592e-03  +3.4000000e+00 +3.6000000e+00
2.4525816e-01 1.5798087e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 1.5838087e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.4525816e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 4.2000000e-01 -2 +5.0587600e-03  +8.0000000e-01 +1.0000000e+00
2.5247163e-01 4.4000000e-01 -2 +7.4421146e-03  +8.0000000e-01 +1.0000000e+00
2.5247163e-01 4.6000000e-01 -2 +9.4439525e-03  +8.0000000e-01 +1.0000000e+00
2.5247163e-01 4.8000000e-01 -2 +1.1287653e-02  +8.0000000e-01 +1.0000000e+00
2.5247163e-01 5.0000000e-01 -2 +1.3056801e-02  +8.0000000e-01 +1.0000000e+00
2.5247163e-01 5.2000000e-01 -2 +1.4792956e-02  +8.0000000e-01 +1.0000000e+00
2.5247163e-01 5.4000000e-01 -2 +1.6519829e-02  +8.0000000e-01 +1.0000000e+00
2.5247163e-01 5.6000000e-01 -2 +1.8251911e-02  +8.0000000e-01 +1.0000000e+00
2.5247163e-01 5.8000000e-01 -2 +1.9998225e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 6.0000000e-01 -2 +2.1764160e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 6.2000000e-01 -2 +2.3552455e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 6.4000000e-01 -2 +2.5363748e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 6.6000000e-01 -2 +2.7196897e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 6.8000000e-01 -2 +2.9049164e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 7.0000000e-01 -2 +3.0916328e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 7.2000000e-01 -2 +3.2792748e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 7.4000000e-01 -2 +3.4671401e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 7.6000000e-01 -2 +3.6543901e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 7.8000000e-01 -2 +3.8400513e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 8.0000000e-01 -2 +4.0230166e-02  +6.0000000e-01 +1.2000000e+00
2.5247163e-01 8.2000000e-01 -2 +4.2020458e-02  +6.0000000e-01 +1.2000000e+00
2.5247163e-01 8.4000000e-01 -2 +4.3757675e-02  +6.0000000e-01 +1.2000000e+00
2.5247163e-01 8.6000000e-01 -2 +4.5426800e-02  +6.0000000e-01 +1.2000000e+00
2.5247163e-01 8.8000000e-01 -2 +4.7011536e-02  +6.0000000e-01 +1.2000000e+00
2.5247163e-01 9.0000000e-01 -2 +4.8494318e-02  +6.0000000e-01 +1.2000000e+00
2.5247163e-01 9.2000000e-01 -2 +4.9856338e-02  +6.0000000e-01 +1.2000000e+00
2.5247163e-01 9.4000000e-01 -2 +5.1077557e-02  +4.0000000e-01 +1.4000000e+00
2.5247163e-01 9.6000000e-01 -2 +5.2136710e-02  +4.0000000e-01 +1.4000000e+00
2.5247163e-01 9.8000000e-01 -2 +5.3011308e-02  +4.0000000e-01 +1.4000000e+00
2.5247163e-01 1.0000000e+00 -2 +5.3677619e-02  +4.0000000e-01 +1.4000000e+00
2.5247163e-01 1.0200000e+00 -2 +5.4110622e-02  +4.0000000e-01 +1.4000000e+00
2.5247163e-01 1.0400000e+00 -2 +5.4283946e-02  +4.0000000e-01 +1.4000000e+00
2.5247163e-01 1.0600000e+00 -2 +5.4169761e-02  +2.0000000e-01 +1.4000000e+00
2.5247163e-01 1.0800000e+00 -2 +5.3738629e-02  +2.0000000e-01 +1.4000000e+00
2.5247163e-01 1.1000000e+00 -2 +5.2959287e-02  +2.0000000e-01 +1.4000000e+00
2.5247163e-01 1.1200000e+00 -2 +5.1798358e-02  +2.0000000e-01 +1.4000000e+00
2.5247163e-01 1.1400000e+00 -2 +5.0219920e-02  +2.0000000e-01 +1.4000000e+00
2.5247163e-01 1.1600000e+00 -2 +4.8184877e-02  +2.0000000e-01 +1.4000000e+00
2.5247163e-01 1.1800000e+00 -2 +4.5649889e-02  +2.0000000e-01 +1.4000000e+00
2.5247163e-01 1.2000000e+00 -2 +4.2565369e-02  +4.0000000e-01 +1.4000000e+00
2.5247163e-01 1.2200000e+00 -2 +3.8871160e-02  +4.0000000e-01 +1.4000000e+00
2.5247163e-01 1.2400000e+00 -2 +3.4486130e-02  +4.0000000e-01 +1.4000000e+00
2.5247163e-01 1.2600000e+00 -2 +2.9747389e-02  +6.0000000e-01 +1.4000000e+00
2.5247163e-01 1.2800000e+00 -2 +2.4134836e-02  +6.0000000e-01 +1.4000000e+00
2.5247163e-01 1.3000000e+00 -2 +1.6860789e-02  +8.0000000e-01 +1.2000000e+00
2.5247163e-01 1.3200000e+00 -2 +1.5310261e-02  +1.0000000e+00 +1.2000000e+00
2.5247163e-01 1.3400000e+00 -2 +1.5365231e-02  +4.2000000e+00 +4.6000000e+00
2.5247163e-01 1.3600000e+00 -2 +1.5234069e-02  +4.2000000e+00 +4.6000000e+00
2.5247163e-01 1.3800000e+00 -2 +1.7306116e-02  +4.2000000e+00 +4.6000000e+00
2.5247163e-01 1.4000000e+00 -2 +1.7012851e-02  +4.0000000e+00 +4.4000000e+00
2.5247163e-01 1.4200000e+00 -2 +1.7814135e-02  +4.0000000e+00 +4.4000000e+00
2.5247163e-01 1.4400000e+00 -2 +1.8891277e-02  +3.8000000e+00 +4.4000000e+00
2.5247163e-01 1.4600000e+00 -2 +1.7326413e-02  +3.8000000e+00 +4.2000000e+00
2.5247163e-01 1.4800000e+00 -2 +1.9355760e-02  +3.6000000e+00 +4.2000000e+00
2.5247163e-01 1.5000000e+00 -2 +1.8474084e-02  +3.6000000e+00 +4.0000000e+00
2.5247163e-01 1.5025779e+00 -2 +1.8122766e-02  +3.6000000e+00 +4.0000000e+00
2.5247163e-01 1.5065779e+00 -2 +1.7447023e-02  +3.6000000e+00 +4.0000000e+00
2.5247163e-01 1.5105779e+00 -2 +1.7064228e-02  +3.6000000e+00 +4.0000000e+00
2.5247163e-01 1.5145779e+00 -2 +1.7481180e-02  +3.6000000e+00 +4.0000000e+00
2.5247163e-01 1.5185779e+00 -2 +1.7755812e-02  +3.6000000e+00 +4.0000000e+00
2.5247163e-01 1.5225779e+00 -2 +1.7891279e-02  +3.6000000e+00 +4.0000000e+00
2.5247163e-01 1.5265779e+00 -2 +1.7887216e-02  +3.6000000e+00 +4.0000000e+00
2.5247163e-01 1.5305779e+00 -2 +1.7739838e-02  +3.6000000e+00 +4.0000000e+00
2.5247163e-01 1.5345779e+00 -2 +1.7441616e-02  +3.4000000e+00 +3.8000000e+00
2.5247163e-01 1.5385779e+00 -2 +1.6980446e-02  +3.4000000e+00 +3.8000000e+00
2.5247163e-01 1.5425779e+00 -2 +1.6338038e-02  +3.4000000e+00 +3.8000000e+00
2.5247163e-01 1.5465779e+00 -2 +1.5486917e-02  +3.4000000e+00 +3.8000000e+00
2.5247163e-01 1.5505779e+00 -2 +1.4384548e-02  +3.4000000e+00 +3.8000000e+00
2.5247163e-01 1.5545779e+00 -2 +1.2960581e-02  +3.4000000e+00 +3.8000000e+00
2.5247163e-01 1.5585779e+00 -2 +1.1083988e-02  +3.4000000e+00 +3.8000000e+00
2.5247163e-01 1.5625779e+00 -2 +9.9502794e-03  +3.4000000e+00 +3.8000000e+00
2.5247163e-01 1.5665779e+00 -2 +9.5195769e-03  +3.4000000e+00 +3.8000000e+00
2.5247163e-01 1.5705779e+00 -2 +8.7353170e-03  +3.4000000e+00 +3.6000000e+00
2.5247163e-01 1.5745779e+00 -2 +7.4756220e-03  +3.4000000e+00 +3.6000000e+00
2.5247163e-01 1.5785779e+00 -2 +5.4016739e-03  +3.4000000e+00 +3.6000000e+00
2.5247163e-01 1.5825779e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 1.5865779e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5247163e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 4.0000000e-01 -2 +4.2595077e-03  +8.0000000e-01 +1.0000000e+00
2.5968511e-01 4.2000000e-01 -2 +6.8363193e-03  +8.0000000e-01 +1.0000000e+00
2.5968511e-01 4.4000000e-01 -2 +8.8913927e-03  +8.0000000e-01 +1.0000000e+00
2.5968511e-01 4.6000000e-01 -2 +1.0746085e-02  +8.0000000e-01 +1.0000000e+00
2.5968511e-01 4.8000000e-01 -2 +1.2505353e-02  +8.0000000e-01 +1.0000000e+00
2.5968511e-01 5.0000000e-01 -2 +1.4218541e-02  +8.0000000e-01 +1.0000000e+00
2.5968511e-01 5.2000000e-01 -2 +1.5913014e-02  +8.0000000e-01 +1.0000000e+00
2.5968511e-01 5.4000000e-01 -2 +1.7605311e-02  +8.0000000e-01 +1.0000000e+00
2.5968511e-01 5.6000000e-01 -2 +1.9305790e-02  +8.0000000e-01 +1.0000000e+00
2.5968511e-01 5.8000000e-01 -2 +2.1020848e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 6.0000000e-01 -2 +2.2754093e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 6.2000000e-01 -2 +2.4506990e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 6.4000000e-01 -2 +2.6279243e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 6.6000000e-01 -2 +2.8069019e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 6.8000000e-01 -2 +2.9873087e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 7.0000000e-01 -2 +3.1686895e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 7.2000000e-01 -2 +3.3504623e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 7.4000000e-01 -2 +3.5319210e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 7.6000000e-01 -2 +3.7122375e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 7.8000000e-01 -2 +3.8904625e-02  +6.0000000e-01 +1.2000000e+00
2.5968511e-01 8.0000000e-01 -2 +4.0655275e-02  +6.0000000e-01 +1.2000000e+00
2.5968511e-01 8.2000000e-01 -2 +4.2362451e-02  +6.0000000e-01 +1.2000000e+00
2.5968511e-01 8.4000000e-01 -2 +4.4013108e-02  +6.0000000e-01 +1.2000000e+00
2.5968511e-01 8.6000000e-01 -2 +4.5593046e-02  +6.0000000e-01 +1.2000000e+00
2.5968511e-01 8.8000000e-01 -2 +4.7086928e-02  +6.0000000e-01 +1.2000000e+00
2.5968511e-01 9.0000000e-01 -2 +4.8478296e-02  +6.0000000e-01 +1.2000000e+00
2.5968511e-01 9.2000000e-01 -2 +4.9749594e-02  +6.0000000e-01 +1.2000000e+00
2.5968511e-01 9.4000000e-01 -2 +5.0882175e-02  +4.0000000e-01 +1.4000000e+00
2.5968511e-01 9.6000000e-01 -2 +5.1856323e-02  +4.0000000e-01 +1.4000000e+00
2.5968511e-01 9.8000000e-01 -2 +5.2651248e-02  +4.0000000e-01 +1.4000000e+00
2.5968511e-01 1.0000000e+00 -2 +5.3245082e-02  +4.0000000e-01 +1.4000000e+00
2.5968511e-01 1.0200000e+00 -2 +5.3614853e-02  +4.0000000e-01 +1.4000000e+00
2.5968511e-01 1.0400000e+00 -2 +5.3736443e-02  +4.0000000e-01 +1.4000000e+00
2.5968511e-01 1.0600000e+00 -2 +5.3584532e-02  +2.0000000e-01 +1.4000000e+00
2.5968511e-01 1.0800000e+00 -2 +5.3132498e-02  +2.0000000e-01 +1.4000000e+00
2.5968511e-01 1.1000000e+00 -2 +5.2352294e-02  +2.0000000e-01 +1.4000000e+00
2.5968511e-01 1.1200000e+00 -2 +5.1214283e-02  +2.0000000e-01 +1.4000000e+00
2.5968511e-01 1.1400000e+00 -2 +4.9687000e-02  +2.0000000e-01 +1.4000000e+00
2.5968511e-01 1.1600000e+00 -2 +4.7736785e-02  +2.0000000e-01 +1.4000000e+00
2.5968511e-01 1.1800000e+00 -2 +4.5327167e-02  +2.0000000e-01 +1.4000000e+00
2.5968511e-01 1.2000000e+00 -2 +4.2417625e-02  +4.0000000e-01 +1.4000000e+00
2.5968511e-01 1.2200000e+00 -2 +3.8960841e-02  +4.0000000e-01 +1.4000000e+00
2.5968511e-01 1.2400000e+00 -2 +3.4895984e-02  +4.0000000e-01 +1.4000000e+00
2.5968511e-01 1.2600000e+00 -2 +3.0130827e-02  +6.0000000e-01 +1.4000000e+00
2.5968511e-01 1.2800000e+00 -2 +2.4616480e-02  +6.0000000e-01 +1.2000000e+00
2.5968511e-01 1.3000000e+00 -2 +1.8007833e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 1.3200000e+00 -2 +1.5614411e-02  +8.0000000e-01 +1.2000000e+00
2.5968511e-01 1.3400000e+00 -2 +1.5407336e-02  +4.2000000e+00 +4.6000000e+00
2.5968511e-01 1.3600000e+00 -2 +1.5763575e-02  +4.2000000e+00 +4.6000000e+00
2.5968511e-01 1.3800000e+00 -2 +1.7562666e-02  +4.0000000e+00 +4.6000000e+00
2.5968511e-01 1.4000000e+00 -2 +1.7130815e-02  +4.0000000e+00 +4.4000000e+00
2.5968511e-01 1.4200000e+00 -2 +1.8129093e-02  +4.0000000e+00 +4.4000000e+00
2.5968511e-01 1.4400000e+00 -2 +1.9104654e-02  +3.8000000e+00 +4.4000000e+00
2.5968511e-01 1.4600000e+00 -2 +1.7583235e-02  +3.8000000e+00 +4.2000000e+00
2.5968511e-01 1.4800000e+00 -2 +1.9571072e-02  +3.6000000e+00 +4.2000000e+00
2.5968511e-01 1.5000000e+00 -2 +1.8799669e-02  +3.6000000e+00 +4.0000000e+00
2.5968511e-01 1.5051877e+00 -2 +1.8090671e-02  +3.6000000e+00 +4.0000000e+00
2.5968511e-01 1.5091877e+00 -2 +1.7366402e-02  +3.6000000e+00 +4.0000000e+00
2.5968511e-01 1.5131877e+00 -2 +1.7495226e-02  +3.6000000e+00 +4.0000000e+00
2.5968511e-01 1.5171877e+00 -2 +1.7838420e-02  +3.6000000e+00 +4.0000000e+00
2.5968511e-01 1.5211877e+00 -2 +1.8048450e-02  +3.6000000e+00 +4.0000000e+00
2.5968511e-01 1.5251877e+00 -2 +1.8126735e-02  +3.6000000e+00 +4.0000000e+00
2.5968511e-01 1.5291877e+00 -2 +1.8071650e-02  +3.6000000e+00 +4.0000000e+00
2.5968511e-01 1.5331877e+00 -2 +1.7878464e-02  +3.6000000e+00 +4.0000000e+00
2.5968511e-01 1.5371877e+00 -2 +1.7538911e-02  +3.4000000e+00 +3.8000000e+00
2.5968511e-01 1.5411877e+00 -2 +1.7040288e-02  +3.4000000e+00 +3.8000000e+00
2.5968511e-01 1.5451877e+00 -2 +1.6363775e-02  +3.4000000e+00 +3.8000000e+00
2.5968511e-01 1.5491877e+00 -2 +1.5481358e-02  +3.4000000e+00 +3.8000000e+00
2.5968511e-01 1.5531877e+00 -2 +1.4349813e-02  +3.4000000e+00 +3.8000000e+00
2.5968511e-01 1.5571877e+00 -2 +1.2897612e-02  +3.4000000e+00 +3.8000000e+00
2.5968511e-01 1.5611877e+00 -2 +1.0990924e-02  +3.4000000e+00 +3.8000000e+00
2.5968511e-01 1.5651877e+00 -2 +1.0148207e-02  +3.4000000e+00 +3.8000000e+00
2.5968511e-01 1.5691877e+00 -2 +9.6657685e-03  +3.4000000e+00 +3.8000000e+00
2.5968511e-01 1.5731877e+00 -2 +8.8391967e-03  +3.4000000e+00 +3.6000000e+00
2.5968511e-01 1.5771877e+00 -2 +7.5454674e-03  +3.4000000e+00 +3.6000000e+00
2.5968511e-01 1.5811877e+00 -2 +5.4463136e-03  +3.4000000e+00 +3.6000000e+00
2.5968511e-01 1.5851877e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 1.5891877e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.5968511e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 3.8000000e-01 -2 +3.1571329e-03  +8.0000000e-01 +1.0000000e+00
2.6689858e-01 4.0000000e-01 -2 +6.1190804e-03  +8.0000000e-01 +1.0000000e+00
2.6689858e-01 4.2000000e-01 -2 +8.2703626e-03  +8.0000000e-01 +1.0000000e+00
2.6689858e-01 4.4000000e-01 -2 +1.0157210e-02  +8.0000000e-01 +1.0000000e+00
2.6689858e-01 4.6000000e-01 -2 +1.1920569e-02  +8.0000000e-01 +1.0000000e+00
2.6689858e-01 4.8000000e-01 -2 +1.3621576e-02  +8.0000000e-01 +1.0000000e+00
2.6689858e-01 5.0000000e-01 -2 +1.5292794e-02  +8.0000000e-01 +1.0000000e+00
2.6689858e-01 5.2000000e-01 -2 +1.6953518e-02  +8.0000000e-01 +1.0000000e+00
2.6689858e-01 5.4000000e-01 -2 +1.8615800e-02  +8.0000000e-01 +1.0000000e+00
2.6689858e-01 5.6000000e-01 -2 +2.0287227e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 5.8000000e-01 -2 +2.1972354e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 6.0000000e-01 -2 +2.3673489e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 6.2000000e-01 -2 +2.5391151e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 6.4000000e-01 -2 +2.7124347e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 6.6000000e-01 -2 +2.8870732e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 6.8000000e-01 -2 +3.0626721e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 7.0000000e-01 -2 +3.2387544e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 7.2000000e-01 -2 +3.4147291e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 7.4000000e-01 -2 +3.5898933e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 7.6000000e-01 -2 +3.7634345e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 7.8000000e-01 -2 +3.9344312e-02  +6.0000000e-01 +1.2000000e+00
2.6689858e-01 8.0000000e-01 -2 +4.1018549e-02  +6.0000000e-01 +1.2000000e+00
2.6689858e-01 8.2000000e-01 -2 +4.2645708e-02  +6.0000000e-01 +1.2000000e+00
2.6689858e-01 8.4000000e-01 -2 +4.4213397e-02  +6.0000000e-01 +1.2000000e+00
2.6689858e-01 8.6000000e-01 -2 +4.5708192e-02  +6.0000000e-01 +1.2000000e+00
2.6689858e-01 8.8000000e-01 -2 +4.7115659e-02  +6.0000000e-01 +1.2000000e+00
2.6689858e-01 9.0000000e-01 -2 +4.8420368e-02  +6.0000000e-01 +1.2000000e+00
2.6689858e-01 9.2000000e-01 -2 +4.9605917e-02  +6.0000000e-01 +1.2000000e+00
2.6689858e-01 9.4000000e-01 -2 +5.0654946e-02  +4.0000000e-01 +1.4000000e+00
2.6689858e-01 9.6000000e-01 -2 +5.1549146e-02  +4.0000000e-01 +1.4000000e+00
2.6689858e-01 9.8000000e-01 -2 +5.2269277e-02  +4.0000000e-01 +1.4000000e+00
2.6689858e-01 1.0000000e+00 -2 +5.2795158e-02  +4.0000000e-01 +1.4000000e+00
2.6689858e-01 1.0200000e+00 -2 +5.3105665e-02  +4.0000000e-01 +1.4000000e+00
2.6689858e-01 1.0400000e+00 -2 +5.3178708e-02  +4.0000000e-01 +1.4000000e+00
2.6689858e-01 1.0600000e+00 -2 +5.2991206e-02  +2.0000000e-01 +1.4000000e+00
2.6689858e-01 1.0800000e+00 -2 +5.2519033e-02  +2.0000000e-01 +1.4000000e+00
2.6689858e-01 1.1000000e+00 -2 +5.1736968e-02  +2.0000000e-01 +1.4000000e+00
2.6689858e-01 1.1200000e+00 -2 +5.0618614e-02  +2.0000000e-01 +1.4000000e+00
2.6689858e-01 1.1400000e+00 -2 +4.9136291e-02  +2.0000000e-01 +1.4000000e+00
2.6689858e-01 1.1600000e+00 -2 +4.7260862e-02  +2.0000000e-01 +1.4000000e+00
2.6689858e-01 1.1800000e+00 -2 +4.4961408e-02  +2.0000000e-01 +1.4000000e+00
2.6689858e-01 1.2000000e+00 -2 +4.2204491e-02  +2.0000000e-01 +1.4000000e+00
2.6689858e-01 1.2200000e+00 -2 +3.8952384e-02  +4.0000000e-01 +1.4000000e+00
2.6689858e-01 1.2400000e+00 -2 +3.5158651e-02  +4.0000000e-01 +1.4000000e+00
2.6689858e-01 1.2600000e+00 -2 +3.0756501e-02  +4.0000000e-01 +1.4000000e+00
2.6689858e-01 1.2800000e+00 -2 +2.5625396e-02  +6.0000000e-01 +1.2000000e+00
2.6689858e-01 1.3000000e+00 -2 +1.9475364e-02  +6.0000000e-01 +1.2000000e+00
2.6689858e-01 1.3200000e+00 -2 +1.5880598e-02  +8.0000000e-01 +1.2000000e+00
2.6689858e-01 1.3400000e+00 -2 +1.5408856e-02  +4.2000000e+00 +4.6000000e+00
2.6689858e-01 1.3600000e+00 -2 +1.6278288e-02  +4.2000000e+00 +4.6000000e+00
2.6689858e-01 1.3800000e+00 -2 +1.7807604e-02  +4.0000000e+00 +4.6000000e+00
2.6689858e-01 1.4000000e+00 -2 +1.7223872e-02  +4.0000000e+00 +4.4000000e+00
2.6689858e-01 1.4200000e+00 -2 +1.8455074e-02  +4.0000000e+00 +4.4000000e+00
2.6689858e-01 1.4400000e+00 -2 +1.9310977e-02  +3.8000000e+00 +4.4000000e+00
2.6689858e-01 1.4600000e+00 -2 +1.7877706e-02  +3.8000000e+00 +4.2000000e+00
2.6689858e-01 1.4800000e+00 -2 +1.9789020e-02  +3.6000000e+00 +4.2000000e+00
2.6689858e-01 1.5000000e+00 -2 +1.9086710e-02  +3.6000000e+00 +4.0000000e+00
2.6689858e-01 1.5076228e+00 -2 +1.8034000e-02  +3.6000000e+00 +4.0000000e+00
2.6689858e-01 1.5116228e+00 -2 +1.7483407e-02  +3.6000000e+00 +4.0000000e+00
2.6689858e-01 1.5156228e+00 -2 +1.7887334e-02  +3.6000000e+00 +4.0000000e+00
2.6689858e-01 1.5196228e+00 -2 +1.8163017e-02  +3.6000000e+00 +4.0000000e+00
2.6689858e-01 1.5236228e+00 -2 +1.8313311e-02  +3.6000000e+00 +4.0000000e+00
2.6689858e-01 1.5276228e+00 -2 +1.8338265e-02  +3.6000000e+00 +4.0000000e+00
2.6689858e-01 1.5316228e+00 -2 +1.8235231e-02  +3.6000000e+00 +4.0000000e+00
2.6689858e-01 1.5356228e+00 -2 +1.7998691e-02  +3.4000000e+00 +4.0000000e+00
2.6689858e-01 1.5396228e+00 -2 +1.7619751e-02  +3.4000000e+00 +3.8000000e+00
2.6689858e-01 1.5436228e+00 -2 +1.7085169e-02  +3.4000000e+00 +3.8000000e+00
2.6689858e-01 1.5476228e+00 -2 +1.6375625e-02  +3.4000000e+00 +3.8000000e+00
2.6689858e-01 1.5516228e+00 -2 +1.5462555e-02  +3.4000000e+00 +3.8000000e+00
2.6689858e-01 1.5556228e+00 -2 +1.4301973e-02  +3.4000000e+00 +3.8000000e+00
2.6689858e-01 1.5596228e+00 -2 +1.2820975e-02  +3.4000000e+00 +3.8000000e+00
2.6689858e-01 1.5636228e+00 -2 +1.0882356e-02  +3.4000000e+00 +3.8000000e+00
2.6689858e-01 1.5676228e+00 -2 +1.0337108e-02  +3.4000000e+00 +3.8000000e+00
2.6689858e-01 1.5716228e+00 -2 +9.8066489e-03  +3.4000000e+00 +3.8000000e+00
2.6689858e-01 1.5756228e+00 -2 +8.9406487e-03  +3.4000000e+00 +3.6000000e+00
2.6689858e-01 1.5796228e+00 -2 +7.6153378e-03  +3.4000000e+00 +3.6000000e+00
2.6689858e-01 1.5836228e+00 -2 +5.4936887e-03  +3.4000000e+00 +3.6000000e+00
2.6689858e-01 1.5876228e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 1.5916228e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.6689858e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 3.6000000e-01 -2 +1.0060266e-03  +8.0000000e-01 +1.0000000e+00
2.7411206e-01 3.8000000e-01 -2 +5.2384736e-03  +8.0000000e-01 +1.0000000e+00
2.7411206e-01 4.0000000e-01 -2 +7.5583339e-03  +8.0000000e-01 +1.0000000e+00
2.7411206e-01 4.2000000e-01 -2 +9.5065515e-03  +8.0000000e-01 +1.0000000e+00
2.7411206e-01 4.4000000e-01 -2 +1.1291294e-02  +8.0000000e-01 +1.0000000e+00
2.7411206e-01 4.6000000e-01 -2 +1.2992536e-02  +8.0000000e-01 +1.0000000e+00
2.7411206e-01 4.8000000e-01 -2 +1.4650496e-02  +8.0000000e-01 +1.0000000e+00
2.7411206e-01 5.0000000e-01 -2 +1.6288298e-02  +8.0000000e-01 +1.0000000e+00
2.7411206e-01 5.2000000e-01 -2 +1.7920216e-02  +8.0000000e-01 +1.0000000e+00
2.7411206e-01 5.4000000e-01 -2 +1.9555303e-02  +8.0000000e-01 +1.0000000e+00
2.7411206e-01 5.6000000e-01 -2 +2.1199201e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 5.8000000e-01 -2 +2.2855122e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 6.0000000e-01 -2 +2.4524405e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 6.2000000e-01 -2 +2.6206859e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 6.4000000e-01 -2 +2.7900964e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 6.6000000e-01 -2 +2.9604003e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 6.8000000e-01 -2 +3.1312140e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 7.0000000e-01 -2 +3.3020475e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 7.2000000e-01 -2 +3.4723075e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 7.4000000e-01 -2 +3.6413001e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 7.6000000e-01 -2 +3.8082316e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 7.8000000e-01 -2 +3.9722111e-02  +6.0000000e-01 +1.2000000e+00
2.7411206e-01 8.0000000e-01 -2 +4.1322508e-02  +6.0000000e-01 +1.2000000e+00
2.7411206e-01 8.2000000e-01 -2 +4.2872676e-02  +6.0000000e-01 +1.2000000e+00
2.7411206e-01 8.4000000e-01 -2 +4.4360851e-02  +6.0000000e-01 +1.2000000e+00
2.7411206e-01 8.6000000e-01 -2 +4.5774346e-02  +6.0000000e-01 +1.2000000e+00
2.7411206e-01 8.8000000e-01 -2 +4.7099575e-02  +6.0000000e-01 +1.2000000e+00
2.7411206e-01 9.0000000e-01 -2 +4.8322067e-02  +6.0000000e-01 +1.2000000e+00
2.7411206e-01 9.2000000e-01 -2 +4.9426486e-02  +6.0000000e-01 +1.2000000e+00
2.7411206e-01 9.4000000e-01 -2 +5.0396650e-02  +4.0000000e-01 +1.4000000e+00
2.7411206e-01 9.6000000e-01 -2 +5.1215544e-02  +4.0000000e-01 +1.4000000e+00
2.7411206e-01 9.8000000e-01 -2 +5.1865333e-02  +4.0000000e-01 +1.4000000e+00
2.7411206e-01 1.0000000e+00 -2 +5.2327375e-02  +4.0000000e-01 +1.4000000e+00
2.7411206e-01 1.0200000e+00 -2 +5.2582214e-02  +4.0000000e-01 +1.4000000e+00
2.7411206e-01 1.0400000e+00 -2 +5.2609586e-02  +4.0000000e-01 +1.4000000e+00
2.7411206e-01 1.0600000e+00 -2 +5.2388417e-02  +2.0000000e-01 +1.4000000e+00
2.7411206e-01 1.0800000e+00 -2 +5.1896801e-02  +2.0000000e-01 +1.4000000e+00
2.7411206e-01 1.1000000e+00 -2 +5.1112004e-02  +2.0000000e-01 +1.4000000e+00
2.7411206e-01 1.1200000e+00 -2 +5.0010443e-02  +2.0000000e-01 +1.4000000e+00
2.7411206e-01 1.1400000e+00 -2 +4.8567678e-02  +2.0000000e-01 +1.4000000e+00
2.7411206e-01 1.1600000e+00 -2 +4.6758362e-02  +2.0000000e-01 +1.4000000e+00
2.7411206e-01 1.1800000e+00 -2 +4.4556102e-02  +2.0000000e-01 +1.4000000e+00
2.7411206e-01 1.2000000e+00 -2 +4.1933052e-02  +2.0000000e-01 +1.4000000e+00
2.7411206e-01 1.2200000e+00 -2 +3.8858771e-02  +2.0000000e-01 +1.4000000e+00
2.7411206e-01 1.2400000e+00 -2 +3.5297236e-02  +4.0000000e-01 +1.4000000e+00
2.7411206e-01 1.2600000e+00 -2 +3.1198963e-02  +4.0000000e-01 +1.4000000e+00
2.7411206e-01 1.2800000e+00 -2 +2.6479406e-02  +6.0000000e-01 +1.2000000e+00
2.7411206e-01 1.3000000e+00 -2 +2.0951062e-02  +6.0000000e-01 +1.2000000e+00
2.7411206e-01 1.3200000e+00 -2 +1.6103890e-02  +8.0000000e-01 +1.2000000e+00
2.7411206e-01 1.3400000e+00 -2 +1.5362675e-02  +4.2000000e+00 +4.6000000e+00
2.7411206e-01 1.3600000e+00 -2 +1.6773095e-02  +4.2000000e+00 +4.6000000e+00
2.7411206e-01 1.3800000e+00 -2 +1.8035784e-02  +4.0000000e+00 +4.4000000e+00
2.7411206e-01 1.4000000e+00 -2 +1.7287333e-02  +4.0000000e+00 +4.4000000e+00
2.7411206e-01 1.4200000e+00 -2 +1.8787100e-02  +4.0000000e+00 +4.4000000e+00
2.7411206e-01 1.4400000e+00 -2 +1.9507503e-02  +3.8000000e+00 +4.4000000e+00
2.7411206e-01 1.4600000e+00 -2 +1.8200395e-02  +3.8000000e+00 +4.2000000e+00
2.7411206e-01 1.4800000e+00 -2 +2.0009108e-02  +3.6000000e+00 +4.2000000e+00
2.7411206e-01 1.5000000e+00 -2 +1.9339196e-02  +3.6000000e+00 +4.0000000e+00
2.7411206e-01 1.5098681e+00 -2 +1.7952857e-02  +3.6000000e+00 +4.0000000e+00
2.7411206e-01 1.5138681e+00 -2 +1.7908972e-02  +3.6000000e+00 +4.0000000e+00
2.7411206e-01 1.5178681e+00 -2 +1.8242743e-02  +3.6000000e+00 +4.0000000e+00
2.7411206e-01 1.5218681e+00 -2 +1.8456394e-02  +3.6000000e+00 +4.0000000e+00
2.7411206e-01 1.5258681e+00 -2 +1.8551304e-02  +3.6000000e+00 +4.0000000e+00
2.7411206e-01 1.5298681e+00 -2 +1.8526423e-02  +3.6000000e+00 +4.0000000e+00
2.7411206e-01 1.5338681e+00 -2 +1.8378267e-02  +3.6000000e+00 +4.0000000e+00
2.7411206e-01 1.5378681e+00 -2 +1.8100654e-02  +3.4000000e+00 +4.0000000e+00
2.7411206e-01 1.5418681e+00 -2 +1.7684139e-02  +3.4000000e+00 +3.8000000e+00
2.7411206e-01 1.5458681e+00 -2 +1.7114996e-02  +3.4000000e+00 +3.8000000e+00
2.7411206e-01 1.5498681e+00 -2 +1.6373417e-02  +3.4000000e+00 +3.8000000e+00
2.7411206e-01 1.5538681e+00 -2 +1.5430264e-02  +3.4000000e+00 +3.8000000e+00
2.7411206e-01 1.5578681e+00 -2 +1.4240705e-02  +3.4000000e+00 +3.8000000e+00
2.7411206e-01 1.5618681e+00 -2 +1.2730225e-02  +3.4000000e+00 +3.8000000e+00
2.7411206e-01 1.5658681e+00 -2 +1.0823172e-02  +3.4000000e+00 +3.8000000e+00
2.7411206e-01 1.5698681e+00 -2 +1.0516893e-02  +3.4000000e+00 +3.8000000e+00
2.7411206e-01 1.5738681e+00 -2 +9.9419201e-03  +3.4000000e+00 +3.8000000e+00
2.7411206e-01 1.5778681e+00 -2 +9.0392676e-03  +3.4000000e+00 +3.6000000e+00
2.7411206e-01 1.5818681e+00 -2 +7.6847592e-03  +3.4000000e+00 +3.6000000e+00
2.7411206e-01 1.5858681e+00 -2 +5.5432070e-03  +3.4000000e+00 +3.6000000e+00
2.7411206e-01 1.5898681e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 1.5938681e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.7411206e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 3.6000000e-01 -2 +4.0848770e-03  +8.0000000e-01 +1.0000000e+00
2.8132553e-01 3.8000000e-01 -2 +6.7218058e-03  +8.0000000e-01 +1.0000000e+00
2.8132553e-01 4.0000000e-01 -2 +8.7756075e-03  +8.0000000e-01 +1.0000000e+00
2.8132553e-01 4.2000000e-01 -2 +1.0604498e-02  +8.0000000e-01 +1.0000000e+00
2.8132553e-01 4.4000000e-01 -2 +1.2320938e-02  +8.0000000e-01 +1.0000000e+00
2.8132553e-01 4.6000000e-01 -2 +1.3976965e-02  +8.0000000e-01 +1.0000000e+00
2.8132553e-01 4.8000000e-01 -2 +1.5601215e-02  +8.0000000e-01 +1.0000000e+00
2.8132553e-01 5.0000000e-01 -2 +1.7210981e-02  +8.0000000e-01 +1.0000000e+00
2.8132553e-01 5.2000000e-01 -2 +1.8817196e-02  +8.0000000e-01 +1.0000000e+00
2.8132553e-01 5.4000000e-01 -2 +2.0426811e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 5.6000000e-01 -2 +2.2044050e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 5.8000000e-01 -2 +2.3671120e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 6.0000000e-01 -2 +2.5308628e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 6.2000000e-01 -2 +2.6955842e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 6.4000000e-01 -2 +2.8610848e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 6.6000000e-01 -2 +3.0270658e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 6.8000000e-01 -2 +3.1931272e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 7.0000000e-01 -2 +3.3587726e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 7.2000000e-01 -2 +3.5234120e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 7.4000000e-01 -2 +3.6863637e-02  +8.0000000e-01 +1.2000000e+00
2.8132553e-01 7.6000000e-01 -2 +3.8468565e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 7.8000000e-01 -2 +4.0040307e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 8.0000000e-01 -2 +4.1569393e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 8.2000000e-01 -2 +4.3045504e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 8.4000000e-01 -2 +4.4457473e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 8.6000000e-01 -2 +4.5793314e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 8.8000000e-01 -2 +4.7040235e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 9.0000000e-01 -2 +4.8184655e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 9.2000000e-01 -2 +4.9212227e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 9.4000000e-01 -2 +5.0107852e-02  +4.0000000e-01 +1.4000000e+00
2.8132553e-01 9.6000000e-01 -2 +5.0855700e-02  +4.0000000e-01 +1.4000000e+00
2.8132553e-01 9.8000000e-01 -2 +5.1439221e-02  +4.0000000e-01 +1.4000000e+00
2.8132553e-01 1.0000000e+00 -2 +5.1841168e-02  +4.0000000e-01 +1.4000000e+00
2.8132553e-01 1.0200000e+00 -2 +5.2043603e-02  +4.0000000e-01 +1.4000000e+00
2.8132553e-01 1.0400000e+00 -2 +5.2027908e-02  +4.0000000e-01 +1.4000000e+00
2.8132553e-01 1.0600000e+00 -2 +5.1774808e-02  +4.0000000e-01 +1.4000000e+00
2.8132553e-01 1.0800000e+00 -2 +5.1264379e-02  +2.0000000e-01 +1.4000000e+00
2.8132553e-01 1.1000000e+00 -2 +5.0476082e-02  +2.0000000e-01 +1.4000000e+00
2.8132553e-01 1.1200000e+00 -2 +4.9388794e-02  +2.0000000e-01 +1.4000000e+00
2.8132553e-01 1.1400000e+00 -2 +4.7980855e-02  +2.0000000e-01 +1.4000000e+00
2.8132553e-01 1.1600000e+00 -2 +4.6230111e-02  +2.0000000e-01 +1.4000000e+00
2.8132553e-01 1.1800000e+00 -2 +4.4113896e-02  +2.0000000e-01 +1.4000000e+00
2.8132553e-01 1.2000000e+00 -2 +4.1608825e-02  +2.0000000e-01 +1.4000000e+00
2.8132553e-01 1.2200000e+00 -2 +3.8690065e-02  +2.0000000e-01 +1.4000000e+00
2.8132553e-01 1.2400000e+00 -2 +3.5329248e-02  +4.0000000e-01 +1.4000000e+00
2.8132553e-01 1.2600000e+00 -2 +3.1488966e-02  +4.0000000e-01 +1.4000000e+00
2.8132553e-01 1.2800000e+00 -2 +2.7108098e-02  +4.0000000e-01 +1.2000000e+00
2.8132553e-01 1.3000000e+00 -2 +2.2058970e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 1.3200000e+00 -2 +1.6278869e-02  +6.0000000e-01 +1.2000000e+00
2.8132553e-01 1.3400000e+00 -2 +1.5260607e-02  +8.0000000e-01 +1.0000000e+00
2.8132553e-01 1.3600000e+00 -2 +1.7243008e-02  +4.2000000e+00 +4.6000000e+00
2.8132553e-01 1.3800000e+00 -2 +1.8241769e-02  +4.0000000e+00 +4.4000000e+00
2.8132553e-01 1.4000000e+00 -2 +1.7315741e-02  +4.0000000e+00 +4.4000000e+00
2.8132553e-01 1.4200000e+00 -2 +1.9119911e-02  +4.0000000e+00 +4.4000000e+00
2.8132553e-01 1.4400000e+00 -2 +1.9690800e-02  +3.8000000e+00 +4.2000000e+00
2.8132553e-01 1.4600000e+00 -2 +1.8546330e-02  +3.8000000e+00 +4.2000000e+00
2.8132553e-01 1.4800000e+00 -2 +2.0229807e-02  +3.6000000e+00 +4.2000000e+00
2.8132553e-01 1.5000000e+00 -2 +1.9559353e-02  +3.6000000e+00 +4.0000000e+00
2.8132553e-01 1.5119091e+00 -2 +1.7908389e-02  +3.6000000e+00 +4.0000000e+00
2.8132553e-01 1.5159091e+00 -2 +1.8293771e-02  +3.6000000e+00 +4.0000000e+00
2.8132553e-01 1.5199091e+00 -2 +1.8563459e-02  +3.6000000e+00 +4.0000000e+00
2.8132553e-01 1.5239091e+00 -2 +1.8719908e-02  +3.6000000e+00 +4.0000000e+00
2.8132553e-01 1.5279091e+00 -2 +1.8763330e-02  +3.6000000e+00 +4.0000000e+00
2.8132553e-01 1.5319091e+00 -2 +1.8691788e-02  +3.6000000e+00 +4.0000000e+00
2.8132553e-01 1.5359091e+00 -2 +1.8501100e-02  +3.4000000e+00 +4.0000000e+00
2.8132553e-01 1.5399091e+00 -2 +1.8184518e-02  +3.4000000e+00 +4.0000000e+00
2.8132553e-01 1.5439091e+00 -2 +1.7732112e-02  +3.4000000e+00 +3.8000000e+00
2.8132553e-01 1.5479091e+00 -2 +1.7129698e-02  +3.4000000e+00 +3.8000000e+00
2.8132553e-01 1.5519091e+00 -2 +1.6356990e-02  +3.4000000e+00 +3.8000000e+00
2.8132553e-01 1.5559091e+00 -2 +1.5384240e-02  +3.4000000e+00 +3.8000000e+00
2.8132553e-01 1.5599091e+00 -2 +1.4165662e-02  +3.4000000e+00 +3.8000000e+00
2.8132553e-01 1.5639091e+00 -2 +1.2624871e-02  +3.4000000e+00 +3.8000000e+00
2.8132553e-01 1.5679091e+00 -2 +1.1043194e-02  +3.4000000e+00 +3.8000000e+00
2.8132553e-01 1.5719091e+00 -2 +1.0687491e-02  +3.4000000e+00 +3.8000000e+00
2.8132553e-01 1.5759091e+00 -2 +1.0071295e-02  +3.4000000e+00 +3.8000000e+00
2.8132553e-01 1.5799091e+00 -2 +9.1346404e-03  +3.4000000e+00 +3.6000000e+00
2.8132553e-01 1.5839091e+00 -2 +7.7532226e-03  +3.4000000e+00 +3.6000000e+00
2.8132553e-01 1.5879091e+00 -2 +5.5941924e-03  +3.4000000e+00 +3.6000000e+00
2.8132553e-01 1.5919091e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 1.5959091e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8132553e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 3.4000000e-01 -2 +2.2713188e-03  +8.0000000e-01 +1.0000000e+00
2.8853901e-01 3.6000000e-01 -2 +5.7031109e-03  +8.0000000e-01 +1.0000000e+00
2.8853901e-01 3.8000000e-01 -2 +7.9386729e-03  +8.0000000e-01 +1.0000000e+00
2.8853901e-01 4.0000000e-01 -2 +9.8440944e-03  +8.0000000e-01 +1.0000000e+00
2.8853901e-01 4.2000000e-01 -2 +1.1594795e-02  +8.0000000e-01 +1.0000000e+00
2.8853901e-01 4.4000000e-01 -2 +1.3262275e-02  +8.0000000e-01 +1.0000000e+00
2.8853901e-01 4.6000000e-01 -2 +1.4883465e-02  +8.0000000e-01 +1.0000000e+00
2.8853901e-01 4.8000000e-01 -2 +1.6479919e-02  +8.0000000e-01 +1.0000000e+00
2.8853901e-01 5.0000000e-01 -2 +1.8065072e-02  +8.0000000e-01 +1.0000000e+00
2.8853901e-01 5.2000000e-01 -2 +1.9647517e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 5.4000000e-01 -2 +2.1232674e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 5.6000000e-01 -2 +2.2823706e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 5.8000000e-01 -2 +2.4422056e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 6.0000000e-01 -2 +2.6027769e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 6.2000000e-01 -2 +2.7639701e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 6.4000000e-01 -2 +2.9255644e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 6.6000000e-01 -2 +3.0872421e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 6.8000000e-01 -2 +3.2485934e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 7.0000000e-01 -2 +3.4091207e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 7.2000000e-01 -2 +3.5682410e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 7.4000000e-01 -2 +3.7252885e-02  +8.0000000e-01 +1.2000000e+00
2.8853901e-01 7.6000000e-01 -2 +3.8795157e-02  +6.0000000e-01 +1.2000000e+00
2.8853901e-01 7.8000000e-01 -2 +4.0300951e-02  +6.0000000e-01 +1.2000000e+00
2.8853901e-01 8.0000000e-01 -2 +4.1761205e-02  +6.0000000e-01 +1.2000000e+00
2.8853901e-01 8.2000000e-01 -2 +4.3166088e-02  +6.0000000e-01 +1.2000000e+00
2.8853901e-01 8.4000000e-01 -2 +4.4505011e-02  +6.0000000e-01 +1.2000000e+00
2.8853901e-01 8.6000000e-01 -2 +4.5766648e-02  +6.0000000e-01 +1.2000000e+00
2.8853901e-01 8.8000000e-01 -2 +4.6938951e-02  +6.0000000e-01 +1.2000000e+00
2.8853901e-01 9.0000000e-01 -2 +4.8009168e-02  +6.0000000e-01 +1.2000000e+00
2.8853901e-01 9.2000000e-01 -2 +4.8963864e-02  +6.0000000e-01 +1.2000000e+00
2.8853901e-01 9.4000000e-01 -2 +4.9788943e-02  +4.0000000e-01 +1.4000000e+00
2.8853901e-01 9.6000000e-01 -2 +5.0469657e-02  +4.0000000e-01 +1.4000000e+00
2.8853901e-01 9.8000000e-01 -2 +5.0990638e-02  +4.0000000e-01 +1.4000000e+00
2.8853901e-01 1.0000000e+00 -2 +5.1335907e-02  +4.0000000e-01 +1.4000000e+00
2.8853901e-01 1.0200000e+00 -2 +5.1488902e-02  +4.0000000e-01 +1.4000000e+00
2.8853901e-01 1.0400000e+00 -2 +5.1432499e-02  +4.0000000e-01 +1.4000000e+00
2.8853901e-01 1.0600000e+00 -2 +5.1149038e-02  +4.0000000e-01 +1.4000000e+00
2.8853901e-01 1.0800000e+00 -2 +5.0620368e-02  +2.0000000e-01 +1.4000000e+00
2.8853901e-01 1.1000000e+00 -2 +4.9827893e-02  +2.0000000e-01 +1.4000000e+00
2.8853901e-01 1.1200000e+00 -2 +4.8752643e-02  +2.0000000e-01 +1.4000000e+00
2.8853901e-01 1.1400000e+00 -2 +4.7375363e-02  +2.0000000e-01 +1.4000000e+00
2.8853901e-01 1.1600000e+00 -2 +4.5676604e-02  +2.0000000e-01 +1.4000000e+00
2.8853901e-01 1.1800000e+00 -2 +4.3636787e-02  +2.0000000e-01 +1.4000000e+00
2.8853901e-01 1.2000000e+00 -2 +4.1236121e-02  +2.0000000e-01 +1.4000000e+00
2.8853901e-01 1.2200000e+00 -2 +3.8454135e-02  +2.0000000e-01 +1.4000000e+00
2.8853901e-01 1.2400000e+00 -2 +3.5268176e-02  +2.0000000e-01 +1.4000000e+00
2.8853901e-01 1.2600000e+00 -2 +3.1649423e-02  +4.0000000e-01 +1.2000000e+00
2.8853901e-01 1.2800000e+00 -2 +2.7552474e-02  +4.0000000e-01 +1.2000000e+00
2.8853901e-01 1.3000000e+00 -2 +2.2886668e-02  +4.0000000e-01 +1.2000000e+00
2.8853901e-01 1.3200000e+00 -2 +1.7421069e-02  +6.0000000e-01 +1.2000000e+00
2.8853901e-01 1.3400000e+00 -2 +1.5093048e-02  +8.0000000e-01 +1.0000000e+00
2.8853901e-01 1.3600000e+00 -2 +1.7683040e-02  +4.2000000e+00 +4.6000000e+00
2.8853901e-01 1.3800000e+00 -2 +1.8419760e-02  +4.0000000e+00 +4.4000000e+00
2.8853901e-01 1.4000000e+00 -2 +1.7302767e-02  +4.0000000e+00 +4.4000000e+00
2.8853901e-01 1.4200000e+00 -2 +1.9448005e-02  +3.8000000e+00 +4.4000000e+00
2.8853901e-01 1.4400000e+00 -2 +1.9856772e-02  +3.8000000e+00 +4.2000000e+00
2.8853901e-01 1.4600000e+00 -2 +1.8909971e-02  +3.8000000e+00 +4.2000000e+00
2.8853901e-01 1.4800000e+00 -2 +2.0448652e-02  +3.6000000e+00 +4.2000000e+00
2.8853901e-01 1.5000000e+00 -2 +1.9747842e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-01 1.5137312e+00 -2 +1.8320920e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-01 1.5177312e+00 -2 +1.8640397e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-01 1.5217312e+00 -2 +1.8851287e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-01 1.5257312e+00 -2 +1.8954811e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-01 1.5297312e+00 -2 +1.8950242e-02  +3.6000000e+00 +4.0000000e+00
2.8853901e-01 1.5337312e+00 -2 +1.8834917e-02  +3.4000000e+00 +4.0000000e+00
2.8853901e-01 1.5377312e+00 -2 +1.8604067e-02  +3.4000000e+00 +4.0000000e+00
2.8853901e-01 1.5417312e+00 -2 +1.8250452e-02  +3.4000000e+00 +3.8000000e+00
2.8853901e-01 1.5457312e+00 -2 +1.7763701e-02  +3.4000000e+00 +3.8000000e+00
2.8853901e-01 1.5497312e+00 -2 +1.7129199e-02  +3.4000000e+00 +3.8000000e+00
2.8853901e-01 1.5537312e+00 -2 +1.6326171e-02  +3.4000000e+00 +3.8000000e+00
2.8853901e-01 1.5577312e+00 -2 +1.5324211e-02  +3.4000000e+00 +3.8000000e+00
2.8853901e-01 1.5617312e+00 -2 +1.4076458e-02  +3.4000000e+00 +3.8000000e+00
2.8853901e-01 1.5657312e+00 -2 +1.2504356e-02  +3.4000000e+00 +3.8000000e+00
2.8853901e-01 1.5697312e+00 -2 +1.1250028e-02  +3.4000000e+00 +3.8000000e+00
2.8853901e-01 1.5737312e+00 -2 +1.0848818e-02  +3.4000000e+00 +3.8000000e+00
2.8853901e-01 1.5777312e+00 -2 +1.0194479e-02  +3.4000000e+00 +3.6000000e+00
2.8853901e-01 1.5817312e+00 -2 +9.2263336e-03  +3.4000000e+00 +3.6000000e+00
2.8853901e-01 1.5857312e+00 -2 +7.8201774e-03  +3.4000000e+00 +3.6000000e+00
2.8853901e-01 1.5897312e+00 -2 +5.6458971e-03  +3.4000000e+00 +3.6000000e+00
2.8853901e-01 1.5937312e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 1.5977312e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.8853901e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 3.4000000e-01 -2 +4.3760418e-03  +8.0000000e-01 +1.0000000e+00
2.9575248e-01 3.6000000e-01 -2 +6.9556509e-03  +8.0000000e-01 +1.0000000e+00
2.9575248e-01 3.8000000e-01 -2 +8.9886710e-03  +8.0000000e-01 +1.0000000e+00
2.9575248e-01 4.0000000e-01 -2 +1.0799659e-02  +8.0000000e-01 +1.0000000e+00
2.9575248e-01 4.2000000e-01 -2 +1.2495250e-02  +8.0000000e-01 +1.0000000e+00
2.9575248e-01 4.4000000e-01 -2 +1.4125605e-02  +8.0000000e-01 +1.0000000e+00
2.9575248e-01 4.6000000e-01 -2 +1.5718561e-02  +8.0000000e-01 +1.0000000e+00
2.9575248e-01 4.8000000e-01 -2 +1.7291019e-02  +8.0000000e-01 +1.0000000e+00
2.9575248e-01 5.0000000e-01 -2 +1.8853722e-02  +8.0000000e-01 +1.0000000e+00
2.9575248e-01 5.2000000e-01 -2 +2.0413564e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 5.4000000e-01 -2 +2.1974816e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 5.6000000e-01 -2 +2.3539830e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 5.8000000e-01 -2 +2.5109457e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 6.0000000e-01 -2 +2.6683311e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 6.2000000e-01 -2 +2.8259933e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 6.4000000e-01 -2 +2.9836904e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 6.6000000e-01 -2 +3.1410918e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 6.8000000e-01 -2 +3.2977831e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 7.0000000e-01 -2 +3.4532695e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 7.2000000e-01 -2 +3.6069785e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 7.4000000e-01 -2 +3.7582617e-02  +8.0000000e-01 +1.2000000e+00
2.9575248e-01 7.6000000e-01 -2 +3.9063970e-02  +6.0000000e-01 +1.2000000e+00
2.9575248e-01 7.8000000e-01 -2 +4.0505892e-02  +6.0000000e-01 +1.2000000e+00
2.9575248e-01 8.0000000e-01 -2 +4.1899720e-02  +6.0000000e-01 +1.2000000e+00
2.9575248e-01 8.2000000e-01 -2 +4.3236096e-02  +6.0000000e-01 +1.2000000e+00
2.9575248e-01 8.4000000e-01 -2 +4.4504983e-02  +6.0000000e-01 +1.2000000e+00
2.9575248e-01 8.6000000e-01 -2 +4.5695673e-02  +6.0000000e-01 +1.2000000e+00
2.9575248e-01 8.8000000e-01 -2 +4.6796818e-02  +6.0000000e-01 +1.2000000e+00
2.9575248e-01 9.0000000e-01 -2 +4.7796440e-02  +6.0000000e-01 +1.2000000e+00
2.9575248e-01 9.2000000e-01 -2 +4.8681948e-02  +6.0000000e-01 +1.2000000e+00
2.9575248e-01 9.4000000e-01 -2 +4.9440165e-02  +4.0000000e-01 +1.2000000e+00
2.9575248e-01 9.6000000e-01 -2 +5.0057348e-02  +4.0000000e-01 +1.4000000e+00
2.9575248e-01 9.8000000e-01 -2 +5.0519201e-02  +4.0000000e-01 +1.4000000e+00
2.9575248e-01 1.0000000e+00 -2 +5.0810910e-02  +4.0000000e-01 +1.4000000e+00
2.9575248e-01 1.0200000e+00 -2 +5.0917164e-02  +4.0000000e-01 +1.4000000e+00
2.9575248e-01 1.0400000e+00 -2 +5.0822190e-02  +4.0000000e-01 +1.4000000e+00
2.9575248e-01 1.0600000e+00 -2 +5.0509788e-02  +4.0000000e-01 +1.4000000e+00
2.9575248e-01 1.0800000e+00 -2 +4.9963393e-02  +2.0000000e-01 +1.4000000e+00
2.9575248e-01 1.1000000e+00 -2 +4.9166135e-02  +2.0000000e-01 +1.4000000e+00
2.9575248e-01 1.1200000e+00 -2 +4.8100940e-02  +2.0000000e-01 +1.4000000e+00
2.9575248e-01 1.1400000e+00 -2 +4.6750635e-02  +2.0000000e-01 +1.4000000e+00
2.9575248e-01 1.1600000e+00 -2 +4.5098075e-02  +2.0000000e-01 +1.4000000e+00
2.9575248e-01 1.1800000e+00 -2 +4.3126255e-02  +2.0000000e-01 +1.4000000e+00
2.9575248e-01 1.2000000e+00 -2 +4.0818306e-02  +2.0000000e-01 +1.4000000e+00
2.9575248e-01 1.2200000e+00 -2 +3.8157181e-02  +2.0000000e-01 +1.4000000e+00
2.9575248e-01 1.2400000e+00 -2 +3.5124543e-02  +2.0000000e-01 +1.4000000e+00
2.9575248e-01 1.2600000e+00 -2 +3.1697773e-02  +4.0000000e-01 +1.2000000e+00
2.9575248e-01 1.2800000e+00 -2 +2.7842273e-02  +4.0000000e-01 +1.2000000e+00
2.9575248e-01 1.3000000e+00 -2 +2.3491245e-02  +4.0000000e-01 +1.2000000e+00
2.9575248e-01 1.3200000e+00 -2 +1.8484215e-02  +6.0000000e-01 +1.2000000e+00
2.9575248e-01 1.3400000e+00 -2 +1.5843353e-02  +6.0000000e-01 +1.0000000e+00
2.9575248e-01 1.3600000e+00 -2 +1.8088079e-02  +4.2000000e+00 +4.6000000e+00
2.9575248e-01 1.3800000e+00 -2 +1.8563500e-02  +4.0000000e+00 +4.4000000e+00
2.9575248e-01 1.4000000e+00 -2 +1.7632568e-02  +4.0000000e+00 +4.4000000e+00
2.9575248e-01 1.4200000e+00 -2 +1.9765631e-02  +3.8000000e+00 +4.4000000e+00
2.9575248e-01 1.4400000e+00 -2 +2.0000661e-02  +3.8000000e+00 +4.2000000e+00
2.9575248e-01 1.4600000e+00 -2 +1.9285336e-02  +3.8000000e+00 +4.2000000e+00
2.9575248e-01 1.4800000e+00 -2 +2.0662324e-02  +3.6000000e+00 +4.2000000e+00
2.9575248e-01 1.5000000e+00 -2 +1.9903902e-02  +3.6000000e+00 +4.0000000e+00
2.9575248e-01 1.5153201e+00 -2 +1.8691855e-02  +3.6000000e+00 +4.0000000e+00
2.9575248e-01 1.5193201e+00 -2 +1.8951142e-02  +3.6000000e+00 +4.0000000e+00
2.9575248e-01 1.5233201e+00 -2 +1.9107865e-02  +3.6000000e+00 +4.0000000e+00
2.9575248e-01 1.5273201e+00 -2 +1.9162261e-02  +3.6000000e+00 +4.0000000e+00
2.9575248e-01 1.5313201e+00 -2 +1.9112845e-02  +3.6000000e+00 +4.0000000e+00
2.9575248e-01 1.5353201e+00 -2 +1.8956346e-02  +3.4000000e+00 +4.0000000e+00
2.9575248e-01 1.5393201e+00 -2 +1.8687496e-02  +3.4000000e+00 +4.0000000e+00
2.9575248e-01 1.5433201e+00 -2 +1.8298619e-02  +3.4000000e+00 +3.8000000e+00
2.9575248e-01 1.5473201e+00 -2 +1.7778938e-02  +3.4000000e+00 +3.8000000e+00
2.9575248e-01 1.5513201e+00 -2 +1.7113415e-02  +3.4000000e+00 +3.8000000e+00
2.9575248e-01 1.5553201e+00 -2 +1.6280770e-02  +3.4000000e+00 +3.8000000e+00
2.9575248e-01 1.5593201e+00 -2 +1.5249881e-02  +3.4000000e+00 +3.8000000e+00
2.9575248e-01 1.5633201e+00 -2 +1.3972669e-02  +3.4000000e+00 +3.8000000e+00
2.9575248e-01 1.5673201e+00 -2 +1.2368055e-02  +3.4000000e+00 +3.8000000e+00
2.9575248e-01 1.5713201e+00 -2 +1.1443913e-02  +3.4000000e+00 +3.8000000e+00
2.9575248e-01 1.5753201e+00 -2 +1.1000787e-02  +3.4000000e+00 +3.8000000e+00
2.9575248e-01 1.5793201e+00 -2 +1.0311176e-02  +3.4000000e+00 +3.6000000e+00
2.9575248e-01 1.5833201e+00 -2 +9.3139030e-03  +3.4000000e+00 +3.6000000e+00
2.9575248e-01 1.5873201e+00 -2 +7.8850491e-03  +3.4000000e+00 +3.6000000e+00
2.9575248e-01 1.5913201e+00 -2 +5.6975222e-03  +3.4000000e+00 +3.6000000e+00
2.9575248e-01 1.5953201e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 1.5993201e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
2.9575248e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 3.2000000e-01 -2 +2.2540029e-03  +8.0000000e-01 +1.0000000e+00
3.0296596e-01 3.4000000e-01 -2 +5.7525662e-03  +8.0000000e-01 +1.0000000e+00
3.0296596e-01 3.6000000e-01 -2 +8.0067887e-03  +8.0000000e-01 +1.0000000e+00
3.0296596e-01 3.8000000e-01 -2 +9.9168962e-03  +8.0000000e-01 +1.0000000e+00
3.0296596e-01 4.0000000e-01 -2 +1.1662682e-02  +8.0000000e-01 +1.0000000e+00
3.0296596e-01 4.2000000e-01 -2 +1.3317153e-02  +8.0000000e-01 +1.0000000e+00
3.0296596e-01 4.4000000e-01 -2 +1.4917924e-02  +8.0000000e-01 +1.0000000e+00
3.0296596e-01 4.6000000e-01 -2 +1.6486921e-02  +8.0000000e-01 +1.0000000e+00
3.0296596e-01 4.8000000e-01 -2 +1.8037818e-02  +8.0000000e-01 +1.0000000e+00
3.0296596e-01 5.0000000e-01 -2 +1.9579405e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 5.2000000e-01 -2 +2.1117300e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 5.4000000e-01 -2 +2.2654894e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 5.6000000e-01 -2 +2.4193909e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 5.8000000e-01 -2 +2.5734737e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 6.0000000e-01 -2 +2.7276655e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 6.2000000e-01 -2 +2.8817970e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 6.4000000e-01 -2 +3.0356112e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 6.6000000e-01 -2 +3.1887698e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 6.8000000e-01 -2 +3.3408578e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 7.0000000e-01 -2 +3.4913861e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 7.2000000e-01 -2 +3.6397954e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 7.4000000e-01 -2 +3.7854561e-02  +8.0000000e-01 +1.2000000e+00
3.0296596e-01 7.6000000e-01 -2 +3.9276718e-02  +6.0000000e-01 +1.2000000e+00
3.0296596e-01 7.8000000e-01 -2 +4.0656798e-02  +6.0000000e-01 +1.2000000e+00
3.0296596e-01 8.0000000e-01 -2 +4.1986528e-02  +6.0000000e-01 +1.2000000e+00
3.0296596e-01 8.2000000e-01 -2 +4.3257005e-02  +6.0000000e-01 +1.2000000e+00
3.0296596e-01 8.4000000e-01 -2 +4.4458710e-02  +6.0000000e-01 +1.2000000e+00
3.0296596e-01 8.6000000e-01 -2 +4.5581528e-02  +6.0000000e-01 +1.2000000e+00
3.0296596e-01 8.8000000e-01 -2 +4.6614760e-02  +6.0000000e-01 +1.2000000e+00
3.0296596e-01 9.0000000e-01 -2 +4.7547147e-02  +6.0000000e-01 +1.2000000e+00
3.0296596e-01 9.2000000e-01 -2 +4.8366884e-02  +6.0000000e-01 +1.2000000e+00
3.0296596e-01 9.4000000e-01 -2 +4.9061647e-02  +4.0000000e-01 +1.2000000e+00
3.0296596e-01 9.6000000e-01 -2 +4.9618608e-02  +4.0000000e-01 +1.4000000e+00
3.0296596e-01 9.8000000e-01 -2 +5.0024464e-02  +4.0000000e-01 +1.4000000e+00
3.0296596e-01 1.0000000e+00 -2 +5.0265463e-02  +4.0000000e-01 +1.4000000e+00
3.0296596e-01 1.0200000e+00 -2 +5.0327434e-02  +4.0000000e-01 +1.4000000e+00
3.0296596e-01 1.0400000e+00 -2 +5.0195830e-02  +4.0000000e-01 +1.4000000e+00
3.0296596e-01 1.0600000e+00 -2 +4.9855774e-02  +4.0000000e-01 +1.4000000e+00
3.0296596e-01 1.0800000e+00 -2 +4.9292120e-02  +2.0000000e-01 +1.4000000e+00
3.0296596e-01 1.1000000e+00 -2 +4.8489540e-02  +2.0000000e-01 +1.4000000e+00
3.0296596e-01 1.1200000e+00 -2 +4.7432628e-02  +2.0000000e-01 +1.4000000e+00
3.0296596e-01 1.1400000e+00 -2 +4.6106022e-02  +2.0000000e-01 +1.4000000e+00
3.0296596e-01 1.1600000e+00 -2 +4.4494553e-02  +2.0000000e-01 +1.4000000e+00
3.0296596e-01 1.1800000e+00 -2 +4.2583376e-02  +2.0000000e-01 +1.4000000e+00
3.0296596e-01 1.2000000e+00 -2 +4.0358008e-02  +2.0000000e-01 +1.4000000e+00
3.0296596e-01 1.2200000e+00 -2 +3.7804111e-02  +2.0000000e-01 +1.4000000e+00
3.0296596e-01 1.2400000e+00 -2 +3.4906648e-02  +2.0000000e-01 +1.4000000e+00
3.0296596e-01 1.2600000e+00 -2 +3.1647517e-02  +2.0000000e-01 +1.2000000e+00
3.0296596e-01 1.2800000e+00 -2 +2.7999684e-02  +4.0000000e-01 +1.2000000e+00
3.0296596e-01 1.3000000e+00 -2 +2.3912224e-02  +4.0000000e-01 +1.2000000e+00
3.0296596e-01 1.3200000e+00 -2 +1.9267860e-02  +4.0000000e-01 +1.2000000e+00
3.0296596e-01 1.3400000e+00 -2 +1.6588682e-02  +6.0000000e-01 +1.0000000e+00
3.0296596e-01 1.3600000e+00 -2 +1.8452753e-02  +8.0000000e-01 +1.0000000e+00
3.0296596e-01 1.3800000e+00 -2 +1.8666151e-02  +4.0000000e+00 +4.4000000e+00
3.0296596e-01 1.4000000e+00 -2 +1.8224836e-02  +4.0000000e+00 +4.4000000e+00
3.0296596e-01 1.4200000e+00 -2 +2.0066775e-02  +3.8000000e+00 +4.4000000e+00
3.0296596e-01 1.4400000e+00 -2 +2.0117019e-02  +3.8000000e+00 +4.2000000e+00
3.0296596e-01 1.4600000e+00 -2 +1.9666104e-02  +3.8000000e+00 +4.2000000e+00
3.0296596e-01 1.4800000e+00 -2 +2.0866721e-02  +3.6000000e+00 +4.2000000e+00
3.0296596e-01 1.5000000e+00 -2 +2.0025440e-02  +3.6000000e+00 +4.0000000e+00
3.0296596e-01 1.5166620e+00 -2 +1.9024003e-02  +3.6000000e+00 +4.0000000e+00
3.0296596e-01 1.5206620e+00 -2 +1.9228058e-02  +3.6000000e+00 +4.0000000e+00
3.0296596e-01 1.5246620e+00 -2 +1.9334687e-02  +3.6000000e+00 +4.0000000e+00
3.0296596e-01 1.5286620e+00 -2 +1.9343338e-02  +3.6000000e+00 +4.0000000e+00
3.0296596e-01 1.5326620e+00 -2 +1.9251900e-02  +3.4000000e+00 +4.0000000e+00
3.0296596e-01 1.5366620e+00 -2 +1.9056591e-02  +3.4000000e+00 +4.0000000e+00
3.0296596e-01 1.5406620e+00 -2 +1.8751707e-02  +3.4000000e+00 +4.0000000e+00
3.0296596e-01 1.5446620e+00 -2 +1.8329181e-02  +3.4000000e+00 +3.8000000e+00
3.0296596e-01 1.5486620e+00 -2 +1.7777850e-02  +3.4000000e+00 +3.8000000e+00
3.0296596e-01 1.5526620e+00 -2 +1.7082257e-02  +3.4000000e+00 +3.8000000e+00
3.0296596e-01 1.5566620e+00 -2 +1.6220588e-02  +3.4000000e+00 +3.8000000e+00
3.0296596e-01 1.5606620e+00 -2 +1.5160935e-02  +3.4000000e+00 +3.8000000e+00
3.0296596e-01 1.5646620e+00 -2 +1.3853832e-02  +3.4000000e+00 +3.8000000e+00
3.0296596e-01 1.5686620e+00 -2 +1.2215278e-02  +3.4000000e+00 +3.8000000e+00
3.0296596e-01 1.5726620e+00 -2 +1.1625066e-02  +3.4000000e+00 +3.8000000e+00
3.0296596e-01 1.5766620e+00 -2 +1.1143316e-02  +3.4000000e+00 +3.8000000e+00
3.0296596e-01 1.5806620e+00 -2 +1.0421099e-02  +3.4000000e+00 +3.6000000e+00
3.0296596e-01 1.5846620e+00 -2 +9.3969091e-03  +3.4000000e+00 +3.6000000e+00
3.0296596e-01 1.5886620e+00 -2 +7.9472505e-03  +3.4000000e+00 +3.6000000e+00
3.0296596e-01 1.5926620e+00 -2 +5.7482370e-03  +3.4000000e+00 +3.6000000e+00
3.0296596e-01 1.5966620e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 1.6006620e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.0296596e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 3.2000000e-01 -2 +4.1466224e-03  +8.0000000e-01 +1.0000000e+00
3.1017943e-01 3.4000000e-01 -2 +6.8455296e-03  +8.0000000e-01 +1.0000000e+00
3.1017943e-01 3.6000000e-01 -2 +8.9202165e-03  +8.0000000e-01 +1.0000000e+00
3.1017943e-01 3.8000000e-01 -2 +1.0747913e-02  +8.0000000e-01 +1.0000000e+00
3.1017943e-01 4.0000000e-01 -2 +1.2445893e-02  +8.0000000e-01 +1.0000000e+00
3.1017943e-01 4.2000000e-01 -2 +1.4068133e-02  +8.0000000e-01 +1.0000000e+00
3.1017943e-01 4.4000000e-01 -2 +1.5644228e-02  +8.0000000e-01 +1.0000000e+00
3.1017943e-01 4.6000000e-01 -2 +1.7192036e-02  +8.0000000e-01 +1.0000000e+00
3.1017943e-01 4.8000000e-01 -2 +1.8722898e-02  +8.0000000e-01 +1.0000000e+00
3.1017943e-01 5.0000000e-01 -2 +2.0244140e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 5.2000000e-01 -2 +2.1760400e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 5.4000000e-01 -2 +2.3274383e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 5.6000000e-01 -2 +2.4787315e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 5.8000000e-01 -2 +2.6299226e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 6.0000000e-01 -2 +2.7809138e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 6.2000000e-01 -2 +2.9315184e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 6.4000000e-01 -2 +3.0814691e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 6.6000000e-01 -2 +3.2304238e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 6.8000000e-01 -2 +3.3779701e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 7.0000000e-01 -2 +3.5236274e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 7.2000000e-01 -2 +3.6668506e-02  +8.0000000e-01 +1.2000000e+00
3.1017943e-01 7.4000000e-01 -2 +3.8070305e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 7.6000000e-01 -2 +3.9434965e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 7.8000000e-01 -2 +4.0755179e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 8.0000000e-01 -2 +4.2023051e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 8.2000000e-01 -2 +4.3230114e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 8.4000000e-01 -2 +4.4367347e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 8.6000000e-01 -2 +4.5425183e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 8.8000000e-01 -2 +4.6393539e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 9.0000000e-01 -2 +4.7261823e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 9.2000000e-01 -2 +4.8018962e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 9.4000000e-01 -2 +4.8653416e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 9.6000000e-01 -2 +4.9153206e-02  +4.0000000e-01 +1.4000000e+00
3.1017943e-01 9.8000000e-01 -2 +4.9505937e-02  +4.0000000e-01 +1.4000000e+00
3.1017943e-01 1.0000000e+00 -2 +4.9698832e-02  +4.0000000e-01 +1.4000000e+00
3.1017943e-01 1.0200000e+00 -2 +4.9718761e-02  +4.0000000e-01 +1.4000000e+00
3.1017943e-01 1.0400000e+00 -2 +4.9552295e-02  +4.0000000e-01 +1.4000000e+00
3.1017943e-01 1.0600000e+00 -2 +4.9185746e-02  +4.0000000e-01 +1.4000000e+00
3.1017943e-01 1.0800000e+00 -2 +4.8605255e-02  +4.0000000e-01 +1.4000000e+00
3.1017943e-01 1.1000000e+00 -2 +4.7796866e-02  +2.0000000e-01 +1.4000000e+00
3.1017943e-01 1.1200000e+00 -2 +4.6746646e-02  +2.0000000e-01 +1.4000000e+00
3.1017943e-01 1.1400000e+00 -2 +4.5440819e-02  +2.0000000e-01 +1.4000000e+00
3.1017943e-01 1.1600000e+00 -2 +4.3865913e-02  +2.0000000e-01 +1.4000000e+00
3.1017943e-01 1.1800000e+00 -2 +4.2008903e-02  +2.0000000e-01 +1.4000000e+00
3.1017943e-01 1.2000000e+00 -2 +3.9857266e-02  +2.0000000e-01 +1.4000000e+00
3.1017943e-01 1.2200000e+00 -2 +3.7398828e-02  +2.0000000e-01 +1.4000000e+00
3.1017943e-01 1.2400000e+00 -2 +3.4621075e-02  +2.0000000e-01 +1.2000000e+00
3.1017943e-01 1.2600000e+00 -2 +3.1509241e-02  +2.0000000e-01 +1.2000000e+00
3.1017943e-01 1.2800000e+00 -2 +2.8041637e-02  +4.0000000e-01 +1.2000000e+00
3.1017943e-01 1.3000000e+00 -2 +2.4178131e-02  +4.0000000e-01 +1.2000000e+00
3.1017943e-01 1.3200000e+00 -2 +1.9829155e-02  +4.0000000e-01 +1.2000000e+00
3.1017943e-01 1.3400000e+00 -2 +1.7266078e-02  +6.0000000e-01 +1.2000000e+00
3.1017943e-01 1.3600000e+00 -2 +1.8771297e-02  +6.0000000e-01 +1.0000000e+00
3.1017943e-01 1.3800000e+00 -2 +1.8720125e-02  +4.0000000e+00 +4.4000000e+00
3.1017943e-01 1.4000000e+00 -2 +1.8790070e-02  +4.0000000e+00 +4.4000000e+00
3.1017943e-01 1.4200000e+00 -2 +2.0345109e-02  +3.8000000e+00 +4.4000000e+00
3.1017943e-01 1.4400000e+00 -2 +2.0199651e-02  +3.8000000e+00 +4.2000000e+00
3.1017943e-01 1.4600000e+00 -2 +2.0045666e-02  +3.8000000e+00 +4.2000000e+00
3.1017943e-01 1.4800000e+00 -2 +2.1056991e-02  +3.6000000e+00 +4.2000000e+00
3.1017943e-01 1.5000000e+00 -2 +2.0109076e-02  +3.6000000e+00 +4.0000000e+00
3.1017943e-01 1.5177428e+00 -2 +1.9319786e-02  +3.6000000e+00 +4.0000000e+00
3.1017943e-01 1.5217428e+00 -2 +1.9472937e-02  +3.6000000e+00 +4.0000000e+00
3.1017943e-01 1.5257428e+00 -2 +1.9533075e-02  +3.6000000e+00 +4.0000000e+00
3.1017943e-01 1.5297428e+00 -2 +1.9499002e-02  +3.4000000e+00 +4.0000000e+00
3.1017943e-01 1.5337428e+00 -2 +1.9368086e-02  +3.4000000e+00 +4.0000000e+00
3.1017943e-01 1.5377428e+00 -2 +1.9136106e-02  +3.4000000e+00 +4.0000000e+00
3.1017943e-01 1.5417428e+00 -2 +1.8796974e-02  +3.4000000e+00 +4.0000000e+00
3.1017943e-01 1.5457428e+00 -2 +1.8342259e-02  +3.4000000e+00 +3.8000000e+00
3.1017943e-01 1.5497428e+00 -2 +1.7760429e-02  +3.4000000e+00 +3.8000000e+00
3.1017943e-01 1.5537428e+00 -2 +1.7035598e-02  +3.4000000e+00 +3.8000000e+00
3.1017943e-01 1.5577428e+00 -2 +1.6145386e-02  +3.4000000e+00 +3.8000000e+00
3.1017943e-01 1.5617428e+00 -2 +1.5057005e-02  +3.4000000e+00 +3.8000000e+00
3.1017943e-01 1.5657428e+00 -2 +1.3719419e-02  +3.4000000e+00 +3.8000000e+00
3.1017943e-01 1.5697428e+00 -2 +1.2110631e-02  +3.4000000e+00 +3.8000000e+00
3.1017943e-01 1.5737428e+00 -2 +1.1793652e-02  +3.4000000e+00 +3.8000000e+00
3.1017943e-01 1.5777428e+00 -2 +1.1276296e-02  +3.4000000e+00 +3.8000000e+00
3.1017943e-01 1.5817428e+00 -2 +1.0523943e-02  +3.4000000e+00 +3.6000000e+00
3.1017943e-01 1.5857428e+00 -2 +9.4748937e-03  +3.4000000e+00 +3.6000000e+00
3.1017943e-01 1.5897428e+00 -2 +8.0061730e-03  +3.4000000e+00 +3.6000000e+00
3.1017943e-01 1.5937428e+00 -2 +5.7971838e-03  +3.4000000e+00 +3.6000000e+00
3.1017943e-01 1.5977428e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 1.6017428e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1017943e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 3.0000000e-01 -2 +8.7377850e-04  +8.0000000e-01 +1.0000000e+00
3.1739291e-01 3.2000000e-01 -2 +5.3951683e-03  +8.0000000e-01 +1.0000000e+00
3.1739291e-01 3.4000000e-01 -2 +7.7678878e-03  +8.0000000e-01 +1.0000000e+00
3.1739291e-01 3.6000000e-01 -2 +9.7281257e-03  +8.0000000e-01 +1.0000000e+00
3.1739291e-01 3.8000000e-01 -2 +1.1496699e-02  +8.0000000e-01 +1.0000000e+00
3.1739291e-01 4.0000000e-01 -2 +1.3157829e-02  +8.0000000e-01 +1.0000000e+00
3.1739291e-01 4.2000000e-01 -2 +1.4753638e-02  +8.0000000e-01 +1.0000000e+00
3.1739291e-01 4.4000000e-01 -2 +1.6308267e-02  +8.0000000e-01 +1.0000000e+00
3.1739291e-01 4.6000000e-01 -2 +1.7836650e-02  +8.0000000e-01 +1.0000000e+00
3.1739291e-01 4.8000000e-01 -2 +1.9348381e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 5.0000000e-01 -2 +2.0849663e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 5.2000000e-01 -2 +2.2344364e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 5.4000000e-01 -2 +2.3834648e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 5.6000000e-01 -2 +2.5321348e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 5.8000000e-01 -2 +2.6804211e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 6.0000000e-01 -2 +2.8282063e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 6.2000000e-01 -2 +2.9752910e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 6.4000000e-01 -2 +3.1214017e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 6.6000000e-01 -2 +3.2661959e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 6.8000000e-01 -2 +3.4092659e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 7.0000000e-01 -2 +3.5501417e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 7.2000000e-01 -2 +3.6882933e-02  +8.0000000e-01 +1.2000000e+00
3.1739291e-01 7.4000000e-01 -2 +3.8231325e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 7.6000000e-01 -2 +3.9540148e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 7.8000000e-01 -2 +4.0802406e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 8.0000000e-01 -2 +4.2010570e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 8.2000000e-01 -2 +4.3156587e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 8.4000000e-01 -2 +4.4231904e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 8.6000000e-01 -2 +4.5227479e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 8.8000000e-01 -2 +4.6133799e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 9.0000000e-01 -2 +4.6940899e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 9.2000000e-01 -2 +4.7638380e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 9.4000000e-01 -2 +4.8215431e-02  +6.0000000e-01 +1.2000000e+00
3.1739291e-01 9.6000000e-01 -2 +4.8660858e-02  +4.0000000e-01 +1.4000000e+00
3.1739291e-01 9.8000000e-01 -2 +4.8963101e-02  +4.0000000e-01 +1.4000000e+00
3.1739291e-01 1.0000000e+00 -2 +4.9110277e-02  +4.0000000e-01 +1.4000000e+00
3.1739291e-01 1.0200000e+00 -2 +4.9090211e-02  +4.0000000e-01 +1.4000000e+00
3.1739291e-01 1.0400000e+00 -2 +4.8890486e-02  +4.0000000e-01 +1.4000000e+00
3.1739291e-01 1.0600000e+00 -2 +4.8498503e-02  +4.0000000e-01 +1.4000000e+00
3.1739291e-01 1.0800000e+00 -2 +4.7901553e-02  +4.0000000e-01 +1.4000000e+00
3.1739291e-01 1.1000000e+00 -2 +4.7086910e-02  +2.0000000e-01 +1.4000000e+00
3.1739291e-01 1.1200000e+00 -2 +4.6041953e-02  +2.0000000e-01 +1.4000000e+00
3.1739291e-01 1.1400000e+00 -2 +4.4754287e-02  +2.0000000e-01 +1.4000000e+00
3.1739291e-01 1.1600000e+00 -2 +4.3211909e-02  +2.0000000e-01 +1.4000000e+00
3.1739291e-01 1.1800000e+00 -2 +4.1403330e-02  +2.0000000e-01 +1.4000000e+00
3.1739291e-01 1.2000000e+00 -2 +3.9317651e-02  +2.0000000e-01 +1.4000000e+00
3.1739291e-01 1.2200000e+00 -2 +3.6944428e-02  +2.0000000e-01 +1.4000000e+00
3.1739291e-01 1.2400000e+00 -2 +3.4273091e-02  +2.0000000e-01 +1.2000000e+00
3.1739291e-01 1.2600000e+00 -2 +3.1291335e-02  +2.0000000e-01 +1.2000000e+00
3.1739291e-01 1.2800000e+00 -2 +2.7981269e-02  +2.0000000e-01 +1.2000000e+00
3.1739291e-01 1.3000000e+00 -2 +2.4310209e-02  +4.0000000e-01 +1.2000000e+00
3.1739291e-01 1.3200000e+00 -2 +2.0206912e-02  +4.0000000e-01 +1.2000000e+00
3.1739291e-01 1.3400000e+00 -2 +1.7874452e-02  +4.0000000e-01 +1.2000000e+00
3.1739291e-01 1.3600000e+00 -2 +1.9037396e-02  +6.0000000e-01 +1.0000000e+00
3.1739291e-01 1.3800000e+00 -2 +1.8716872e-02  +4.0000000e+00 +4.4000000e+00
3.1739291e-01 1.4000000e+00 -2 +1.9322431e-02  +4.0000000e+00 +4.4000000e+00
3.1739291e-01 1.4200000e+00 -2 +2.0593921e-02  +3.8000000e+00 +4.4000000e+00
3.1739291e-01 1.4400000e+00 -2 +2.0241517e-02  +3.8000000e+00 +4.2000000e+00
3.1739291e-01 1.4600000e+00 -2 +2.0417156e-02  +3.8000000e+00 +4.2000000e+00
3.1739291e-01 1.4800000e+00 -2 +2.1227542e-02  +3.6000000e+00 +4.2000000e+00
3.1739291e-01 1.5000000e+00 -2 +2.0150139e-02  +3.6000000e+00 +4.0000000e+00
3.1739291e-01 1.5185488e+00 -2 +1.9581337e-02  +3.6000000e+00 +4.0000000e+00
3.1739291e-01 1.5225488e+00 -2 +1.9687384e-02  +3.6000000e+00 +4.0000000e+00
3.1739291e-01 1.5265488e+00 -2 +1.9704226e-02  +3.6000000e+00 +4.0000000e+00
3.1739291e-01 1.5305488e+00 -2 +1.9630134e-02  +3.4000000e+00 +4.0000000e+00
3.1739291e-01 1.5345488e+00 -2 +1.9462029e-02  +3.4000000e+00 +4.0000000e+00
3.1739291e-01 1.5385488e+00 -2 +1.9195311e-02  +3.4000000e+00 +4.0000000e+00
3.1739291e-01 1.5425488e+00 -2 +1.8823543e-02  +3.4000000e+00 +4.0000000e+00
3.1739291e-01 1.5465488e+00 -2 +1.8337955e-02  +3.4000000e+00 +3.8000000e+00
3.1739291e-01 1.5505488e+00 -2 +1.7726649e-02  +3.4000000e+00 +3.8000000e+00
3.1739291e-01 1.5545488e+00 -2 +1.6973294e-02  +3.4000000e+00 +3.8000000e+00
3.1739291e-01 1.5585488e+00 -2 +1.6054897e-02  +3.4000000e+00 +3.8000000e+00
3.1739291e-01 1.5625488e+00 -2 +1.4937694e-02  +3.4000000e+00 +3.8000000e+00
3.1739291e-01 1.5665488e+00 -2 +1.3568848e-02  +3.4000000e+00 +3.8000000e+00
3.1739291e-01 1.5705488e+00 -2 +1.2305098e-02  +3.4000000e+00 +3.8000000e+00
3.1739291e-01 1.5745488e+00 -2 +1.1949817e-02  +3.4000000e+00 +3.8000000e+00
3.1739291e-01 1.5785488e+00 -2 +1.1399618e-02  +3.4000000e+00 +3.8000000e+00
3.1739291e-01 1.5825488e+00 -2 +1.0619413e-02  +3.4000000e+00 +3.6000000e+00
3.1739291e-01 1.5865488e+00 -2 +9.5474070e-03  +3.4000000e+00 +3.6000000e+00
3.1739291e-01 1.5905488e+00 -2 +8.0612120e-03  +3.4000000e+00 +3.6000000e+00
3.1739291e-01 1.5945488e+00 -2 +5.8435001e-03  +3.4000000e+00 +3.6000000e+00
3.1739291e-01 1.5985488e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 1.6025488e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.1739291e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 3.0000000e-01 -2 +3.3074036e-03  +8.0000000e-01 +1.0000000e+00
3.2460638e-01 3.2000000e-01 -2 +6.3814337e-03  +8.0000000e-01 +1.0000000e+00
3.2460638e-01 3.4000000e-01 -2 +8.5685067e-03  +8.0000000e-01 +1.0000000e+00
3.2460638e-01 3.6000000e-01 -2 +1.0449286e-02  +8.0000000e-01 +1.0000000e+00
3.2460638e-01 3.8000000e-01 -2 +1.2173131e-02  +8.0000000e-01 +1.0000000e+00
3.2460638e-01 4.0000000e-01 -2 +1.3804548e-02  +8.0000000e-01 +1.0000000e+00
3.2460638e-01 4.2000000e-01 -2 +1.5377748e-02  +8.0000000e-01 +1.0000000e+00
3.2460638e-01 4.4000000e-01 -2 +1.6912983e-02  +8.0000000e-01 +1.0000000e+00
3.2460638e-01 4.6000000e-01 -2 +1.8423010e-02  +8.0000000e-01 +1.0000000e+00
3.2460638e-01 4.8000000e-01 -2 +1.9916081e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 5.0000000e-01 -2 +2.1397515e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 5.2000000e-01 -2 +2.2870573e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 5.4000000e-01 -2 +2.4336981e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 5.6000000e-01 -2 +2.5797262e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 5.8000000e-01 -2 +2.7250941e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 6.0000000e-01 -2 +2.8696696e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 6.2000000e-01 -2 +3.0132446e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 6.4000000e-01 -2 +3.1555425e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 6.6000000e-01 -2 +3.2962226e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 6.8000000e-01 -2 +3.4348841e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 7.0000000e-01 -2 +3.5710689e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 7.2000000e-01 -2 +3.7042629e-02  +8.0000000e-01 +1.2000000e+00
3.2460638e-01 7.4000000e-01 -2 +3.8338993e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 7.6000000e-01 -2 +3.9593591e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 7.8000000e-01 -2 +4.0799733e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 8.0000000e-01 -2 +4.1950238e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 8.2000000e-01 -2 +4.3037454e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 8.4000000e-01 -2 +4.4053271e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 8.6000000e-01 -2 +4.4989138e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 8.8000000e-01 -2 +4.5836077e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 9.0000000e-01 -2 +4.6584707e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 9.2000000e-01 -2 +4.7225258e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 9.4000000e-01 -2 +4.7747595e-02  +6.0000000e-01 +1.2000000e+00
3.2460638e-01 9.6000000e-01 -2 +4.8141245e-02  +4.0000000e-01 +1.2000000e+00
3.2460638e-01 9.8000000e-01 -2 +4.8395424e-02  +4.0000000e-01 +1.4000000e+00
3.2460638e-01 1.0000000e+00 -2 +4.8499065e-02  +4.0000000e-01 +1.4000000e+00
3.2460638e-01 1.0200000e+00 -2 +4.8440870e-02  +4.0000000e-01 +1.4000000e+00
3.2460638e-01 1.0400000e+00 -2 +4.8209350e-02  +4.0000000e-01 +1.4000000e+00
3.2460638e-01 1.0600000e+00 -2 +4.7792886e-02  +4.0000000e-01 +1.4000000e+00
3.2460638e-01 1.0800000e+00 -2 +4.7179815e-02  +4.0000000e-01 +1.4000000e+00
3.2460638e-01 1.1000000e+00 -2 +4.6358516e-02  +2.0000000e-01 +1.4000000e+00
3.2460638e-01 1.1200000e+00 -2 +4.5317522e-02  +2.0000000e-01 +1.4000000e+00
3.2460638e-01 1.1400000e+00 -2 +4.4045664e-02  +2.0000000e-01 +1.4000000e+00
3.2460638e-01 1.1600000e+00 -2 +4.2532199e-02  +2.0000000e-01 +1.4000000e+00
3.2460638e-01 1.1800000e+00 -2 +4.0766951e-02  +2.0000000e-01 +1.4000000e+00
3.2460638e-01 1.2000000e+00 -2 +3.8740362e-02  +2.0000000e-01 +1.4000000e+00
3.2460638e-01 1.2200000e+00 -2 +3.6443375e-02  +2.0000000e-01 +1.2000000e+00
3.2460638e-01 1.2400000e+00 -2 +3.3866916e-02  +2.0000000e-01 +1.2000000e+00
3.2460638e-01 1.2600000e+00 -2 +3.1000491e-02  +2.0000000e-01 +1.2000000e+00
3.2460638e-01 1.2800000e+00 -2 +2.7828909e-02  +2.0000000e-01 +1.2000000e+00
3.2460638e-01 1.3000000e+00 -2 +2.4324636e-02  +2.0000000e-01 +1.2000000e+00
3.2460638e-01 1.3200000e+00 -2 +2.0428782e-02  +4.0000000e-01 +1.2000000e+00
3.2460638e-01 1.3400000e+00 -2 +1.8411422e-02  +4.0000000e-01 +1.0000000e+00
3.2460638e-01 1.3600000e+00 -2 +1.9244004e-02  +4.0000000e-01 +1.0000000e+00
3.2460638e-01 1.3800000e+00 -2 +1.8646588e-02  +6.0000000e-01 +8.0000000e-01
3.2460638e-01 1.4000000e+00 -2 +1.9815917e-02  +4.0000000e+00 +4.4000000e+00
3.2460638e-01 1.4200000e+00 -2 +2.0806010e-02  +3.8000000e+00 +4.4000000e+00
3.2460638e-01 1.4400000e+00 -2 +2.0234583e-02  +3.8000000e+00 +4.2000000e+00
3.2460638e-01 1.4600000e+00 -2 +2.0773430e-02  +3.6000000e+00 +4.2000000e+00
3.2460638e-01 1.4800000e+00 -2 +2.1372031e-02  +3.6000000e+00 +4.2000000e+00
3.2460638e-01 1.5000000e+00 -2 +2.0142599e-02  +3.6000000e+00 +4.0000000e+00
3.2460638e-01 1.5190662e+00 -2 +1.9810515e-02  +3.6000000e+00 +4.0000000e+00
3.2460638e-01 1.5230662e+00 -2 +1.9872809e-02  +3.6000000e+00 +4.0000000e+00
3.2460638e-01 1.5270662e+00 -2 +1.9849200e-02  +3.4000000e+00 +4.0000000e+00
3.2460638e-01 1.5310662e+00 -2 +1.9737509e-02  +3.4000000e+00 +4.0000000e+00
3.2460638e-01 1.5350662e+00 -2 +1.9534278e-02  +3.4000000e+00 +4.0000000e+00
3.2460638e-01 1.5390662e+00 -2 +1.9234565e-02  +3.4000000e+00 +4.0000000e+00
3.2460638e-01 1.5430662e+00 -2 +1.8831615e-02  +3.4000000e+00 +3.8000000e+00
3.2460638e-01 1.5470662e+00 -2 +1.8316330e-02  +3.4000000e+00 +3.8000000e+00
3.2460638e-01 1.5510662e+00 -2 +1.7676444e-02  +3.4000000e+00 +3.8000000e+00
3.2460638e-01 1.5550662e+00 -2 +1.6895160e-02  +3.4000000e+00 +3.8000000e+00
3.2460638e-01 1.5590662e+00 -2 +1.5948812e-02  +3.4000000e+00 +3.8000000e+00
3.2460638e-01 1.5630662e+00 -2 +1.4802543e-02  +3.4000000e+00 +3.8000000e+00
3.2460638e-01 1.5670662e+00 -2 +1.3401458e-02  +3.4000000e+00 +3.8000000e+00
3.2460638e-01 1.5710662e+00 -2 +1.2484178e-02  +3.4000000e+00 +3.8000000e+00
3.2460638e-01 1.5750662e+00 -2 +1.2093669e-02  +3.4000000e+00 +3.8000000e+00
3.2460638e-01 1.5790662e+00 -2 +1.1513159e-02  +3.4000000e+00 +3.8000000e+00
3.2460638e-01 1.5830662e+00 -2 +1.0707206e-02  +3.4000000e+00 +3.6000000e+00
3.2460638e-01 1.5870662e+00 -2 +9.6139954e-03  +3.4000000e+00 +3.6000000e+00
3.2460638e-01 1.5910662e+00 -2 +8.1117566e-03  +3.4000000e+00 +3.6000000e+00
3.2460638e-01 1.5950662e+00 -2 +5.8863210e-03  +3.4000000e+00 +3.6000000e+00
3.2460638e-01 1.5990662e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 1.6030662e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.2460638e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 3.0000000e-01 -2 +4.5633397e-03  +8.0000000e-01 +1.0000000e+00
3.3181986e-01 3.2000000e-01 -2 +7.2075966e-03  +8.0000000e-01 +1.0000000e+00
3.3181986e-01 3.4000000e-01 -2 +9.2735962e-03  +8.0000000e-01 +1.0000000e+00
3.3181986e-01 3.6000000e-01 -2 +1.1095736e-02  +8.0000000e-01 +1.0000000e+00
3.3181986e-01 3.8000000e-01 -2 +1.2784151e-02  +8.0000000e-01 +1.0000000e+00
3.3181986e-01 4.0000000e-01 -2 +1.4390579e-02  +8.0000000e-01 +1.0000000e+00
3.3181986e-01 4.2000000e-01 -2 +1.5943667e-02  +8.0000000e-01 +1.0000000e+00
3.3181986e-01 4.4000000e-01 -2 +1.7460794e-02  +8.0000000e-01 +1.0000000e+00
3.3181986e-01 4.6000000e-01 -2 +1.8953043e-02  +8.0000000e-01 +1.0000000e+00
3.3181986e-01 4.8000000e-01 -2 +2.0427615e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 5.0000000e-01 -2 +2.1889124e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 5.2000000e-01 -2 +2.3340339e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 5.4000000e-01 -2 +2.4782637e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 5.6000000e-01 -2 +2.6216290e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 5.8000000e-01 -2 +2.7640652e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 6.0000000e-01 -2 +2.9054292e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 6.2000000e-01 -2 +3.0455070e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 6.4000000e-01 -2 +3.1840218e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 6.6000000e-01 -2 +3.3206364e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 6.8000000e-01 -2 +3.4549587e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 7.0000000e-01 -2 +3.5865425e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 7.2000000e-01 -2 +3.7148913e-02  +8.0000000e-01 +1.2000000e+00
3.3181986e-01 7.4000000e-01 -2 +3.8394591e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 7.6000000e-01 -2 +3.9596522e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 7.8000000e-01 -2 +4.0748310e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 8.0000000e-01 -2 +4.1843110e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 8.2000000e-01 -2 +4.2873651e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 8.4000000e-01 -2 +4.3832242e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 8.6000000e-01 -2 +4.4710792e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 8.8000000e-01 -2 +4.5500830e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 9.0000000e-01 -2 +4.6193515e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 9.2000000e-01 -2 +4.6779664e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 9.4000000e-01 -2 +4.7249770e-02  +6.0000000e-01 +1.2000000e+00
3.3181986e-01 9.6000000e-01 -2 +4.7594029e-02  +4.0000000e-01 +1.2000000e+00
3.3181986e-01 9.8000000e-01 -2 +4.7802367e-02  +4.0000000e-01 +1.4000000e+00
3.3181986e-01 1.0000000e+00 -2 +4.7864477e-02  +4.0000000e-01 +1.4000000e+00
3.3181986e-01 1.0200000e+00 -2 +4.7769859e-02  +4.0000000e-01 +1.4000000e+00
3.3181986e-01 1.0400000e+00 -2 +4.7507871e-02  +4.0000000e-01 +1.4000000e+00
3.3181986e-01 1.0600000e+00 -2 +4.7067794e-02  +4.0000000e-01 +1.4000000e+00
3.3181986e-01 1.0800000e+00 -2 +4.6438903e-02  +4.0000000e-01 +1.4000000e+00
3.3181986e-01 1.1000000e+00 -2 +4.5610568e-02  +4.0000000e-01 +1.4000000e+00
3.3181986e-01 1.1200000e+00 -2 +4.4572361e-02  +2.0000000e-01 +1.4000000e+00
3.3181986e-01 1.1400000e+00 -2 +4.3314177e-02  +2.0000000e-01 +1.4000000e+00
3.3181986e-01 1.1600000e+00 -2 +4.1826379e-02  +2.0000000e-01 +1.4000000e+00
3.3181986e-01 1.1800000e+00 -2 +4.0099898e-02  +2.0000000e-01 +1.4000000e+00
3.3181986e-01 1.2000000e+00 -2 +3.8126291e-02  +2.0000000e-01 +1.2000000e+00
3.3181986e-01 1.2200000e+00 -2 +3.5897613e-02  +2.0000000e-01 +1.2000000e+00
3.3181986e-01 1.2400000e+00 -2 +3.3405936e-02  +2.0000000e-01 +1.2000000e+00
3.3181986e-01 1.2600000e+00 -2 +3.0642082e-02  +2.0000000e-01 +1.2000000e+00
3.3181986e-01 1.2800000e+00 -2 +2.7592746e-02  +2.0000000e-01 +1.2000000e+00
3.3181986e-01 1.3000000e+00 -2 +2.4233932e-02  +2.0000000e-01 +1.2000000e+00
3.3181986e-01 1.3200000e+00 -2 +2.0515130e-02  +4.0000000e-01 +1.2000000e+00
3.3181986e-01 1.3400000e+00 -2 +1.8873364e-02  +4.0000000e-01 +1.0000000e+00
3.3181986e-01 1.3600000e+00 -2 +1.9383127e-02  +4.0000000e-01 +1.0000000e+00
3.3181986e-01 1.3800000e+00 -2 +1.8497818e-02  +6.0000000e-01 +1.0000000e+00
3.3181986e-01 1.4000000e+00 -2 +2.0264229e-02  +3.8000000e+00 +4.4000000e+00
3.3181986e-01 1.4200000e+00 -2 +2.0973562e-02  +3.8000000e+00 +4.4000000e+00
3.3181986e-01 1.4400000e+00 -2 +2.0169616e-02  +3.8000000e+00 +4.2000000e+00
3.3181986e-01 1.4600000e+00 -2 +2.1107028e-02  +3.6000000e+00 +4.2000000e+00
3.3181986e-01 1.4800000e+00 -2 +2.1483298e-02  +3.6000000e+00 +4.2000000e+00
3.3181986e-01 1.5000000e+00 -2 +2.0078947e-02  +3.6000000e+00 +4.0000000e+00
3.3181986e-01 1.5192816e+00 -2 +2.0008966e-02  +3.6000000e+00 +4.0000000e+00
3.3181986e-01 1.5232816e+00 -2 +2.0030475e-02  +3.4000000e+00 +4.0000000e+00
3.3181986e-01 1.5272816e+00 -2 +1.9968949e-02  +3.4000000e+00 +4.0000000e+00
3.3181986e-01 1.5312816e+00 -2 +1.9821831e-02  +3.4000000e+00 +4.0000000e+00
3.3181986e-01 1.5352816e+00 -2 +1.9585327e-02  +3.4000000e+00 +4.0000000e+00
3.3181986e-01 1.5392816e+00 -2 +1.9254189e-02  +3.4000000e+00 +4.0000000e+00
3.3181986e-01 1.5432816e+00 -2 +1.8821358e-02  +3.4000000e+00 +3.8000000e+00
3.3181986e-01 1.5472816e+00 -2 +1.8277419e-02  +3.4000000e+00 +3.8000000e+00
3.3181986e-01 1.5512816e+00 -2 +1.7609726e-02  +3.4000000e+00 +3.8000000e+00
3.3181986e-01 1.5552816e+00 -2 +1.6800985e-02  +3.4000000e+00 +3.8000000e+00
3.3181986e-01 1.5592816e+00 -2 +1.5826791e-02  +3.4000000e+00 +3.8000000e+00
3.3181986e-01 1.5632816e+00 -2 +1.4651055e-02  +3.4000000e+00 +3.8000000e+00
3.3181986e-01 1.5672816e+00 -2 +1.3216517e-02  +3.4000000e+00 +3.8000000e+00
3.3181986e-01 1.5712816e+00 -2 +1.2648253e-02  +3.4000000e+00 +3.8000000e+00
3.3181986e-01 1.5752816e+00 -2 +1.2225304e-02  +3.4000000e+00 +3.8000000e+00
3.3181986e-01 1.5792816e+00 -2 +1.1616798e-02  +3.4000000e+00 +3.8000000e+00
3.3181986e-01 1.5832816e+00 -2 +1.0787030e-02  +3.4000000e+00 +3.6000000e+00
3.3181986e-01 1.5872816e+00 -2 +9.6742202e-03  +3.4000000e+00 +3.6000000e+00
3.3181986e-01 1.5912816e+00 -2 +8.1572102e-03  +3.4000000e+00 +3.6000000e+00
3.3181986e-01 1.5952816e+00 -2 +5.9247955e-03  +3.4000000e+00 +3.6000000e+00
3.3181986e-01 1.5992816e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 1.6032816e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3181986e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 2.8000000e-01 -2 +8.8701704e-04  +8.0000000e-01 +1.0000000e+00
3.3903333e-01 3.0000000e-01 -2 +5.5088595e-03  +8.0000000e-01 +1.0000000e+00
3.3903333e-01 3.2000000e-01 -2 +7.9188150e-03  +8.0000000e-01 +1.0000000e+00
3.3903333e-01 3.4000000e-01 -2 +9.8990938e-03  +8.0000000e-01 +1.0000000e+00
3.3903333e-01 3.6000000e-01 -2 +1.1675763e-02  +8.0000000e-01 +1.0000000e+00
3.3903333e-01 3.8000000e-01 -2 +1.3334898e-02  +8.0000000e-01 +1.0000000e+00
3.3903333e-01 4.0000000e-01 -2 +1.4919460e-02  +8.0000000e-01 +1.0000000e+00
3.3903333e-01 4.2000000e-01 -2 +1.6454021e-02  +8.0000000e-01 +1.0000000e+00
3.3903333e-01 4.4000000e-01 -2 +1.7953764e-02  +8.0000000e-01 +1.0000000e+00
3.3903333e-01 4.6000000e-01 -2 +1.9428462e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 4.8000000e-01 -2 +2.0884473e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 5.0000000e-01 -2 +2.2325841e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 5.2000000e-01 -2 +2.3754934e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 5.4000000e-01 -2 +2.5172846e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 5.6000000e-01 -2 +2.6579649e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 5.8000000e-01 -2 +2.7974567e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 6.0000000e-01 -2 +2.9356085e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 6.2000000e-01 -2 +3.0722038e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 6.4000000e-01 -2 +3.2069667e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 6.6000000e-01 -2 +3.3395657e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 6.8000000e-01 -2 +3.4696178e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 7.0000000e-01 -2 +3.5966903e-02  +8.0000000e-01 +1.2000000e+00
3.3903333e-01 7.2000000e-01 -2 +3.7203037e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 7.4000000e-01 -2 +3.8399327e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 7.6000000e-01 -2 +3.9550086e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 7.8000000e-01 -2 +4.0649200e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 8.0000000e-01 -2 +4.1690150e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 8.2000000e-01 -2 +4.2666023e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 8.4000000e-01 -2 +4.3569524e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 8.6000000e-01 -2 +4.4392999e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 8.8000000e-01 -2 +4.5128445e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 9.0000000e-01 -2 +4.5767533e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 9.2000000e-01 -2 +4.6301624e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 9.4000000e-01 -2 +4.6721794e-02  +6.0000000e-01 +1.2000000e+00
3.3903333e-01 9.6000000e-01 -2 +4.7018859e-02  +4.0000000e-01 +1.2000000e+00
3.3903333e-01 9.8000000e-01 -2 +4.7183402e-02  +4.0000000e-01 +1.2000000e+00
3.3903333e-01 1.0000000e+00 -2 +4.7205813e-02  +4.0000000e-01 +1.4000000e+00
3.3903333e-01 1.0200000e+00 -2 +4.7076329e-02  +4.0000000e-01 +1.4000000e+00
3.3903333e-01 1.0400000e+00 -2 +4.6785084e-02  +4.0000000e-01 +1.4000000e+00
3.3903333e-01 1.0600000e+00 -2 +4.6322173e-02  +4.0000000e-01 +1.4000000e+00
3.3903333e-01 1.0800000e+00 -2 +4.5677729e-02  +4.0000000e-01 +1.4000000e+00
3.3903333e-01 1.1000000e+00 -2 +4.4842009e-02  +4.0000000e-01 +1.4000000e+00
3.3903333e-01 1.1200000e+00 -2 +4.3805505e-02  +2.0000000e-01 +1.4000000e+00
3.3903333e-01 1.1400000e+00 -2 +4.2559062e-02  +2.0000000e-01 +1.4000000e+00
3.3903333e-01 1.1600000e+00 -2 +4.1093990e-02  +2.0000000e-01 +1.4000000e+00
3.3903333e-01 1.1800000e+00 -2 +3.9402171e-02  +2.0000000e-01 +1.2000000e+00
3.3903333e-01 1.2000000e+00 -2 +3.7476084e-02  +2.0000000e-01 +1.2000000e+00
3.3903333e-01 1.2200000e+00 -2 +3.5308668e-02  +2.0000000e-01 +1.2000000e+00
3.3903333e-01 1.2400000e+00 -2 +3.2892861e-02  +2.0000000e-01 +1.2000000e+00
3.3903333e-01 1.2600000e+00 -2 +3.0220420e-02  +2.0000000e-01 +1.2000000e+00
3.3903333e-01 1.2800000e+00 -2 +2.7279308e-02  +2.0000000e-01 +1.2000000e+00
3.3903333e-01 1.3000000e+00 -2 +2.4047896e-02  +2.0000000e-01 +1.2000000e+00
3.3903333e-01 1.3200000e+00 -2 +2.0481283e-02  +2.0000000e-01 +1.2000000e+00
3.3903333e-01 1.3400000e+00 -2 +1.9255369e-02  +4.0000000e-01 +1.0000000e+00
3.3903333e-01 1.3600000e+00 -2 +1.9445531e-02  +4.0000000e-01 +1.0000000e+00
3.3903333e-01 1.3800000e+00 -2 +1.8795096e-02  +4.0000000e-01 +1.0000000e+00
3.3903333e-01 1.4000000e+00 -2 +2.0660608e-02  +3.8000000e+00 +4.4000000e+00
3.3903333e-01 1.4200000e+00 -2 +2.1087964e-02  +3.8000000e+00 +4.4000000e+00
3.3903333e-01 1.4400000e+00 -2 +2.0035875e-02  +3.8000000e+00 +4.2000000e+00
3.3903333e-01 1.4600000e+00 -2 +2.1410087e-02  +3.6000000e+00 +4.2000000e+00
3.3903333e-01 1.4800000e+00 -2 +2.1553270e-02  +3.6000000e+00 +4.2000000e+00
3.3903333e-01 1.5000000e+00 -2 +1.9949962e-02  +3.6000000e+00 +4.0000000e+00
3.3903333e-01 1.5191811e+00 -2 +2.0178109e-02  +3.6000000e+00 +4.0000000e+00
3.3903333e-01 1.5231811e+00 -2 +2.0161467e-02  +3.4000000e+00 +4.0000000e+00
3.3903333e-01 1.5271811e+00 -2 +2.0064293e-02  +3.4000000e+00 +4.0000000e+00
3.3903333e-01 1.5311811e+00 -2 +1.9883696e-02  +3.4000000e+00 +4.0000000e+00
3.3903333e-01 1.5351811e+00 -2 +1.9615585e-02  +3.4000000e+00 +4.0000000e+00
3.3903333e-01 1.5391811e+00 -2 +1.9254427e-02  +3.4000000e+00 +4.0000000e+00
3.3903333e-01 1.5431811e+00 -2 +1.8792877e-02  +3.4000000e+00 +3.8000000e+00
3.3903333e-01 1.5471811e+00 -2 +1.8221198e-02  +3.4000000e+00 +3.8000000e+00
3.3903333e-01 1.5511811e+00 -2 +1.7526349e-02  +3.4000000e+00 +3.8000000e+00
3.3903333e-01 1.5551811e+00 -2 +1.6690499e-02  +3.4000000e+00 +3.8000000e+00
3.3903333e-01 1.5591811e+00 -2 +1.5688429e-02  +3.4000000e+00 +3.8000000e+00
3.3903333e-01 1.5631811e+00 -2 +1.4482649e-02  +3.4000000e+00 +3.8000000e+00
3.3903333e-01 1.5671811e+00 -2 +1.3091131e-02  +3.4000000e+00 +3.8000000e+00
3.3903333e-01 1.5711811e+00 -2 +1.2797627e-02  +3.4000000e+00 +3.8000000e+00
3.3903333e-01 1.5751811e+00 -2 +1.2344771e-02  +3.4000000e+00 +3.8000000e+00
3.3903333e-01 1.5791811e+00 -2 +1.1710391e-02  +3.4000000e+00 +3.8000000e+00
3.3903333e-01 1.5831811e+00 -2 +1.0858585e-02  +3.4000000e+00 +3.6000000e+00
3.3903333e-01 1.5871811e+00 -2 +9.7276357e-03  +3.4000000e+00 +3.6000000e+00
3.3903333e-01 1.5911811e+00 -2 +8.1969750e-03  +3.4000000e+00 +3.6000000e+00
3.3903333e-01 1.5951811e+00 -2 +5.9580799e-03  +3.4000000e+00 +3.6000000e+00
3.3903333e-01 1.5991811e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 1.6031811e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.3903333e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 2.8000000e-01 -2 +2.9614828e-03  +8.0000000e-01 +1.0000000e+00
3.4624681e-01 3.0000000e-01 -2 +6.2806487e-03  +8.0000000e-01 +1.0000000e+00
3.4624681e-01 3.2000000e-01 -2 +8.5397165e-03  +8.0000000e-01 +1.0000000e+00
3.4624681e-01 3.4000000e-01 -2 +1.0455582e-02  +8.0000000e-01 +1.0000000e+00
3.4624681e-01 3.6000000e-01 -2 +1.2195416e-02  +8.0000000e-01 +1.0000000e+00
3.4624681e-01 3.8000000e-01 -2 +1.3829374e-02  +8.0000000e-01 +1.0000000e+00
3.4624681e-01 4.0000000e-01 -2 +1.5394091e-02  +8.0000000e-01 +1.0000000e+00
3.4624681e-01 4.2000000e-01 -2 +1.6911055e-02  +8.0000000e-01 +1.0000000e+00
3.4624681e-01 4.4000000e-01 -2 +1.8393733e-02  +8.0000000e-01 +1.0000000e+00
3.4624681e-01 4.6000000e-01 -2 +1.9850847e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 4.8000000e-01 -2 +2.1288070e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 5.0000000e-01 -2 +2.2708979e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 5.2000000e-01 -2 +2.4115614e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 5.4000000e-01 -2 +2.5508836e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 5.6000000e-01 -2 +2.6888561e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 5.8000000e-01 -2 +2.8253908e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 6.0000000e-01 -2 +2.9603312e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 6.2000000e-01 -2 +3.0934596e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 6.4000000e-01 -2 +3.2245028e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 6.6000000e-01 -2 +3.3531361e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 6.8000000e-01 -2 +3.4789863e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 7.0000000e-01 -2 +3.6016349e-02  +8.0000000e-01 +1.2000000e+00
3.4624681e-01 7.2000000e-01 -2 +3.7206191e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 7.4000000e-01 -2 +3.8354344e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 7.6000000e-01 -2 +3.9455360e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 7.8000000e-01 -2 +4.0503400e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 8.0000000e-01 -2 +4.1492253e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 8.2000000e-01 -2 +4.2415346e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 8.4000000e-01 -2 +4.3265762e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 8.6000000e-01 -2 +4.4036255e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 8.8000000e-01 -2 +4.4719263e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 9.0000000e-01 -2 +4.5306935e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 9.2000000e-01 -2 +4.5791138e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 9.4000000e-01 -2 +4.6163492e-02  +6.0000000e-01 +1.2000000e+00
3.4624681e-01 9.6000000e-01 -2 +4.6415385e-02  +4.0000000e-01 +1.2000000e+00
3.4624681e-01 9.8000000e-01 -2 +4.6538011e-02  +4.0000000e-01 +1.2000000e+00
3.4624681e-01 1.0000000e+00 -2 +4.6522405e-02  +4.0000000e-01 +1.2000000e+00
3.4624681e-01 1.0200000e+00 -2 +4.6359477e-02  +4.0000000e-01 +1.4000000e+00
3.4624681e-01 1.0400000e+00 -2 +4.6040073e-02  +4.0000000e-01 +1.4000000e+00
3.4624681e-01 1.0600000e+00 -2 +4.5555034e-02  +4.0000000e-01 +1.4000000e+00
3.4624681e-01 1.0800000e+00 -2 +4.4895264e-02  +4.0000000e-01 +1.4000000e+00
3.4624681e-01 1.1000000e+00 -2 +4.4051824e-02  +4.0000000e-01 +1.4000000e+00
3.4624681e-01 1.1200000e+00 -2 +4.3016030e-02  +2.0000000e-01 +1.4000000e+00
3.4624681e-01 1.1400000e+00 -2 +4.1779554e-02  +2.0000000e-01 +1.2000000e+00
3.4624681e-01 1.1600000e+00 -2 +4.0334537e-02  +2.0000000e-01 +1.2000000e+00
3.4624681e-01 1.1800000e+00 -2 +3.8673668e-02  +2.0000000e-01 +1.2000000e+00
3.4624681e-01 1.2000000e+00 -2 +3.6790181e-02  +2.0000000e-01 +1.2000000e+00
3.4624681e-01 1.2200000e+00 -2 +3.4677719e-02  +2.0000000e-01 +1.2000000e+00
3.4624681e-01 1.2400000e+00 -2 +3.2329854e-02  +2.0000000e-01 +1.2000000e+00
3.4624681e-01 1.2600000e+00 -2 +2.9738966e-02  +2.0000000e-01 +1.2000000e+00
3.4624681e-01 1.2800000e+00 -2 +2.6893814e-02  +2.0000000e-01 +1.2000000e+00
3.4624681e-01 1.3000000e+00 -2 +2.3774243e-02  +2.0000000e-01 +1.2000000e+00
3.4624681e-01 1.3200000e+00 -2 +2.0338953e-02  +2.0000000e-01 +1.2000000e+00
3.4624681e-01 1.3400000e+00 -2 +1.9551122e-02  +2.0000000e-01 +1.0000000e+00
3.4624681e-01 1.3600000e+00 -2 +1.9420376e-02  +4.0000000e-01 +1.0000000e+00
3.4624681e-01 1.3800000e+00 -2 +1.9496037e-02  +4.0000000e-01 +1.0000000e+00
3.4624681e-01 1.4000000e+00 -2 +2.0997667e-02  +6.0000000e-01 +8.0000000e-01
3.4624681e-01 1.4200000e+00 -2 +2.1139585e-02  +3.8000000e+00 +4.4000000e+00
3.4624681e-01 1.4400000e+00 -2 +2.0235531e-02  +3.8000000e+00 +4.2000000e+00
3.4624681e-01 1.4600000e+00 -2 +2.1674235e-02  +3.6000000e+00 +4.2000000e+00
3.4624681e-01 1.4800000e+00 -2 +2.1572805e-02  +3.6000000e+00 +4.2000000e+00
3.4624681e-01 1.5000000e+00 -2 +1.9744375e-02  +3.6000000e+00 +4.0000000e+00
3.4624681e-01 1.5187510e+00 -2 +2.0319195e-02  +3.4000000e+00 +4.0000000e+00
3.4624681e-01 1.5227510e+00 -2 +2.0266750e-02  +3.4000000e+00 +4.0000000e+00
3.4624681e-01 1.5267510e+00 -2 +2.0135954e-02  +3.4000000e+00 +4.0000000e+00
3.4624681e-01 1.5307510e+00 -2 +1.9923626e-02  +3.4000000e+00 +4.0000000e+00
3.4624681e-01 1.5347510e+00 -2 +1.9625400e-02  +3.4000000e+00 +4.0000000e+00
3.4624681e-01 1.5387510e+00 -2 +1.9235481e-02  +3.4000000e+00 +4.0000000e+00
3.4624681e-01 1.5427510e+00 -2 +1.8746237e-02  +3.4000000e+00 +3.8000000e+00
3.4624681e-01 1.5467510e+00 -2 +1.8147605e-02  +3.4000000e+00 +3.8000000e+00
3.4624681e-01 1.5507510e+00 -2 +1.7426132e-02  +3.4000000e+00 +3.8000000e+00
3.4624681e-01 1.5547510e+00 -2 +1.6563397e-02  +3.4000000e+00 +3.8000000e+00
3.4624681e-01 1.5587510e+00 -2 +1.5533269e-02  +3.4000000e+00 +3.8000000e+00
3.4624681e-01 1.5627510e+00 -2 +1.4296676e-02  +3.4000000e+00 +3.8000000e+00
3.4624681e-01 1.5667510e+00 -2 +1.3257664e-02  +3.4000000e+00 +3.8000000e+00
3.4624681e-01 1.5707510e+00 -2 +1.2932570e-02  +3.4000000e+00 +3.8000000e+00
3.4624681e-01 1.5747510e+00 -2 +1.2452111e-02  +3.4000000e+00 +3.8000000e+00
3.4624681e-01 1.5787510e+00 -2 +1.1793795e-02  +3.4000000e+00 +3.8000000e+00
3.4624681e-01 1.5827510e+00 -2 +1.0921575e-02  +3.4000000e+00 +3.6000000e+00
3.4624681e-01 1.5867510e+00 -2 +9.7738120e-03  +3.4000000e+00 +3.6000000e+00
3.4624681e-01 1.5907510e+00 -2 +8.2304723e-03  +3.4000000e+00 +3.6000000e+00
3.4624681e-01 1.5947510e+00 -2 +5.9853517e-03  +3.4000000e+00 +3.6000000e+00
3.4624681e-01 1.5987510e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 1.6027510e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.4624681e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 2.4000000e-01 -2 +9.2761687e-04  +5.6000000e+00 +5.8000000e+00
3.5346029e-01 2.6000000e-01 -2 +1.3785907e-03  +5.6000000e+00 +5.8000000e+00
3.5346029e-01 2.8000000e-01 -2 +4.0479676e-03  +8.0000000e-01 +1.0000000e+00
3.5346029e-01 3.0000000e-01 -2 +6.9330635e-03  +8.0000000e-01 +1.0000000e+00
3.5346029e-01 3.2000000e-01 -2 +9.0855156e-03  +8.0000000e-01 +1.0000000e+00
3.5346029e-01 3.4000000e-01 -2 +1.0950574e-02  +8.0000000e-01 +1.0000000e+00
3.5346029e-01 3.6000000e-01 -2 +1.2659342e-02  +8.0000000e-01 +1.0000000e+00
3.5346029e-01 3.8000000e-01 -2 +1.4270825e-02  +8.0000000e-01 +1.0000000e+00
3.5346029e-01 4.0000000e-01 -2 +1.5816934e-02  +8.0000000e-01 +1.0000000e+00
3.5346029e-01 4.2000000e-01 -2 +1.7316757e-02  +8.0000000e-01 +1.0000000e+00
3.5346029e-01 4.4000000e-01 -2 +1.8782386e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 4.6000000e-01 -2 +2.0221689e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 4.8000000e-01 -2 +2.1639775e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 5.0000000e-01 -2 +2.3039831e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 5.2000000e-01 -2 +2.4423626e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 5.4000000e-01 -2 +2.5791835e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 5.6000000e-01 -2 +2.7144245e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 5.8000000e-01 -2 +2.8479899e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 6.0000000e-01 -2 +2.9797201e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 6.2000000e-01 -2 +3.1093975e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 6.4000000e-01 -2 +3.2367534e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 6.6000000e-01 -2 +3.3614701e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 6.8000000e-01 -2 +3.4831856e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 7.0000000e-01 -2 +3.6014947e-02  +8.0000000e-01 +1.2000000e+00
3.5346029e-01 7.2000000e-01 -2 +3.7159521e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 7.4000000e-01 -2 +3.8260732e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 7.6000000e-01 -2 +3.9313364e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 7.8000000e-01 -2 +4.0311843e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 8.0000000e-01 -2 +4.1250250e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 8.2000000e-01 -2 +4.2122340e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 8.4000000e-01 -2 +4.2921547e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 8.6000000e-01 -2 +4.3641011e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 8.8000000e-01 -2 +4.4273587e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 9.0000000e-01 -2 +4.4811865e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 9.2000000e-01 -2 +4.5248188e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 9.4000000e-01 -2 +4.5574680e-02  +6.0000000e-01 +1.2000000e+00
3.5346029e-01 9.6000000e-01 -2 +4.5783266e-02  +4.0000000e-01 +1.2000000e+00
3.5346029e-01 9.8000000e-01 -2 +4.5865702e-02  +4.0000000e-01 +1.2000000e+00
3.5346029e-01 1.0000000e+00 -2 +4.5813613e-02  +4.0000000e-01 +1.2000000e+00
3.5346029e-01 1.0200000e+00 -2 +4.5618539e-02  +4.0000000e-01 +1.2000000e+00
3.5346029e-01 1.0400000e+00 -2 +4.5271974e-02  +4.0000000e-01 +1.2000000e+00
3.5346029e-01 1.0600000e+00 -2 +4.4765436e-02  +4.0000000e-01 +1.2000000e+00
3.5346029e-01 1.0800000e+00 -2 +4.4090537e-02  +4.0000000e-01 +1.2000000e+00
3.5346029e-01 1.1000000e+00 -2 +4.3239056e-02  +4.0000000e-01 +1.2000000e+00
3.5346029e-01 1.1200000e+00 -2 +4.2203043e-02  +4.0000000e-01 +1.2000000e+00
3.5346029e-01 1.1400000e+00 -2 +4.0974904e-02  +2.0000000e-01 +1.2000000e+00
3.5346029e-01 1.1600000e+00 -2 +3.9547499e-02  +2.0000000e-01 +1.2000000e+00
3.5346029e-01 1.1800000e+00 -2 +3.7914195e-02  +2.0000000e-01 +1.2000000e+00
3.5346029e-01 1.2000000e+00 -2 +3.6068852e-02  +2.0000000e-01 +1.2000000e+00
3.5346029e-01 1.2200000e+00 -2 +3.4005651e-02  +2.0000000e-01 +1.2000000e+00
3.5346029e-01 1.2400000e+00 -2 +3.1718606e-02  +2.0000000e-01 +1.2000000e+00
3.5346029e-01 1.2600000e+00 -2 +2.9200469e-02  +2.0000000e-01 +1.2000000e+00
3.5346029e-01 1.2800000e+00 -2 +2.6440407e-02  +2.0000000e-01 +1.2000000e+00
3.5346029e-01 1.3000000e+00 -2 +2.3419032e-02  +2.0000000e-01 +1.2000000e+00
3.5346029e-01 1.3200000e+00 -2 +2.0097109e-02  +2.0000000e-01 +1.2000000e+00
3.5346029e-01 1.3400000e+00 -2 +1.9752691e-02  +2.0000000e-01 +1.0000000e+00
3.5346029e-01 1.3600000e+00 -2 +1.9294686e-02  +4.0000000e-01 +1.0000000e+00
3.5346029e-01 1.3800000e+00 -2 +2.0116052e-02  +4.0000000e-01 +1.0000000e+00
3.5346029e-01 1.4000000e+00 -2 +2.1267182e-02  +4.0000000e-01 +8.0000000e-01
3.5346029e-01 1.4200000e+00 -2 +2.1117463e-02  +3.8000000e+00 +4.2000000e+00
3.5346029e-01 1.4400000e+00 -2 +2.0767177e-02  +3.8000000e+00 +4.2000000e+00
3.5346029e-01 1.4600000e+00 -2 +2.1890436e-02  +3.6000000e+00 +4.2000000e+00
3.5346029e-01 1.4800000e+00 -2 +2.1531459e-02  +3.6000000e+00 +4.2000000e+00
3.5346029e-01 1.5000000e+00 -2 +1.9922703e-02  +3.6000000e+00 +4.0000000e+00
3.5346029e-01 1.5179777e+00 -2 +2.0433321e-02  +3.4000000e+00 +4.0000000e+00
3.5346029e-01 1.5219777e+00 -2 +2.0347166e-02  +3.4000000e+00 +4.0000000e+00
3.5346029e-01 1.5259777e+00 -2 +2.0184563e-02  +3.4000000e+00 +4.0000000e+00
3.5346029e-01 1.5299777e+00 -2 +1.9942066e-02  +3.4000000e+00 +4.0000000e+00
3.5346029e-01 1.5339777e+00 -2 +1.9615063e-02  +3.4000000e+00 +4.0000000e+00
3.5346029e-01 1.5379777e+00 -2 +1.9197496e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5419777e+00 -2 +1.8681457e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5459777e+00 -2 +1.8056540e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5499777e+00 -2 +1.7308849e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5539777e+00 -2 +1.6419321e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5579777e+00 -2 +1.5360802e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5619777e+00 -2 +1.4092409e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5659777e+00 -2 +1.3407511e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5699777e+00 -2 +1.3053311e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5739777e+00 -2 +1.2547346e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5779777e+00 -2 +1.1866867e-02  +3.4000000e+00 +3.8000000e+00
3.5346029e-01 1.5819777e+00 -2 +1.0975716e-02  +3.4000000e+00 +3.6000000e+00
3.5346029e-01 1.5859777e+00 -2 +9.8123307e-03  +3.4000000e+00 +3.6000000e+00
3.5346029e-01 1.5899777e+00 -2 +8.2571359e-03  +3.4000000e+00 +3.6000000e+00
3.5346029e-01 1.5939777e+00 -2 +6.0058084e-03  +3.4000000e+00 +3.6000000e+00
3.5346029e-01 1.5979777e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 1.6019777e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.5346029e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 1.8000000e-01 -2 +6.7264310e-04  +5.6000000e+00 +5.8000000e+00
3.6067376e-01 2.0000000e-01 -2 +1.0807365e-03  +5.6000000e+00 +5.8000000e+00
3.6067376e-01 2.2000000e-01 -2 +1.2613310e-03  +5.6000000e+00 +5.8000000e+00
3.6067376e-01 2.4000000e-01 -2 +1.2665824e-03  +5.6000000e+00 +5.8000000e+00
3.6067376e-01 2.6000000e-01 -2 +1.0374760e-03  +5.6000000e+00 +5.8000000e+00
3.6067376e-01 2.8000000e-01 -2 +4.8574880e-03  +8.0000000e-01 +1.0000000e+00
3.6067376e-01 3.0000000e-01 -2 +7.4943685e-03  +8.0000000e-01 +1.0000000e+00
3.6067376e-01 3.2000000e-01 -2 +9.5664767e-03  +8.0000000e-01 +1.0000000e+00
3.6067376e-01 3.4000000e-01 -2 +1.1389716e-02  +8.0000000e-01 +1.0000000e+00
3.6067376e-01 3.6000000e-01 -2 +1.3071271e-02  +8.0000000e-01 +1.0000000e+00
3.6067376e-01 3.8000000e-01 -2 +1.4661998e-02  +8.0000000e-01 +1.0000000e+00
3.6067376e-01 4.0000000e-01 -2 +1.6190165e-02  +8.0000000e-01 +1.0000000e+00
3.6067376e-01 4.2000000e-01 -2 +1.7672946e-02  +8.0000000e-01 +1.0000000e+00
3.6067376e-01 4.4000000e-01 -2 +1.9121314e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 4.6000000e-01 -2 +2.0542431e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 4.8000000e-01 -2 +2.1940934e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 5.0000000e-01 -2 +2.3319684e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 5.2000000e-01 -2 +2.4680228e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 5.4000000e-01 -2 +2.6023081e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 5.6000000e-01 -2 +2.7347933e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 5.8000000e-01 -2 +2.8653771e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 6.0000000e-01 -2 +2.9938979e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 6.2000000e-01 -2 +3.1201404e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 6.4000000e-01 -2 +3.2438404e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 6.6000000e-01 -2 +3.3646887e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 6.8000000e-01 -2 +3.4823337e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 7.0000000e-01 -2 +3.5963848e-02  +8.0000000e-01 +1.2000000e+00
3.6067376e-01 7.2000000e-01 -2 +3.7064129e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 7.4000000e-01 -2 +3.8119534e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 7.6000000e-01 -2 +3.9125069e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 7.8000000e-01 -2 +4.0075415e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 8.0000000e-01 -2 +4.0964931e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 8.2000000e-01 -2 +4.1787678e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 8.4000000e-01 -2 +4.2537429e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 8.6000000e-01 -2 +4.3207685e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 8.8000000e-01 -2 +4.3791689e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 9.0000000e-01 -2 +4.4282448e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 9.2000000e-01 -2 +4.4672751e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 9.4000000e-01 -2 +4.4955186e-02  +6.0000000e-01 +1.2000000e+00
3.6067376e-01 9.6000000e-01 -2 +4.5122177e-02  +4.0000000e-01 +1.2000000e+00
3.6067376e-01 9.8000000e-01 -2 +4.5166004e-02  +4.0000000e-01 +1.2000000e+00
3.6067376e-01 1.0000000e+00 -2 +4.5078842e-02  +4.0000000e-01 +1.2000000e+00
3.6067376e-01 1.0200000e+00 -2 +4.4852799e-02  +4.0000000e-01 +1.2000000e+00
3.6067376e-01 1.0400000e+00 -2 +4.4479973e-02  +4.0000000e-01 +1.2000000e+00
3.6067376e-01 1.0600000e+00 -2 +4.3952501e-02  +4.0000000e-01 +1.2000000e+00
3.6067376e-01 1.0800000e+00 -2 +4.3262629e-02  +4.0000000e-01 +1.2000000e+00
3.6067376e-01 1.1000000e+00 -2 +4.2402792e-02  +4.0000000e-01 +1.2000000e+00
3.6067376e-01 1.1200000e+00 -2 +4.1365690e-02  +4.0000000e-01 +1.2000000e+00
3.6067376e-01 1.1400000e+00 -2 +4.0144376e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-01 1.1600000e+00 -2 +3.8732328e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-01 1.1800000e+00 -2 +3.7123488e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-01 1.2000000e+00 -2 +3.5312217e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-01 1.2200000e+00 -2 +3.3293095e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-01 1.2400000e+00 -2 +3.1060416e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-01 1.2600000e+00 -2 +2.8607084e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-01 1.2800000e+00 -2 +2.5922341e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-01 1.3000000e+00 -2 +2.2986980e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-01 1.3200000e+00 -2 +1.9762574e-02  +2.0000000e-01 +1.2000000e+00
3.6067376e-01 1.3400000e+00 -2 +1.9850202e-02  +2.0000000e-01 +1.0000000e+00
3.6067376e-01 1.3600000e+00 -2 +1.9052608e-02  +2.0000000e-01 +1.0000000e+00
3.6067376e-01 1.3800000e+00 -2 +2.0650580e-02  +4.0000000e-01 +1.0000000e+00
3.6067376e-01 1.4000000e+00 -2 +2.1459840e-02  +4.0000000e-01 +8.0000000e-01
3.6067376e-01 1.4200000e+00 -2 +2.1008888e-02  +3.8000000e+00 +4.2000000e+00
3.6067376e-01 1.4400000e+00 -2 +2.1240389e-02  +3.6000000e+00 +4.2000000e+00
3.6067376e-01 1.4600000e+00 -2 +2.2048782e-02  +3.6000000e+00 +4.2000000e+00
3.6067376e-01 1.4800000e+00 -2 +2.1417166e-02  +3.6000000e+00 +4.2000000e+00
3.6067376e-01 1.5000000e+00 -2 +2.0244505e-02  +3.6000000e+00 +4.0000000e+00
3.6067376e-01 1.5168471e+00 -2 +2.0521423e-02  +3.4000000e+00 +4.0000000e+00
3.6067376e-01 1.5208471e+00 -2 +2.0403428e-02  +3.4000000e+00 +4.0000000e+00
3.6067376e-01 1.5248471e+00 -2 +2.0210641e-02  +3.4000000e+00 +4.0000000e+00
3.6067376e-01 1.5288471e+00 -2 +1.9939376e-02  +3.4000000e+00 +4.0000000e+00
3.6067376e-01 1.5328471e+00 -2 +1.9584781e-02  +3.4000000e+00 +4.0000000e+00
3.6067376e-01 1.5368471e+00 -2 +1.9140551e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5408471e+00 -2 +1.8598490e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5448471e+00 -2 +1.7947837e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5488471e+00 -2 +1.7174213e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5528471e+00 -2 +1.6257846e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5568471e+00 -2 +1.5170428e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5608471e+00 -2 +1.3869004e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5648471e+00 -2 +1.3541088e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5688471e+00 -2 +1.3160030e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5728471e+00 -2 +1.2630469e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5768471e+00 -2 +1.1929448e-02  +3.4000000e+00 +3.8000000e+00
3.6067376e-01 1.5808471e+00 -2 +1.1020718e-02  +3.4000000e+00 +3.6000000e+00
3.6067376e-01 1.5848471e+00 -2 +9.8427773e-03  +3.4000000e+00 +3.6000000e+00
3.6067376e-01 1.5888471e+00 -2 +8.2764103e-03  +3.4000000e+00 +3.6000000e+00
3.6067376e-01 1.5928471e+00 -2 +6.0186618e-03  +3.4000000e+00 +3.6000000e+00
3.6067376e-01 1.5968471e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 1.6008471e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6067376e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 1.0000000e-01 -2 +4.1055198e-04  +5.6000000e+00 +5.8000000e+00
3.6788724e-01 1.2000000e-01 -2 +6.8254326e-04  +5.6000000e+00 +5.8000000e+00
3.6788724e-01 1.4000000e-01 -2 +8.2366302e-04  +5.6000000e+00 +5.8000000e+00
3.6788724e-01 1.6000000e-01 -2 +8.5740608e-04  +5.6000000e+00 +5.8000000e+00
3.6788724e-01 1.8000000e-01 -2 +7.4347215e-04  +5.6000000e+00 +5.8000000e+00
3.6788724e-01 2.0000000e-01 -2 +1.8762324e-04  +5.6000000e+00 +5.8000000e+00
3.6788724e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 2.8000000e-01 -2 +5.5106658e-03  +8.0000000e-01 +1.0000000e+00
3.6788724e-01 3.0000000e-01 -2 +7.9816087e-03  +8.0000000e-01 +1.0000000e+00
3.6788724e-01 3.2000000e-01 -2 +9.9900140e-03  +8.0000000e-01 +1.0000000e+00
3.6788724e-01 3.4000000e-01 -2 +1.1777460e-02  +8.0000000e-01 +1.0000000e+00
3.6788724e-01 3.6000000e-01 -2 +1.3434331e-02  +8.0000000e-01 +1.0000000e+00
3.6788724e-01 3.8000000e-01 -2 +1.5005303e-02  +8.0000000e-01 +1.0000000e+00
3.6788724e-01 4.0000000e-01 -2 +1.6515763e-02  +8.0000000e-01 +1.0000000e+00
3.6788724e-01 4.2000000e-01 -2 +1.7981331e-02  +8.0000000e-01 +1.0000000e+00
3.6788724e-01 4.4000000e-01 -2 +1.9412051e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 4.6000000e-01 -2 +2.0814491e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 4.8000000e-01 -2 +2.2192891e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 5.0000000e-01 -2 +2.3549837e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 5.2000000e-01 -2 +2.4886686e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 5.4000000e-01 -2 +2.6203826e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 5.6000000e-01 -2 +2.7500868e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 5.8000000e-01 -2 +2.8776760e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 6.0000000e-01 -2 +3.0029883e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 6.2000000e-01 -2 +3.1258109e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 6.4000000e-01 -2 +3.2458853e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 6.6000000e-01 -2 +3.3629108e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 6.8000000e-01 -2 +3.4765473e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 7.0000000e-01 -2 +3.5864173e-02  +8.0000000e-01 +1.2000000e+00
3.6788724e-01 7.2000000e-01 -2 +3.6921089e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 7.4000000e-01 -2 +3.7931760e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 7.6000000e-01 -2 +3.8891413e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 7.8000000e-01 -2 +3.9794965e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 8.0000000e-01 -2 +4.0637045e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 8.2000000e-01 -2 +4.1412004e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 8.4000000e-01 -2 +4.2113933e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 8.6000000e-01 -2 +4.2736672e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 8.8000000e-01 -2 +4.3273831e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 9.0000000e-01 -2 +4.3718807e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 9.2000000e-01 -2 +4.4064802e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 9.4000000e-01 -2 +4.4304843e-02  +6.0000000e-01 +1.2000000e+00
3.6788724e-01 9.6000000e-01 -2 +4.4431814e-02  +4.0000000e-01 +1.2000000e+00
3.6788724e-01 9.8000000e-01 -2 +4.4438481e-02  +4.0000000e-01 +1.2000000e+00
3.6788724e-01 1.0000000e+00 -2 +4.4317526e-02  +4.0000000e-01 +1.2000000e+00
3.6788724e-01 1.0200000e+00 -2 +4.4061587e-02  +4.0000000e-01 +1.2000000e+00
3.6788724e-01 1.0400000e+00 -2 +4.3663311e-02  +4.0000000e-01 +1.2000000e+00
3.6788724e-01 1.0600000e+00 -2 +4.3115400e-02  +4.0000000e-01 +1.2000000e+00
3.6788724e-01 1.0800000e+00 -2 +4.2410681e-02  +4.0000000e-01 +1.2000000e+00
3.6788724e-01 1.1000000e+00 -2 +4.1542170e-02  +4.0000000e-01 +1.2000000e+00
3.6788724e-01 1.1200000e+00 -2 +4.0503153e-02  +4.0000000e-01 +1.2000000e+00
3.6788724e-01 1.1400000e+00 -2 +3.9287246e-02  +4.0000000e-01 +1.2000000e+00
3.6788724e-01 1.1600000e+00 -2 +3.7888463e-02  +2.0000000e-01 +1.2000000e+00
3.6788724e-01 1.1800000e+00 -2 +3.6301218e-02  +2.0000000e-01 +1.2000000e+00
3.6788724e-01 1.2000000e+00 -2 +3.4520265e-02  +2.0000000e-01 +1.2000000e+00
3.6788724e-01 1.2200000e+00 -2 +3.2540464e-02  +2.0000000e-01 +1.2000000e+00
3.6788724e-01 1.2400000e+00 -2 +3.0356235e-02  +2.0000000e-01 +1.2000000e+00
3.6788724e-01 1.2600000e+00 -2 +2.7960442e-02  +2.0000000e-01 +1.2000000e+00
3.6788724e-01 1.2800000e+00 -2 +2.5342103e-02  +2.0000000e-01 +1.2000000e+00
3.6788724e-01 1.3000000e+00 -2 +2.2481666e-02  +2.0000000e-01 +1.2000000e+00
3.6788724e-01 1.3200000e+00 -2 +1.9806134e-02  +2.0000000e-01 +1.2000000e+00
3.6788724e-01 1.3400000e+00 -2 +1.9831346e-02  +2.0000000e-01 +1.0000000e+00
3.6788724e-01 1.3600000e+00 -2 +1.9406024e-02  +2.0000000e-01 +1.0000000e+00
3.6788724e-01 1.3800000e+00 -2 +2.1093549e-02  +2.0000000e-01 +1.0000000e+00
3.6788724e-01 1.4000000e+00 -2 +2.1564914e-02  +4.0000000e-01 +8.0000000e-01
3.6788724e-01 1.4200000e+00 -2 +2.0798819e-02  +4.0000000e-01 +6.0000000e-01
3.6788724e-01 1.4400000e+00 -2 +2.1646740e-02  +3.6000000e+00 +4.2000000e+00
3.6788724e-01 1.4600000e+00 -2 +2.2138234e-02  +3.6000000e+00 +4.2000000e+00
3.6788724e-01 1.4800000e+00 -2 +2.1215757e-02  +3.6000000e+00 +4.0000000e+00
3.6788724e-01 1.5000000e+00 -2 +2.0515349e-02  +3.6000000e+00 +4.0000000e+00
3.6788724e-01 1.5153453e+00 -2 +2.0584320e-02  +3.4000000e+00 +4.0000000e+00
3.6788724e-01 1.5193453e+00 -2 +2.0436155e-02  +3.4000000e+00 +4.0000000e+00
3.6788724e-01 1.5233453e+00 -2 +2.0214634e-02  +3.4000000e+00 +4.0000000e+00
3.6788724e-01 1.5273453e+00 -2 +1.9915847e-02  +3.4000000e+00 +4.0000000e+00
3.6788724e-01 1.5313453e+00 -2 +1.9534714e-02  +3.4000000e+00 +4.0000000e+00
3.6788724e-01 1.5353453e+00 -2 +1.9064680e-02  +3.4000000e+00 +3.8000000e+00
3.6788724e-01 1.5393453e+00 -2 +1.8497250e-02  +3.4000000e+00 +3.8000000e+00
3.6788724e-01 1.5433453e+00 -2 +1.7821289e-02  +3.4000000e+00 +3.8000000e+00
3.6788724e-01 1.5473453e+00 -2 +1.7021890e-02  +3.4000000e+00 +3.8000000e+00
3.6788724e-01 1.5513453e+00 -2 +1.6078491e-02  +3.4000000e+00 +3.8000000e+00
3.6788724e-01 1.5553453e+00 -2 +1.4961479e-02  +3.4000000e+00 +3.8000000e+00
3.6788724e-01 1.5593453e+00 -2 +1.3934369e-02  +3.4000000e+00 +3.8000000e+00
3.6788724e-01 1.5633453e+00 -2 +1.3658761e-02  +3.4000000e+00 +3.8000000e+00
3.6788724e-01 1.5673453e+00 -2 +1.3252886e-02  +3.4000000e+00 +3.8000000e+00
3.6788724e-01 1.5713453e+00 -2 +1.2701473e-02  +3.4000000e+00 +3.8000000e+00
3.6788724e-01 1.5753453e+00 -2 +1.1981388e-02  +3.4000000e+00 +3.6000000e+00
3.6788724e-01 1.5793453e+00 -2 +1.1056303e-02  +3.4000000e+00 +3.6000000e+00
3.6788724e-01 1.5833453e+00 -2 +9.8647541e-03  +3.4000000e+00 +3.6000000e+00
3.6788724e-01 1.5873453e+00 -2 +8.2877602e-03  +3.4000000e+00 +3.6000000e+00
3.6788724e-01 1.5913453e+00 -2 +6.0231443e-03  +3.4000000e+00 +3.6000000e+00
3.6788724e-01 1.5953453e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 1.5993453e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.6788724e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 2.6000000e-01 -2 +2.3173729e-03  +8.0000000e-01 +1.0000000e+00
3.7510071e-01 2.8000000e-01 -2 +6.0564409e-03  +8.0000000e-01 +1.0000000e+00
3.7510071e-01 3.0000000e-01 -2 +8.4061343e-03  +8.0000000e-01 +1.0000000e+00
3.7510071e-01 3.2000000e-01 -2 +1.0361786e-02  +8.0000000e-01 +1.0000000e+00
3.7510071e-01 3.4000000e-01 -2 +1.2117473e-02  +8.0000000e-01 +1.0000000e+00
3.7510071e-01 3.6000000e-01 -2 +1.3751233e-02  +8.0000000e-01 +1.0000000e+00
3.7510071e-01 3.8000000e-01 -2 +1.5302916e-02  +8.0000000e-01 +1.0000000e+00
3.7510071e-01 4.0000000e-01 -2 +1.6795578e-02  +8.0000000e-01 +1.0000000e+00
3.7510071e-01 4.2000000e-01 -2 +1.8243550e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 4.4000000e-01 -2 +1.9656096e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 4.6000000e-01 -2 +2.1039276e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 4.8000000e-01 -2 +2.2396991e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 5.0000000e-01 -2 +2.3731595e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 5.2000000e-01 -2 +2.5044281e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 5.4000000e-01 -2 +2.6335336e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 5.6000000e-01 -2 +2.7604306e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 5.8000000e-01 -2 +2.8850114e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 6.0000000e-01 -2 +3.0071146e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 6.2000000e-01 -2 +3.1265310e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 6.4000000e-01 -2 +3.2430083e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 6.6000000e-01 -2 +3.3562543e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 6.8000000e-01 -2 +3.4659402e-02  +8.0000000e-01 +1.2000000e+00
3.7510071e-01 7.0000000e-01 -2 +3.5717023e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 7.2000000e-01 -2 +3.6731445e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 7.4000000e-01 -2 +3.7698393e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 7.6000000e-01 -2 +3.8613299e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 7.8000000e-01 -2 +3.9471312e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 8.0000000e-01 -2 +4.0267314e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 8.2000000e-01 -2 +4.0995934e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 8.4000000e-01 -2 +4.1651558e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 8.6000000e-01 -2 +4.2228350e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 8.8000000e-01 -2 +4.2720263e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 9.0000000e-01 -2 +4.3121059e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 9.2000000e-01 -2 +4.3424325e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 9.4000000e-01 -2 +4.3623500e-02  +6.0000000e-01 +1.2000000e+00
3.7510071e-01 9.6000000e-01 -2 +4.3711895e-02  +4.0000000e-01 +1.2000000e+00
3.7510071e-01 9.8000000e-01 -2 +4.3682727e-02  +4.0000000e-01 +1.2000000e+00
3.7510071e-01 1.0000000e+00 -2 +4.3529146e-02  +4.0000000e-01 +1.2000000e+00
3.7510071e-01 1.0200000e+00 -2 +4.3244280e-02  +4.0000000e-01 +1.2000000e+00
3.7510071e-01 1.0400000e+00 -2 +4.2821278e-02  +4.0000000e-01 +1.2000000e+00
3.7510071e-01 1.0600000e+00 -2 +4.2253360e-02  +4.0000000e-01 +1.2000000e+00
3.7510071e-01 1.0800000e+00 -2 +4.1533877e-02  +4.0000000e-01 +1.2000000e+00
3.7510071e-01 1.1000000e+00 -2 +4.0656371e-02  +4.0000000e-01 +1.2000000e+00
3.7510071e-01 1.1200000e+00 -2 +3.9614642e-02  +4.0000000e-01 +1.2000000e+00
3.7510071e-01 1.1400000e+00 -2 +3.8402803e-02  +4.0000000e-01 +1.2000000e+00
3.7510071e-01 1.1600000e+00 -2 +3.7015317e-02  +2.0000000e-01 +1.2000000e+00
3.7510071e-01 1.1800000e+00 -2 +3.5446988e-02  +2.0000000e-01 +1.2000000e+00
3.7510071e-01 1.2000000e+00 -2 +3.3692863e-02  +2.0000000e-01 +1.2000000e+00
3.7510071e-01 1.2200000e+00 -2 +3.1747962e-02  +2.0000000e-01 +1.2000000e+00
3.7510071e-01 1.2400000e+00 -2 +2.9606700e-02  +2.0000000e-01 +1.2000000e+00
3.7510071e-01 1.2600000e+00 -2 +2.7261705e-02  +2.0000000e-01 +1.2000000e+00
3.7510071e-01 1.2800000e+00 -2 +2.4701496e-02  +2.0000000e-01 +1.2000000e+00
3.7510071e-01 1.3000000e+00 -2 +2.1905667e-02  +2.0000000e-01 +1.2000000e+00
3.7510071e-01 1.3200000e+00 -2 +2.0016404e-02  +2.0000000e-01 +1.0000000e+00
3.7510071e-01 1.3400000e+00 -2 +1.9680652e-02  +2.0000000e-01 +1.0000000e+00
3.7510071e-01 1.3600000e+00 -2 +2.0151984e-02  +2.0000000e-01 +1.0000000e+00
3.7510071e-01 1.3800000e+00 -2 +2.1437231e-02  +2.0000000e-01 +1.0000000e+00
3.7510071e-01 1.4000000e+00 -2 +2.1569819e-02  +4.0000000e-01 +8.0000000e-01
3.7510071e-01 1.4200000e+00 -2 +2.0493575e-02  +4.0000000e-01 +8.0000000e-01
3.7510071e-01 1.4400000e+00 -2 +2.1976835e-02  +3.6000000e+00 +4.2000000e+00
3.7510071e-01 1.4600000e+00 -2 +2.2146253e-02  +3.6000000e+00 +4.2000000e+00
3.7510071e-01 1.4800000e+00 -2 +2.0910275e-02  +3.6000000e+00 +4.0000000e+00
3.7510071e-01 1.5000000e+00 -2 +2.0723650e-02  +3.6000000e+00 +4.0000000e+00
3.7510071e-01 1.5134579e+00 -2 +2.0622698e-02  +3.4000000e+00 +4.0000000e+00
3.7510071e-01 1.5174579e+00 -2 +2.0445854e-02  +3.4000000e+00 +4.0000000e+00
3.7510071e-01 1.5214579e+00 -2 +2.0196893e-02  +3.4000000e+00 +4.0000000e+00
3.7510071e-01 1.5254579e+00 -2 +1.9871690e-02  +3.4000000e+00 +4.0000000e+00
3.7510071e-01 1.5294579e+00 -2 +1.9464944e-02  +3.4000000e+00 +4.0000000e+00
3.7510071e-01 1.5334579e+00 -2 +1.8969841e-02  +3.4000000e+00 +3.8000000e+00
3.7510071e-01 1.5374579e+00 -2 +1.8377582e-02  +3.4000000e+00 +3.8000000e+00
3.7510071e-01 1.5414579e+00 -2 +1.7676621e-02  +3.4000000e+00 +3.8000000e+00
3.7510071e-01 1.5454579e+00 -2 +1.6851475e-02  +3.4000000e+00 +3.8000000e+00
3.7510071e-01 1.5494579e+00 -2 +1.5880694e-02  +3.4000000e+00 +3.8000000e+00
3.7510071e-01 1.5534579e+00 -2 +1.4733181e-02  +3.4000000e+00 +3.8000000e+00
3.7510071e-01 1.5574579e+00 -2 +1.4062330e-02  +3.4000000e+00 +3.8000000e+00
3.7510071e-01 1.5614579e+00 -2 +1.3760833e-02  +3.4000000e+00 +3.8000000e+00
3.7510071e-01 1.5654579e+00 -2 +1.3331998e-02  +3.4000000e+00 +3.8000000e+00
3.7510071e-01 1.5694579e+00 -2 +1.2760322e-02  +3.4000000e+00 +3.8000000e+00
3.7510071e-01 1.5734579e+00 -2 +1.2022522e-02  +3.4000000e+00 +3.6000000e+00
3.7510071e-01 1.5774579e+00 -2 +1.1082192e-02  +3.4000000e+00 +3.6000000e+00
3.7510071e-01 1.5814579e+00 -2 +9.8778697e-03  +3.4000000e+00 +3.6000000e+00
3.7510071e-01 1.5854579e+00 -2 +8.2906580e-03  +3.4000000e+00 +3.6000000e+00
3.7510071e-01 1.5894579e+00 -2 +6.0184962e-03  +3.4000000e+00 +3.6000000e+00
3.7510071e-01 1.5934579e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 1.5974579e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.7510071e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 2.6000000e-01 -2 +3.2655890e-03  +8.0000000e-01 +1.0000000e+00
3.8231419e-01 2.8000000e-01 -2 +6.5207300e-03  +8.0000000e-01 +1.0000000e+00
3.8231419e-01 3.0000000e-01 -2 +8.7760930e-03  +8.0000000e-01 +1.0000000e+00
3.8231419e-01 3.2000000e-01 -2 +1.0686327e-02  +8.0000000e-01 +1.0000000e+00
3.8231419e-01 3.4000000e-01 -2 +1.2412891e-02  +8.0000000e-01 +1.0000000e+00
3.8231419e-01 3.6000000e-01 -2 +1.4024406e-02  +8.0000000e-01 +1.0000000e+00
3.8231419e-01 3.8000000e-01 -2 +1.5556858e-02  +8.0000000e-01 +1.0000000e+00
3.8231419e-01 4.0000000e-01 -2 +1.7031375e-02  +8.0000000e-01 +1.0000000e+00
3.8231419e-01 4.2000000e-01 -2 +1.8461201e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 4.4000000e-01 -2 +1.9854933e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 4.6000000e-01 -2 +2.1218196e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 4.8000000e-01 -2 +2.2554595e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 5.0000000e-01 -2 +2.3866283e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 5.2000000e-01 -2 +2.5154317e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 5.4000000e-01 -2 +2.6418896e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 5.6000000e-01 -2 +2.7659518e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 5.8000000e-01 -2 +2.8875090e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 6.0000000e-01 -2 +3.0064013e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 6.2000000e-01 -2 +3.1224234e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 6.4000000e-01 -2 +3.2353294e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 6.6000000e-01 -2 +3.3448361e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 6.8000000e-01 -2 +3.4506258e-02  +8.0000000e-01 +1.2000000e+00
3.8231419e-01 7.0000000e-01 -2 +3.5523481e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 7.2000000e-01 -2 +3.6496224e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 7.4000000e-01 -2 +3.7420390e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 7.6000000e-01 -2 +3.8291611e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 7.8000000e-01 -2 +3.9105253e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 8.0000000e-01 -2 +3.9856442e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 8.2000000e-01 -2 +4.0540065e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 8.4000000e-01 -2 +4.1150793e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 8.6000000e-01 -2 +4.1683091e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 8.8000000e-01 -2 +4.2131233e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 9.0000000e-01 -2 +4.2489325e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 9.2000000e-01 -2 +4.2751316e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 9.4000000e-01 -2 +4.2911026e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 9.6000000e-01 -2 +4.2962165e-02  +6.0000000e-01 +1.2000000e+00
3.8231419e-01 9.8000000e-01 -2 +4.2898367e-02  +4.0000000e-01 +1.2000000e+00
3.8231419e-01 1.0000000e+00 -2 +4.2713219e-02  +4.0000000e-01 +1.2000000e+00
3.8231419e-01 1.0200000e+00 -2 +4.2400298e-02  +4.0000000e-01 +1.2000000e+00
3.8231419e-01 1.0400000e+00 -2 +4.1953212e-02  +4.0000000e-01 +1.2000000e+00
3.8231419e-01 1.0600000e+00 -2 +4.1365654e-02  +4.0000000e-01 +1.2000000e+00
3.8231419e-01 1.0800000e+00 -2 +4.0631451e-02  +4.0000000e-01 +1.2000000e+00
3.8231419e-01 1.1000000e+00 -2 +3.9744612e-02  +4.0000000e-01 +1.2000000e+00
3.8231419e-01 1.1200000e+00 -2 +3.8699395e-02  +4.0000000e-01 +1.2000000e+00
3.8231419e-01 1.1400000e+00 -2 +3.7490338e-02  +4.0000000e-01 +1.2000000e+00
3.8231419e-01 1.1600000e+00 -2 +3.6112282e-02  +2.0000000e-01 +1.2000000e+00
3.8231419e-01 1.1800000e+00 -2 +3.4560338e-02  +2.0000000e-01 +1.2000000e+00
3.8231419e-01 1.2000000e+00 -2 +3.2829751e-02  +2.0000000e-01 +1.2000000e+00
3.8231419e-01 1.2200000e+00 -2 +3.0915597e-02  +2.0000000e-01 +1.2000000e+00
3.8231419e-01 1.2400000e+00 -2 +2.8812142e-02  +2.0000000e-01 +1.2000000e+00
3.8231419e-01 1.2600000e+00 -2 +2.6511598e-02  +2.0000000e-01 +1.2000000e+00
3.8231419e-01 1.2800000e+00 -2 +2.4001687e-02  +2.0000000e-01 +1.2000000e+00
3.8231419e-01 1.3000000e+00 -2 +2.1260621e-02  +2.0000000e-01 +1.2000000e+00
3.8231419e-01 1.3200000e+00 -2 +2.0088551e-02  +2.0000000e-01 +1.0000000e+00
3.8231419e-01 1.3400000e+00 -2 +1.9378361e-02  +2.0000000e-01 +1.0000000e+00
3.8231419e-01 1.3600000e+00 -2 +2.0772677e-02  +2.0000000e-01 +1.0000000e+00
3.8231419e-01 1.3800000e+00 -2 +2.1671968e-02  +2.0000000e-01 +1.0000000e+00
3.8231419e-01 1.4000000e+00 -2 +2.1459512e-02  +2.0000000e-01 +8.0000000e-01
3.8231419e-01 1.4200000e+00 -2 +2.1118080e-02  +4.0000000e-01 +8.0000000e-01
3.8231419e-01 1.4400000e+00 -2 +2.2220013e-02  +4.0000000e-01 +6.0000000e-01
3.8231419e-01 1.4600000e+00 -2 +2.2058313e-02  +3.6000000e+00 +4.2000000e+00
3.8231419e-01 1.4800000e+00 -2 +2.0479934e-02  +3.6000000e+00 +4.0000000e+00
3.8231419e-01 1.5000000e+00 -2 +2.0856531e-02  +3.4000000e+00 +4.0000000e+00
3.8231419e-01 1.5111705e+00 -2 +2.0637141e-02  +3.4000000e+00 +4.0000000e+00
3.8231419e-01 1.5151705e+00 -2 +2.0432950e-02  +3.4000000e+00 +4.0000000e+00
3.8231419e-01 1.5191705e+00 -2 +2.0157697e-02  +3.4000000e+00 +4.0000000e+00
3.8231419e-01 1.5231705e+00 -2 +1.9807055e-02  +3.4000000e+00 +4.0000000e+00
3.8231419e-01 1.5271705e+00 -2 +1.9375496e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5311705e+00 -2 +1.8855947e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5351705e+00 -2 +1.8239277e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5391705e+00 -2 +1.7513501e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5431705e+00 -2 +1.6662496e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5471705e+00 -2 +1.5663813e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5511705e+00 -2 +1.4484651e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5551705e+00 -2 +1.4172999e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5591705e+00 -2 +1.3847575e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5631705e+00 -2 +1.3397467e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5671705e+00 -2 +1.2806979e-02  +3.4000000e+00 +3.8000000e+00
3.8231419e-01 1.5711705e+00 -2 +1.2052692e-02  +3.4000000e+00 +3.6000000e+00
3.8231419e-01 1.5751705e+00 -2 +1.1098117e-02  +3.4000000e+00 +3.6000000e+00
3.8231419e-01 1.5791705e+00 -2 +9.8817430e-03  +3.4000000e+00 +3.6000000e+00
3.8231419e-01 1.5831705e+00 -2 +8.2845933e-03  +3.4000000e+00 +3.6000000e+00
3.8231419e-01 1.5871705e+00 -2 +6.0039678e-03  +3.4000000e+00 +3.6000000e+00
3.8231419e-01 1.5911705e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 1.5951705e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8231419e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 2.6000000e-01 -2 +3.9493623e-03  +8.0000000e-01 +1.0000000e+00
3.8952766e-01 2.8000000e-01 -2 +6.9194562e-03  +8.0000000e-01 +1.0000000e+00
3.8952766e-01 3.0000000e-01 -2 +9.0976896e-03  +8.0000000e-01 +1.0000000e+00
3.8952766e-01 3.2000000e-01 -2 +1.0967423e-02  +8.0000000e-01 +1.0000000e+00
3.8952766e-01 3.4000000e-01 -2 +1.2666481e-02  +8.0000000e-01 +1.0000000e+00
3.8952766e-01 3.6000000e-01 -2 +1.4256082e-02  +8.0000000e-01 +1.0000000e+00
3.8952766e-01 3.8000000e-01 -2 +1.5769040e-02  +8.0000000e-01 +1.0000000e+00
3.8952766e-01 4.0000000e-01 -2 +1.7224860e-02  +8.0000000e-01 +1.0000000e+00
3.8952766e-01 4.2000000e-01 -2 +1.8635856e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 4.4000000e-01 -2 +2.0010043e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 4.6000000e-01 -2 +2.1352666e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 4.8000000e-01 -2 +2.2667073e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 5.0000000e-01 -2 +2.3955242e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 5.2000000e-01 -2 +2.5218110e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 5.4000000e-01 -2 +2.6455806e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 5.6000000e-01 -2 +2.7667788e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 5.8000000e-01 -2 +2.8852957e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 6.0000000e-01 -2 +3.0009732e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 6.2000000e-01 -2 +3.1136104e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 6.4000000e-01 -2 +3.2229682e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 6.6000000e-01 -2 +3.3287723e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 6.8000000e-01 -2 +3.4307157e-02  +8.0000000e-01 +1.2000000e+00
3.8952766e-01 7.0000000e-01 -2 +3.5284613e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 7.2000000e-01 -2 +3.6216434e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 7.4000000e-01 -2 +3.7098694e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 7.6000000e-01 -2 +3.7927213e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 7.8000000e-01 -2 +3.8697569e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 8.0000000e-01 -2 +3.9405113e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 8.2000000e-01 -2 +4.0044984e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 8.4000000e-01 -2 +4.0612116e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 8.6000000e-01 -2 +4.1101258e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 8.8000000e-01 -2 +4.1506991e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 9.0000000e-01 -2 +4.1823736e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 9.2000000e-01 -2 +4.2045785e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 9.4000000e-01 -2 +4.2167310e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 9.6000000e-01 -2 +4.2182398e-02  +6.0000000e-01 +1.2000000e+00
3.8952766e-01 9.8000000e-01 -2 +4.2085066e-02  +4.0000000e-01 +1.2000000e+00
3.8952766e-01 1.0000000e+00 -2 +4.1869304e-02  +4.0000000e-01 +1.2000000e+00
3.8952766e-01 1.0200000e+00 -2 +4.1529102e-02  +4.0000000e-01 +1.2000000e+00
3.8952766e-01 1.0400000e+00 -2 +4.1058494e-02  +4.0000000e-01 +1.2000000e+00
3.8952766e-01 1.0600000e+00 -2 +4.0451599e-02  +4.0000000e-01 +1.2000000e+00
3.8952766e-01 1.0800000e+00 -2 +3.9702671e-02  +4.0000000e-01 +1.2000000e+00
3.8952766e-01 1.1000000e+00 -2 +3.8806140e-02  +4.0000000e-01 +1.2000000e+00
3.8952766e-01 1.1200000e+00 -2 +3.7756663e-02  +4.0000000e-01 +1.2000000e+00
3.8952766e-01 1.1400000e+00 -2 +3.6549138e-02  +4.0000000e-01 +1.2000000e+00
3.8952766e-01 1.1600000e+00 -2 +3.5178718e-02  +4.0000000e-01 +1.2000000e+00
3.8952766e-01 1.1800000e+00 -2 +3.3640738e-02  +2.0000000e-01 +1.2000000e+00
3.8952766e-01 1.2000000e+00 -2 +3.1930552e-02  +2.0000000e-01 +1.2000000e+00
3.8952766e-01 1.2200000e+00 -2 +3.0043177e-02  +2.0000000e-01 +1.2000000e+00
3.8952766e-01 1.2400000e+00 -2 +2.7972595e-02  +2.0000000e-01 +1.2000000e+00
3.8952766e-01 1.2600000e+00 -2 +2.5710405e-02  +2.0000000e-01 +1.2000000e+00
3.8952766e-01 1.2800000e+00 -2 +2.3243204e-02  +2.0000000e-01 +1.2000000e+00
3.8952766e-01 1.3000000e+00 -2 +2.0663360e-02  +2.0000000e-01 +1.2000000e+00
3.8952766e-01 1.3200000e+00 -2 +2.0007259e-02  +2.0000000e-01 +1.0000000e+00
3.8952766e-01 1.3400000e+00 -2 +1.9657366e-02  +2.0000000e-01 +1.0000000e+00
3.8952766e-01 1.3600000e+00 -2 +2.1263848e-02  +2.0000000e-01 +1.0000000e+00
3.8952766e-01 1.3800000e+00 -2 +2.1785762e-02  +2.0000000e-01 +1.0000000e+00
3.8952766e-01 1.4000000e+00 -2 +2.1215611e-02  +2.0000000e-01 +8.0000000e-01
3.8952766e-01 1.4200000e+00 -2 +2.1636784e-02  +2.0000000e-01 +8.0000000e-01
3.8952766e-01 1.4400000e+00 -2 +2.2363940e-02  +4.0000000e-01 +6.0000000e-01
3.8952766e-01 1.4600000e+00 -2 +2.1857202e-02  +3.6000000e+00 +4.2000000e+00
3.8952766e-01 1.4800000e+00 -2 +2.0457891e-02  +3.6000000e+00 +4.0000000e+00
3.8952766e-01 1.5000000e+00 -2 +2.0899350e-02  +3.4000000e+00 +4.0000000e+00
3.8952766e-01 1.5084681e+00 -2 +2.0628118e-02  +3.4000000e+00 +4.0000000e+00
3.8952766e-01 1.5124681e+00 -2 +2.0397761e-02  +3.4000000e+00 +4.0000000e+00
3.8952766e-01 1.5164681e+00 -2 +2.0097233e-02  +3.4000000e+00 +4.0000000e+00
3.8952766e-01 1.5204681e+00 -2 +1.9722004e-02  +3.4000000e+00 +4.0000000e+00
3.8952766e-01 1.5244681e+00 -2 +1.9266318e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5284681e+00 -2 +1.8722829e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5324681e+00 -2 +1.8082055e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5364681e+00 -2 +1.7331523e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5404681e+00 -2 +1.6454399e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5444681e+00 -2 +1.5427099e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5484681e+00 -2 +1.4502976e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5524681e+00 -2 +1.4266772e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5564681e+00 -2 +1.3919201e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5604681e+00 -2 +1.3449359e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5644681e+00 -2 +1.2841383e-02  +3.4000000e+00 +3.8000000e+00
3.8952766e-01 1.5684681e+00 -2 +1.2071727e-02  +3.4000000e+00 +3.6000000e+00
3.8952766e-01 1.5724681e+00 -2 +1.1103805e-02  +3.4000000e+00 +3.6000000e+00
3.8952766e-01 1.5764681e+00 -2 +9.8759997e-03  +3.4000000e+00 +3.6000000e+00
3.8952766e-01 1.5804681e+00 -2 +8.2690598e-03  +3.4000000e+00 +3.6000000e+00
3.8952766e-01 1.5844681e+00 -2 +5.9788048e-03  +3.4000000e+00 +3.6000000e+00
3.8952766e-01 1.5884681e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 1.5924681e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.8952766e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 2.6000000e-01 -2 +4.4912744e-03  +8.0000000e-01 +1.0000000e+00
3.9674114e-01 2.8000000e-01 -2 +7.2634406e-03  +8.0000000e-01 +1.0000000e+00
3.9674114e-01 3.0000000e-01 -2 +9.3758935e-03  +8.0000000e-01 +1.0000000e+00
3.9674114e-01 3.2000000e-01 -2 +1.1208345e-02  +8.0000000e-01 +1.0000000e+00
3.9674114e-01 3.4000000e-01 -2 +1.2880756e-02  +8.0000000e-01 +1.0000000e+00
3.9674114e-01 3.6000000e-01 -2 +1.4448356e-02  +8.0000000e-01 +1.0000000e+00
3.9674114e-01 3.8000000e-01 -2 +1.5941303e-02  +8.0000000e-01 +1.0000000e+00
3.9674114e-01 4.0000000e-01 -2 +1.7377710e-02  +8.0000000e-01 +1.0000000e+00
3.9674114e-01 4.2000000e-01 -2 +1.8769077e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 4.4000000e-01 -2 +2.0122909e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 4.6000000e-01 -2 +2.1444116e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 4.8000000e-01 -2 +2.2735816e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 5.0000000e-01 -2 +2.3999832e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 5.2000000e-01 -2 +2.5237000e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 5.4000000e-01 -2 +2.6447384e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 5.6000000e-01 -2 +2.7630413e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 5.8000000e-01 -2 +2.8784990e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 6.0000000e-01 -2 +2.9909556e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 6.2000000e-01 -2 +3.1002149e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 6.4000000e-01 -2 +3.2060444e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 6.6000000e-01 -2 +3.3081786e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 6.8000000e-01 -2 +3.4063213e-02  +8.0000000e-01 +1.2000000e+00
3.9674114e-01 7.0000000e-01 -2 +3.5001480e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 7.2000000e-01 -2 +3.5893074e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 7.4000000e-01 -2 +3.6734233e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 7.6000000e-01 -2 +3.7520958e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 7.8000000e-01 -2 +3.8249027e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 8.0000000e-01 -2 +3.8914007e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 8.2000000e-01 -2 +3.9511270e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 8.4000000e-01 -2 +4.0036002e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 8.6000000e-01 -2 +4.0483220e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 8.8000000e-01 -2 +4.0847790e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 9.0000000e-01 -2 +4.1124433e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 9.2000000e-01 -2 +4.1307756e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 9.4000000e-01 -2 +4.1392266e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 9.6000000e-01 -2 +4.1372391e-02  +6.0000000e-01 +1.2000000e+00
3.9674114e-01 9.8000000e-01 -2 +4.1242513e-02  +4.0000000e-01 +1.2000000e+00
3.9674114e-01 1.0000000e+00 -2 +4.0996990e-02  +4.0000000e-01 +1.2000000e+00
3.9674114e-01 1.0200000e+00 -2 +4.0630193e-02  +4.0000000e-01 +1.2000000e+00
3.9674114e-01 1.0400000e+00 -2 +4.0136542e-02  +4.0000000e-01 +1.2000000e+00
3.9674114e-01 1.0600000e+00 -2 +3.9510546e-02  +4.0000000e-01 +1.2000000e+00
3.9674114e-01 1.0800000e+00 -2 +3.8746841e-02  +4.0000000e-01 +1.2000000e+00
3.9674114e-01 1.1000000e+00 -2 +3.7840227e-02  +4.0000000e-01 +1.2000000e+00
3.9674114e-01 1.1200000e+00 -2 +3.6785704e-02  +4.0000000e-01 +1.2000000e+00
3.9674114e-01 1.1400000e+00 -2 +3.5578478e-02  +4.0000000e-01 +1.2000000e+00
3.9674114e-01 1.1600000e+00 -2 +3.4213937e-02  +4.0000000e-01 +1.2000000e+00
3.9674114e-01 1.1800000e+00 -2 +3.2687567e-02  +2.0000000e-01 +1.2000000e+00
3.9674114e-01 1.2000000e+00 -2 +3.0994737e-02  +2.0000000e-01 +1.2000000e+00
3.9674114e-01 1.2200000e+00 -2 +2.9130295e-02  +2.0000000e-01 +1.2000000e+00
3.9674114e-01 1.2400000e+00 -2 +2.7087782e-02  +2.0000000e-01 +1.2000000e+00
3.9674114e-01 1.2600000e+00 -2 +2.4857954e-02  +2.0000000e-01 +1.2000000e+00
3.9674114e-01 1.2800000e+00 -2 +2.2425925e-02  +2.0000000e-01 +1.2000000e+00
3.9674114e-01 1.3000000e+00 -2 +2.0195546e-02  +2.0000000e-01 +1.0000000e+00
3.9674114e-01 1.3200000e+00 -2 +1.9752135e-02  +2.0000000e-01 +1.0000000e+00
3.9674114e-01 1.3400000e+00 -2 +2.0444420e-02  +2.0000000e-01 +1.0000000e+00
3.9674114e-01 1.3600000e+00 -2 +2.1618059e-02  +2.0000000e-01 +1.0000000e+00
3.9674114e-01 1.3800000e+00 -2 +2.1763648e-02  +2.0000000e-01 +1.0000000e+00
3.9674114e-01 1.4000000e+00 -2 +2.0815083e-02  +2.0000000e-01 +8.0000000e-01
3.9674114e-01 1.4200000e+00 -2 +2.2041096e-02  +2.0000000e-01 +8.0000000e-01
3.9674114e-01 1.4400000e+00 -2 +2.2394082e-02  +4.0000000e-01 +6.0000000e-01
3.9674114e-01 1.4600000e+00 -2 +2.1522006e-02  +3.6000000e+00 +4.0000000e+00
3.9674114e-01 1.4800000e+00 -2 +2.0781189e-02  +3.6000000e+00 +4.0000000e+00
3.9674114e-01 1.5000000e+00 -2 +2.0835052e-02  +3.4000000e+00 +4.0000000e+00
3.9674114e-01 1.5053356e+00 -2 +2.0596008e-02  +3.4000000e+00 +4.0000000e+00
3.9674114e-01 1.5093356e+00 -2 +2.0340532e-02  +3.4000000e+00 +4.0000000e+00
3.9674114e-01 1.5133356e+00 -2 +2.0015621e-02  +3.4000000e+00 +4.0000000e+00
3.9674114e-01 1.5173356e+00 -2 +1.9616541e-02  +3.4000000e+00 +4.0000000e+00
3.9674114e-01 1.5213356e+00 -2 +1.9137301e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5253356e+00 -2 +1.8570266e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5293356e+00 -2 +1.7905571e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5333356e+00 -2 +1.7130208e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5373356e+00 -2 +1.6226541e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5413356e+00 -2 +1.5169697e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5453356e+00 -2 +1.4603131e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5493356e+00 -2 +1.4343999e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5533356e+00 -2 +1.3975898e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5573356e+00 -2 +1.3487728e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5613356e+00 -2 +1.2863471e-02  +3.4000000e+00 +3.8000000e+00
3.9674114e-01 1.5653356e+00 -2 +1.2079461e-02  +3.4000000e+00 +3.6000000e+00
3.9674114e-01 1.5693356e+00 -2 +1.1098994e-02  +3.4000000e+00 +3.6000000e+00
3.9674114e-01 1.5733356e+00 -2 +9.8602724e-03  +3.4000000e+00 +3.6000000e+00
3.9674114e-01 1.5773356e+00 -2 +8.2435612e-03  +3.4000000e+00 +3.6000000e+00
3.9674114e-01 1.5813356e+00 -2 +5.9422453e-03  +3.4000000e+00 +3.6000000e+00
3.9674114e-01 1.5853356e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 1.5893356e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
3.9674114e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 2.6000000e-01 -2 +4.9389291e-03  +8.0000000e-01 +1.0000000e+00
4.0395461e-01 2.8000000e-01 -2 +7.5606011e-03  +8.0000000e-01 +1.0000000e+00
4.0395461e-01 3.0000000e-01 -2 +9.6148474e-03  +8.0000000e-01 +1.0000000e+00
4.0395461e-01 3.2000000e-01 -2 +1.1412007e-02  +8.0000000e-01 +1.0000000e+00
4.0395461e-01 3.4000000e-01 -2 +1.3058042e-02  +8.0000000e-01 +1.0000000e+00
4.0395461e-01 3.6000000e-01 -2 +1.4603225e-02  +8.0000000e-01 +1.0000000e+00
4.0395461e-01 3.8000000e-01 -2 +1.6075436e-02  +8.0000000e-01 +1.0000000e+00
4.0395461e-01 4.0000000e-01 -2 +1.7491575e-02  +8.0000000e-01 +1.0000000e+00
4.0395461e-01 4.2000000e-01 -2 +1.8862421e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 4.4000000e-01 -2 +2.0195023e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 4.6000000e-01 -2 +2.1493988e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 4.8000000e-01 -2 +2.2762229e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 5.0000000e-01 -2 +2.4001430e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 5.2000000e-01 -2 +2.5212336e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 5.4000000e-01 -2 +2.6394958e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 5.6000000e-01 -2 +2.7548704e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 5.8000000e-01 -2 +2.8672477e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 6.0000000e-01 -2 +2.9764747e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 6.2000000e-01 -2 +3.0823597e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 6.4000000e-01 -2 +3.1846772e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 6.6000000e-01 -2 +3.2831701e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 6.8000000e-01 -2 +3.3775528e-02  +8.0000000e-01 +1.2000000e+00
4.0395461e-01 7.0000000e-01 -2 +3.4675127e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 7.2000000e-01 -2 +3.5527129e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 7.4000000e-01 -2 +3.6327924e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 7.6000000e-01 -2 +3.7073688e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 7.8000000e-01 -2 +3.7760386e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 8.0000000e-01 -2 +3.8383792e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 8.2000000e-01 -2 +3.8939497e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 8.4000000e-01 -2 +3.9422926e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 8.6000000e-01 -2 +3.9829347e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 8.8000000e-01 -2 +4.0153891e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 9.0000000e-01 -2 +4.0391566e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 9.2000000e-01 -2 +4.0537269e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 9.4000000e-01 -2 +4.0585820e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 9.6000000e-01 -2 +4.0531968e-02  +6.0000000e-01 +1.2000000e+00
4.0395461e-01 9.8000000e-01 -2 +4.0370428e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.0000000e+00 -2 +4.0095898e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.0200000e+00 -2 +3.9703099e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.0400000e+00 -2 +3.9186804e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.0600000e+00 -2 +3.8541871e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.0800000e+00 -2 +3.7763277e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.1000000e+00 -2 +3.6846147e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.1200000e+00 -2 +3.5785772e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.1400000e+00 -2 +3.4577600e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.1600000e+00 -2 +3.3217193e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.1800000e+00 -2 +3.1700104e-02  +4.0000000e-01 +1.2000000e+00
4.0395461e-01 1.2000000e+00 -2 +3.0021623e-02  +2.0000000e-01 +1.2000000e+00
4.0395461e-01 1.2200000e+00 -2 +2.8176302e-02  +2.0000000e-01 +1.2000000e+00
4.0395461e-01 1.2400000e+00 -2 +2.6157068e-02  +2.0000000e-01 +1.2000000e+00
4.0395461e-01 1.2600000e+00 -2 +2.3953573e-02  +2.0000000e-01 +1.2000000e+00
4.0395461e-01 1.2800000e+00 -2 +2.1548981e-02  +2.0000000e-01 +1.2000000e+00
4.0395461e-01 1.3000000e+00 -2 +2.0153283e-02  +2.0000000e-01 +1.0000000e+00
4.0395461e-01 1.3200000e+00 -2 +1.9295713e-02  +2.0000000e-01 +1.0000000e+00
4.0395461e-01 1.3400000e+00 -2 +2.1065126e-02  +2.0000000e-01 +1.0000000e+00
4.0395461e-01 1.3600000e+00 -2 +2.1824471e-02  +2.0000000e-01 +1.0000000e+00
4.0395461e-01 1.3800000e+00 -2 +2.1586755e-02  +2.0000000e-01 +8.0000000e-01
4.0395461e-01 1.4000000e+00 -2 +2.1215195e-02  +2.0000000e-01 +8.0000000e-01
4.0395461e-01 1.4200000e+00 -2 +2.2320005e-02  +2.0000000e-01 +8.0000000e-01
4.0395461e-01 1.4400000e+00 -2 +2.2292939e-02  +2.0000000e-01 +6.0000000e-01
4.0395461e-01 1.4600000e+00 -2 +2.1026541e-02  +3.6000000e+00 +4.0000000e+00
4.0395461e-01 1.4800000e+00 -2 +2.0991540e-02  +3.4000000e+00 +4.0000000e+00
4.0395461e-01 1.5000000e+00 -2 +2.0643231e-02  +3.4000000e+00 +4.0000000e+00
4.0395461e-01 1.5017573e+00 -2 +2.0541088e-02  +3.4000000e+00 +4.0000000e+00
4.0395461e-01 1.5057573e+00 -2 +2.0261415e-02  +3.4000000e+00 +4.0000000e+00
4.0395461e-01 1.5097573e+00 -2 +1.9912895e-02  +3.4000000e+00 +4.0000000e+00
4.0395461e-01 1.5137573e+00 -2 +1.9490587e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5177573e+00 -2 +1.8988255e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5217573e+00 -2 +1.8397953e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5257573e+00 -2 +1.7709396e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5297573e+00 -2 +1.6908986e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5337573e+00 -2 +1.5978175e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5377573e+00 -2 +1.4890608e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5417573e+00 -2 +1.4685339e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5457573e+00 -2 +1.4404971e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5497573e+00 -2 +1.4017815e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5537573e+00 -2 +1.3512599e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5577573e+00 -2 +1.2873165e-02  +3.4000000e+00 +3.8000000e+00
4.0395461e-01 1.5617573e+00 -2 +1.2075720e-02  +3.4000000e+00 +3.6000000e+00
4.0395461e-01 1.5657573e+00 -2 +1.1083415e-02  +3.4000000e+00 +3.6000000e+00
4.0395461e-01 1.5697573e+00 -2 +9.8341966e-03  +3.4000000e+00 +3.6000000e+00
4.0395461e-01 1.5737573e+00 -2 +8.2076005e-03  +3.4000000e+00 +3.6000000e+00
4.0395461e-01 1.5777573e+00 -2 +5.8935030e-03  +3.4000000e+00 +3.6000000e+00
4.0395461e-01 1.5817573e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 1.5857573e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.0395461e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 2.6000000e-01 -2 +5.3172940e-03  +8.0000000e-01 +1.0000000e+00
4.1116809e-01 2.8000000e-01 -2 +7.8170853e-03  +8.0000000e-01 +1.0000000e+00
4.1116809e-01 3.0000000e-01 -2 +9.8181302e-03  +8.0000000e-01 +1.0000000e+00
4.1116809e-01 3.2000000e-01 -2 +1.1581064e-02  +8.0000000e-01 +1.0000000e+00
4.1116809e-01 3.4000000e-01 -2 +1.3200538e-02  +8.0000000e-01 +1.0000000e+00
4.1116809e-01 3.6000000e-01 -2 +1.4722616e-02  +8.0000000e-01 +1.0000000e+00
4.1116809e-01 3.8000000e-01 -2 +1.6173196e-02  +8.0000000e-01 +1.0000000e+00
4.1116809e-01 4.0000000e-01 -2 +1.7568096e-02  +8.0000000e-01 +1.0000000e+00
4.1116809e-01 4.2000000e-01 -2 +1.8917447e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 4.4000000e-01 -2 +2.0227884e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 4.6000000e-01 -2 +2.1503738e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 4.8000000e-01 -2 +2.2747734e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 5.0000000e-01 -2 +2.3961429e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 5.2000000e-01 -2 +2.5145488e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 5.4000000e-01 -2 +2.6299875e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 5.6000000e-01 -2 +2.7423980e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 5.8000000e-01 -2 +2.8516711e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 6.0000000e-01 -2 +2.9576566e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 6.2000000e-01 -2 +3.0601679e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 6.4000000e-01 -2 +3.1589858e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 6.6000000e-01 -2 +3.2538617e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 6.8000000e-01 -2 +3.3445200e-02  +8.0000000e-01 +1.2000000e+00
4.1116809e-01 7.0000000e-01 -2 +3.4306601e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 7.2000000e-01 -2 +3.5119580e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 7.4000000e-01 -2 +3.5880679e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 7.6000000e-01 -2 +3.6586236e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 7.8000000e-01 -2 +3.7232397e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 8.0000000e-01 -2 +3.7815131e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 8.2000000e-01 -2 +3.8330235e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 8.4000000e-01 -2 +3.8773359e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 8.6000000e-01 -2 +3.9140009e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 8.8000000e-01 -2 +3.9425564e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 9.0000000e-01 -2 +3.9625296e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 9.2000000e-01 -2 +3.9734381e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 9.4000000e-01 -2 +3.9747924e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 9.6000000e-01 -2 +3.9660974e-02  +6.0000000e-01 +1.2000000e+00
4.1116809e-01 9.8000000e-01 -2 +3.9468550e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.0000000e+00 -2 +3.9165671e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.0200000e+00 -2 +3.8747373e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.0400000e+00 -2 +3.8208748e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.0600000e+00 -2 +3.7544967e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.0800000e+00 -2 +3.6751307e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.1000000e+00 -2 +3.5823171e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.1200000e+00 -2 +3.4756089e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.1400000e+00 -2 +3.3545692e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.1600000e+00 -2 +3.2187648e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.1800000e+00 -2 +3.0677491e-02  +4.0000000e-01 +1.2000000e+00
4.1116809e-01 1.2000000e+00 -2 +2.9010324e-02  +2.0000000e-01 +1.2000000e+00
4.1116809e-01 1.2200000e+00 -2 +2.7180263e-02  +2.0000000e-01 +1.2000000e+00
4.1116809e-01 1.2400000e+00 -2 +2.5179416e-02  +2.0000000e-01 +1.2000000e+00
4.1116809e-01 1.2600000e+00 -2 +2.2995998e-02  +2.0000000e-01 +1.2000000e+00
4.1116809e-01 1.2800000e+00 -2 +2.0873310e-02  +2.0000000e-01 +1.0000000e+00
4.1116809e-01 1.3000000e+00 -2 +1.9908713e-02  +2.0000000e-01 +1.0000000e+00
4.1116809e-01 1.3200000e+00 -2 +2.0201176e-02  +2.0000000e-01 +1.0000000e+00
4.1116809e-01 1.3400000e+00 -2 +2.1515390e-02  +2.0000000e-01 +1.0000000e+00
4.1116809e-01 1.3600000e+00 -2 +2.1868284e-02  +2.0000000e-01 +1.0000000e+00
4.1116809e-01 1.3800000e+00 -2 +2.1230841e-02  +2.0000000e-01 +8.0000000e-01
4.1116809e-01 1.4000000e+00 -2 +2.1772477e-02  +2.0000000e-01 +8.0000000e-01
4.1116809e-01 1.4200000e+00 -2 +2.2459588e-02  +2.0000000e-01 +8.0000000e-01
4.1116809e-01 1.4400000e+00 -2 +2.2038954e-02  +2.0000000e-01 +6.0000000e-01
4.1116809e-01 1.4600000e+00 -2 +2.0461681e-02  +2.0000000e-01 +4.0000000e-01
4.1116809e-01 1.4800000e+00 -2 +2.1072386e-02  +3.4000000e+00 +4.0000000e+00
4.1116809e-01 1.4977173e+00 -2 +2.0463554e-02  +3.4000000e+00 +4.0000000e+00
4.1116809e-01 1.5017173e+00 -2 +2.0160487e-02  +3.4000000e+00 +4.0000000e+00
4.1116809e-01 1.5057173e+00 -2 +1.9789019e-02  +3.4000000e+00 +4.0000000e+00
4.1116809e-01 1.5097173e+00 -2 +1.9343996e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5137173e+00 -2 +1.8818923e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5177173e+00 -2 +1.8205514e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5217173e+00 -2 +1.7493027e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5257173e+00 -2 +1.6667194e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5297173e+00 -2 +1.5708437e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5337173e+00 -2 +1.4953366e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5377173e+00 -2 +1.4750013e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5417173e+00 -2 +1.4449945e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5457173e+00 -2 +1.4045078e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5497173e+00 -2 +1.3523987e-02  +3.4000000e+00 +3.8000000e+00
4.1116809e-01 1.5537173e+00 -2 +1.2870379e-02  +3.4000000e+00 +3.6000000e+00
4.1116809e-01 1.5577173e+00 -2 +1.2060328e-02  +3.4000000e+00 +3.6000000e+00
4.1116809e-01 1.5617173e+00 -2 +1.1056807e-02  +3.4000000e+00 +3.6000000e+00
4.1116809e-01 1.5657173e+00 -2 +9.7974128e-03  +3.4000000e+00 +3.6000000e+00
4.1116809e-01 1.5697173e+00 -2 +8.1606821e-03  +3.4000000e+00 +3.6000000e+00
4.1116809e-01 1.5737173e+00 -2 +5.8317573e-03  +3.4000000e+00 +3.6000000e+00
4.1116809e-01 1.5777173e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 1.5817173e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1116809e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 2.4000000e-01 -2 +1.2106579e-03  +8.0000000e-01 +1.0000000e+00
4.1838156e-01 2.6000000e-01 -2 +5.6417506e-03  +8.0000000e-01 +1.0000000e+00
4.1838156e-01 2.8000000e-01 -2 +8.0378880e-03  +8.0000000e-01 +1.0000000e+00
4.1838156e-01 3.0000000e-01 -2 +9.9889147e-03  +8.0000000e-01 +1.0000000e+00
4.1838156e-01 3.2000000e-01 -2 +1.1717980e-02  +8.0000000e-01 +1.0000000e+00
4.1838156e-01 3.4000000e-01 -2 +1.3310339e-02  +8.0000000e-01 +1.0000000e+00
4.1838156e-01 3.6000000e-01 -2 +1.4808406e-02  +8.0000000e-01 +1.0000000e+00
4.1838156e-01 3.8000000e-01 -2 +1.6236314e-02  +8.0000000e-01 +1.0000000e+00
4.1838156e-01 4.0000000e-01 -2 +1.7608904e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 4.2000000e-01 -2 +1.8935716e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 4.4000000e-01 -2 +2.0222999e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 4.6000000e-01 -2 +2.1474831e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 4.8000000e-01 -2 +2.2693762e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 5.0000000e-01 -2 +2.3881233e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 5.2000000e-01 -2 +2.5037834e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 5.4000000e-01 -2 +2.6163486e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 5.6000000e-01 -2 +2.7257566e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 5.8000000e-01 -2 +2.8318989e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 6.0000000e-01 -2 +2.9346282e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 6.2000000e-01 -2 +3.0337625e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 6.4000000e-01 -2 +3.1290892e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 6.6000000e-01 -2 +3.2203677e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 6.8000000e-01 -2 +3.3073321e-02  +8.0000000e-01 +1.2000000e+00
4.1838156e-01 7.0000000e-01 -2 +3.3896932e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 7.2000000e-01 -2 +3.4671395e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 7.4000000e-01 -2 +3.5393396e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 7.6000000e-01 -2 +3.6059428e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 7.8000000e-01 -2 +3.6665806e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 8.0000000e-01 -2 +3.7208682e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 8.2000000e-01 -2 +3.7684053e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 8.4000000e-01 -2 +3.8087775e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 8.6000000e-01 -2 +3.8415579e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 8.8000000e-01 -2 +3.8663078e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 9.0000000e-01 -2 +3.8825791e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 9.2000000e-01 -2 +3.8899154e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 9.4000000e-01 -2 +3.8878535e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 9.6000000e-01 -2 +3.8759262e-02  +6.0000000e-01 +1.2000000e+00
4.1838156e-01 9.8000000e-01 -2 +3.8536638e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.0000000e+00 -2 +3.8205968e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.0200000e+00 -2 +3.7762579e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.0400000e+00 -2 +3.7201849e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.0600000e+00 -2 +3.6519224e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.0800000e+00 -2 +3.5710245e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.1000000e+00 -2 +3.4770541e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.1200000e+00 -2 +3.3695830e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.1400000e+00 -2 +3.2481870e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.1600000e+00 -2 +3.1124349e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.1800000e+00 -2 +2.9618697e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.2000000e+00 -2 +2.7959710e-02  +4.0000000e-01 +1.2000000e+00
4.1838156e-01 1.2200000e+00 -2 +2.6140894e-02  +2.0000000e-01 +1.2000000e+00
4.1838156e-01 1.2400000e+00 -2 +2.4153286e-02  +2.0000000e-01 +1.2000000e+00
4.1838156e-01 1.2600000e+00 -2 +2.1983240e-02  +2.0000000e-01 +1.2000000e+00
4.1838156e-01 1.2800000e+00 -2 +2.0180264e-02  +2.0000000e-01 +1.0000000e+00
4.1838156e-01 1.3000000e+00 -2 +1.9431012e-02  +2.0000000e-01 +1.0000000e+00
4.1838156e-01 1.3200000e+00 -2 +2.0918162e-02  +2.0000000e-01 +1.0000000e+00
4.1838156e-01 1.3400000e+00 -2 +2.1785904e-02  +2.0000000e-01 +1.0000000e+00
4.1838156e-01 1.3600000e+00 -2 +2.1729711e-02  +2.0000000e-01 +1.0000000e+00
4.1838156e-01 1.3800000e+00 -2 +2.0839958e-02  +2.0000000e-01 +8.0000000e-01
4.1838156e-01 1.4000000e+00 -2 +2.2170804e-02  +2.0000000e-01 +8.0000000e-01
4.1838156e-01 1.4200000e+00 -2 +2.2442204e-02  +2.0000000e-01 +8.0000000e-01
4.1838156e-01 1.4400000e+00 -2 +2.1604817e-02  +2.0000000e-01 +6.0000000e-01
4.1838156e-01 1.4600000e+00 -2 +2.0839529e-02  +2.0000000e-01 +6.0000000e-01
4.1838156e-01 1.4800000e+00 -2 +2.1003417e-02  +3.4000000e+00 +4.0000000e+00
4.1838156e-01 1.4931989e+00 -2 +2.0363501e-02  +3.4000000e+00 +4.0000000e+00
4.1838156e-01 1.4971989e+00 -2 +2.0037729e-02  +3.4000000e+00 +4.0000000e+00
4.1838156e-01 1.5011989e+00 -2 +1.9643866e-02  +3.4000000e+00 +4.0000000e+00
4.1838156e-01 1.5051989e+00 -2 +1.9176534e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5091989e+00 -2 +1.8628957e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5131989e+00 -2 +1.7992482e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5171989e+00 -2 +1.7255854e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5211989e+00 -2 +1.6404050e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5251989e+00 -2 +1.5416309e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5291989e+00 -2 +1.5021130e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5331989e+00 -2 +1.4797490e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5371989e+00 -2 +1.4479123e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5411989e+00 -2 +1.4057775e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5451989e+00 -2 +1.3521879e-02  +3.4000000e+00 +3.8000000e+00
4.1838156e-01 1.5491989e+00 -2 +1.2855011e-02  +3.4000000e+00 +3.6000000e+00
4.1838156e-01 1.5531989e+00 -2 +1.2033099e-02  +3.4000000e+00 +3.6000000e+00
4.1838156e-01 1.5571989e+00 -2 +1.1018897e-02  +3.4000000e+00 +3.6000000e+00
4.1838156e-01 1.5611989e+00 -2 +9.7495535e-03  +3.4000000e+00 +3.6000000e+00
4.1838156e-01 1.5651989e+00 -2 +8.1022968e-03  +3.4000000e+00 +3.6000000e+00
4.1838156e-01 1.5691989e+00 -2 +5.7561297e-03  +3.4000000e+00 +3.6000000e+00
4.1838156e-01 1.5731989e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 1.5771989e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.1838156e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 2.2000000e-01 -2 +8.7585367e-04  +5.4000000e+00 +5.6000000e+00
4.2559504e-01 2.4000000e-01 -2 +2.1974812e-03  +8.0000000e-01 +1.0000000e+00
4.2559504e-01 2.6000000e-01 -2 +5.9228258e-03  +8.0000000e-01 +1.0000000e+00
4.2559504e-01 2.8000000e-01 -2 +8.2272234e-03  +8.0000000e-01 +1.0000000e+00
4.2559504e-01 3.0000000e-01 -2 +1.0130079e-02  +8.0000000e-01 +1.0000000e+00
4.2559504e-01 3.2000000e-01 -2 +1.1825078e-02  +8.0000000e-01 +1.0000000e+00
4.2559504e-01 3.4000000e-01 -2 +1.3389465e-02  +8.0000000e-01 +1.0000000e+00
4.2559504e-01 3.6000000e-01 -2 +1.4862429e-02  +8.0000000e-01 +1.0000000e+00
4.2559504e-01 3.8000000e-01 -2 +1.6266502e-02  +8.0000000e-01 +1.0000000e+00
4.2559504e-01 4.0000000e-01 -2 +1.7615626e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 4.2000000e-01 -2 +1.8918788e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 4.4000000e-01 -2 +2.0181881e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 4.6000000e-01 -2 +2.1408741e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 4.8000000e-01 -2 +2.2601756e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 5.0000000e-01 -2 +2.3762255e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 5.2000000e-01 -2 +2.4890760e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 5.4000000e-01 -2 +2.5987152e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 5.6000000e-01 -2 +2.7050793e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 5.8000000e-01 -2 +2.8080611e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 6.0000000e-01 -2 +2.9075158e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 6.2000000e-01 -2 +3.0032661e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 6.4000000e-01 -2 +3.0951057e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 6.6000000e-01 -2 +3.1828017e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 6.8000000e-01 -2 +3.2660976e-02  +8.0000000e-01 +1.2000000e+00
4.2559504e-01 7.0000000e-01 -2 +3.3447147e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 7.2000000e-01 -2 +3.4183539e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 7.4000000e-01 -2 +3.4866969e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 7.6000000e-01 -2 +3.5494081e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 7.8000000e-01 -2 +3.6061348e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 8.0000000e-01 -2 +3.6565097e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 8.2000000e-01 -2 +3.7001510e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 8.4000000e-01 -2 +3.7366641e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 8.6000000e-01 -2 +3.7656428e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 8.8000000e-01 -2 +3.7866707e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 9.0000000e-01 -2 +3.7993224e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 9.2000000e-01 -2 +3.8031656e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 9.4000000e-01 -2 +3.7977619e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 9.6000000e-01 -2 +3.7826696e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 9.8000000e-01 -2 +3.7574450e-02  +6.0000000e-01 +1.2000000e+00
4.2559504e-01 1.0000000e+00 -2 +3.7216449e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.0200000e+00 -2 +3.6748278e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.0400000e+00 -2 +3.6165570e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.0600000e+00 -2 +3.5464015e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.0800000e+00 -2 +3.4639366e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.1000000e+00 -2 +3.3687443e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.1200000e+00 -2 +3.2604093e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.1400000e+00 -2 +3.1385125e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.1600000e+00 -2 +3.0026179e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.1800000e+00 -2 +2.8522467e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.2000000e+00 -2 +2.6868332e-02  +4.0000000e-01 +1.2000000e+00
4.2559504e-01 1.2200000e+00 -2 +2.5056469e-02  +2.0000000e-01 +1.2000000e+00
4.2559504e-01 1.2400000e+00 -2 +2.3076511e-02  +2.0000000e-01 +1.2000000e+00
4.2559504e-01 1.2600000e+00 -2 +2.1102463e-02  +2.0000000e-01 +1.0000000e+00
4.2559504e-01 1.2800000e+00 -2 +1.9899374e-02  +2.0000000e-01 +1.0000000e+00
4.2559504e-01 1.3000000e+00 -2 +2.0093517e-02  +2.0000000e-01 +1.0000000e+00
4.2559504e-01 1.3200000e+00 -2 +2.1427416e-02  +2.0000000e-01 +1.0000000e+00
4.2559504e-01 1.3400000e+00 -2 +2.1861791e-02  +2.0000000e-01 +1.0000000e+00
4.2559504e-01 1.3600000e+00 -2 +2.1382264e-02  +2.0000000e-01 +1.0000000e+00
4.2559504e-01 1.3800000e+00 -2 +2.1525082e-02  +2.0000000e-01 +8.0000000e-01
4.2559504e-01 1.4000000e+00 -2 +2.2397524e-02  +2.0000000e-01 +8.0000000e-01
4.2559504e-01 1.4200000e+00 -2 +2.2245269e-02  +2.0000000e-01 +8.0000000e-01
4.2559504e-01 1.4400000e+00 -2 +2.0954727e-02  +2.0000000e-01 +6.0000000e-01
4.2559504e-01 1.4600000e+00 -2 +2.1055443e-02  +2.0000000e-01 +6.0000000e-01
4.2559504e-01 1.4800000e+00 -2 +2.0759068e-02  +3.4000000e+00 +4.0000000e+00
4.2559504e-01 1.4881850e+00 -2 +2.0240941e-02  +3.4000000e+00 +4.0000000e+00
4.2559504e-01 1.4921850e+00 -2 +1.9893045e-02  +3.4000000e+00 +4.0000000e+00
4.2559504e-01 1.4961850e+00 -2 +1.9477232e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5001850e+00 -2 +1.8987887e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5041850e+00 -2 +1.8417927e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5081850e+00 -2 +1.7758295e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5121850e+00 -2 +1.6997162e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5161850e+00 -2 +1.6118644e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5201850e+00 -2 +1.5226123e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5241850e+00 -2 +1.5070544e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5281850e+00 -2 +1.4828068e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5321850e+00 -2 +1.4492678e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5361850e+00 -2 +1.4055972e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5401850e+00 -2 +1.3506249e-02  +3.4000000e+00 +3.8000000e+00
4.2559504e-01 1.5441850e+00 -2 +1.2826951e-02  +3.4000000e+00 +3.6000000e+00
4.2559504e-01 1.5481850e+00 -2 +1.1993842e-02  +3.4000000e+00 +3.6000000e+00
4.2559504e-01 1.5521850e+00 -2 +1.0969415e-02  +3.4000000e+00 +3.6000000e+00
4.2559504e-01 1.5561850e+00 -2 +9.6902490e-03  +3.4000000e+00 +3.6000000e+00
4.2559504e-01 1.5601850e+00 -2 +8.0319231e-03  +3.4000000e+00 +3.6000000e+00
4.2559504e-01 1.5641850e+00 -2 +5.6656650e-03  +3.4000000e+00 +3.6000000e+00
4.2559504e-01 1.5681850e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 1.5721850e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.2559504e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 1.4000000e-01 -2 +2.4413856e-04  +5.4000000e+00 +5.6000000e+00
4.3280851e-01 1.6000000e-01 -2 +1.1659757e-03  +5.4000000e+00 +5.6000000e+00
4.3280851e-01 1.8000000e-01 -2 +1.5856199e-03  +5.4000000e+00 +5.6000000e+00
4.3280851e-01 2.0000000e-01 -2 +1.8444814e-03  +5.4000000e+00 +5.6000000e+00
4.3280851e-01 2.2000000e-01 -2 +1.9713384e-03  +5.4000000e+00 +5.6000000e+00
4.3280851e-01 2.4000000e-01 -2 +2.8313814e-03  +8.0000000e-01 +1.0000000e+00
4.3280851e-01 2.6000000e-01 -2 +6.1682760e-03  +8.0000000e-01 +1.0000000e+00
4.3280851e-01 2.8000000e-01 -2 +8.3887467e-03  +8.0000000e-01 +1.0000000e+00
4.3280851e-01 3.0000000e-01 -2 +1.0244270e-02  +8.0000000e-01 +1.0000000e+00
4.3280851e-01 3.2000000e-01 -2 +1.1904558e-02  +8.0000000e-01 +1.0000000e+00
4.3280851e-01 3.4000000e-01 -2 +1.3439872e-02  +8.0000000e-01 +1.0000000e+00
4.3280851e-01 3.6000000e-01 -2 +1.4886483e-02  +8.0000000e-01 +1.0000000e+00
4.3280851e-01 3.8000000e-01 -2 +1.6265450e-02  +8.0000000e-01 +1.0000000e+00
4.3280851e-01 4.0000000e-01 -2 +1.7589874e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 4.2000000e-01 -2 +1.8868220e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 4.4000000e-01 -2 +2.0106042e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 4.6000000e-01 -2 +2.1306944e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 4.8000000e-01 -2 +2.2473159e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 5.0000000e-01 -2 +2.3605910e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 5.2000000e-01 -2 +2.4705651e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 5.4000000e-01 -2 +2.5772228e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 5.6000000e-01 -2 +2.6804990e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 5.8000000e-01 -2 +2.7802871e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 6.0000000e-01 -2 +2.8764454e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 6.2000000e-01 -2 +2.9688008e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 6.4000000e-01 -2 +3.0571528e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 6.6000000e-01 -2 +3.1412764e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 6.8000000e-01 -2 +3.2209235e-02  +8.0000000e-01 +1.2000000e+00
4.3280851e-01 7.0000000e-01 -2 +3.2958259e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 7.2000000e-01 -2 +3.3656957e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 7.4000000e-01 -2 +3.4302277e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 7.6000000e-01 -2 +3.4890997e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 7.8000000e-01 -2 +3.5419749e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 8.0000000e-01 -2 +3.5885017e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 8.2000000e-01 -2 +3.6283161e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 8.4000000e-01 -2 +3.6610418e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 8.6000000e-01 -2 +3.6862924e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 8.8000000e-01 -2 +3.7036717e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 9.0000000e-01 -2 +3.7127762e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 9.2000000e-01 -2 +3.7131952e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 9.4000000e-01 -2 +3.7045137e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 9.6000000e-01 -2 +3.6863133e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 9.8000000e-01 -2 +3.6581739e-02  +6.0000000e-01 +1.2000000e+00
4.3280851e-01 1.0000000e+00 -2 +3.6196758e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.0200000e+00 -2 +3.5704011e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.0400000e+00 -2 +3.5099348e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.0600000e+00 -2 +3.4378667e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.0800000e+00 -2 +3.3537894e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.1000000e+00 -2 +3.2572983e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.1200000e+00 -2 +3.1479852e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.1400000e+00 -2 +3.0254295e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.1600000e+00 -2 +2.8891799e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.1800000e+00 -2 +2.7387238e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.2000000e+00 -2 +2.5734328e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.2200000e+00 -2 +2.3924680e-02  +4.0000000e-01 +1.2000000e+00
4.3280851e-01 1.2400000e+00 -2 +2.1946091e-02  +2.0000000e-01 +1.2000000e+00
4.3280851e-01 1.2600000e+00 -2 +2.0294624e-02  +2.0000000e-01 +1.0000000e+00
4.3280851e-01 1.2800000e+00 -2 +1.9344282e-02  +2.0000000e-01 +1.0000000e+00
4.3280851e-01 1.3000000e+00 -2 +2.0858530e-02  +2.0000000e-01 +1.0000000e+00
4.3280851e-01 1.3200000e+00 -2 +2.1720873e-02  +2.0000000e-01 +1.0000000e+00
4.3280851e-01 1.3400000e+00 -2 +2.1721489e-02  +2.0000000e-01 +1.0000000e+00
4.3280851e-01 1.3600000e+00 -2 +2.0789812e-02  +2.0000000e-01 +8.0000000e-01
4.3280851e-01 1.3800000e+00 -2 +2.2011813e-02  +2.0000000e-01 +8.0000000e-01
4.3280851e-01 1.4000000e+00 -2 +2.2434864e-02  +2.0000000e-01 +8.0000000e-01
4.3280851e-01 1.4200000e+00 -2 +2.1839282e-02  +2.0000000e-01 +6.0000000e-01
4.3280851e-01 1.4400000e+00 -2 +2.0611996e-02  +2.0000000e-01 +6.0000000e-01
4.3280851e-01 1.4600000e+00 -2 +2.1089696e-02  +2.0000000e-01 +6.0000000e-01
4.3280851e-01 1.4800000e+00 -2 +2.0306129e-02  +2.0000000e-01 +4.0000000e-01
4.3280851e-01 1.4826577e+00 -2 +2.0095786e-02  +2.0000000e-01 +4.0000000e-01
4.3280851e-01 1.4866577e+00 -2 +1.9726242e-02  +3.4000000e+00 +4.0000000e+00
4.3280851e-01 1.4906577e+00 -2 +1.9288818e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.4946577e+00 -2 +1.8777641e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.4986577e+00 -2 +1.8185298e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.5026577e+00 -2 +1.7502280e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.5066577e+00 -2 +1.6716103e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.5106577e+00 -2 +1.5809905e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.5146577e+00 -2 +1.5276897e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.5186577e+00 -2 +1.5101980e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.5226577e+00 -2 +1.4841988e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.5266577e+00 -2 +1.4490743e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.5306577e+00 -2 +1.4039707e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.5346577e+00 -2 +1.3477047e-02  +3.4000000e+00 +3.8000000e+00
4.3280851e-01 1.5386577e+00 -2 +1.2786070e-02  +3.4000000e+00 +3.6000000e+00
4.3280851e-01 1.5426577e+00 -2 +1.1942355e-02  +3.4000000e+00 +3.6000000e+00
4.3280851e-01 1.5466577e+00 -2 +1.0908076e-02  +3.4000000e+00 +3.6000000e+00
4.3280851e-01 1.5506577e+00 -2 +9.6191153e-03  +3.4000000e+00 +3.6000000e+00
4.3280851e-01 1.5546577e+00 -2 +7.9490129e-03  +3.4000000e+00 +3.6000000e+00
4.3280851e-01 1.5586577e+00 -2 +5.5592973e-03  +3.4000000e+00 +3.6000000e+00
4.3280851e-01 1.5626577e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 1.5666577e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.3280851e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4002199e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4002199e-01 2.0000000e-02 -2 +1.5965352e-04  +5.4000000e+00 +5.6000000e+00
4.4002199e-01 4.0000000e-02 -2 +3.7506660e-04  +5.4000000e+00 +5.6000000e+00
4.4002199e-01 6.0000000e-02 -2 +5.5586957e-04  +5.4000000e+00 +5.6000000e+00
4.4002199e-01 8.0000000e-02 -2 +7.0347324e-04  +5.4000000e+00 +5.6000000e+00
4.4002199e-01 1.0000000e-01 -2 +8.0523020e-04  +5.4000000e+00 +5.6000000e+00
4.4002199e-01 1.2000000e-01 -2 +8.3970881e-04  +5.4000000e+00 +5.6000000e+00
4.4002199e-01 1.4000000e-01 -2 +7.6543333e-04  +5.4000000e+00 +5.6000000e+00
4.4002199e-01 1.6000000e-01 -2 +4.4348710e-04  +5.4000000e+00 +5.6000000e+00
4.4002199e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4002199e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4002199e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4002199e-01 2.4000000e-01 -2 +3.3242036e-03  +8.0000000e-01 +1.0000000e+00
4.4002199e-01 2.6000000e-01 -2 +6.3841318e-03  +8.0000000e-01 +1.0000000e+00
4.4002199e-01 2.8000000e-01 -2 +8.5256942e-03  +8.0000000e-01 +1.0000000e+00
4.4002199e-01 3.0000000e-01 -2 +1.0333951e-02  +8.0000000e-01 +1.0000000e+00
4.4002199e-01 3.2000000e-01 -2 +1.1958527e-02  +8.0000000e-01 +1.0000000e+00
4.4002199e-01 3.4000000e-01 -2 +1.3463456e-02  +8.0000000e-01 +1.0000000e+00
4.4002199e-01 3.6000000e-01 -2 +1.4882330e-02  +8.0000000e-01 +1.0000000e+00
4.4002199e-01 3.8000000e-01 -2 +1.6234829e-02  +8.0000000e-01 +1.0000000e+00
4.4002199e-01 4.0000000e-01 -2 +1.7533252e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 4.2000000e-01 -2 +1.8785564e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 4.4000000e-01 -2 +1.9996991e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 4.6000000e-01 -2 +2.1170914e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 4.8000000e-01 -2 +2.2309414e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 5.0000000e-01 -2 +2.3413611e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 5.2000000e-01 -2 +2.4483894e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 5.4000000e-01 -2 +2.5520070e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 5.6000000e-01 -2 +2.6521478e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 5.8000000e-01 -2 +2.7487059e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 6.0000000e-01 -2 +2.8415420e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 6.2000000e-01 -2 +2.9304873e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 6.4000000e-01 -2 +3.0153471e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 6.6000000e-01 -2 +3.0959030e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 6.8000000e-01 -2 +3.1719158e-02  +8.0000000e-01 +1.2000000e+00
4.4002199e-01 7.0000000e-01 -2 +3.2431266e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 7.2000000e-01 -2 +3.3092584e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 7.4000000e-01 -2 +3.3700182e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 7.6000000e-01 -2 +3.4250968e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 7.8000000e-01 -2 +3.4741718e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 8.0000000e-01 -2 +3.5169069e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 8.2000000e-01 -2 +3.5529543e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 8.4000000e-01 -2 +3.5819553e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 8.6000000e-01 -2 +3.6035416e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 8.8000000e-01 -2 +3.6173362e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 9.0000000e-01 -2 +3.6229553e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 9.2000000e-01 -2 +3.6200091e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 9.4000000e-01 -2 +3.6081032e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 9.6000000e-01 -2 +3.5868407e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 9.8000000e-01 -2 +3.5558229e-02  +6.0000000e-01 +1.2000000e+00
4.4002199e-01 1.0000000e+00 -2 +3.5146510e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.0200000e+00 -2 +3.4629275e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.0400000e+00 -2 +3.4002564e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.0600000e+00 -2 +3.3262433e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.0800000e+00 -2 +3.2404947e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.1000000e+00 -2 +3.1426134e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.1200000e+00 -2 +3.0321918e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.1400000e+00 -2 +2.9087989e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.1600000e+00 -2 +2.7719574e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.1800000e+00 -2 +2.6211053e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.2000000e+00 -2 +2.4555286e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.2200000e+00 -2 +2.2742451e-02  +4.0000000e-01 +1.2000000e+00
4.4002199e-01 1.2400000e+00 -2 +2.0933849e-02  +2.0000000e-01 +1.0000000e+00
4.4002199e-01 1.2600000e+00 -2 +1.9727777e-02  +2.0000000e-01 +1.0000000e+00
4.4002199e-01 1.2800000e+00 -2 +2.0131512e-02  +2.0000000e-01 +1.0000000e+00
4.4002199e-01 1.3000000e+00 -2 +2.1376399e-02  +2.0000000e-01 +1.0000000e+00
4.4002199e-01 1.3200000e+00 -2 +2.1782624e-02  +2.0000000e-01 +1.0000000e+00
4.4002199e-01 1.3400000e+00 -2 +2.1334582e-02  +2.0000000e-01 +1.0000000e+00
4.4002199e-01 1.3600000e+00 -2 +2.1361880e-02  +2.0000000e-01 +8.0000000e-01
4.4002199e-01 1.3800000e+00 -2 +2.2289017e-02  +2.0000000e-01 +8.0000000e-01
4.4002199e-01 1.4000000e+00 -2 +2.2258548e-02  +2.0000000e-01 +8.0000000e-01
4.4002199e-01 1.4200000e+00 -2 +2.1184542e-02  +2.0000000e-01 +6.0000000e-01
4.4002199e-01 1.4400000e+00 -2 +2.0936455e-02  +2.0000000e-01 +6.0000000e-01
4.4002199e-01 1.4600000e+00 -2 +2.0915987e-02  +2.0000000e-01 +4.0000000e-01
4.4002199e-01 1.4765984e+00 -2 +1.9927856e-02  +2.0000000e-01 +4.0000000e-01
4.4002199e-01 1.4805984e+00 -2 +1.9537035e-02  +2.0000000e-01 +4.0000000e-01
4.4002199e-01 1.4845984e+00 -2 +1.9078228e-02  +2.0000000e-01 +4.0000000e-01
4.4002199e-01 1.4885984e+00 -2 +1.8545286e-02  +2.0000000e-01 +4.0000000e-01
4.4002199e-01 1.4925984e+00 -2 +1.7930429e-02  +3.4000000e+00 +3.8000000e+00
4.4002199e-01 1.4965984e+00 -2 +1.7223636e-02  +3.4000000e+00 +3.8000000e+00
4.4002199e-01 1.5005984e+00 -2 +1.6411687e-02  +3.4000000e+00 +3.8000000e+00
4.4002199e-01 1.5045984e+00 -2 +1.5476578e-02  +3.4000000e+00 +3.8000000e+00
4.4002199e-01 1.5085984e+00 -2 +1.5308649e-02  +3.4000000e+00 +3.8000000e+00
4.4002199e-01 1.5125984e+00 -2 +1.5115753e-02  +3.4000000e+00 +3.8000000e+00
4.4002199e-01 1.5165984e+00 -2 +1.4839449e-02  +3.4000000e+00 +3.8000000e+00
4.4002199e-01 1.5205984e+00 -2 +1.4473417e-02  +3.4000000e+00 +3.8000000e+00
4.4002199e-01 1.5245984e+00 -2 +1.4008989e-02  +3.4000000e+00 +3.8000000e+00
4.4002199e-01 1.5285984e+00 -2 +1.3434206e-02  +3.4000000e+00 +3.8000000e+00
4.4002199e-01 1.5325984e+00 -2 +1.2732226e-02  +3.4000000e+00 +3.6000000e+00
4.4002199e-01 1.5365984e+00 -2 +1.1878420e-02  +3.4000000e+00 +3.6000000e+00
4.4002199e-01 1.5405984e+00 -2 +1.0834584e-02  +3.4000000e+00 +3.6000000e+00
4.4002199e-01 1.5445984e+00 -2 +9.5357543e-03  +3.4000000e+00 +3.6000000e+00
4.4002199e-01 1.5485984e+00 -2 +7.8529841e-03  +3.4000000e+00 +3.6000000e+00
4.4002199e-01 1.5525984e+00 -2 +5.4358126e-03  +3.4000000e+00 +3.6000000e+00
4.4002199e-01 1.5565984e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4002199e-01 1.5605984e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4002199e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4002199e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4002199e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4002199e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 2.4000000e-01 -2 +3.7351873e-03  +8.0000000e-01 +1.0000000e+00
4.4723546e-01 2.6000000e-01 -2 +6.5752621e-03  +8.0000000e-01 +1.0000000e+00
4.4723546e-01 2.8000000e-01 -2 +8.6409669e-03  +8.0000000e-01 +1.0000000e+00
4.4723546e-01 3.0000000e-01 -2 +1.0401424e-02  +8.0000000e-01 +1.0000000e+00
4.4723546e-01 3.2000000e-01 -2 +1.1988991e-02  +8.0000000e-01 +1.0000000e+00
4.4723546e-01 3.4000000e-01 -2 +1.3462052e-02  +8.0000000e-01 +1.0000000e+00
4.4723546e-01 3.6000000e-01 -2 +1.4851694e-02  +8.0000000e-01 +1.0000000e+00
4.4723546e-01 3.8000000e-01 -2 +1.6176279e-02  +8.0000000e-01 +1.0000000e+00
4.4723546e-01 4.0000000e-01 -2 +1.7447339e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 4.2000000e-01 -2 +1.8672352e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 4.4000000e-01 -2 +1.9856222e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 4.6000000e-01 -2 +2.1002111e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 4.8000000e-01 -2 +2.2111950e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 5.0000000e-01 -2 +2.3186758e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 5.2000000e-01 -2 +2.4226857e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 5.4000000e-01 -2 +2.5232018e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 5.6000000e-01 -2 +2.6201565e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 5.8000000e-01 -2 +2.7134445e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 6.0000000e-01 -2 +2.8029289e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 6.2000000e-01 -2 +2.8884448e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 6.4000000e-01 -2 +2.9698026e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 6.6000000e-01 -2 +3.0467908e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 6.8000000e-01 -2 +3.1191780e-02  +8.0000000e-01 +1.2000000e+00
4.4723546e-01 7.0000000e-01 -2 +3.1867142e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 7.2000000e-01 -2 +3.2491331e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 7.4000000e-01 -2 +3.3061524e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 7.6000000e-01 -2 +3.3574759e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 7.8000000e-01 -2 +3.4027940e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 8.0000000e-01 -2 +3.4417853e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 8.2000000e-01 -2 +3.4741171e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 8.4000000e-01 -2 +3.4994468e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 8.6000000e-01 -2 +3.5174232e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 8.8000000e-01 -2 +3.5276869e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 9.0000000e-01 -2 +3.5298725e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 9.2000000e-01 -2 +3.5236090e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 9.4000000e-01 -2 +3.5085213e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 9.6000000e-01 -2 +3.4842314e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 9.8000000e-01 -2 +3.4503599e-02  +6.0000000e-01 +1.2000000e+00
4.4723546e-01 1.0000000e+00 -2 +3.4065262e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.0200000e+00 -2 +3.3523500e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.0400000e+00 -2 +3.2874506e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.0600000e+00 -2 +3.2114460e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.0800000e+00 -2 +3.1239506e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.1000000e+00 -2 +3.0245690e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.1200000e+00 -2 +2.9128863e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.1400000e+00 -2 +2.7884511e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.1600000e+00 -2 +2.6507462e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.1800000e+00 -2 +2.4991406e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.2000000e+00 -2 +2.3328048e-02  +4.0000000e-01 +1.2000000e+00
4.4723546e-01 1.2200000e+00 -2 +2.1505642e-02  +4.0000000e-01 +1.0000000e+00
4.4723546e-01 1.2400000e+00 -2 +2.0039028e-02  +4.0000000e-01 +1.0000000e+00
4.4723546e-01 1.2600000e+00 -2 +1.9290294e-02  +2.0000000e-01 +1.0000000e+00
4.4723546e-01 1.2800000e+00 -2 +2.0883049e-02  +2.0000000e-01 +1.0000000e+00
4.4723546e-01 1.3000000e+00 -2 +2.1638874e-02  +2.0000000e-01 +1.0000000e+00
4.4723546e-01 1.3200000e+00 -2 +2.1587586e-02  +2.0000000e-01 +1.0000000e+00
4.4723546e-01 1.3400000e+00 -2 +2.0657816e-02  +2.0000000e-01 +1.0000000e+00
4.4723546e-01 1.3600000e+00 -2 +2.1890265e-02  +2.0000000e-01 +8.0000000e-01
4.4723546e-01 1.3800000e+00 -2 +2.2338238e-02  +2.0000000e-01 +8.0000000e-01
4.4723546e-01 1.4000000e+00 -2 +2.1835349e-02  +2.0000000e-01 +8.0000000e-01
4.4723546e-01 1.4200000e+00 -2 +2.0412226e-02  +2.0000000e-01 +6.0000000e-01
4.4723546e-01 1.4400000e+00 -2 +2.1039066e-02  +2.0000000e-01 +6.0000000e-01
4.4723546e-01 1.4600000e+00 -2 +2.0498683e-02  +2.0000000e-01 +4.0000000e-01
4.4723546e-01 1.4699878e+00 -2 +1.9736874e-02  +2.0000000e-01 +4.0000000e-01
4.4723546e-01 1.4739878e+00 -2 +1.9325038e-02  +2.0000000e-01 +4.0000000e-01
4.4723546e-01 1.4779878e+00 -2 +1.8844964e-02  +2.0000000e-01 +4.0000000e-01
4.4723546e-01 1.4819878e+00 -2 +1.8290199e-02  +2.0000000e-01 +4.0000000e-01
4.4723546e-01 1.4859878e+00 -2 +1.7652550e-02  +2.0000000e-01 +4.0000000e-01
4.4723546e-01 1.4899878e+00 -2 +1.6921422e-02  +2.0000000e-01 +4.0000000e-01
4.4723546e-01 1.4939878e+00 -2 +1.6082745e-02  +3.4000000e+00 +3.8000000e+00
4.4723546e-01 1.4979878e+00 -2 +1.5454220e-02  +3.4000000e+00 +3.8000000e+00
4.4723546e-01 1.5019878e+00 -2 +1.5321765e-02  +3.4000000e+00 +3.8000000e+00
4.4723546e-01 1.5059878e+00 -2 +1.5112126e-02  +3.4000000e+00 +3.8000000e+00
4.4723546e-01 1.5099878e+00 -2 +1.4820612e-02  +3.4000000e+00 +3.8000000e+00
4.4723546e-01 1.5139878e+00 -2 +1.4440770e-02  +3.4000000e+00 +3.8000000e+00
4.4723546e-01 1.5179878e+00 -2 +1.3963808e-02  +3.4000000e+00 +3.8000000e+00
4.4723546e-01 1.5219878e+00 -2 +1.3377639e-02  +3.4000000e+00 +3.6000000e+00
4.4723546e-01 1.5259878e+00 -2 +1.2665264e-02  +3.4000000e+00 +3.6000000e+00
4.4723546e-01 1.5299878e+00 -2 +1.1801809e-02  +3.4000000e+00 +3.6000000e+00
4.4723546e-01 1.5339878e+00 -2 +1.0748630e-02  +3.4000000e+00 +3.6000000e+00
4.4723546e-01 1.5379878e+00 -2 +9.4397453e-03  +3.4000000e+00 +3.6000000e+00
4.4723546e-01 1.5419878e+00 -2 +7.7432096e-03  +3.4000000e+00 +3.6000000e+00
4.4723546e-01 1.5459878e+00 -2 +5.2937945e-03  +3.4000000e+00 +3.6000000e+00
4.4723546e-01 1.5499878e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.5539878e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.4723546e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 2.4000000e-01 -2 +4.0917322e-03  +8.0000000e-01 +1.0000000e+00
4.5444894e-01 2.6000000e-01 -2 +6.7456962e-03  +8.0000000e-01 +1.0000000e+00
4.5444894e-01 2.8000000e-01 -2 +8.7371834e-03  +8.0000000e-01 +1.0000000e+00
4.5444894e-01 3.0000000e-01 -2 +1.0448841e-02  +8.0000000e-01 +1.0000000e+00
4.5444894e-01 3.2000000e-01 -2 +1.1997870e-02  +8.0000000e-01 +1.0000000e+00
4.5444894e-01 3.4000000e-01 -2 +1.3437434e-02  +8.0000000e-01 +1.0000000e+00
4.5444894e-01 3.6000000e-01 -2 +1.4796248e-02  +8.0000000e-01 +1.0000000e+00
4.5444894e-01 3.8000000e-01 -2 +1.6091407e-02  +8.0000000e-01 +1.0000000e+00
4.5444894e-01 4.0000000e-01 -2 +1.7333687e-02  +8.0000000e-01 +1.0000000e+00
4.5444894e-01 4.2000000e-01 -2 +1.8530093e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 4.4000000e-01 -2 +1.9685207e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 4.6000000e-01 -2 +2.0801977e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 4.8000000e-01 -2 +2.1882179e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 5.0000000e-01 -2 +2.2926733e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 5.2000000e-01 -2 +2.3935892e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 5.4000000e-01 -2 +2.4909390e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 5.6000000e-01 -2 +2.5846535e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 5.8000000e-01 -2 +2.6746278e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 6.0000000e-01 -2 +2.7607269e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 6.2000000e-01 -2 +2.8427896e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 6.4000000e-01 -2 +2.9206311e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 6.6000000e-01 -2 +2.9940462e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 6.8000000e-01 -2 +3.0628108e-02  +8.0000000e-01 +1.2000000e+00
4.5444894e-01 7.0000000e-01 -2 +3.1266836e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 7.2000000e-01 -2 +3.1854076e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 7.4000000e-01 -2 +3.2387114e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 7.6000000e-01 -2 +3.2863102e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 7.8000000e-01 -2 +3.3279071e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 8.0000000e-01 -2 +3.3631940e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 8.2000000e-01 -2 +3.3918525e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 8.4000000e-01 -2 +3.4135550e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 8.6000000e-01 -2 +3.4279660e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 8.8000000e-01 -2 +3.4347425e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 9.0000000e-01 -2 +3.4335358e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 9.2000000e-01 -2 +3.4239920e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 9.4000000e-01 -2 +3.4057532e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 9.6000000e-01 -2 +3.3784585e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 9.8000000e-01 -2 +3.3417451e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 1.0000000e+00 -2 +3.2952479e-02  +6.0000000e-01 +1.2000000e+00
4.5444894e-01 1.0200000e+00 -2 +3.2386004e-02  +4.0000000e-01 +1.2000000e+00
4.5444894e-01 1.0400000e+00 -2 +3.1714334e-02  +4.0000000e-01 +1.2000000e+00
4.5444894e-01 1.0600000e+00 -2 +3.0933727e-02  +4.0000000e-01 +1.2000000e+00
4.5444894e-01 1.0800000e+00 -2 +3.0040348e-02  +4.0000000e-01 +1.2000000e+00
4.5444894e-01 1.1000000e+00 -2 +2.9030187e-02  +4.0000000e-01 +1.2000000e+00
4.5444894e-01 1.1200000e+00 -2 +2.7898933e-02  +4.0000000e-01 +1.2000000e+00
4.5444894e-01 1.1400000e+00 -2 +2.6641741e-02  +4.0000000e-01 +1.2000000e+00
4.5444894e-01 1.1600000e+00 -2 +2.5252866e-02  +4.0000000e-01 +1.2000000e+00
4.5444894e-01 1.1800000e+00 -2 +2.3725043e-02  +4.0000000e-01 +1.2000000e+00
4.5444894e-01 1.2000000e+00 -2 +2.2048417e-02  +4.0000000e-01 +1.2000000e+00
4.5444894e-01 1.2200000e+00 -2 +2.0437368e-02  +4.0000000e-01 +1.0000000e+00
4.5444894e-01 1.2400000e+00 -2 +1.9353285e-02  +4.0000000e-01 +1.0000000e+00
4.5444894e-01 1.2600000e+00 -2 +2.0286138e-02  +4.0000000e-01 +1.0000000e+00
4.5444894e-01 1.2800000e+00 -2 +2.1346681e-02  +2.0000000e-01 +1.0000000e+00
4.5444894e-01 1.3000000e+00 -2 +2.1626901e-02  +2.0000000e-01 +1.0000000e+00
4.5444894e-01 1.3200000e+00 -2 +2.1098462e-02  +2.0000000e-01 +1.0000000e+00
4.5444894e-01 1.3400000e+00 -2 +2.1301892e-02  +2.0000000e-01 +8.0000000e-01
4.5444894e-01 1.3600000e+00 -2 +2.2166556e-02  +2.0000000e-01 +8.0000000e-01
4.5444894e-01 1.3800000e+00 -2 +2.2132073e-02  +2.0000000e-01 +8.0000000e-01
4.5444894e-01 1.4000000e+00 -2 +2.1118777e-02  +2.0000000e-01 +8.0000000e-01
4.5444894e-01 1.4200000e+00 -2 +2.0800767e-02  +2.0000000e-01 +6.0000000e-01
4.5444894e-01 1.4400000e+00 -2 +2.0892059e-02  +2.0000000e-01 +6.0000000e-01
4.5444894e-01 1.4600000e+00 -2 +1.9787953e-02  +2.0000000e-01 +4.0000000e-01
4.5444894e-01 1.4628057e+00 -2 +1.9522454e-02  +2.0000000e-01 +4.0000000e-01
4.5444894e-01 1.4668057e+00 -2 +1.9089754e-02  +2.0000000e-01 +4.0000000e-01
4.5444894e-01 1.4708057e+00 -2 +1.8588409e-02  +2.0000000e-01 +4.0000000e-01
4.5444894e-01 1.4748057e+00 -2 +1.8011625e-02  +2.0000000e-01 +4.0000000e-01
4.5444894e-01 1.4788057e+00 -2 +1.7350749e-02  +2.0000000e-01 +4.0000000e-01
4.5444894e-01 1.4828057e+00 -2 +1.6594526e-02  +2.0000000e-01 +4.0000000e-01
4.5444894e-01 1.4868057e+00 -2 +1.5727897e-02  +2.0000000e-01 +4.0000000e-01
4.5444894e-01 1.4908057e+00 -2 +1.5466183e-02  +2.0000000e-01 +4.0000000e-01
4.5444894e-01 1.4948057e+00 -2 +1.5316569e-02  +3.4000000e+00 +3.8000000e+00
4.5444894e-01 1.4988057e+00 -2 +1.5091318e-02  +3.4000000e+00 +3.8000000e+00
4.5444894e-01 1.5028057e+00 -2 +1.4785599e-02  +3.4000000e+00 +3.8000000e+00
4.5444894e-01 1.5068057e+00 -2 +1.4392839e-02  +3.4000000e+00 +3.8000000e+00
4.5444894e-01 1.5108057e+00 -2 +1.3904126e-02  +3.4000000e+00 +3.8000000e+00
4.5444894e-01 1.5148057e+00 -2 +1.3307239e-02  +3.4000000e+00 +3.6000000e+00
4.5444894e-01 1.5188057e+00 -2 +1.2585005e-02  +3.4000000e+00 +3.6000000e+00
4.5444894e-01 1.5228057e+00 -2 +1.1712277e-02  +3.4000000e+00 +3.6000000e+00
4.5444894e-01 1.5268057e+00 -2 +1.0649882e-02  +3.4000000e+00 +3.6000000e+00
4.5444894e-01 1.5308057e+00 -2 +9.3306385e-03  +3.4000000e+00 +3.6000000e+00
4.5444894e-01 1.5348057e+00 -2 +7.6190001e-03  +3.4000000e+00 +3.6000000e+00
4.5444894e-01 1.5388057e+00 -2 +5.1315476e-03  +3.4000000e+00 +3.6000000e+00
4.5444894e-01 1.5428057e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.5468057e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.5444894e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 2.4000000e-01 -2 +4.4094105e-03  +8.0000000e-01 +1.0000000e+00
4.6166241e-01 2.6000000e-01 -2 +6.8988076e-03  +8.0000000e-01 +1.0000000e+00
4.6166241e-01 2.8000000e-01 -2 +8.8167026e-03  +8.0000000e-01 +1.0000000e+00
4.6166241e-01 3.0000000e-01 -2 +1.0478205e-02  +8.0000000e-01 +1.0000000e+00
4.6166241e-01 3.2000000e-01 -2 +1.1986975e-02  +8.0000000e-01 +1.0000000e+00
4.6166241e-01 3.4000000e-01 -2 +1.3391297e-02  +8.0000000e-01 +1.0000000e+00
4.6166241e-01 3.6000000e-01 -2 +1.4717608e-02  +8.0000000e-01 +1.0000000e+00
4.6166241e-01 3.8000000e-01 -2 +1.5981766e-02  +8.0000000e-01 +1.0000000e+00
4.6166241e-01 4.0000000e-01 -2 +1.7193807e-02  +8.0000000e-01 +1.0000000e+00
4.6166241e-01 4.2000000e-01 -2 +1.8360258e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 4.4000000e-01 -2 +1.9485385e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 4.6000000e-01 -2 +2.0571917e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 4.8000000e-01 -2 +2.1621479e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 5.0000000e-01 -2 +2.2634884e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 5.2000000e-01 -2 +2.3612318e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 5.4000000e-01 -2 +2.4553474e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 5.6000000e-01 -2 +2.5457641e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 5.8000000e-01 -2 +2.6323772e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 6.0000000e-01 -2 +2.7150534e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 6.2000000e-01 -2 +2.7936345e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 6.4000000e-01 -2 +2.8679405e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 6.6000000e-01 -2 +2.9377718e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 6.8000000e-01 -2 +3.0029111e-02  +8.0000000e-01 +1.2000000e+00
4.6166241e-01 7.0000000e-01 -2 +3.0631251e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 7.2000000e-01 -2 +3.1181658e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 7.4000000e-01 -2 +3.1677717e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 7.6000000e-01 -2 +3.2116687e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 7.8000000e-01 -2 +3.2495718e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 8.0000000e-01 -2 +3.2811850e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 8.2000000e-01 -2 +3.3062034e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 8.4000000e-01 -2 +3.3243133e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 8.6000000e-01 -2 +3.3351933e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 8.8000000e-01 -2 +3.3385156e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 9.0000000e-01 -2 +3.3339465e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 9.2000000e-01 -2 +3.3211476e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 9.4000000e-01 -2 +3.2997760e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 9.6000000e-01 -2 +3.2694859e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 9.8000000e-01 -2 +3.2299280e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 1.0000000e+00 -2 +3.1807500e-02  +6.0000000e-01 +1.2000000e+00
4.6166241e-01 1.0200000e+00 -2 +3.1215954e-02  +4.0000000e-01 +1.2000000e+00
4.6166241e-01 1.0400000e+00 -2 +3.0521022e-02  +4.0000000e-01 +1.2000000e+00
4.6166241e-01 1.0600000e+00 -2 +2.9718986e-02  +4.0000000e-01 +1.2000000e+00
4.6166241e-01 1.0800000e+00 -2 +2.8805965e-02  +4.0000000e-01 +1.2000000e+00
4.6166241e-01 1.1000000e+00 -2 +2.7777812e-02  +4.0000000e-01 +1.2000000e+00
4.6166241e-01 1.1200000e+00 -2 +2.6629930e-02  +4.0000000e-01 +1.2000000e+00
4.6166241e-01 1.1400000e+00 -2 +2.5356985e-02  +4.0000000e-01 +1.2000000e+00
4.6166241e-01 1.1600000e+00 -2 +2.3952427e-02  +4.0000000e-01 +1.2000000e+00
4.6166241e-01 1.1800000e+00 -2 +2.2407679e-02  +4.0000000e-01 +1.2000000e+00
4.6166241e-01 1.2000000e+00 -2 +2.0710732e-02  +4.0000000e-01 +1.0000000e+00
4.6166241e-01 1.2200000e+00 -2 +1.9512740e-02  +4.0000000e-01 +1.0000000e+00
4.6166241e-01 1.2400000e+00 -2 +1.9624869e-02  +4.0000000e-01 +1.0000000e+00
4.6166241e-01 1.2600000e+00 -2 +2.0951671e-02  +4.0000000e-01 +1.0000000e+00
4.6166241e-01 1.2800000e+00 -2 +2.1511058e-02  +2.0000000e-01 +1.0000000e+00
4.6166241e-01 1.3000000e+00 -2 +2.1308642e-02  +2.0000000e-01 +1.0000000e+00
4.6166241e-01 1.3200000e+00 -2 +2.0575366e-02  +2.0000000e-01 +1.0000000e+00
4.6166241e-01 1.3400000e+00 -2 +2.1810066e-02  +2.0000000e-01 +8.0000000e-01
4.6166241e-01 1.3600000e+00 -2 +2.2169953e-02  +2.0000000e-01 +8.0000000e-01
4.6166241e-01 1.3800000e+00 -2 +2.1630890e-02  +2.0000000e-01 +8.0000000e-01
4.6166241e-01 1.4000000e+00 -2 +2.0289197e-02  +2.0000000e-01 +6.0000000e-01
4.6166241e-01 1.4200000e+00 -2 +2.0919973e-02  +2.0000000e-01 +6.0000000e-01
4.6166241e-01 1.4400000e+00 -2 +2.0455321e-02  +2.0000000e-01 +6.0000000e-01
4.6166241e-01 1.4550306e+00 -2 +1.9284080e-02  +2.0000000e-01 +4.0000000e-01
4.6166241e-01 1.4590306e+00 -2 +1.8830551e-02  +2.0000000e-01 +4.0000000e-01
4.6166241e-01 1.4630306e+00 -2 +1.8307802e-02  +2.0000000e-01 +4.0000000e-01
4.6166241e-01 1.4670306e+00 -2 +1.7708656e-02  +2.0000000e-01 +4.0000000e-01
4.6166241e-01 1.4710306e+00 -2 +1.7023935e-02  +2.0000000e-01 +4.0000000e-01
4.6166241e-01 1.4750306e+00 -2 +1.6241622e-02  +2.0000000e-01 +4.0000000e-01
4.6166241e-01 1.4790306e+00 -2 +1.5553937e-02  +2.0000000e-01 +4.0000000e-01
4.6166241e-01 1.4830306e+00 -2 +1.5458934e-02  +2.0000000e-01 +4.0000000e-01
4.6166241e-01 1.4870306e+00 -2 +1.5293316e-02  +2.0000000e-01 +4.0000000e-01
4.6166241e-01 1.4910306e+00 -2 +1.5053483e-02  +3.4000000e+00 +3.8000000e+00
4.6166241e-01 1.4950306e+00 -2 +1.4734481e-02  +3.4000000e+00 +3.8000000e+00
4.6166241e-01 1.4990306e+00 -2 +1.4329619e-02  +3.4000000e+00 +3.8000000e+00
4.6166241e-01 1.5030306e+00 -2 +1.3829867e-02  +3.4000000e+00 +3.8000000e+00
4.6166241e-01 1.5070306e+00 -2 +1.3222865e-02  +3.4000000e+00 +3.6000000e+00
4.6166241e-01 1.5110306e+00 -2 +1.2491245e-02  +3.4000000e+00 +3.6000000e+00
4.6166241e-01 1.5150306e+00 -2 +1.1609544e-02  +3.4000000e+00 +3.6000000e+00
4.6166241e-01 1.5190306e+00 -2 +1.0537978e-02  +3.4000000e+00 +3.6000000e+00
4.6166241e-01 1.5230306e+00 -2 +9.2079390e-03  +3.4000000e+00 +3.6000000e+00
4.6166241e-01 1.5270306e+00 -2 +7.4795824e-03  +3.4000000e+00 +3.6000000e+00
4.6166241e-01 1.5310306e+00 -2 +4.9469869e-03  +3.4000000e+00 +3.6000000e+00
4.6166241e-01 1.5350306e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.5390306e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6166241e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 2.4000000e-01 -2 +4.6981108e-03  +8.0000000e-01 +1.0000000e+00
4.6887589e-01 2.6000000e-01 -2 +7.0374249e-03  +8.0000000e-01 +1.0000000e+00
4.6887589e-01 2.8000000e-01 -2 +8.8816317e-03  +8.0000000e-01 +1.0000000e+00
4.6887589e-01 3.0000000e-01 -2 +1.0491359e-02  +8.0000000e-01 +1.0000000e+00
4.6887589e-01 3.2000000e-01 -2 +1.1958007e-02  +8.0000000e-01 +1.0000000e+00
4.6887589e-01 3.4000000e-01 -2 +1.3325250e-02  +8.0000000e-01 +1.0000000e+00
4.6887589e-01 3.6000000e-01 -2 +1.4617317e-02  +8.0000000e-01 +1.0000000e+00
4.6887589e-01 3.8000000e-01 -2 +1.5848851e-02  +8.0000000e-01 +1.0000000e+00
4.6887589e-01 4.0000000e-01 -2 +1.7029149e-02  +8.0000000e-01 +1.0000000e+00
4.6887589e-01 4.2000000e-01 -2 +1.8164265e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 4.4000000e-01 -2 +1.9258146e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 4.6000000e-01 -2 +2.0313293e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 4.8000000e-01 -2 +2.1331181e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 5.0000000e-01 -2 +2.2312514e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 5.2000000e-01 -2 +2.3257407e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 5.4000000e-01 -2 +2.4165510e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 5.6000000e-01 -2 +2.5036089e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 5.8000000e-01 -2 +2.5868095e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 6.0000000e-01 -2 +2.6660209e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 6.2000000e-01 -2 +2.7410876e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 6.4000000e-01 -2 +2.8118338e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 6.6000000e-01 -2 +2.8780651e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 6.8000000e-01 -2 +2.9395705e-02  +8.0000000e-01 +1.2000000e+00
4.6887589e-01 7.0000000e-01 -2 +2.9961240e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 7.2000000e-01 -2 +3.0474861e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 7.4000000e-01 -2 +3.0934042e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 7.6000000e-01 -2 +3.1336145e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 7.8000000e-01 -2 +3.1678426e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 8.0000000e-01 -2 +3.1958041e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 8.2000000e-01 -2 +3.2172061e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 8.4000000e-01 -2 +3.2317477e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 8.6000000e-01 -2 +3.2391206e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 8.8000000e-01 -2 +3.2390103e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 9.0000000e-01 -2 +3.2310968e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 9.2000000e-01 -2 +3.2150549e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 9.4000000e-01 -2 +3.1905552e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 9.6000000e-01 -2 +3.1572636e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 9.8000000e-01 -2 +3.1148422e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 1.0000000e+00 -2 +3.0629476e-02  +6.0000000e-01 +1.2000000e+00
4.6887589e-01 1.0200000e+00 -2 +3.0012297e-02  +4.0000000e-01 +1.2000000e+00
4.6887589e-01 1.0400000e+00 -2 +2.9293282e-02  +4.0000000e-01 +1.2000000e+00
4.6887589e-01 1.0600000e+00 -2 +2.8468674e-02  +4.0000000e-01 +1.2000000e+00
4.6887589e-01 1.0800000e+00 -2 +2.7534466e-02  +4.0000000e-01 +1.2000000e+00
4.6887589e-01 1.1000000e+00 -2 +2.6486261e-02  +4.0000000e-01 +1.2000000e+00
4.6887589e-01 1.1200000e+00 -2 +2.5319033e-02  +4.0000000e-01 +1.2000000e+00
4.6887589e-01 1.1400000e+00 -2 +2.4026743e-02  +4.0000000e-01 +1.2000000e+00
4.6887589e-01 1.1600000e+00 -2 +2.2601712e-02  +4.0000000e-01 +1.2000000e+00
4.6887589e-01 1.1800000e+00 -2 +2.1033539e-02  +4.0000000e-01 +1.0000000e+00
4.6887589e-01 1.2000000e+00 -2 +1.9670444e-02  +4.0000000e-01 +1.0000000e+00
4.6887589e-01 1.2200000e+00 -2 +1.8934327e-02  +4.0000000e-01 +1.0000000e+00
4.6887589e-01 1.2400000e+00 -2 +2.0492062e-02  +4.0000000e-01 +1.0000000e+00
4.6887589e-01 1.2600000e+00 -2 +2.1285986e-02  +4.0000000e-01 +1.0000000e+00
4.6887589e-01 1.2800000e+00 -2 +2.1350151e-02  +4.0000000e-01 +1.0000000e+00
4.6887589e-01 1.3000000e+00 -2 +2.0634600e-02  +2.0000000e-01 +1.0000000e+00
4.6887589e-01 1.3200000e+00 -2 +2.1321959e-02  +2.0000000e-01 +8.0000000e-01
4.6887589e-01 1.3400000e+00 -2 +2.2019018e-02  +2.0000000e-01 +8.0000000e-01
4.6887589e-01 1.3600000e+00 -2 +2.1867081e-02  +2.0000000e-01 +8.0000000e-01
4.6887589e-01 1.3800000e+00 -2 +2.0776554e-02  +2.0000000e-01 +8.0000000e-01
4.6887589e-01 1.4000000e+00 -2 +2.0678926e-02  +2.0000000e-01 +6.0000000e-01
4.6887589e-01 1.4200000e+00 -2 +2.0738715e-02  +2.0000000e-01 +6.0000000e-01
4.6887589e-01 1.4400000e+00 -2 +1.9669926e-02  +2.0000000e-01 +6.0000000e-01
4.6887589e-01 1.4466403e+00 -2 +1.9021121e-02  +2.0000000e-01 +4.0000000e-01
4.6887589e-01 1.4506403e+00 -2 +1.8546673e-02  +2.0000000e-01 +4.0000000e-01
4.6887589e-01 1.4546403e+00 -2 +1.8002240e-02  +2.0000000e-01 +4.0000000e-01
4.6887589e-01 1.4586403e+00 -2 +1.7380216e-02  +2.0000000e-01 +4.0000000e-01
4.6887589e-01 1.4626403e+00 -2 +1.6670820e-02  +2.0000000e-01 +4.0000000e-01
4.6887589e-01 1.4666403e+00 -2 +1.5861145e-02  +2.0000000e-01 +4.0000000e-01
4.6887589e-01 1.4706403e+00 -2 +1.5544193e-02  +2.0000000e-01 +4.0000000e-01
4.6887589e-01 1.4746403e+00 -2 +1.5432794e-02  +2.0000000e-01 +4.0000000e-01
4.6887589e-01 1.4786403e+00 -2 +1.5252223e-02  +2.0000000e-01 +4.0000000e-01
4.6887589e-01 1.4826403e+00 -2 +1.4998750e-02  +2.0000000e-01 +4.0000000e-01
4.6887589e-01 1.4866403e+00 -2 +1.4667305e-02  +3.4000000e+00 +3.8000000e+00
4.6887589e-01 1.4906403e+00 -2 +1.4251086e-02  +3.4000000e+00 +3.8000000e+00
4.6887589e-01 1.4946403e+00 -2 +1.3740940e-02  +3.4000000e+00 +3.8000000e+00
4.6887589e-01 1.4986403e+00 -2 +1.3124359e-02  +3.4000000e+00 +3.6000000e+00
4.6887589e-01 1.5026403e+00 -2 +1.2383760e-02  +3.4000000e+00 +3.6000000e+00
4.6887589e-01 1.5066403e+00 -2 +1.1493315e-02  +3.4000000e+00 +3.6000000e+00
4.6887589e-01 1.5106403e+00 -2 +1.0412527e-02  +3.4000000e+00 +3.6000000e+00
4.6887589e-01 1.5146403e+00 -2 +9.0711089e-03  +3.4000000e+00 +3.6000000e+00
4.6887589e-01 1.5186403e+00 -2 +7.3240817e-03  +3.4000000e+00 +3.6000000e+00
4.6887589e-01 1.5226403e+00 -2 +4.7374791e-03  +3.4000000e+00 +3.6000000e+00
4.6887589e-01 1.5266403e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.5306403e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.6887589e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 2.2000000e-01 -2 +8.4089244e-04  +5.2000000e+00 +5.4000000e+00
4.7608936e-01 2.4000000e-01 -2 +4.9644992e-03  +8.0000000e-01 +1.0000000e+00
4.7608936e-01 2.6000000e-01 -2 +7.1638852e-03  +8.0000000e-01 +1.0000000e+00
4.7608936e-01 2.8000000e-01 -2 +8.9338196e-03  +8.0000000e-01 +1.0000000e+00
4.7608936e-01 3.0000000e-01 -2 +1.0489968e-02  +8.0000000e-01 +1.0000000e+00
4.7608936e-01 3.2000000e-01 -2 +1.1912531e-02  +8.0000000e-01 +1.0000000e+00
4.7608936e-01 3.4000000e-01 -2 +1.3240789e-02  +8.0000000e-01 +1.0000000e+00
4.7608936e-01 3.6000000e-01 -2 +1.4496822e-02  +8.0000000e-01 +1.0000000e+00
4.7608936e-01 3.8000000e-01 -2 +1.5694069e-02  +8.0000000e-01 +1.0000000e+00
4.7608936e-01 4.0000000e-01 -2 +1.6841093e-02  +8.0000000e-01 +1.0000000e+00
4.7608936e-01 4.2000000e-01 -2 +1.7943466e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 4.4000000e-01 -2 +1.9004809e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 4.6000000e-01 -2 +2.0027402e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 4.8000000e-01 -2 +2.1012556e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 5.0000000e-01 -2 +2.1960867e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 5.2000000e-01 -2 +2.2872375e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 5.4000000e-01 -2 +2.3746679e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 5.6000000e-01 -2 +2.4583024e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 5.8000000e-01 -2 +2.5380353e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 6.0000000e-01 -2 +2.6137356e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 6.2000000e-01 -2 +2.6852504e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 6.4000000e-01 -2 +2.7524073e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 6.6000000e-01 -2 +2.8150167e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 6.8000000e-01 -2 +2.8728734e-02  +8.0000000e-01 +1.2000000e+00
4.7608936e-01 7.0000000e-01 -2 +2.9257583e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 7.2000000e-01 -2 +2.9734392e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 7.4000000e-01 -2 +3.0156721e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 7.6000000e-01 -2 +3.0522025e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 7.8000000e-01 -2 +3.0827657e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 8.0000000e-01 -2 +3.1070880e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 8.2000000e-01 -2 +3.1248874e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 8.4000000e-01 -2 +3.1358743e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 8.6000000e-01 -2 +3.1397524e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 8.8000000e-01 -2 +3.1362189e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 9.0000000e-01 -2 +3.1249654e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 9.2000000e-01 -2 +3.1056785e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 9.4000000e-01 -2 +3.0780390e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 9.6000000e-01 -2 +3.0417229e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 9.8000000e-01 -2 +2.9963997e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 1.0000000e+00 -2 +2.9417311e-02  +6.0000000e-01 +1.2000000e+00
4.7608936e-01 1.0200000e+00 -2 +2.8773684e-02  +4.0000000e-01 +1.2000000e+00
4.7608936e-01 1.0400000e+00 -2 +2.8029470e-02  +4.0000000e-01 +1.2000000e+00
4.7608936e-01 1.0600000e+00 -2 +2.7180795e-02  +4.0000000e-01 +1.2000000e+00
4.7608936e-01 1.0800000e+00 -2 +2.6223423e-02  +4.0000000e-01 +1.2000000e+00
4.7608936e-01 1.1000000e+00 -2 +2.5152565e-02  +4.0000000e-01 +1.2000000e+00
4.7608936e-01 1.1200000e+00 -2 +2.3962566e-02  +4.0000000e-01 +1.2000000e+00
4.7608936e-01 1.1400000e+00 -2 +2.2646387e-02  +4.0000000e-01 +1.2000000e+00
4.7608936e-01 1.1600000e+00 -2 +2.1194756e-02  +4.0000000e-01 +1.0000000e+00
4.7608936e-01 1.1800000e+00 -2 +1.9722318e-02  +4.0000000e-01 +1.0000000e+00
4.7608936e-01 1.2000000e+00 -2 +1.8818346e-02  +4.0000000e-01 +1.0000000e+00
4.7608936e-01 1.2200000e+00 -2 +2.0000616e-02  +4.0000000e-01 +1.0000000e+00
4.7608936e-01 1.2400000e+00 -2 +2.0988837e-02  +4.0000000e-01 +1.0000000e+00
4.7608936e-01 1.2600000e+00 -2 +2.1269855e-02  +4.0000000e-01 +1.0000000e+00
4.7608936e-01 1.2800000e+00 -2 +2.0819564e-02  +4.0000000e-01 +1.0000000e+00
4.7608936e-01 1.3000000e+00 -2 +2.0746750e-02  +2.0000000e-01 +1.0000000e+00
4.7608936e-01 1.3200000e+00 -2 +2.1733744e-02  +2.0000000e-01 +8.0000000e-01
4.7608936e-01 1.3400000e+00 -2 +2.1902207e-02  +2.0000000e-01 +8.0000000e-01
4.7608936e-01 1.3600000e+00 -2 +2.1207023e-02  +2.0000000e-01 +8.0000000e-01
4.7608936e-01 1.3800000e+00 -2 +2.0241103e-02  +2.0000000e-01 +8.0000000e-01
4.7608936e-01 1.4000000e+00 -2 +2.0744780e-02  +2.0000000e-01 +6.0000000e-01
4.7608936e-01 1.4200000e+00 -2 +2.0208588e-02  +2.0000000e-01 +6.0000000e-01
4.7608936e-01 1.4376111e+00 -2 +1.8732785e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4416111e+00 -2 +1.8237186e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4456111e+00 -2 +1.7670632e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4496111e+00 -2 +1.7025021e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4536111e+00 -2 +1.6289868e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4576111e+00 -2 +1.5576396e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4616111e+00 -2 +1.5514733e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4656111e+00 -2 +1.5388006e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4696111e+00 -2 +1.5193441e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4736111e+00 -2 +1.4927189e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4776111e+00 -2 +1.4584070e-02  +2.0000000e-01 +4.0000000e-01
4.7608936e-01 1.4816111e+00 -2 +1.4157170e-02  +3.4000000e+00 +3.8000000e+00
4.7608936e-01 1.4856111e+00 -2 +1.3637212e-02  +3.4000000e+00 +3.6000000e+00
4.7608936e-01 1.4896111e+00 -2 +1.3011528e-02  +3.4000000e+00 +3.6000000e+00
4.7608936e-01 1.4936111e+00 -2 +1.2262290e-02  +3.4000000e+00 +3.6000000e+00
4.7608936e-01 1.4976111e+00 -2 +1.1363255e-02  +3.4000000e+00 +3.6000000e+00
4.7608936e-01 1.5016111e+00 -2 +1.0273092e-02  +3.4000000e+00 +3.6000000e+00
4.7608936e-01 1.5056111e+00 -2 +8.9195433e-03  +3.4000000e+00 +3.6000000e+00
4.7608936e-01 1.5096111e+00 -2 +7.1514851e-03  +3.4000000e+00 +3.6000000e+00
4.7608936e-01 1.5136111e+00 -2 +4.4995808e-03  +3.4000000e+00 +3.6000000e+00
4.7608936e-01 1.5176111e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.5216111e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.7608936e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.4000000e-01 -2 +9.4837418e-04  +5.2000000e+00 +5.4000000e+00
4.8330284e-01 1.6000000e-01 -2 +1.6260133e-03  +5.2000000e+00 +5.4000000e+00
4.8330284e-01 1.8000000e-01 -2 +2.0663131e-03  +5.2000000e+00 +5.4000000e+00
4.8330284e-01 2.0000000e-01 -2 +2.3756187e-03  +5.2000000e+00 +5.4000000e+00
4.8330284e-01 2.2000000e-01 -2 +2.5722016e-03  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 2.4000000e-01 -2 +5.2131748e-03  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 2.6000000e-01 -2 +7.2800608e-03  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 2.8000000e-01 -2 +8.9748386e-03  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 3.0000000e-01 -2 +1.0475498e-02  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 3.2000000e-01 -2 +1.1851951e-02  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 3.4000000e-01 -2 +1.3139276e-02  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 3.6000000e-01 -2 +1.4357454e-02  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 3.8000000e-01 -2 +1.5518726e-02  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 4.0000000e-01 -2 +1.6630916e-02  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 4.2000000e-01 -2 +1.7699116e-02  +8.0000000e-01 +1.0000000e+00
4.8330284e-01 4.4000000e-01 -2 +1.8726613e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 4.6000000e-01 -2 +1.9715455e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 4.8000000e-01 -2 +2.0666793e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 5.0000000e-01 -2 +2.1581104e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 5.2000000e-01 -2 +2.2458350e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 5.4000000e-01 -2 +2.3298080e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 5.6000000e-01 -2 +2.4099508e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 5.8000000e-01 -2 +2.4861567e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 6.0000000e-01 -2 +2.5582954e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 6.2000000e-01 -2 +2.6262158e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 6.4000000e-01 -2 +2.6897486e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 6.6000000e-01 -2 +2.7487085e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 6.8000000e-01 -2 +2.8028955e-02  +8.0000000e-01 +1.2000000e+00
4.8330284e-01 7.0000000e-01 -2 +2.8520965e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 7.2000000e-01 -2 +2.8960863e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 7.4000000e-01 -2 +2.9346287e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 7.6000000e-01 -2 +2.9674772e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 7.8000000e-01 -2 +2.9943763e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 8.0000000e-01 -2 +3.0150618e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 8.2000000e-01 -2 +3.0292613e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 8.4000000e-01 -2 +3.0366957e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 8.6000000e-01 -2 +3.0370785e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 8.8000000e-01 -2 +3.0301173e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 9.0000000e-01 -2 +3.0155136e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 9.2000000e-01 -2 +2.9929628e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 9.4000000e-01 -2 +2.9621542e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 9.6000000e-01 -2 +2.9227697e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 9.8000000e-01 -2 +2.8744829e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 1.0000000e+00 -2 +2.8169560e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 1.0200000e+00 -2 +2.7498354e-02  +6.0000000e-01 +1.2000000e+00
4.8330284e-01 1.0400000e+00 -2 +2.6727451e-02  +4.0000000e-01 +1.2000000e+00
4.8330284e-01 1.0600000e+00 -2 +2.5852754e-02  +4.0000000e-01 +1.2000000e+00
4.8330284e-01 1.0800000e+00 -2 +2.4869666e-02  +4.0000000e-01 +1.2000000e+00
4.8330284e-01 1.1000000e+00 -2 +2.3772815e-02  +4.0000000e-01 +1.2000000e+00
4.8330284e-01 1.1200000e+00 -2 +2.2555636e-02  +4.0000000e-01 +1.2000000e+00
4.8330284e-01 1.1400000e+00 -2 +2.1209662e-02  +4.0000000e-01 +1.0000000e+00
4.8330284e-01 1.1600000e+00 -2 +1.9723334e-02  +4.0000000e-01 +1.0000000e+00
4.8330284e-01 1.1800000e+00 -2 +1.8834085e-02  +4.0000000e-01 +1.0000000e+00
4.8330284e-01 1.2000000e+00 -2 +1.9505684e-02  +4.0000000e-01 +1.0000000e+00
4.8330284e-01 1.2200000e+00 -2 +2.0650138e-02  +4.0000000e-01 +1.0000000e+00
4.8330284e-01 1.2400000e+00 -2 +2.1104282e-02  +4.0000000e-01 +1.0000000e+00
4.8330284e-01 1.2600000e+00 -2 +2.0863687e-02  +4.0000000e-01 +1.0000000e+00
4.8330284e-01 1.2800000e+00 -2 +2.0123057e-02  +4.0000000e-01 +1.0000000e+00
4.8330284e-01 1.3000000e+00 -2 +2.1358308e-02  +4.0000000e-01 +8.0000000e-01
4.8330284e-01 1.3200000e+00 -2 +2.1792608e-02  +2.0000000e-01 +8.0000000e-01
4.8330284e-01 1.3400000e+00 -2 +2.1414989e-02  +2.0000000e-01 +8.0000000e-01
4.8330284e-01 1.3600000e+00 -2 +2.0110980e-02  +2.0000000e-01 +8.0000000e-01
4.8330284e-01 1.3800000e+00 -2 +2.0550873e-02  +2.0000000e-01 +6.0000000e-01
4.8330284e-01 1.4000000e+00 -2 +2.0448173e-02  +2.0000000e-01 +6.0000000e-01
4.8330284e-01 1.4200000e+00 -2 +1.9254252e-02  +2.0000000e-01 +6.0000000e-01
4.8330284e-01 1.4279180e+00 -2 +1.8418113e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4319180e+00 -2 +1.7900980e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4359180e+00 -2 +1.7311678e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4399180e+00 -2 +1.6641536e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4439180e+00 -2 +1.5879243e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4479180e+00 -2 +1.5543219e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4519180e+00 -2 +1.5465843e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4559180e+00 -2 +1.5324762e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4599180e+00 -2 +1.5117077e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4639180e+00 -2 +1.4838831e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4679180e+00 -2 +1.4484735e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4719180e+00 -2 +1.4047768e-02  +2.0000000e-01 +4.0000000e-01
4.8330284e-01 1.4759180e+00 -2 +1.3518520e-02  +3.4000000e+00 +3.6000000e+00
4.8330284e-01 1.4799180e+00 -2 +1.2884144e-02  +3.4000000e+00 +3.6000000e+00
4.8330284e-01 1.4839180e+00 -2 +1.2126542e-02  +3.4000000e+00 +3.6000000e+00
4.8330284e-01 1.4879180e+00 -2 +1.1218988e-02  +3.4000000e+00 +3.6000000e+00
4.8330284e-01 1.4919180e+00 -2 +1.0119186e-02  +3.4000000e+00 +3.6000000e+00
4.8330284e-01 1.4959180e+00 -2 +8.7525562e-03  +3.4000000e+00 +3.6000000e+00
4.8330284e-01 1.4999180e+00 -2 +6.9606012e-03  +3.4000000e+00 +3.6000000e+00
4.8330284e-01 1.5039180e+00 -2 +4.2286176e-03  +3.4000000e+00 +3.6000000e+00
4.8330284e-01 1.5079180e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.5119180e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.8330284e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 4.0000000e-02 -2 +4.0411895e-05  +5.2000000e+00 +5.4000000e+00
4.9051631e-01 6.0000000e-02 -2 +3.9140998e-04  +5.2000000e+00 +5.4000000e+00
4.9051631e-01 8.0000000e-02 -2 +5.5749788e-04  +5.2000000e+00 +5.4000000e+00
4.9051631e-01 1.0000000e-01 -2 +6.4786983e-04  +5.2000000e+00 +5.4000000e+00
4.9051631e-01 1.2000000e-01 -2 +6.3993691e-04  +5.2000000e+00 +5.4000000e+00
4.9051631e-01 1.4000000e-01 -2 +4.4021093e-04  +5.2000000e+00 +5.4000000e+00
4.9051631e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 2.2000000e-01 -2 +2.5469904e-03  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 2.4000000e-01 -2 +5.4472697e-03  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 2.6000000e-01 -2 +7.3873631e-03  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 2.8000000e-01 -2 +9.0059564e-03  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 3.0000000e-01 -2 +1.0449183e-02  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 3.2000000e-01 -2 +1.1777481e-02  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 3.4000000e-01 -2 +1.3021913e-02  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 3.6000000e-01 -2 +1.4200398e-02  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 3.8000000e-01 -2 +1.5323991e-02  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 4.0000000e-01 -2 +1.6399778e-02  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 4.2000000e-01 -2 +1.7432356e-02  +8.0000000e-01 +1.0000000e+00
4.9051631e-01 4.4000000e-01 -2 +1.8424680e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 4.6000000e-01 -2 +1.9378558e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 4.8000000e-01 -2 +2.0294972e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 5.0000000e-01 -2 +2.1174282e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 5.2000000e-01 -2 +2.2016362e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 5.4000000e-01 -2 +2.2820708e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 5.6000000e-01 -2 +2.3586500e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 5.8000000e-01 -2 +2.4312657e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 6.0000000e-01 -2 +2.4997877e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 6.2000000e-01 -2 +2.5640661e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 6.4000000e-01 -2 +2.6239346e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 6.6000000e-01 -2 +2.6792112e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 6.8000000e-01 -2 +2.7297006e-02  +8.0000000e-01 +1.2000000e+00
4.9051631e-01 7.0000000e-01 -2 +2.7751953e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 7.2000000e-01 -2 +2.8154760e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 7.4000000e-01 -2 +2.8503137e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 7.6000000e-01 -2 +2.8794692e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 7.8000000e-01 -2 +2.9026949e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 8.0000000e-01 -2 +2.9197349e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 8.2000000e-01 -2 +2.9303257e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 8.4000000e-01 -2 +2.9341962e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 8.6000000e-01 -2 +2.9310692e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 8.8000000e-01 -2 +2.9206603e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 9.0000000e-01 -2 +2.9026784e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 9.2000000e-01 -2 +2.8768258e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 9.4000000e-01 -2 +2.8427964e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 9.6000000e-01 -2 +2.8002749e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 9.8000000e-01 -2 +2.7489341e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 1.0000000e+00 -2 +2.6884306e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 1.0200000e+00 -2 +2.6183988e-02  +6.0000000e-01 +1.2000000e+00
4.9051631e-01 1.0400000e+00 -2 +2.5384411e-02  +4.0000000e-01 +1.2000000e+00
4.9051631e-01 1.0600000e+00 -2 +2.4481127e-02  +4.0000000e-01 +1.2000000e+00
4.9051631e-01 1.0800000e+00 -2 +2.3468987e-02  +4.0000000e-01 +1.2000000e+00
4.9051631e-01 1.1000000e+00 -2 +2.2341771e-02  +4.0000000e-01 +1.0000000e+00
4.9051631e-01 1.1200000e+00 -2 +2.1091594e-02  +4.0000000e-01 +1.0000000e+00
4.9051631e-01 1.1400000e+00 -2 +1.9707914e-02  +4.0000000e-01 +1.0000000e+00
4.9051631e-01 1.1600000e+00 -2 +1.8756888e-02  +4.0000000e-01 +1.0000000e+00
4.9051631e-01 1.1800000e+00 -2 +1.9031590e-02  +4.0000000e-01 +1.0000000e+00
4.9051631e-01 1.2000000e+00 -2 +2.0294949e-02  +4.0000000e-01 +1.0000000e+00
4.9051631e-01 1.2200000e+00 -2 +2.0882174e-02  +4.0000000e-01 +1.0000000e+00
4.9051631e-01 1.2400000e+00 -2 +2.0803669e-02  +4.0000000e-01 +1.0000000e+00
4.9051631e-01 1.2600000e+00 -2 +1.9999560e-02  +4.0000000e-01 +1.0000000e+00
4.9051631e-01 1.2800000e+00 -2 +2.0929536e-02  +4.0000000e-01 +8.0000000e-01
4.9051631e-01 1.3000000e+00 -2 +2.1582374e-02  +4.0000000e-01 +8.0000000e-01
4.9051631e-01 1.3200000e+00 -2 +2.1460169e-02  +2.0000000e-01 +8.0000000e-01
4.9051631e-01 1.3400000e+00 -2 +2.0485897e-02  +2.0000000e-01 +8.0000000e-01
4.9051631e-01 1.3600000e+00 -2 +2.0216898e-02  +2.0000000e-01 +8.0000000e-01
4.9051631e-01 1.3800000e+00 -2 +2.0473128e-02  +2.0000000e-01 +6.0000000e-01
4.9051631e-01 1.4000000e+00 -2 +1.9725145e-02  +2.0000000e-01 +6.0000000e-01
4.9051631e-01 1.4175344e+00 -2 +1.8075943e-02  +2.0000000e-01 +6.0000000e-01
4.9051631e-01 1.4215344e+00 -2 +1.7536709e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4255344e+00 -2 +1.6923817e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4295344e+00 -2 +1.6227923e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4335344e+00 -2 +1.5521638e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4375344e+00 -2 +1.5489843e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4415344e+00 -2 +1.5397739e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4455344e+00 -2 +1.5243188e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4495344e+00 -2 +1.5023181e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4535344e+00 -2 +1.4733654e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4575344e+00 -2 +1.4369217e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4615344e+00 -2 +1.3922733e-02  +2.0000000e-01 +4.0000000e-01
4.9051631e-01 1.4655344e+00 -2 +1.3384654e-02  +3.4000000e+00 +3.6000000e+00
4.9051631e-01 1.4695344e+00 -2 +1.2741937e-02  +3.4000000e+00 +3.6000000e+00
4.9051631e-01 1.4735344e+00 -2 +1.1976175e-02  +3.4000000e+00 +3.6000000e+00
4.9051631e-01 1.4775344e+00 -2 +1.1060090e-02  +3.4000000e+00 +3.6000000e+00
4.9051631e-01 1.4815344e+00 -2 +9.9502573e-03  +3.4000000e+00 +3.6000000e+00
4.9051631e-01 1.4855344e+00 -2 +8.5693608e-03  +3.4000000e+00 +3.6000000e+00
4.9051631e-01 1.4895344e+00 -2 +6.7500041e-03  +3.4000000e+00 +3.6000000e+00
4.9051631e-01 1.4935344e+00 -2 +3.9179326e-03  +3.4000000e+00 +3.6000000e+00
4.9051631e-01 1.4975344e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 1.5015344e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9051631e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 2.2000000e-01 -2 +3.1372270e-03  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 2.4000000e-01 -2 +5.6687821e-03  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 2.6000000e-01 -2 +7.4867309e-03  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 2.8000000e-01 -2 +9.0281030e-03  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 3.0000000e-01 -2 +1.0411985e-02  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 3.2000000e-01 -2 +1.1690108e-02  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 3.4000000e-01 -2 +1.2889695e-02  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 3.6000000e-01 -2 +1.4026656e-02  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 3.8000000e-01 -2 +1.5110871e-02  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 4.0000000e-01 -2 +1.6148676e-02  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 4.2000000e-01 -2 +1.7144179e-02  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 4.4000000e-01 -2 +1.8099990e-02  +8.0000000e-01 +1.0000000e+00
4.9772979e-01 4.6000000e-01 -2 +1.9017675e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 4.8000000e-01 -2 +1.9898041e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 5.0000000e-01 -2 +2.0741322e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 5.2000000e-01 -2 +2.1547306e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 5.4000000e-01 -2 +2.2315426e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 5.6000000e-01 -2 +2.3044826e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 5.8000000e-01 -2 +2.3734406e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 6.0000000e-01 -2 +2.4382859e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 6.2000000e-01 -2 +2.4988696e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 6.4000000e-01 -2 +2.5550274e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 6.6000000e-01 -2 +2.6065804e-02  +8.0000000e-01 +1.2000000e+00
4.9772979e-01 6.8000000e-01 -2 +2.6533374e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 7.0000000e-01 -2 +2.6950953e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 7.2000000e-01 -2 +2.7316407e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 7.4000000e-01 -2 +2.7627500e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 7.6000000e-01 -2 +2.7881910e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 7.8000000e-01 -2 +2.8077227e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 8.0000000e-01 -2 +2.8210964e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 8.2000000e-01 -2 +2.8280556e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 8.4000000e-01 -2 +2.8283366e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 8.6000000e-01 -2 +2.8216686e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 8.8000000e-01 -2 +2.8077734e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 9.0000000e-01 -2 +2.7863650e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 9.2000000e-01 -2 +2.7571490e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 9.4000000e-01 -2 +2.7198206e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 9.6000000e-01 -2 +2.6740624e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 9.8000000e-01 -2 +2.6195405e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 1.0000000e+00 -2 +2.5558986e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 1.0200000e+00 -2 +2.4827493e-02  +6.0000000e-01 +1.2000000e+00
4.9772979e-01 1.0400000e+00 -2 +2.3996600e-02  +4.0000000e-01 +1.2000000e+00
4.9772979e-01 1.0600000e+00 -2 +2.3061324e-02  +4.0000000e-01 +1.2000000e+00
4.9772979e-01 1.0800000e+00 -2 +2.2015699e-02  +4.0000000e-01 +1.0000000e+00
4.9772979e-01 1.1000000e+00 -2 +2.0852261e-02  +4.0000000e-01 +1.0000000e+00
4.9772979e-01 1.1200000e+00 -2 +1.9561182e-02  +4.0000000e-01 +1.0000000e+00
4.9772979e-01 1.1400000e+00 -2 +1.8603033e-02  +4.0000000e-01 +1.0000000e+00
4.9772979e-01 1.1600000e+00 -2 +1.8598540e-02  +4.0000000e-01 +1.0000000e+00
4.9772979e-01 1.1800000e+00 -2 +1.9943378e-02  +4.0000000e-01 +1.0000000e+00
4.9772979e-01 1.2000000e+00 -2 +2.0625889e-02  +4.0000000e-01 +1.0000000e+00
4.9772979e-01 1.2200000e+00 -2 +2.0667043e-02  +4.0000000e-01 +1.0000000e+00
4.9772979e-01 1.2400000e+00 -2 +2.0021640e-02  +4.0000000e-01 +1.0000000e+00
4.9772979e-01 1.2600000e+00 -2 +2.0478551e-02  +4.0000000e-01 +1.0000000e+00
4.9772979e-01 1.2800000e+00 -2 +2.1306787e-02  +4.0000000e-01 +8.0000000e-01
4.9772979e-01 1.3000000e+00 -2 +2.1387457e-02  +4.0000000e-01 +8.0000000e-01
4.9772979e-01 1.3200000e+00 -2 +2.0670533e-02  +4.0000000e-01 +8.0000000e-01
4.9772979e-01 1.3400000e+00 -2 +1.9791544e-02  +2.0000000e-01 +8.0000000e-01
4.9772979e-01 1.3600000e+00 -2 +2.0346245e-02  +2.0000000e-01 +6.0000000e-01
4.9772979e-01 1.3800000e+00 -2 +1.9953917e-02  +2.0000000e-01 +6.0000000e-01
4.9772979e-01 1.4000000e+00 -2 +1.8469615e-02  +2.0000000e-01 +6.0000000e-01
4.9772979e-01 1.4064321e+00 -2 +1.7704879e-02  +2.0000000e-01 +6.0000000e-01
4.9772979e-01 1.4104321e+00 -2 +1.7142770e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4144321e+00 -2 +1.6505180e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4184321e+00 -2 +1.5781972e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4224321e+00 -2 +1.5463438e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4264321e+00 -2 +1.5416518e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4304321e+00 -2 +1.5310576e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4344321e+00 -2 +1.5143361e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4384321e+00 -2 +1.4911754e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4424321e+00 -2 +1.4611595e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4464321e+00 -2 +1.4237387e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4504321e+00 -2 +1.3781878e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4544321e+00 -2 +1.3235368e-02  +2.0000000e-01 +4.0000000e-01
4.9772979e-01 1.4584321e+00 -2 +1.2584597e-02  +3.4000000e+00 +3.6000000e+00
4.9772979e-01 1.4624321e+00 -2 +1.1810804e-02  +3.4000000e+00 +3.6000000e+00
4.9772979e-01 1.4664321e+00 -2 +1.0886076e-02  +3.4000000e+00 +3.6000000e+00
4.9772979e-01 1.4704321e+00 -2 +9.7656740e-03  +3.4000000e+00 +3.6000000e+00
4.9772979e-01 1.4744321e+00 -2 +8.3690447e-03  +3.4000000e+00 +3.6000000e+00
4.9772979e-01 1.4784321e+00 -2 +6.5179545e-03  +3.4000000e+00 +3.6000000e+00
4.9772979e-01 1.4824321e+00 -2 +3.5574247e-03  +3.4000000e+00 +3.6000000e+00
4.9772979e-01 1.4864321e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.4904321e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
4.9772979e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 2.2000000e-01 -2 +3.6351224e-03  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 2.4000000e-01 -2 +5.8787707e-03  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 2.6000000e-01 -2 +7.5786119e-03  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 2.8000000e-01 -2 +9.0418292e-03  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 3.0000000e-01 -2 +1.0364552e-02  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 3.2000000e-01 -2 +1.1590543e-02  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 3.4000000e-01 -2 +1.2743379e-02  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 3.6000000e-01 -2 +1.3837013e-02  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 3.8000000e-01 -2 +1.4880160e-02  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 4.0000000e-01 -2 +1.5878419e-02  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 4.2000000e-01 -2 +1.6835393e-02  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 4.4000000e-01 -2 +1.7753346e-02  +8.0000000e-01 +1.0000000e+00
5.0494326e-01 4.6000000e-01 -2 +1.8633597e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 4.8000000e-01 -2 +1.9476774e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 5.0000000e-01 -2 +2.0282979e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 5.2000000e-01 -2 +2.1051907e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 5.4000000e-01 -2 +2.1782929e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 5.6000000e-01 -2 +2.2475143e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 5.8000000e-01 -2 +2.3127427e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 6.0000000e-01 -2 +2.3738463e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 6.2000000e-01 -2 +2.4306768e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 6.4000000e-01 -2 +2.4830713e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 6.6000000e-01 -2 +2.5308534e-02  +8.0000000e-01 +1.2000000e+00
5.0494326e-01 6.8000000e-01 -2 +2.5738352e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 7.0000000e-01 -2 +2.6118175e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 7.2000000e-01 -2 +2.6445913e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 7.4000000e-01 -2 +2.6719384e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 7.6000000e-01 -2 +2.6936318e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 7.8000000e-01 -2 +2.7094361e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 8.0000000e-01 -2 +2.7191084e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 8.2000000e-01 -2 +2.7223978e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 8.4000000e-01 -2 +2.7190458e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 8.6000000e-01 -2 +2.7087862e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 8.8000000e-01 -2 +2.6913440e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 9.0000000e-01 -2 +2.6664355e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 9.2000000e-01 -2 +2.6337657e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 9.4000000e-01 -2 +2.5930262e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 9.6000000e-01 -2 +2.5438918e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 9.8000000e-01 -2 +2.4860143e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 1.0000000e+00 -2 +2.4190146e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 1.0200000e+00 -2 +2.3424696e-02  +6.0000000e-01 +1.2000000e+00
5.0494326e-01 1.0400000e+00 -2 +2.2558935e-02  +4.0000000e-01 +1.2000000e+00
5.0494326e-01 1.0600000e+00 -2 +2.1587077e-02  +4.0000000e-01 +1.0000000e+00
5.0494326e-01 1.0800000e+00 -2 +2.0501947e-02  +4.0000000e-01 +1.0000000e+00
5.0494326e-01 1.1000000e+00 -2 +1.9294211e-02  +4.0000000e-01 +1.0000000e+00
5.0494326e-01 1.1200000e+00 -2 +1.8381703e-02  +4.0000000e-01 +1.0000000e+00
5.0494326e-01 1.1400000e+00 -2 +1.8222147e-02  +4.0000000e-01 +1.0000000e+00
5.0494326e-01 1.1600000e+00 -2 +1.9610676e-02  +4.0000000e-01 +1.0000000e+00
5.0494326e-01 1.1800000e+00 -2 +2.0352109e-02  +4.0000000e-01 +1.0000000e+00
5.0494326e-01 1.2000000e+00 -2 +2.0473946e-02  +4.0000000e-01 +1.0000000e+00
5.0494326e-01 1.2200000e+00 -2 +1.9940729e-02  +4.0000000e-01 +1.0000000e+00
5.0494326e-01 1.2400000e+00 -2 +2.0031545e-02  +4.0000000e-01 +1.0000000e+00
5.0494326e-01 1.2600000e+00 -2 +2.0994212e-02  +4.0000000e-01 +8.0000000e-01
5.0494326e-01 1.2800000e+00 -2 +2.1231226e-02  +4.0000000e-01 +8.0000000e-01
5.0494326e-01 1.3000000e+00 -2 +2.0712213e-02  +4.0000000e-01 +8.0000000e-01
5.0494326e-01 1.3200000e+00 -2 +1.9315722e-02  +4.0000000e-01 +8.0000000e-01
5.0494326e-01 1.3400000e+00 -2 +2.0116399e-02  +2.0000000e-01 +6.0000000e-01
5.0494326e-01 1.3600000e+00 -2 +2.0008564e-02  +2.0000000e-01 +6.0000000e-01
5.0494326e-01 1.3800000e+00 -2 +1.8899289e-02  +2.0000000e-01 +6.0000000e-01
5.0494326e-01 1.3945810e+00 -2 +1.7303240e-02  +2.0000000e-01 +6.0000000e-01
5.0494326e-01 1.3985810e+00 -2 +1.6717226e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4025810e+00 -2 +1.6053510e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4065810e+00 -2 +1.5389526e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4105810e+00 -2 +1.5384565e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4145810e+00 -2 +1.5323416e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4185810e+00 -2 +1.5204446e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4225810e+00 -2 +1.5025294e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4265810e+00 -2 +1.4782745e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4305810e+00 -2 +1.4472536e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4345810e+00 -2 +1.4089070e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4385810e+00 -2 +1.3624968e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4425810e+00 -2 +1.3070365e-02  +2.0000000e-01 +4.0000000e-01
5.0494326e-01 1.4465810e+00 -2 +1.2411758e-02  +3.4000000e+00 +3.6000000e+00
5.0494326e-01 1.4505810e+00 -2 +1.1629984e-02  +3.4000000e+00 +3.6000000e+00
5.0494326e-01 1.4545810e+00 -2 +1.0696393e-02  +3.4000000e+00 +3.6000000e+00
5.0494326e-01 1.4585810e+00 -2 +9.5647089e-03  +3.4000000e+00 +3.6000000e+00
5.0494326e-01 1.4625810e+00 -2 +8.1505280e-03  +3.4000000e+00 +3.6000000e+00
5.0494326e-01 1.4665810e+00 -2 +6.2622873e-03  +3.4000000e+00 +3.6000000e+00
5.0494326e-01 1.4705810e+00 -2 +3.1303394e-03  +3.4000000e+00 +3.6000000e+00
5.0494326e-01 1.4745810e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.4785810e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.0494326e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 2.2000000e-01 -2 +4.0725013e-03  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 2.4000000e-01 -2 +6.0774705e-03  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 2.6000000e-01 -2 +7.6629325e-03  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 2.8000000e-01 -2 +9.0472602e-03  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 3.0000000e-01 -2 +1.0307167e-02  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 3.2000000e-01 -2 +1.1479178e-02  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 3.4000000e-01 -2 +1.2583428e-02  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 3.6000000e-01 -2 +1.3631980e-02  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 3.8000000e-01 -2 +1.4632408e-02  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 4.0000000e-01 -2 +1.5589570e-02  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 4.2000000e-01 -2 +1.6506572e-02  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 4.4000000e-01 -2 +1.7385326e-02  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 4.6000000e-01 -2 +1.8226898e-02  +8.0000000e-01 +1.0000000e+00
5.1215674e-01 4.8000000e-01 -2 +1.9031730e-02  +8.0000000e-01 +1.2000000e+00
5.1215674e-01 5.0000000e-01 -2 +1.9799792e-02  +8.0000000e-01 +1.2000000e+00
5.1215674e-01 5.2000000e-01 -2 +2.0530682e-02  +8.0000000e-01 +1.2000000e+00
5.1215674e-01 5.4000000e-01 -2 +2.1223698e-02  +8.0000000e-01 +1.2000000e+00
5.1215674e-01 5.6000000e-01 -2 +2.1877892e-02  +8.0000000e-01 +1.2000000e+00
5.1215674e-01 5.8000000e-01 -2 +2.2492113e-02  +8.0000000e-01 +1.2000000e+00
5.1215674e-01 6.0000000e-01 -2 +2.3065030e-02  +8.0000000e-01 +1.2000000e+00
5.1215674e-01 6.2000000e-01 -2 +2.3595157e-02  +8.0000000e-01 +1.2000000e+00
5.1215674e-01 6.4000000e-01 -2 +2.4080874e-02  +8.0000000e-01 +1.2000000e+00
5.1215674e-01 6.6000000e-01 -2 +2.4520435e-02  +8.0000000e-01 +1.2000000e+00
5.1215674e-01 6.8000000e-01 -2 +2.4911984e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 7.0000000e-01 -2 +2.5253563e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 7.2000000e-01 -2 +2.5543119e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 7.4000000e-01 -2 +2.5778506e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 7.6000000e-01 -2 +2.5957499e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 7.8000000e-01 -2 +2.6077787e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 8.0000000e-01 -2 +2.6136980e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 8.2000000e-01 -2 +2.6132605e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 8.4000000e-01 -2 +2.6062110e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 8.6000000e-01 -2 +2.5922849e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 8.8000000e-01 -2 +2.5712079e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 9.0000000e-01 -2 +2.5426940e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 9.2000000e-01 -2 +2.5064429e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 9.4000000e-01 -2 +2.4621369e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 9.6000000e-01 -2 +2.4094346e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 9.8000000e-01 -2 +2.3479634e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 1.0000000e+00 -2 +2.2773073e-02  +6.0000000e-01 +1.2000000e+00
5.1215674e-01 1.0200000e+00 -2 +2.1969888e-02  +6.0000000e-01 +1.0000000e+00
5.1215674e-01 1.0400000e+00 -2 +2.1064411e-02  +6.0000000e-01 +1.0000000e+00
5.1215674e-01 1.0600000e+00 -2 +2.0049649e-02  +4.0000000e-01 +1.0000000e+00
5.1215674e-01 1.0800000e+00 -2 +1.8916589e-02  +4.0000000e-01 +1.0000000e+00
5.1215674e-01 1.1000000e+00 -2 +1.8095361e-02  +4.0000000e-01 +1.0000000e+00
5.1215674e-01 1.1200000e+00 -2 +1.7912782e-02  +4.0000000e-01 +1.0000000e+00
5.1215674e-01 1.1400000e+00 -2 +1.9307066e-02  +4.0000000e-01 +1.0000000e+00
5.1215674e-01 1.1600000e+00 -2 +2.0072116e-02  +4.0000000e-01 +1.0000000e+00
5.1215674e-01 1.1800000e+00 -2 +2.0238049e-02  +4.0000000e-01 +1.0000000e+00
5.1215674e-01 1.2000000e+00 -2 +1.9775035e-02  +4.0000000e-01 +1.0000000e+00
5.1215674e-01 1.2200000e+00 -2 +1.9609974e-02  +4.0000000e-01 +1.0000000e+00
5.1215674e-01 1.2400000e+00 -2 +2.0667068e-02  +4.0000000e-01 +8.0000000e-01
5.1215674e-01 1.2600000e+00 -2 +2.1017688e-02  +4.0000000e-01 +8.0000000e-01
5.1215674e-01 1.2800000e+00 -2 +2.0645370e-02  +4.0000000e-01 +8.0000000e-01
5.1215674e-01 1.3000000e+00 -2 +1.9448726e-02  +4.0000000e-01 +8.0000000e-01
5.1215674e-01 1.3200000e+00 -2 +1.9822657e-02  +4.0000000e-01 +8.0000000e-01
5.1215674e-01 1.3400000e+00 -2 +1.9939461e-02  +2.0000000e-01 +6.0000000e-01
5.1215674e-01 1.3600000e+00 -2 +1.9119148e-02  +2.0000000e-01 +6.0000000e-01
5.1215674e-01 1.3800000e+00 -2 +1.7140541e-02  +2.0000000e-01 +6.0000000e-01
5.1215674e-01 1.3819488e+00 -2 +1.6868992e-02  +2.0000000e-01 +6.0000000e-01
5.1215674e-01 1.3859488e+00 -2 +1.6257735e-02  +2.0000000e-01 +6.0000000e-01
5.1215674e-01 1.3899488e+00 -2 +1.5566060e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.3939488e+00 -2 +1.5304824e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.3979488e+00 -2 +1.5285209e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.4019488e+00 -2 +1.5210641e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.4059488e+00 -2 +1.5079373e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.4099488e+00 -2 +1.4888943e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.4139488e+00 -2 +1.4636039e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.4179488e+00 -2 +1.4316304e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.4219488e+00 -2 +1.3924031e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.4259488e+00 -2 +1.3451706e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.4299488e+00 -2 +1.2889286e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.4339488e+00 -2 +1.2222989e-02  +2.0000000e-01 +4.0000000e-01
5.1215674e-01 1.4379488e+00 -2 +1.1433193e-02  +3.4000000e+00 +3.6000000e+00
5.1215674e-01 1.4419488e+00 -2 +1.0490394e-02  +3.4000000e+00 +3.6000000e+00
5.1215674e-01 1.4459488e+00 -2 +9.3465100e-03  +3.4000000e+00 +3.6000000e+00
5.1215674e-01 1.4499488e+00 -2 +7.9125243e-03  +3.4000000e+00 +3.6000000e+00
5.1215674e-01 1.4539488e+00 -2 +5.9802417e-03  +3.4000000e+00 +3.6000000e+00
5.1215674e-01 1.4579488e+00 -2 +2.6047085e-03  +3.4000000e+00 +3.6000000e+00
5.1215674e-01 1.4619488e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.4659488e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1215674e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 2.0000000e-01 -2 +1.7488957e-03  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 2.2000000e-01 -2 +4.4642557e-03  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 2.4000000e-01 -2 +6.2643585e-03  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 2.6000000e-01 -2 +7.7390660e-03  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 2.8000000e-01 -2 +9.0440422e-03  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 3.0000000e-01 -2 +1.0239689e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 3.2000000e-01 -2 +1.1356021e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 3.4000000e-01 -2 +1.2409955e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 3.6000000e-01 -2 +1.3411743e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 3.8000000e-01 -2 +1.4367849e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 4.0000000e-01 -2 +1.5282403e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 4.2000000e-01 -2 +1.6158011e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 4.4000000e-01 -2 +1.6996232e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 4.6000000e-01 -2 +1.7797878e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 4.8000000e-01 -2 +1.8563204e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 5.0000000e-01 -2 +1.9292039e-02  +8.0000000e-01 +1.0000000e+00
5.1937021e-01 5.2000000e-01 -2 +1.9983878e-02  +8.0000000e-01 +1.2000000e+00
5.1937021e-01 5.4000000e-01 -2 +2.0637946e-02  +8.0000000e-01 +1.2000000e+00
5.1937021e-01 5.6000000e-01 -2 +2.1253245e-02  +8.0000000e-01 +1.2000000e+00
5.1937021e-01 5.8000000e-01 -2 +2.1828587e-02  +8.0000000e-01 +1.2000000e+00
5.1937021e-01 6.0000000e-01 -2 +2.2362622e-02  +8.0000000e-01 +1.2000000e+00
5.1937021e-01 6.2000000e-01 -2 +2.2853856e-02  +8.0000000e-01 +1.2000000e+00
5.1937021e-01 6.4000000e-01 -2 +2.3300671e-02  +8.0000000e-01 +1.2000000e+00
5.1937021e-01 6.6000000e-01 -2 +2.3701331e-02  +8.0000000e-01 +1.2000000e+00
5.1937021e-01 6.8000000e-01 -2 +2.4053997e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 7.0000000e-01 -2 +2.4356733e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 7.2000000e-01 -2 +2.4607510e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 7.4000000e-01 -2 +2.4804212e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 7.6000000e-01 -2 +2.4944641e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 7.8000000e-01 -2 +2.5026510e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 8.0000000e-01 -2 +2.5047454e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 8.2000000e-01 -2 +2.5005012e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 8.4000000e-01 -2 +2.4896635e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 8.6000000e-01 -2 +2.4719663e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 8.8000000e-01 -2 +2.4471315e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 9.0000000e-01 -2 +2.4148658e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 9.2000000e-01 -2 +2.3748578e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 9.4000000e-01 -2 +2.3267714e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 9.6000000e-01 -2 +2.2702386e-02  +6.0000000e-01 +1.2000000e+00
5.1937021e-01 9.8000000e-01 -2 +2.2048478e-02  +6.0000000e-01 +1.0000000e+00
5.1937021e-01 1.0000000e+00 -2 +2.1301258e-02  +6.0000000e-01 +1.0000000e+00
5.1937021e-01 1.0200000e+00 -2 +2.0455116e-02  +6.0000000e-01 +1.0000000e+00
5.1937021e-01 1.0400000e+00 -2 +1.9503151e-02  +6.0000000e-01 +1.0000000e+00
5.1937021e-01 1.0600000e+00 -2 +1.8436512e-02  +4.0000000e-01 +1.0000000e+00
5.1937021e-01 1.0800000e+00 -2 +1.7739613e-02  +4.0000000e-01 +1.0000000e+00
5.1937021e-01 1.1000000e+00 -2 +1.7674849e-02  +4.0000000e-01 +1.0000000e+00
5.1937021e-01 1.1200000e+00 -2 +1.9037420e-02  +4.0000000e-01 +1.0000000e+00
5.1937021e-01 1.1400000e+00 -2 +1.9791790e-02  +4.0000000e-01 +1.0000000e+00
5.1937021e-01 1.1600000e+00 -2 +1.9966960e-02  +4.0000000e-01 +1.0000000e+00
5.1937021e-01 1.1800000e+00 -2 +1.9535136e-02  +4.0000000e-01 +1.0000000e+00
5.1937021e-01 1.2000000e+00 -2 +1.9230325e-02  +4.0000000e-01 +1.0000000e+00
5.1937021e-01 1.2200000e+00 -2 +2.0342219e-02  +4.0000000e-01 +8.0000000e-01
5.1937021e-01 1.2400000e+00 -2 +2.0766151e-02  +4.0000000e-01 +8.0000000e-01
5.1937021e-01 1.2600000e+00 -2 +2.0494652e-02  +4.0000000e-01 +8.0000000e-01
5.1937021e-01 1.2800000e+00 -2 +1.9441810e-02  +4.0000000e-01 +8.0000000e-01
5.1937021e-01 1.3000000e+00 -2 +1.9496440e-02  +4.0000000e-01 +8.0000000e-01
5.1937021e-01 1.3200000e+00 -2 +1.9784782e-02  +4.0000000e-01 +6.0000000e-01
5.1937021e-01 1.3400000e+00 -2 +1.9183747e-02  +2.0000000e-01 +6.0000000e-01
5.1937021e-01 1.3600000e+00 -2 +1.7521779e-02  +2.0000000e-01 +6.0000000e-01
5.1937021e-01 1.3685008e+00 -2 +1.6399668e-02  +2.0000000e-01 +6.0000000e-01
5.1937021e-01 1.3725008e+00 -2 +1.5761440e-02  +2.0000000e-01 +6.0000000e-01
5.1937021e-01 1.3765008e+00 -2 +1.5179833e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.3805008e+00 -2 +1.5198942e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.3845008e+00 -2 +1.5165481e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.3885008e+00 -2 +1.5078221e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.3925008e+00 -2 +1.4935311e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.3965008e+00 -2 +1.4734194e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.4005008e+00 -2 +1.4471463e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.4045008e+00 -2 +1.4142663e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.4085008e+00 -2 +1.3741972e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.4125008e+00 -2 +1.3261737e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.4165008e+00 -2 +1.2691705e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.4205008e+00 -2 +1.2017788e-02  +2.0000000e-01 +4.0000000e-01
5.1937021e-01 1.4245008e+00 -2 +1.1219829e-02  +3.4000000e+00 +3.6000000e+00
5.1937021e-01 1.4285008e+00 -2 +1.0267329e-02  +3.4000000e+00 +3.6000000e+00
5.1937021e-01 1.4325008e+00 -2 +9.1100726e-03  +3.4000000e+00 +3.6000000e+00
5.1937021e-01 1.4365008e+00 -2 +7.6534698e-03  +3.4000000e+00 +3.6000000e+00
5.1937021e-01 1.4405008e+00 -2 +5.6682028e-03  +3.4000000e+00 +3.6000000e+00
5.1937021e-01 1.4445008e+00 -2 +1.9013719e-03  +3.4000000e+00 +3.6000000e+00
5.1937021e-01 1.4485008e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.4525008e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.1937021e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 8.0000000e-02 -2 +7.6177838e-04  +5.0000000e+00 +5.2000000e+00
5.2658369e-01 1.0000000e-01 -2 +1.2742249e-03  +5.0000000e+00 +5.2000000e+00
5.2658369e-01 1.2000000e-01 -2 +1.6585841e-03  +5.0000000e+00 +5.2000000e+00
5.2658369e-01 1.4000000e-01 -2 +1.9680026e-03  +5.0000000e+00 +5.2000000e+00
5.2658369e-01 1.6000000e-01 -2 +2.2101144e-03  +5.0000000e+00 +5.2000000e+00
5.2658369e-01 1.8000000e-01 -2 +2.3798404e-03  +5.0000000e+00 +5.2000000e+00
5.2658369e-01 2.0000000e-01 -2 +2.5089750e-03  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 2.2000000e-01 -2 +4.8178478e-03  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 2.4000000e-01 -2 +6.4381877e-03  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 2.6000000e-01 -2 +7.8057916e-03  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 2.8000000e-01 -2 +9.0312842e-03  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 3.0000000e-01 -2 +1.0161490e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 3.2000000e-01 -2 +1.1220630e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 3.4000000e-01 -2 +1.2222653e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 3.6000000e-01 -2 +1.3176095e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 3.8000000e-01 -2 +1.4086347e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 4.0000000e-01 -2 +1.4956827e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 4.2000000e-01 -2 +1.5789651e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 4.4000000e-01 -2 +1.6586025e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 4.6000000e-01 -2 +1.7346504e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 4.8000000e-01 -2 +1.8071153e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 5.0000000e-01 -2 +1.8759658e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 5.2000000e-01 -2 +1.9411410e-02  +8.0000000e-01 +1.0000000e+00
5.2658369e-01 5.4000000e-01 -2 +2.0025553e-02  +8.0000000e-01 +1.2000000e+00
5.2658369e-01 5.6000000e-01 -2 +2.0601034e-02  +8.0000000e-01 +1.2000000e+00
5.2658369e-01 5.8000000e-01 -2 +2.1136623e-02  +8.0000000e-01 +1.2000000e+00
5.2658369e-01 6.0000000e-01 -2 +2.1630945e-02  +8.0000000e-01 +1.2000000e+00
5.2658369e-01 6.2000000e-01 -2 +2.2082492e-02  +8.0000000e-01 +1.2000000e+00
5.2658369e-01 6.4000000e-01 -2 +2.2489639e-02  +8.0000000e-01 +1.2000000e+00
5.2658369e-01 6.6000000e-01 -2 +2.2850654e-02  +8.0000000e-01 +1.2000000e+00
5.2658369e-01 6.8000000e-01 -2 +2.3163703e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 7.0000000e-01 -2 +2.3426862e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 7.2000000e-01 -2 +2.3638115e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 7.4000000e-01 -2 +2.3795359e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 7.6000000e-01 -2 +2.3896404e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 7.8000000e-01 -2 +2.3938973e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 8.0000000e-01 -2 +2.3920696e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 8.2000000e-01 -2 +2.3839098e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 8.4000000e-01 -2 +2.3691597e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 8.6000000e-01 -2 +2.3475477e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 8.8000000e-01 -2 +2.3187862e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 9.0000000e-01 -2 +2.2825684e-02  +6.0000000e-01 +1.2000000e+00
5.2658369e-01 9.2000000e-01 -2 +2.2385619e-02  +6.0000000e-01 +1.0000000e+00
5.2658369e-01 9.4000000e-01 -2 +2.1864013e-02  +6.0000000e-01 +1.0000000e+00
5.2658369e-01 9.6000000e-01 -2 +2.1256761e-02  +6.0000000e-01 +1.0000000e+00
5.2658369e-01 9.8000000e-01 -2 +2.0559137e-02  +6.0000000e-01 +1.0000000e+00
5.2658369e-01 1.0000000e+00 -2 +1.9765528e-02  +6.0000000e-01 +1.0000000e+00
5.2658369e-01 1.0200000e+00 -2 +1.8869031e-02  +6.0000000e-01 +1.0000000e+00
5.2658369e-01 1.0400000e+00 -2 +1.7860811e-02  +6.0000000e-01 +1.0000000e+00
5.2658369e-01 1.0600000e+00 -2 +1.7302573e-02  +4.0000000e-01 +1.0000000e+00
5.2658369e-01 1.0800000e+00 -2 +1.7506210e-02  +4.0000000e-01 +1.0000000e+00
5.2658369e-01 1.1000000e+00 -2 +1.8800912e-02  +4.0000000e-01 +1.0000000e+00
5.2658369e-01 1.1200000e+00 -2 +1.9511442e-02  +4.0000000e-01 +1.0000000e+00
5.2658369e-01 1.1400000e+00 -2 +1.9662284e-02  +4.0000000e-01 +1.0000000e+00
5.2658369e-01 1.1600000e+00 -2 +1.9224448e-02  +4.0000000e-01 +1.0000000e+00
5.2658369e-01 1.1800000e+00 -2 +1.8903633e-02  +4.0000000e-01 +1.0000000e+00
5.2658369e-01 1.2000000e+00 -2 +2.0030993e-02  +4.0000000e-01 +8.0000000e-01
5.2658369e-01 1.2200000e+00 -2 +2.0489613e-02  +4.0000000e-01 +8.0000000e-01
5.2658369e-01 1.2400000e+00 -2 +2.0276586e-02  +4.0000000e-01 +8.0000000e-01
5.2658369e-01 1.2600000e+00 -2 +1.9315329e-02  +4.0000000e-01 +8.0000000e-01
5.2658369e-01 1.2800000e+00 -2 +1.9162555e-02  +4.0000000e-01 +8.0000000e-01
5.2658369e-01 1.3000000e+00 -2 +1.9573351e-02  +4.0000000e-01 +6.0000000e-01
5.2658369e-01 1.3200000e+00 -2 +1.9131920e-02  +4.0000000e-01 +6.0000000e-01
5.2658369e-01 1.3400000e+00 -2 +1.7699518e-02  +2.0000000e-01 +6.0000000e-01
5.2658369e-01 1.3541998e+00 -2 +1.5892251e-02  +2.0000000e-01 +6.0000000e-01
5.2658369e-01 1.3581998e+00 -2 +1.5224824e-02  +2.0000000e-01 +6.0000000e-01
5.2658369e-01 1.3621998e+00 -2 +1.5067214e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.3661998e+00 -2 +1.5072005e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.3701998e+00 -2 +1.5025419e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.3741998e+00 -2 +1.4926118e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.3781998e+00 -2 +1.4772152e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.3821998e+00 -2 +1.4560871e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.3861998e+00 -2 +1.4288777e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.3901998e+00 -2 +1.3951312e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.3941998e+00 -2 +1.3542536e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.3981998e+00 -2 +1.3054632e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.4021998e+00 -2 +1.2477125e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.4061998e+00 -2 +1.1795565e-02  +2.0000000e-01 +4.0000000e-01
5.2658369e-01 1.4101998e+00 -2 +1.0989185e-02  +3.4000000e+00 +3.6000000e+00
5.2658369e-01 1.4141998e+00 -2 +1.0026316e-02  +3.4000000e+00 +3.6000000e+00
5.2658369e-01 1.4181998e+00 -2 +8.8542018e-03  +3.4000000e+00 +3.6000000e+00
5.2658369e-01 1.4221998e+00 -2 +7.3714379e-03  +3.4000000e+00 +3.6000000e+00
5.2658369e-01 1.4261998e+00 -2 +5.3212765e-03  +3.4000000e+00 +3.6000000e+00
5.2658369e-01 1.4301998e+00 -2 +5.4316164e-04  +3.4000000e+00 +3.6000000e+00
5.2658369e-01 1.4341998e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.4381998e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.2658369e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 2.0000000e-01 -2 +3.2366674e-03  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 2.2000000e-01 -2 +5.1367146e-03  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 2.4000000e-01 -2 +6.5969920e-03  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 2.6000000e-01 -2 +7.8612451e-03  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 2.8000000e-01 -2 +9.0074904e-03  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 3.0000000e-01 -2 +1.0071373e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 3.2000000e-01 -2 +1.1072036e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 3.4000000e-01 -2 +1.2020717e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 3.6000000e-01 -2 +1.2924351e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 3.8000000e-01 -2 +1.3787305e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 4.0000000e-01 -2 +1.4612311e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 4.2000000e-01 -2 +1.5401002e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 4.4000000e-01 -2 +1.6154239e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 4.6000000e-01 -2 +1.6872320e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 4.8000000e-01 -2 +1.7555118e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 5.0000000e-01 -2 +1.8202176e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 5.2000000e-01 -2 +1.8812774e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 5.4000000e-01 -2 +1.9385973e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 5.6000000e-01 -2 +1.9920658e-02  +8.0000000e-01 +1.0000000e+00
5.3379717e-01 5.8000000e-01 -2 +2.0415554e-02  +8.0000000e-01 +1.2000000e+00
5.3379717e-01 6.0000000e-01 -2 +2.0869252e-02  +8.0000000e-01 +1.2000000e+00
5.3379717e-01 6.2000000e-01 -2 +2.1280224e-02  +8.0000000e-01 +1.2000000e+00
5.3379717e-01 6.4000000e-01 -2 +2.1646830e-02  +8.0000000e-01 +1.2000000e+00
5.3379717e-01 6.6000000e-01 -2 +2.1967329e-02  +8.0000000e-01 +1.2000000e+00
5.3379717e-01 6.8000000e-01 -2 +2.2239883e-02  +6.0000000e-01 +1.2000000e+00
5.3379717e-01 7.0000000e-01 -2 +2.2462567e-02  +6.0000000e-01 +1.2000000e+00
5.3379717e-01 7.2000000e-01 -2 +2.2633361e-02  +6.0000000e-01 +1.2000000e+00
5.3379717e-01 7.4000000e-01 -2 +2.2750158e-02  +6.0000000e-01 +1.2000000e+00
5.3379717e-01 7.6000000e-01 -2 +2.2810758e-02  +6.0000000e-01 +1.2000000e+00
5.3379717e-01 7.8000000e-01 -2 +2.2812862e-02  +6.0000000e-01 +1.2000000e+00
5.3379717e-01 8.0000000e-01 -2 +2.2754066e-02  +6.0000000e-01 +1.2000000e+00
5.3379717e-01 8.2000000e-01 -2 +2.2631847e-02  +6.0000000e-01 +1.2000000e+00
5.3379717e-01 8.4000000e-01 -2 +2.2443539e-02  +6.0000000e-01 +1.2000000e+00
5.3379717e-01 8.6000000e-01 -2 +2.2186311e-02  +6.0000000e-01 +1.0000000e+00
5.3379717e-01 8.8000000e-01 -2 +2.1857122e-02  +6.0000000e-01 +1.0000000e+00
5.3379717e-01 9.0000000e-01 -2 +2.1452664e-02  +6.0000000e-01 +1.0000000e+00
5.3379717e-01 9.2000000e-01 -2 +2.0969282e-02  +6.0000000e-01 +1.0000000e+00
5.3379717e-01 9.4000000e-01 -2 +2.0402852e-02  +6.0000000e-01 +1.0000000e+00
5.3379717e-01 9.6000000e-01 -2 +1.9748605e-02  +6.0000000e-01 +1.0000000e+00
5.3379717e-01 9.8000000e-01 -2 +1.9000859e-02  +6.0000000e-01 +1.0000000e+00
5.3379717e-01 1.0000000e+00 -2 +1.8152616e-02  +6.0000000e-01 +1.0000000e+00
5.3379717e-01 1.0200000e+00 -2 +1.7343148e-02  +6.0000000e-01 +1.0000000e+00
5.3379717e-01 1.0400000e+00 -2 +1.6763534e-02  +6.0000000e-01 +1.0000000e+00
5.3379717e-01 1.0600000e+00 -2 +1.7397850e-02  +4.0000000e-01 +1.0000000e+00
5.3379717e-01 1.0800000e+00 -2 +1.8590681e-02  +4.0000000e-01 +1.0000000e+00
5.3379717e-01 1.1000000e+00 -2 +1.9225515e-02  +4.0000000e-01 +1.0000000e+00
5.3379717e-01 1.1200000e+00 -2 +1.9319390e-02  +4.0000000e-01 +1.0000000e+00
5.3379717e-01 1.1400000e+00 -2 +1.8839128e-02  +4.0000000e-01 +1.0000000e+00
5.3379717e-01 1.1600000e+00 -2 +1.8634890e-02  +4.0000000e-01 +1.0000000e+00
5.3379717e-01 1.1800000e+00 -2 +1.9738977e-02  +4.0000000e-01 +8.0000000e-01
5.3379717e-01 1.2000000e+00 -2 +2.0194948e-02  +4.0000000e-01 +8.0000000e-01
5.3379717e-01 1.2200000e+00 -2 +2.0000359e-02  +4.0000000e-01 +8.0000000e-01
5.3379717e-01 1.2400000e+00 -2 +1.9082808e-02  +4.0000000e-01 +8.0000000e-01
5.3379717e-01 1.2600000e+00 -2 +1.8839514e-02  +4.0000000e-01 +8.0000000e-01
5.3379717e-01 1.2800000e+00 -2 +1.9326093e-02  +4.0000000e-01 +6.0000000e-01
5.3379717e-01 1.3000000e+00 -2 +1.8990854e-02  +4.0000000e-01 +6.0000000e-01
5.3379717e-01 1.3200000e+00 -2 +1.7716041e-02  +4.0000000e-01 +6.0000000e-01
5.3379717e-01 1.3390052e+00 -2 +1.5343007e-02  +2.0000000e-01 +6.0000000e-01
5.3379717e-01 1.3430052e+00 -2 +1.4892309e-02  +2.0000000e-01 +6.0000000e-01
5.3379717e-01 1.3470052e+00 -2 +1.4932848e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3510052e+00 -2 +1.4924034e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3550052e+00 -2 +1.4864965e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3590052e+00 -2 +1.4754200e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3630052e+00 -2 +1.4589696e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3670052e+00 -2 +1.4368712e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3710052e+00 -2 +1.4087657e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3750052e+00 -2 +1.3741866e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3790052e+00 -2 +1.3325268e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3830052e+00 -2 +1.2829872e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3870052e+00 -2 +1.2244943e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3910052e+00 -2 +1.1555621e-02  +2.0000000e-01 +4.0000000e-01
5.3379717e-01 1.3950052e+00 -2 +1.0740422e-02  +3.4000000e+00 +3.6000000e+00
5.3379717e-01 1.3990052e+00 -2 +9.7663005e-03  +3.4000000e+00 +3.6000000e+00
5.3379717e-01 1.4030052e+00 -2 +8.5774477e-03  +3.4000000e+00 +3.6000000e+00
5.3379717e-01 1.4070052e+00 -2 +7.0640051e-03  +3.4000000e+00 +3.6000000e+00
5.3379717e-01 1.4110052e+00 -2 +4.9325519e-03  +3.4000000e+00 +3.6000000e+00
5.3379717e-01 1.4150052e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.4190052e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.4230052e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.3379717e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.8000000e-01 -2 +9.1457443e-04  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 2.0000000e-01 -2 +3.8099955e-03  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 2.2000000e-01 -2 +5.4217424e-03  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 2.4000000e-01 -2 +6.7380666e-03  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 2.6000000e-01 -2 +7.9028596e-03  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 2.8000000e-01 -2 +8.9704816e-03  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 3.0000000e-01 -2 +9.9674909e-03  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 3.2000000e-01 -2 +1.0908643e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 3.4000000e-01 -2 +1.1802746e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 3.6000000e-01 -2 +1.2655254e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 3.8000000e-01 -2 +1.3469573e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 4.0000000e-01 -2 +1.4247780e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 4.2000000e-01 -2 +1.4991043e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 4.4000000e-01 -2 +1.5699885e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 4.6000000e-01 -2 +1.6374351e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 4.8000000e-01 -2 +1.7014122e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 5.0000000e-01 -2 +1.7618595e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 5.2000000e-01 -2 +1.8186936e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 5.4000000e-01 -2 +1.8718123e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 5.6000000e-01 -2 +1.9210969e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 5.8000000e-01 -2 +1.9664150e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 6.0000000e-01 -2 +2.0076216e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 6.2000000e-01 -2 +2.0445608e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 6.4000000e-01 -2 +2.0770662e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 6.6000000e-01 -2 +2.1049618e-02  +8.0000000e-01 +1.0000000e+00
5.4101064e-01 6.8000000e-01 -2 +2.1280620e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 7.0000000e-01 -2 +2.1461721e-02  +6.0000000e-01 +1.2000000e+00
5.4101064e-01 7.2000000e-01 -2 +2.1590883e-02  +6.0000000e-01 +1.2000000e+00
5.4101064e-01 7.4000000e-01 -2 +2.1665968e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 7.6000000e-01 -2 +2.1684739e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 7.8000000e-01 -2 +2.1644843e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 8.0000000e-01 -2 +2.1543801e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 8.2000000e-01 -2 +2.1378984e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 8.4000000e-01 -2 +2.1147584e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 8.6000000e-01 -2 +2.0846568e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 8.8000000e-01 -2 +2.0472620e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 9.0000000e-01 -2 +2.0022053e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 9.2000000e-01 -2 +1.9490680e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 9.4000000e-01 -2 +1.8873638e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 9.6000000e-01 -2 +1.8165099e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 9.8000000e-01 -2 +1.7357853e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 1.0000000e+00 -2 +1.6822702e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 1.0200000e+00 -2 +1.6090483e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 1.0400000e+00 -2 +1.7333822e-02  +6.0000000e-01 +1.0000000e+00
5.4101064e-01 1.0600000e+00 -2 +1.8393543e-02  +4.0000000e-01 +1.0000000e+00
5.4101064e-01 1.0800000e+00 -2 +1.8922167e-02  +4.0000000e-01 +1.0000000e+00
5.4101064e-01 1.1000000e+00 -2 +1.8926887e-02  +4.0000000e-01 +1.0000000e+00
5.4101064e-01 1.1200000e+00 -2 +1.8367418e-02  +4.0000000e-01 +1.0000000e+00
5.4101064e-01 1.1400000e+00 -2 +1.8422504e-02  +4.0000000e-01 +1.0000000e+00
5.4101064e-01 1.1600000e+00 -2 +1.9465702e-02  +4.0000000e-01 +8.0000000e-01
5.4101064e-01 1.1800000e+00 -2 +1.9882796e-02  +4.0000000e-01 +8.0000000e-01
5.4101064e-01 1.2000000e+00 -2 +1.9668034e-02  +4.0000000e-01 +8.0000000e-01
5.4101064e-01 1.2200000e+00 -2 +1.8748564e-02  +4.0000000e-01 +8.0000000e-01
5.4101064e-01 1.2400000e+00 -2 +1.8539418e-02  +4.0000000e-01 +8.0000000e-01
5.4101064e-01 1.2600000e+00 -2 +1.9056670e-02  +4.0000000e-01 +6.0000000e-01
5.4101064e-01 1.2800000e+00 -2 +1.8778156e-02  +4.0000000e-01 +6.0000000e-01
5.4101064e-01 1.3000000e+00 -2 +1.7597923e-02  +4.0000000e-01 +6.0000000e-01
5.4101064e-01 1.3200000e+00 -2 +1.5222536e-02  +4.0000000e-01 +6.0000000e-01
5.4101064e-01 1.3228732e+00 -2 +1.4747260e-02  +4.0000000e-01 +6.0000000e-01
5.4101064e-01 1.3268732e+00 -2 +1.4750367e-02  +2.0000000e-01 +6.0000000e-01
5.4101064e-01 1.3308732e+00 -2 +1.4776763e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3348732e+00 -2 +1.4754971e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3388732e+00 -2 +1.4683982e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3428732e+00 -2 +1.4562258e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3468732e+00 -2 +1.4387667e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3508732e+00 -2 +1.4157377e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3548732e+00 -2 +1.3867698e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3588732e+00 -2 +1.3513854e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3628732e+00 -2 +1.3089631e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3668732e+00 -2 +1.2586841e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3708732e+00 -2 +1.1994453e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3748732e+00 -2 +1.1297129e-02  +2.0000000e-01 +4.0000000e-01
5.4101064e-01 1.3788732e+00 -2 +1.0472549e-02  +3.4000000e+00 +3.6000000e+00
5.4101064e-01 1.3828732e+00 -2 +9.4860246e-03  +3.4000000e+00 +3.6000000e+00
5.4101064e-01 1.3868732e+00 -2 +8.2780360e-03  +3.4000000e+00 +3.6000000e+00
5.4101064e-01 1.3908732e+00 -2 +6.7280606e-03  +3.4000000e+00 +3.6000000e+00
5.4101064e-01 1.3948732e+00 -2 +4.4917166e-03  +3.4000000e+00 +3.6000000e+00
5.4101064e-01 1.3988732e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.4028732e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.4068732e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4101064e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.8000000e-01 -2 +2.3688135e-03  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 2.0000000e-01 -2 +4.2825894e-03  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 2.2000000e-01 -2 +5.6719545e-03  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 2.4000000e-01 -2 +6.8579163e-03  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 2.6000000e-01 -2 +7.9272851e-03  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 2.8000000e-01 -2 +8.9172981e-03  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 3.0000000e-01 -2 +9.8472341e-03  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 3.2000000e-01 -2 +1.0728123e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 3.4000000e-01 -2 +1.1566623e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 3.6000000e-01 -2 +1.2366850e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 3.8000000e-01 -2 +1.3131320e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 4.0000000e-01 -2 +1.3861494e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 4.2000000e-01 -2 +1.4558095e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 4.4000000e-01 -2 +1.5221320e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 4.6000000e-01 -2 +1.5850966e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 4.8000000e-01 -2 +1.6446526e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 5.0000000e-01 -2 +1.7007251e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 5.2000000e-01 -2 +1.7532191e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 5.4000000e-01 -2 +1.8020230e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 5.6000000e-01 -2 +1.8470112e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 5.8000000e-01 -2 +1.8880453e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 6.0000000e-01 -2 +1.9249754e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 6.2000000e-01 -2 +1.9576413e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 6.4000000e-01 -2 +1.9858732e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 6.6000000e-01 -2 +2.0094913e-02  +8.0000000e-01 +1.0000000e+00
5.4822412e-01 6.8000000e-01 -2 +2.0283066e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 7.0000000e-01 -2 +2.0421205e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 7.2000000e-01 -2 +2.0507242e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 7.4000000e-01 -2 +2.0538983e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 7.6000000e-01 -2 +2.0514112e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 7.8000000e-01 -2 +2.0430176e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 8.0000000e-01 -2 +2.0284563e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 8.2000000e-01 -2 +2.0074465e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 8.4000000e-01 -2 +1.9796835e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 8.6000000e-01 -2 +1.9448313e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 8.8000000e-01 -2 +1.9025143e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 9.0000000e-01 -2 +1.8523029e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 9.2000000e-01 -2 +1.7936940e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 9.4000000e-01 -2 +1.7260806e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 9.6000000e-01 -2 +1.6569489e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 9.8000000e-01 -2 +1.6168263e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 1.0000000e+00 -2 +1.5842592e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 1.0200000e+00 -2 +1.7291378e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 1.0400000e+00 -2 +1.8189670e-02  +6.0000000e-01 +1.0000000e+00
5.4822412e-01 1.0600000e+00 -2 +1.8582654e-02  +4.0000000e-01 +1.0000000e+00
5.4822412e-01 1.0800000e+00 -2 +1.8465701e-02  +4.0000000e-01 +1.0000000e+00
5.4822412e-01 1.1000000e+00 -2 +1.7788278e-02  +4.0000000e-01 +1.0000000e+00
5.4822412e-01 1.1200000e+00 -2 +1.8257908e-02  +4.0000000e-01 +1.0000000e+00
5.4822412e-01 1.1400000e+00 -2 +1.9204273e-02  +4.0000000e-01 +8.0000000e-01
5.4822412e-01 1.1600000e+00 -2 +1.9547241e-02  +4.0000000e-01 +8.0000000e-01
5.4822412e-01 1.1800000e+00 -2 +1.9274304e-02  +4.0000000e-01 +8.0000000e-01
5.4822412e-01 1.2000000e+00 -2 +1.8307657e-02  +4.0000000e-01 +8.0000000e-01
5.4822412e-01 1.2200000e+00 -2 +1.8267589e-02  +4.0000000e-01 +8.0000000e-01
5.4822412e-01 1.2400000e+00 -2 +1.8771609e-02  +4.0000000e-01 +8.0000000e-01
5.4822412e-01 1.2600000e+00 -2 +1.8502768e-02  +4.0000000e-01 +6.0000000e-01
5.4822412e-01 1.2800000e+00 -2 +1.7359122e-02  +4.0000000e-01 +6.0000000e-01
5.4822412e-01 1.3000000e+00 -2 +1.5060587e-02  +4.0000000e-01 +6.0000000e-01
5.4822412e-01 1.3057561e+00 -2 +1.4526707e-02  +4.0000000e-01 +6.0000000e-01
5.4822412e-01 1.3097561e+00 -2 +1.4586020e-02  +4.0000000e-01 +6.0000000e-01
5.4822412e-01 1.3137561e+00 -2 +1.4598882e-02  +3.4000000e+00 +3.8000000e+00
5.4822412e-01 1.3177561e+00 -2 +1.4564658e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3217561e+00 -2 +1.4482237e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3257561e+00 -2 +1.4349990e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3297561e+00 -2 +1.4165694e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3337561e+00 -2 +1.3926426e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3377561e+00 -2 +1.3628396e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3417561e+00 -2 +1.3266703e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3457561e+00 -2 +1.2834976e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3497561e+00 -2 +1.2324801e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3537561e+00 -2 +1.1724810e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3577561e+00 -2 +1.1019107e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3617561e+00 -2 +1.0184377e-02  +2.0000000e-01 +4.0000000e-01
5.4822412e-01 1.3657561e+00 -2 +9.1839601e-03  +3.4000000e+00 +3.6000000e+00
5.4822412e-01 1.3697561e+00 -2 +7.9537615e-03  +3.4000000e+00 +3.6000000e+00
5.4822412e-01 1.3737561e+00 -2 +6.3595011e-03  +3.4000000e+00 +3.6000000e+00
5.4822412e-01 1.3777561e+00 -2 +3.9821284e-03  +3.4000000e+00 +3.6000000e+00
5.4822412e-01 1.3817561e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.3857561e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.3897561e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.4822412e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.6000000e-01 -2 +1.1666974e-03  +4.8000000e+00 +5.0000000e+00
5.5543759e-01 1.8000000e-01 -2 +3.1773872e-03  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 2.0000000e-01 -2 +4.6756886e-03  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 2.2000000e-01 -2 +5.8848281e-03  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 2.4000000e-01 -2 +6.9521700e-03  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 2.6000000e-01 -2 +7.9302816e-03  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 2.8000000e-01 -2 +8.8440777e-03  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 3.0000000e-01 -2 +9.7070968e-03  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 3.2000000e-01 -2 +1.0527259e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 3.4000000e-01 -2 +1.1309367e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 3.6000000e-01 -2 +1.2056338e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 3.8000000e-01 -2 +1.2769881e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 4.0000000e-01 -2 +1.3450883e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 4.2000000e-01 -2 +1.4099654e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 4.4000000e-01 -2 +1.4716075e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 4.6000000e-01 -2 +1.5299709e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 4.8000000e-01 -2 +1.5849860e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 5.0000000e-01 -2 +1.6365634e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 5.2000000e-01 -2 +1.6845964e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 5.4000000e-01 -2 +1.7289638e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 5.6000000e-01 -2 +1.7695319e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 5.8000000e-01 -2 +1.8061556e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 6.0000000e-01 -2 +1.8386791e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 6.2000000e-01 -2 +1.8669368e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 6.4000000e-01 -2 +1.8907534e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 6.6000000e-01 -2 +1.9099437e-02  +8.0000000e-01 +1.0000000e+00
5.5543759e-01 6.8000000e-01 -2 +1.9243129e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 7.0000000e-01 -2 +1.9336554e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 7.2000000e-01 -2 +1.9377542e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 7.4000000e-01 -2 +1.9363795e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 7.6000000e-01 -2 +1.9292868e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 7.8000000e-01 -2 +1.9162140e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 8.0000000e-01 -2 +1.8968778e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 8.2000000e-01 -2 +1.8709686e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 8.4000000e-01 -2 +1.8381425e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 8.6000000e-01 -2 +1.7980117e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 8.8000000e-01 -2 +1.7501289e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 9.0000000e-01 -2 +1.6939655e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 9.2000000e-01 -2 +1.6288779e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 9.4000000e-01 -2 +1.5952744e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 9.6000000e-01 -2 +1.5323135e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 9.8000000e-01 -2 +1.6021928e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 1.0000000e+00 -2 +1.7241061e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 1.0200000e+00 -2 +1.7952087e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 1.0400000e+00 -2 +1.8180328e-02  +6.0000000e-01 +1.0000000e+00
5.5543759e-01 1.0600000e+00 -2 +1.7907472e-02  +4.0000000e-01 +1.0000000e+00
5.5543759e-01 1.0800000e+00 -2 +1.7068779e-02  +4.0000000e-01 +1.0000000e+00
5.5543759e-01 1.1000000e+00 -2 +1.8125343e-02  +4.0000000e-01 +8.0000000e-01
5.5543759e-01 1.1200000e+00 -2 +1.8940953e-02  +4.0000000e-01 +8.0000000e-01
5.5543759e-01 1.1400000e+00 -2 +1.9175238e-02  +4.0000000e-01 +8.0000000e-01
5.5543759e-01 1.1600000e+00 -2 +1.8805748e-02  +4.0000000e-01 +8.0000000e-01
5.5543759e-01 1.1800000e+00 -2 +1.7744871e-02  +4.0000000e-01 +8.0000000e-01
5.5543759e-01 1.2000000e+00 -2 +1.8022117e-02  +4.0000000e-01 +8.0000000e-01
5.5543759e-01 1.2200000e+00 -2 +1.8470100e-02  +4.0000000e-01 +6.0000000e-01
5.5543759e-01 1.2400000e+00 -2 +1.8165138e-02  +4.0000000e-01 +6.0000000e-01
5.5543759e-01 1.2600000e+00 -2 +1.7002083e-02  +4.0000000e-01 +6.0000000e-01
5.5543759e-01 1.2800000e+00 -2 +1.4698127e-02  +4.0000000e-01 +6.0000000e-01
5.5543759e-01 1.2876015e+00 -2 +1.4354014e-02  +4.0000000e-01 +6.0000000e-01
5.5543759e-01 1.2916015e+00 -2 +1.4399164e-02  +4.0000000e-01 +6.0000000e-01
5.5543759e-01 1.2956015e+00 -2 +1.4399014e-02  +3.4000000e+00 +3.8000000e+00
5.5543759e-01 1.2996015e+00 -2 +1.4352823e-02  +3.4000000e+00 +3.8000000e+00
5.5543759e-01 1.3036015e+00 -2 +1.4259384e-02  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3076015e+00 -2 +1.4116977e-02  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3116015e+00 -2 +1.3923290e-02  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3156015e+00 -2 +1.3675305e-02  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3196015e+00 -2 +1.3369122e-02  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3236015e+00 -2 +1.2999708e-02  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3276015e+00 -2 +1.2560514e-02  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3316015e+00 -2 +1.2042867e-02  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3356015e+00 -2 +1.1435003e-02  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3396015e+00 -2 +1.0720371e-02  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3436015e+00 -2 +9.8744662e-03  +2.0000000e-01 +4.0000000e-01
5.5543759e-01 1.3476015e+00 -2 +8.8582280e-03  +3.4000000e+00 +3.6000000e+00
5.5543759e-01 1.3516015e+00 -2 +7.6018234e-03  +3.4000000e+00 +3.6000000e+00
5.5543759e-01 1.3556015e+00 -2 +5.9527329e-03  +3.4000000e+00 +3.6000000e+00
5.5543759e-01 1.3596015e+00 -2 +3.3735490e-03  +3.4000000e+00 +3.6000000e+00
5.5543759e-01 1.3636015e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.3676015e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.3716015e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.5543759e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 2.0000000e-02 -2 +2.1698463e-04  +4.8000000e+00 +5.0000000e+00
5.6265107e-01 4.0000000e-02 -2 +5.5032236e-04  +4.8000000e+00 +5.0000000e+00
5.6265107e-01 6.0000000e-02 -2 +8.3764958e-04  +4.8000000e+00 +5.0000000e+00
5.6265107e-01 8.0000000e-02 -2 +1.0964614e-03  +4.8000000e+00 +5.0000000e+00
5.6265107e-01 1.0000000e-01 -2 +1.3216510e-03  +4.8000000e+00 +5.0000000e+00
5.6265107e-01 1.2000000e-01 -2 +1.5036061e-03  +4.8000000e+00 +5.0000000e+00
5.6265107e-01 1.4000000e-01 -2 +1.6289148e-03  +4.8000000e+00 +5.0000000e+00
5.6265107e-01 1.6000000e-01 -2 +2.0870348e-03  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 1.8000000e-01 -2 +3.7661238e-03  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 2.0000000e-01 -2 +4.9979230e-03  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 2.2000000e-01 -2 +6.0563836e-03  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 2.4000000e-01 -2 +7.0154383e-03  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 2.6000000e-01 -2 +7.9065654e-03  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 2.8000000e-01 -2 +8.7458882e-03  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 3.0000000e-01 -2 +9.5424976e-03  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 3.2000000e-01 -2 +1.0301773e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 3.4000000e-01 -2 +1.1026938e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 3.6000000e-01 -2 +1.1719867e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 3.8000000e-01 -2 +1.2381545e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 4.0000000e-01 -2 +1.3012338e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 4.2000000e-01 -2 +1.3612172e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 4.4000000e-01 -2 +1.4180635e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 4.6000000e-01 -2 +1.4717060e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 4.8000000e-01 -2 +1.5220574e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 5.0000000e-01 -2 +1.5690135e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 5.2000000e-01 -2 +1.6124555e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 5.4000000e-01 -2 +1.6522522e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 5.6000000e-01 -2 +1.6882611e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 5.8000000e-01 -2 +1.7203291e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 6.0000000e-01 -2 +1.7482931e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 6.2000000e-01 -2 +1.7719802e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 6.4000000e-01 -2 +1.7912075e-02  +8.0000000e-01 +1.0000000e+00
5.6265107e-01 6.6000000e-01 -2 +1.8057819e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 6.8000000e-01 -2 +1.8154990e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 7.0000000e-01 -2 +1.8201426e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 7.2000000e-01 -2 +1.8194820e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 7.4000000e-01 -2 +1.8132712e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 7.6000000e-01 -2 +1.8012442e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 7.8000000e-01 -2 +1.7831119e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 8.0000000e-01 -2 +1.7585554e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 8.2000000e-01 -2 +1.7272180e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 8.4000000e-01 -2 +1.6886929e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 8.6000000e-01 -2 +1.6425061e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 8.8000000e-01 -2 +1.5880908e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 9.0000000e-01 -2 +1.5542711e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 9.2000000e-01 -2 +1.5121296e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 9.4000000e-01 -2 +1.4678130e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 9.6000000e-01 -2 +1.6175410e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 9.8000000e-01 -2 +1.7146447e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 1.0000000e+00 -2 +1.7645681e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 1.0200000e+00 -2 +1.7678882e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 1.0400000e+00 -2 +1.7211700e-02  +6.0000000e-01 +1.0000000e+00
5.6265107e-01 1.0600000e+00 -2 +1.6766431e-02  +4.0000000e-01 +1.0000000e+00
5.6265107e-01 1.0800000e+00 -2 +1.8001734e-02  +4.0000000e-01 +8.0000000e-01
5.6265107e-01 1.1000000e+00 -2 +1.8654607e-02  +4.0000000e-01 +8.0000000e-01
5.6265107e-01 1.1200000e+00 -2 +1.8745699e-02  +4.0000000e-01 +8.0000000e-01
5.6265107e-01 1.1400000e+00 -2 +1.8239410e-02  +4.0000000e-01 +8.0000000e-01
5.6265107e-01 1.1600000e+00 -2 +1.7032346e-02  +4.0000000e-01 +8.0000000e-01
5.6265107e-01 1.1800000e+00 -2 +1.7793391e-02  +4.0000000e-01 +8.0000000e-01
5.6265107e-01 1.2000000e+00 -2 +1.8143518e-02  +4.0000000e-01 +6.0000000e-01
5.6265107e-01 1.2200000e+00 -2 +1.7756756e-02  +4.0000000e-01 +6.0000000e-01
5.6265107e-01 1.2400000e+00 -2 +1.6517375e-02  +4.0000000e-01 +6.0000000e-01
5.6265107e-01 1.2600000e+00 -2 +1.4122275e-02  +4.0000000e-01 +6.0000000e-01
5.6265107e-01 1.2683520e+00 -2 +1.4158096e-02  +4.0000000e-01 +6.0000000e-01
5.6265107e-01 1.2723520e+00 -2 +1.4189576e-02  +4.0000000e-01 +6.0000000e-01
5.6265107e-01 1.2763520e+00 -2 +1.4176851e-02  +3.4000000e+00 +3.8000000e+00
5.6265107e-01 1.2803520e+00 -2 +1.4119079e-02  +3.4000000e+00 +3.8000000e+00
5.6265107e-01 1.2843520e+00 -2 +1.4014959e-02  +3.4000000e+00 +3.8000000e+00
5.6265107e-01 1.2883520e+00 -2 +1.3862683e-02  +3.4000000e+00 +3.8000000e+00
5.6265107e-01 1.2923520e+00 -2 +1.3659846e-02  +2.0000000e-01 +4.0000000e-01
5.6265107e-01 1.2963520e+00 -2 +1.3403329e-02  +2.0000000e-01 +4.0000000e-01
5.6265107e-01 1.3003520e+00 -2 +1.3089115e-02  +2.0000000e-01 +4.0000000e-01
5.6265107e-01 1.3043520e+00 -2 +1.2712024e-02  +2.0000000e-01 +4.0000000e-01
5.6265107e-01 1.3083520e+00 -2 +1.2265298e-02  +2.0000000e-01 +4.0000000e-01
5.6265107e-01 1.3123520e+00 -2 +1.1739972e-02  +2.0000000e-01 +4.0000000e-01
5.6265107e-01 1.3163520e+00 -2 +1.1123814e-02  +2.0000000e-01 +4.0000000e-01
5.6265107e-01 1.3203520e+00 -2 +1.0399490e-02  +2.0000000e-01 +4.0000000e-01
5.6265107e-01 1.3243520e+00 -2 +9.5410586e-03  +2.0000000e-01 +4.0000000e-01
5.6265107e-01 1.3283520e+00 -2 +8.5064849e-03  +3.4000000e+00 +3.6000000e+00
5.6265107e-01 1.3323520e+00 -2 +7.2185933e-03  +3.4000000e+00 +3.6000000e+00
5.6265107e-01 1.3363520e+00 -2 +5.4998025e-03  +3.4000000e+00 +3.6000000e+00
5.6265107e-01 1.3403520e+00 -2 +2.5983564e-03  +3.4000000e+00 +3.6000000e+00
5.6265107e-01 1.3443520e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.3483520e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.3523520e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6265107e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.4000000e-01 -2 +8.7850954e-04  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 1.6000000e-01 -2 +2.9666630e-03  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 1.8000000e-01 -2 +4.2135609e-03  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 2.0000000e-01 -2 +5.2512921e-03  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 2.2000000e-01 -2 +6.1811064e-03  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 2.4000000e-01 -2 +7.0410989e-03  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 2.6000000e-01 -2 +7.8495870e-03  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 2.8000000e-01 -2 +8.6164967e-03  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 3.0000000e-01 -2 +9.3475388e-03  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 3.2000000e-01 -2 +1.0046061e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 3.4000000e-01 -2 +1.0713974e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 3.6000000e-01 -2 +1.1352262e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 3.8000000e-01 -2 +1.1961275e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 4.0000000e-01 -2 +1.2540917e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 4.2000000e-01 -2 +1.3090760e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 4.4000000e-01 -2 +1.3610123e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 4.6000000e-01 -2 +1.4098120e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 4.8000000e-01 -2 +1.4553705e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 5.0000000e-01 -2 +1.4975689e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 5.2000000e-01 -2 +1.5362760e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 5.4000000e-01 -2 +1.5713499e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 5.6000000e-01 -2 +1.6026378e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 5.8000000e-01 -2 +1.6299773e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 6.0000000e-01 -2 +1.6531959e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 6.2000000e-01 -2 +1.6721108e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 6.4000000e-01 -2 +1.6865287e-02  +8.0000000e-01 +1.0000000e+00
5.6986454e-01 6.6000000e-01 -2 +1.6962440e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 6.8000000e-01 -2 +1.7010385e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 7.0000000e-01 -2 +1.7006786e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 7.2000000e-01 -2 +1.6949128e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 7.4000000e-01 -2 +1.6834681e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 7.6000000e-01 -2 +1.6660448e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 7.8000000e-01 -2 +1.6423096e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 8.0000000e-01 -2 +1.6118852e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 8.2000000e-01 -2 +1.5743366e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 8.4000000e-01 -2 +1.5291503e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 8.6000000e-01 -2 +1.5004758e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 8.8000000e-01 -2 +1.4714637e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 9.0000000e-01 -2 +1.3974853e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 9.2000000e-01 -2 +1.5080563e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 9.4000000e-01 -2 +1.6256698e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 9.6000000e-01 -2 +1.6963104e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 9.8000000e-01 -2 +1.7225226e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 1.0000000e+00 -2 +1.7029104e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 1.0200000e+00 -2 +1.6320334e-02  +6.0000000e-01 +1.0000000e+00
5.6986454e-01 1.0400000e+00 -2 +1.6848430e-02  +4.0000000e-01 +8.0000000e-01
5.6986454e-01 1.0600000e+00 -2 +1.7856434e-02  +4.0000000e-01 +8.0000000e-01
5.6986454e-01 1.0800000e+00 -2 +1.8315814e-02  +4.0000000e-01 +8.0000000e-01
5.6986454e-01 1.1000000e+00 -2 +1.8227929e-02  +4.0000000e-01 +8.0000000e-01
5.6986454e-01 1.1200000e+00 -2 +1.7540220e-02  +4.0000000e-01 +8.0000000e-01
5.6986454e-01 1.1400000e+00 -2 +1.6655325e-02  +4.0000000e-01 +8.0000000e-01
5.6986454e-01 1.1600000e+00 -2 +1.7563609e-02  +4.0000000e-01 +8.0000000e-01
5.6986454e-01 1.1800000e+00 -2 +1.7774638e-02  +4.0000000e-01 +6.0000000e-01
5.6986454e-01 1.2000000e+00 -2 +1.7258967e-02  +4.0000000e-01 +6.0000000e-01
5.6986454e-01 1.2200000e+00 -2 +1.5881696e-02  +4.0000000e-01 +6.0000000e-01
5.6986454e-01 1.2400000e+00 -2 +1.3776215e-02  +4.0000000e-01 +6.0000000e-01
5.6986454e-01 1.2479441e+00 -2 +1.3938680e-02  +4.0000000e-01 +6.0000000e-01
5.6986454e-01 1.2519441e+00 -2 +1.3956891e-02  +4.0000000e-01 +6.0000000e-01
5.6986454e-01 1.2559441e+00 -2 +1.3931943e-02  +3.4000000e+00 +3.8000000e+00
5.6986454e-01 1.2599441e+00 -2 +1.3862894e-02  +3.4000000e+00 +3.8000000e+00
5.6986454e-01 1.2639441e+00 -2 +1.3748354e-02  +3.4000000e+00 +3.8000000e+00
5.6986454e-01 1.2679441e+00 -2 +1.3586420e-02  +3.4000000e+00 +3.8000000e+00
5.6986454e-01 1.2719441e+00 -2 +1.3374594e-02  +3.4000000e+00 +3.6000000e+00
5.6986454e-01 1.2759441e+00 -2 +1.3109650e-02  +2.0000000e-01 +4.0000000e-01
5.6986454e-01 1.2799441e+00 -2 +1.2787441e-02  +2.0000000e-01 +4.0000000e-01
5.6986454e-01 1.2839441e+00 -2 +1.2402615e-02  +2.0000000e-01 +4.0000000e-01
5.6986454e-01 1.2879441e+00 -2 +1.1948183e-02  +2.0000000e-01 +4.0000000e-01
5.6986454e-01 1.2919441e+00 -2 +1.1414827e-02  +2.0000000e-01 +4.0000000e-01
5.6986454e-01 1.2959441e+00 -2 +1.0789764e-02  +2.0000000e-01 +4.0000000e-01
5.6986454e-01 1.2999441e+00 -2 +1.0054713e-02  +2.0000000e-01 +4.0000000e-01
5.6986454e-01 1.3039441e+00 -2 +9.1819696e-03  +2.0000000e-01 +4.0000000e-01
5.6986454e-01 1.3079441e+00 -2 +8.1257537e-03  +3.4000000e+00 +3.6000000e+00
5.6986454e-01 1.3119441e+00 -2 +6.7992339e-03  +3.4000000e+00 +3.6000000e+00
5.6986454e-01 1.3159441e+00 -2 +4.9887391e-03  +3.4000000e+00 +3.6000000e+00
5.6986454e-01 1.3199441e+00 -2 +1.4053078e-03  +3.4000000e+00 +3.6000000e+00
5.6986454e-01 1.3239441e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.3279441e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.3319441e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.6986454e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.4000000e-01 -2 +2.3102576e-03  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 1.6000000e-01 -2 +3.5484884e-03  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 1.8000000e-01 -2 +4.5465042e-03  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 2.0000000e-01 -2 +5.4333237e-03  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 2.2000000e-01 -2 +6.2516932e-03  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 2.4000000e-01 -2 +7.0209576e-03  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 2.6000000e-01 -2 +7.7511946e-03  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 2.8000000e-01 -2 +8.4480263e-03  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 3.0000000e-01 -2 +9.1146510e-03  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 3.2000000e-01 -2 +9.7528301e-03  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 3.4000000e-01 -2 +1.0363413e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 3.6000000e-01 -2 +1.0946637e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 3.8000000e-01 -2 +1.1502311e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 4.0000000e-01 -2 +1.2029933e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 4.2000000e-01 -2 +1.2528759e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 4.4000000e-01 -2 +1.2997855e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 4.6000000e-01 -2 +1.3436136e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 4.8000000e-01 -2 +1.3842383e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 5.0000000e-01 -2 +1.4215260e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 5.2000000e-01 -2 +1.4553325e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 5.4000000e-01 -2 +1.4855036e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 5.6000000e-01 -2 +1.5118748e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 5.8000000e-01 -2 +1.5342719e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 6.0000000e-01 -2 +1.5525100e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 6.2000000e-01 -2 +1.5663927e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 6.4000000e-01 -2 +1.5757110e-02  +8.0000000e-01 +1.0000000e+00
5.7707802e-01 6.6000000e-01 -2 +1.5802415e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 6.8000000e-01 -2 +1.5797436e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 7.0000000e-01 -2 +1.5739571e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 7.2000000e-01 -2 +1.5625965e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 7.4000000e-01 -2 +1.5453454e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 7.6000000e-01 -2 +1.5218481e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 7.8000000e-01 -2 +1.4916965e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 8.0000000e-01 -2 +1.4544133e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 8.2000000e-01 -2 +1.4378991e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 8.4000000e-01 -2 +1.4152562e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 8.6000000e-01 -2 +1.3509119e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 8.8000000e-01 -2 +1.4036649e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 9.0000000e-01 -2 +1.5359436e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 9.2000000e-01 -2 +1.6212141e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 9.4000000e-01 -2 +1.6636091e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 9.6000000e-01 -2 +1.6631454e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 9.8000000e-01 -2 +1.6162543e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 1.0000000e+00 -2 +1.5583249e-02  +6.0000000e-01 +1.0000000e+00
5.7707802e-01 1.0200000e+00 -2 +1.6894153e-02  +6.0000000e-01 +8.0000000e-01
5.7707802e-01 1.0400000e+00 -2 +1.7650508e-02  +4.0000000e-01 +8.0000000e-01
5.7707802e-01 1.0600000e+00 -2 +1.7885258e-02  +4.0000000e-01 +8.0000000e-01
5.7707802e-01 1.0800000e+00 -2 +1.7578855e-02  +4.0000000e-01 +8.0000000e-01
5.7707802e-01 1.1000000e+00 -2 +1.6656135e-02  +4.0000000e-01 +8.0000000e-01
5.7707802e-01 1.1200000e+00 -2 +1.6601730e-02  +4.0000000e-01 +8.0000000e-01
5.7707802e-01 1.1400000e+00 -2 +1.7306117e-02  +4.0000000e-01 +8.0000000e-01
5.7707802e-01 1.1600000e+00 -2 +1.7336319e-02  +4.0000000e-01 +6.0000000e-01
5.7707802e-01 1.1800000e+00 -2 +1.6640686e-02  +4.0000000e-01 +6.0000000e-01
5.7707802e-01 1.2000000e+00 -2 +1.5053330e-02  +4.0000000e-01 +6.0000000e-01
5.7707802e-01 1.2200000e+00 -2 +1.3602790e-02  +4.0000000e-01 +6.0000000e-01
5.7707802e-01 1.2263073e+00 -2 +1.3695335e-02  +4.0000000e-01 +6.0000000e-01
5.7707802e-01 1.2303073e+00 -2 +1.3700587e-02  +4.0000000e-01 +6.0000000e-01
5.7707802e-01 1.2343073e+00 -2 +1.3663679e-02  +3.4000000e+00 +3.8000000e+00
5.7707802e-01 1.2383073e+00 -2 +1.3583574e-02  +3.4000000e+00 +3.8000000e+00
5.7707802e-01 1.2423073e+00 -2 +1.3458788e-02  +3.4000000e+00 +3.8000000e+00
5.7707802e-01 1.2463073e+00 -2 +1.3287325e-02  +3.4000000e+00 +3.6000000e+00
5.7707802e-01 1.2503073e+00 -2 +1.3066587e-02  +3.4000000e+00 +3.6000000e+00
5.7707802e-01 1.2543073e+00 -2 +1.2793228e-02  +3.4000000e+00 +3.6000000e+00
5.7707802e-01 1.2583073e+00 -2 +1.2462957e-02  +2.0000000e-01 +4.0000000e-01
5.7707802e-01 1.2623073e+00 -2 +1.2070225e-02  +2.0000000e-01 +4.0000000e-01
5.7707802e-01 1.2663073e+00 -2 +1.1607769e-02  +2.0000000e-01 +4.0000000e-01
5.7707802e-01 1.2703073e+00 -2 +1.1065856e-02  +2.0000000e-01 +4.0000000e-01
5.7707802e-01 1.2743073e+00 -2 +1.0431036e-02  +2.0000000e-01 +4.0000000e-01
5.7707802e-01 1.2783073e+00 -2 +9.6838711e-03  +2.0000000e-01 +4.0000000e-01
5.7707802e-01 1.2823073e+00 -2 +8.7944486e-03  +2.0000000e-01 +4.0000000e-01
5.7707802e-01 1.2863073e+00 -2 +7.7121656e-03  +3.4000000e+00 +3.6000000e+00
5.7707802e-01 1.2903073e+00 -2 +6.3370655e-03  +3.4000000e+00 +3.6000000e+00
5.7707802e-01 1.2943073e+00 -2 +4.4000065e-03  +3.4000000e+00 +3.6000000e+00
5.7707802e-01 1.2983073e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.3023073e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.3063073e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.3103073e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.7707802e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.2000000e-01 -2 +1.8373224e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 1.4000000e-01 -2 +3.0145477e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 1.6000000e-01 -2 +3.9460168e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 1.8000000e-01 -2 +4.7729437e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 2.0000000e-01 -2 +5.5377008e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 2.2000000e-01 -2 +6.2585640e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 2.4000000e-01 -2 +6.9447176e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 2.6000000e-01 -2 +7.6011081e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 2.8000000e-01 -2 +8.2304298e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 3.0000000e-01 -2 +8.8340601e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 3.2000000e-01 -2 +9.4125574e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 3.4000000e-01 -2 +9.9659333e-03  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 3.6000000e-01 -2 +1.0493820e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 3.8000000e-01 -2 +1.0995572e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 4.0000000e-01 -2 +1.1470336e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 4.2000000e-01 -2 +1.1917089e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 4.4000000e-01 -2 +1.2334670e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 4.6000000e-01 -2 +1.2721799e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 4.8000000e-01 -2 +1.3077087e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 5.0000000e-01 -2 +1.3399046e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 5.2000000e-01 -2 +1.3686091e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 5.4000000e-01 -2 +1.3936535e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 5.6000000e-01 -2 +1.4148590e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 5.8000000e-01 -2 +1.4320357e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 6.0000000e-01 -2 +1.4449813e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 6.2000000e-01 -2 +1.4534797e-02  +8.0000000e-01 +1.0000000e+00
5.8429149e-01 6.4000000e-01 -2 +1.4572984e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 6.6000000e-01 -2 +1.4561857e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 6.8000000e-01 -2 +1.4498662e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 7.0000000e-01 -2 +1.4380352e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 7.2000000e-01 -2 +1.4203507e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 7.4000000e-01 -2 +1.3964225e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 7.6000000e-01 -2 +1.3657957e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 7.8000000e-01 -2 +1.3678876e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 8.0000000e-01 -2 +1.3452798e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 8.2000000e-01 -2 +1.2830769e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 8.4000000e-01 -2 +1.3114601e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 8.6000000e-01 -2 +1.4517569e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 8.8000000e-01 -2 +1.5454338e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 9.0000000e-01 -2 +1.5977028e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 9.2000000e-01 -2 +1.6094740e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 9.4000000e-01 -2 +1.5783039e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 9.6000000e-01 -2 +1.4978047e-02  +6.0000000e-01 +1.0000000e+00
5.8429149e-01 9.8000000e-01 -2 +1.5864055e-02  +6.0000000e-01 +8.0000000e-01
5.8429149e-01 1.0000000e+00 -2 +1.6854366e-02  +6.0000000e-01 +8.0000000e-01
5.8429149e-01 1.0200000e+00 -2 +1.7334983e-02  +4.0000000e-01 +8.0000000e-01
5.8429149e-01 1.0400000e+00 -2 +1.7310638e-02  +4.0000000e-01 +8.0000000e-01
5.8429149e-01 1.0600000e+00 -2 +1.6737759e-02  +4.0000000e-01 +8.0000000e-01
5.8429149e-01 1.0800000e+00 -2 +1.5508328e-02  +4.0000000e-01 +8.0000000e-01
5.8429149e-01 1.1000000e+00 -2 +1.6519959e-02  +4.0000000e-01 +8.0000000e-01
5.8429149e-01 1.1200000e+00 -2 +1.6984238e-02  +4.0000000e-01 +8.0000000e-01
5.8429149e-01 1.1400000e+00 -2 +1.6789175e-02  +4.0000000e-01 +6.0000000e-01
5.8429149e-01 1.1600000e+00 -2 +1.5854021e-02  +4.0000000e-01 +6.0000000e-01
5.8429149e-01 1.1800000e+00 -2 +1.3962313e-02  +4.0000000e-01 +6.0000000e-01
5.8429149e-01 1.2000000e+00 -2 +1.3402411e-02  +4.0000000e-01 +6.0000000e-01
5.8429149e-01 1.2033628e+00 -2 +1.3427444e-02  +4.0000000e-01 +6.0000000e-01
5.8429149e-01 1.2073628e+00 -2 +1.3419950e-02  +4.0000000e-01 +6.0000000e-01
5.8429149e-01 1.2113628e+00 -2 +1.3371253e-02  +3.4000000e+00 +3.8000000e+00
5.8429149e-01 1.2153628e+00 -2 +1.3280221e-02  +3.4000000e+00 +3.8000000e+00
5.8429149e-01 1.2193628e+00 -2 +1.3145274e-02  +3.4000000e+00 +3.8000000e+00
5.8429149e-01 1.2233628e+00 -2 +1.2964319e-02  +3.4000000e+00 +3.6000000e+00
5.8429149e-01 1.2273628e+00 -2 +1.2734646e-02  +3.4000000e+00 +3.6000000e+00
5.8429149e-01 1.2313628e+00 -2 +1.2452779e-02  +3.4000000e+00 +3.6000000e+00
5.8429149e-01 1.2353628e+00 -2 +1.2114257e-02  +3.4000000e+00 +3.6000000e+00
5.8429149e-01 1.2393628e+00 -2 +1.1713308e-02  +2.0000000e-01 +4.0000000e-01
5.8429149e-01 1.2433628e+00 -2 +1.1242339e-02  +2.0000000e-01 +4.0000000e-01
5.8429149e-01 1.2473628e+00 -2 +1.0691118e-02  +2.0000000e-01 +4.0000000e-01
5.8429149e-01 1.2513628e+00 -2 +1.0045376e-02  +2.0000000e-01 +4.0000000e-01
5.8429149e-01 1.2553628e+00 -2 +9.2842348e-03  +2.0000000e-01 +4.0000000e-01
5.8429149e-01 1.2593628e+00 -2 +8.3749624e-03  +2.0000000e-01 +4.0000000e-01
5.8429149e-01 1.2633628e+00 -2 +7.2605578e-03  +3.4000000e+00 +3.6000000e+00
5.8429149e-01 1.2673628e+00 -2 +5.8224384e-03  +3.4000000e+00 +3.6000000e+00
5.8429149e-01 1.2713628e+00 -2 +3.6974982e-03  +3.4000000e+00 +3.6000000e+00
5.8429149e-01 1.2753628e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.2793628e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.2833628e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.2873628e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.8429149e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 2.0000000e-02 -2 +1.2861178e-04  +4.6000000e+00 +4.8000000e+00
5.9150497e-01 4.0000000e-02 -2 +5.5390738e-04  +4.6000000e+00 +4.8000000e+00
5.9150497e-01 6.0000000e-02 -2 +8.7332204e-04  +4.6000000e+00 +4.8000000e+00
5.9150497e-01 8.0000000e-02 -2 +1.1585702e-03  +4.6000000e+00 +4.8000000e+00
5.9150497e-01 1.0000000e-01 -2 +1.5695626e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 1.2000000e-01 -2 +2.6074115e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 1.4000000e-01 -2 +3.4416878e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 1.6000000e-01 -2 +4.1911068e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 1.8000000e-01 -2 +4.8903444e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 2.0000000e-01 -2 +5.5539532e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 2.2000000e-01 -2 +6.1889991e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 2.4000000e-01 -2 +6.7991001e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 2.6000000e-01 -2 +7.3860602e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 2.8000000e-01 -2 +7.9506356e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 3.0000000e-01 -2 +8.4929292e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 3.2000000e-01 -2 +9.0126154e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 3.4000000e-01 -2 +9.5090671e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 3.6000000e-01 -2 +9.9814375e-03  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 3.8000000e-01 -2 +1.0428711e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 4.0000000e-01 -2 +1.0849734e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 4.2000000e-01 -2 +1.1243239e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 4.4000000e-01 -2 +1.1607853e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 4.6000000e-01 -2 +1.1942107e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 4.8000000e-01 -2 +1.2244438e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 5.0000000e-01 -2 +1.2513189e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 5.2000000e-01 -2 +1.2746605e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 5.4000000e-01 -2 +1.2942818e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 5.6000000e-01 -2 +1.3099848e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 5.8000000e-01 -2 +1.3215573e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 6.0000000e-01 -2 +1.3287716e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 6.2000000e-01 -2 +1.3313806e-02  +8.0000000e-01 +1.0000000e+00
5.9150497e-01 6.4000000e-01 -2 +1.3291145e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 6.6000000e-01 -2 +1.3216748e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 6.8000000e-01 -2 +1.3087266e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 7.0000000e-01 -2 +1.2898878e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 7.2000000e-01 -2 +1.2844596e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 7.4000000e-01 -2 +1.2886749e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 7.6000000e-01 -2 +1.2597869e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 7.8000000e-01 -2 +1.1921528e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 8.0000000e-01 -2 +1.2369163e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 8.2000000e-01 -2 +1.3776752e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 8.4000000e-01 -2 +1.4732437e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 8.6000000e-01 -2 +1.5291920e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 8.8000000e-01 -2 +1.5467980e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 9.0000000e-01 -2 +1.5241693e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 9.2000000e-01 -2 +1.4558905e-02  +6.0000000e-01 +1.0000000e+00
5.9150497e-01 9.4000000e-01 -2 +1.4851181e-02  +6.0000000e-01 +8.0000000e-01
5.9150497e-01 9.6000000e-01 -2 +1.6012484e-02  +6.0000000e-01 +8.0000000e-01
5.9150497e-01 9.8000000e-01 -2 +1.6670055e-02  +6.0000000e-01 +8.0000000e-01
5.9150497e-01 1.0000000e+00 -2 +1.6847132e-02  +6.0000000e-01 +8.0000000e-01
5.9150497e-01 1.0200000e+00 -2 +1.6520548e-02  +4.0000000e-01 +8.0000000e-01
5.9150497e-01 1.0400000e+00 -2 +1.5615473e-02  +4.0000000e-01 +8.0000000e-01
5.9150497e-01 1.0600000e+00 -2 +1.5545924e-02  +4.0000000e-01 +8.0000000e-01
5.9150497e-01 1.0800000e+00 -2 +1.6362287e-02  +4.0000000e-01 +8.0000000e-01
5.9150497e-01 1.1000000e+00 -2 +1.6548956e-02  +4.0000000e-01 +6.0000000e-01
5.9150497e-01 1.1200000e+00 -2 +1.6077170e-02  +4.0000000e-01 +6.0000000e-01
5.9150497e-01 1.1400000e+00 -2 +1.4825414e-02  +4.0000000e-01 +6.0000000e-01
5.9150497e-01 1.1600000e+00 -2 +1.2693663e-02  +4.0000000e-01 +6.0000000e-01
5.9150497e-01 1.1790222e+00 -2 +1.3134171e-02  +4.0000000e-01 +6.0000000e-01
5.9150497e-01 1.1830222e+00 -2 +1.3114043e-02  +3.4000000e+00 +3.8000000e+00
5.9150497e-01 1.1870222e+00 -2 +1.3053629e-02  +3.4000000e+00 +3.8000000e+00
5.9150497e-01 1.1910222e+00 -2 +1.2951699e-02  +3.4000000e+00 +3.8000000e+00
5.9150497e-01 1.1950222e+00 -2 +1.2806575e-02  +3.4000000e+00 +3.6000000e+00
5.9150497e-01 1.1990222e+00 -2 +1.2616057e-02  +3.4000000e+00 +3.6000000e+00
5.9150497e-01 1.2030222e+00 -2 +1.2377312e-02  +3.4000000e+00 +3.6000000e+00
5.9150497e-01 1.2070222e+00 -2 +1.2086717e-02  +3.4000000e+00 +3.6000000e+00
5.9150497e-01 1.2110222e+00 -2 +1.1739613e-02  +3.4000000e+00 +3.6000000e+00
5.9150497e-01 1.2150222e+00 -2 +1.1329960e-02  +2.0000000e-01 +4.0000000e-01
5.9150497e-01 1.2190222e+00 -2 +1.0849767e-02  +2.0000000e-01 +4.0000000e-01
5.9150497e-01 1.2230222e+00 -2 +1.0288191e-02  +2.0000000e-01 +4.0000000e-01
5.9150497e-01 1.2270222e+00 -2 +9.6299429e-03  +2.0000000e-01 +4.0000000e-01
5.9150497e-01 1.2310222e+00 -2 +8.8523091e-03  +2.0000000e-01 +4.0000000e-01
5.9150497e-01 1.2350222e+00 -2 +7.9188591e-03  +2.0000000e-01 +4.0000000e-01
5.9150497e-01 1.2390222e+00 -2 +6.7637959e-03  +3.4000000e+00 +3.6000000e+00
5.9150497e-01 1.2430222e+00 -2 +5.2405136e-03  +3.4000000e+00 +3.6000000e+00
5.9150497e-01 1.2470222e+00 -2 +2.7978295e-03  +3.4000000e+00 +3.6000000e+00
5.9150497e-01 1.2510222e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.2550222e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.2590222e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.2630222e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9150497e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 8.0000000e-02 -2 +1.4542921e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 1.0000000e-01 -2 +2.2908303e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 1.2000000e-01 -2 +3.0041929e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 1.4000000e-01 -2 +3.6627684e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 1.6000000e-01 -2 +4.2876193e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 1.8000000e-01 -2 +4.8874290e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 2.0000000e-01 -2 +5.4661602e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 2.2000000e-01 -2 +6.0255843e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 2.4000000e-01 -2 +6.5663171e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 2.6000000e-01 -2 +7.0883058e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 2.8000000e-01 -2 +7.5910798e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 3.0000000e-01 -2 +8.0738914e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 3.2000000e-01 -2 +8.5357945e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 3.4000000e-01 -2 +8.9756941e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 3.6000000e-01 -2 +9.3923768e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 3.8000000e-01 -2 +9.7845283e-03  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 4.0000000e-01 -2 +1.0150743e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 4.2000000e-01 -2 +1.0489531e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 4.4000000e-01 -2 +1.0799314e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 4.6000000e-01 -2 +1.1078429e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 4.8000000e-01 -2 +1.1325118e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 5.0000000e-01 -2 +1.1537519e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 5.2000000e-01 -2 +1.1713655e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 5.4000000e-01 -2 +1.1851413e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 5.6000000e-01 -2 +1.1948519e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 5.8000000e-01 -2 +1.2002514e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 6.0000000e-01 -2 +1.2010702e-02  +8.0000000e-01 +1.0000000e+00
5.9871844e-01 6.2000000e-01 -2 +1.1970097e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 6.4000000e-01 -2 +1.1877345e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 6.6000000e-01 -2 +1.1841694e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 6.8000000e-01 -2 +1.2037769e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 7.0000000e-01 -2 +1.1943741e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 7.2000000e-01 -2 +1.1522658e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 7.4000000e-01 -2 +1.0702441e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 7.6000000e-01 -2 +1.1827030e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 7.8000000e-01 -2 +1.3158555e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 8.0000000e-01 -2 +1.4066425e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 8.2000000e-01 -2 +1.4601323e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 8.4000000e-01 -2 +1.4774294e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 8.6000000e-01 -2 +1.4566860e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 8.8000000e-01 -2 +1.3927620e-02  +6.0000000e-01 +1.0000000e+00
5.9871844e-01 9.0000000e-01 -2 +1.3929599e-02  +6.0000000e-01 +8.0000000e-01
5.9871844e-01 9.2000000e-01 -2 +1.5193592e-02  +6.0000000e-01 +8.0000000e-01
5.9871844e-01 9.4000000e-01 -2 +1.5960831e-02  +6.0000000e-01 +8.0000000e-01
5.9871844e-01 9.6000000e-01 -2 +1.6267327e-02  +6.0000000e-01 +8.0000000e-01
5.9871844e-01 9.8000000e-01 -2 +1.6102738e-02  +6.0000000e-01 +8.0000000e-01
5.9871844e-01 1.0000000e+00 -2 +1.5411487e-02  +4.0000000e-01 +8.0000000e-01
5.9871844e-01 1.0200000e+00 -2 +1.4493909e-02  +4.0000000e-01 +8.0000000e-01
5.9871844e-01 1.0400000e+00 -2 +1.5591763e-02  +4.0000000e-01 +8.0000000e-01
5.9871844e-01 1.0600000e+00 -2 +1.6068871e-02  +4.0000000e-01 +8.0000000e-01
5.9871844e-01 1.0800000e+00 -2 +1.5934183e-02  +4.0000000e-01 +6.0000000e-01
5.9871844e-01 1.1000000e+00 -2 +1.5118633e-02  +4.0000000e-01 +6.0000000e-01
5.9871844e-01 1.1200000e+00 -2 +1.3435550e-02  +4.0000000e-01 +6.0000000e-01
5.9871844e-01 1.1400000e+00 -2 +1.2652462e-02  +4.0000000e-01 +6.0000000e-01
5.9871844e-01 1.1531855e+00 -2 +1.2814408e-02  +4.0000000e-01 +6.0000000e-01
5.9871844e-01 1.1571855e+00 -2 +1.2781646e-02  +3.4000000e+00 +3.8000000e+00
5.9871844e-01 1.1611855e+00 -2 +1.2709476e-02  +3.4000000e+00 +3.8000000e+00
5.9871844e-01 1.1651855e+00 -2 +1.2596566e-02  +3.4000000e+00 +3.6000000e+00
5.9871844e-01 1.1691855e+00 -2 +1.2441131e-02  +3.4000000e+00 +3.6000000e+00
5.9871844e-01 1.1731855e+00 -2 +1.2240856e-02  +3.4000000e+00 +3.6000000e+00
5.9871844e-01 1.1771855e+00 -2 +1.1992767e-02  +3.4000000e+00 +3.6000000e+00
5.9871844e-01 1.1811855e+00 -2 +1.1693066e-02  +3.4000000e+00 +3.6000000e+00
5.9871844e-01 1.1851855e+00 -2 +1.1336865e-02  +3.4000000e+00 +3.6000000e+00
5.9871844e-01 1.1891855e+00 -2 +1.0917794e-02  +3.4000000e+00 +3.6000000e+00
5.9871844e-01 1.1931855e+00 -2 +1.0427380e-02  +2.0000000e-01 +4.0000000e-01
5.9871844e-01 1.1971855e+00 -2 +9.8540074e-03  +2.0000000e-01 +4.0000000e-01
5.9871844e-01 1.2011855e+00 -2 +9.1810915e-03  +2.0000000e-01 +4.0000000e-01
5.9871844e-01 1.2051855e+00 -2 +8.3835149e-03  +2.0000000e-01 +4.0000000e-01
5.9871844e-01 1.2091855e+00 -2 +7.4198308e-03  +2.0000000e-01 +4.0000000e-01
5.9871844e-01 1.2131855e+00 -2 +6.2115602e-03  +3.4000000e+00 +3.6000000e+00
5.9871844e-01 1.2171855e+00 -2 +4.5662964e-03  +3.4000000e+00 +3.6000000e+00
5.9871844e-01 1.2211855e+00 -2 +1.3546627e-03  +3.4000000e+00 +3.6000000e+00
5.9871844e-01 1.2251855e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.2291855e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.2331855e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.2371855e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
5.9871844e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 4.0000000e-02 -2 +5.4219359e-04  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 6.0000000e-02 -2 +1.3475587e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 8.0000000e-02 -2 +1.9818393e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 1.0000000e-01 -2 +2.5710729e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 1.2000000e-01 -2 +3.1368674e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 1.4000000e-01 -2 +3.6860370e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 1.6000000e-01 -2 +4.2209849e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 1.8000000e-01 -2 +4.7423589e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 2.0000000e-01 -2 +5.2499776e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 2.2000000e-01 -2 +5.7432160e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 2.4000000e-01 -2 +6.2211861e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 2.6000000e-01 -2 +6.6828304e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 2.8000000e-01 -2 +7.1269713e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 3.0000000e-01 -2 +7.5523378e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 3.2000000e-01 -2 +7.9575819e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 3.4000000e-01 -2 +8.3412848e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 3.6000000e-01 -2 +8.7019607e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 3.8000000e-01 -2 +9.0380553e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 4.0000000e-01 -2 +9.3479420e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 4.2000000e-01 -2 +9.6299160e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 4.4000000e-01 -2 +9.8821853e-03  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 4.6000000e-01 -2 +1.0102857e-02  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 4.8000000e-01 -2 +1.0289923e-02  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 5.0000000e-01 -2 +1.0441240e-02  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 5.2000000e-01 -2 +1.0554500e-02  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 5.4000000e-01 -2 +1.0627195e-02  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 5.6000000e-01 -2 +1.0656575e-02  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 5.8000000e-01 -2 +1.0639577e-02  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 6.0000000e-01 -2 +1.0790503e-02  +8.0000000e-01 +1.0000000e+00
6.0593192e-01 6.2000000e-01 -2 +1.1038270e-02  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 6.4000000e-01 -2 +1.1026820e-02  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 6.6000000e-01 -2 +1.0726807e-02  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 6.8000000e-01 -2 +1.0080797e-02  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 7.0000000e-01 -2 +9.8133151e-03  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 7.2000000e-01 -2 +1.1474113e-02  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 7.4000000e-01 -2 +1.2652323e-02  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 7.6000000e-01 -2 +1.3447669e-02  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 7.8000000e-01 -2 +1.3898062e-02  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 8.0000000e-01 -2 +1.4007777e-02  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 8.2000000e-01 -2 +1.3753993e-02  +6.0000000e-01 +1.0000000e+00
6.0593192e-01 8.4000000e-01 -2 +1.3081433e-02  +6.0000000e-01 +8.0000000e-01
6.0593192e-01 8.6000000e-01 -2 +1.3157324e-02  +6.0000000e-01 +8.0000000e-01
6.0593192e-01 8.8000000e-01 -2 +1.4448244e-02  +6.0000000e-01 +8.0000000e-01
6.0593192e-01 9.0000000e-01 -2 +1.5256586e-02  +6.0000000e-01 +8.0000000e-01
6.0593192e-01 9.2000000e-01 -2 +1.5624087e-02  +6.0000000e-01 +8.0000000e-01
6.0593192e-01 9.4000000e-01 -2 +1.5546767e-02  +6.0000000e-01 +8.0000000e-01
6.0593192e-01 9.6000000e-01 -2 +1.4979103e-02  +6.0000000e-01 +8.0000000e-01
6.0593192e-01 9.8000000e-01 -2 +1.3816579e-02  +4.0000000e-01 +8.0000000e-01
6.0593192e-01 1.0000000e+00 -2 +1.4770852e-02  +4.0000000e-01 +8.0000000e-01
6.0593192e-01 1.0200000e+00 -2 +1.5457943e-02  +4.0000000e-01 +8.0000000e-01
6.0593192e-01 1.0400000e+00 -2 +1.5562097e-02  +4.0000000e-01 +6.0000000e-01
6.0593192e-01 1.0600000e+00 -2 +1.5046719e-02  +4.0000000e-01 +6.0000000e-01
6.0593192e-01 1.0800000e+00 -2 +1.3785871e-02  +4.0000000e-01 +6.0000000e-01
6.0593192e-01 1.1000000e+00 -2 +1.1875265e-02  +4.0000000e-01 +6.0000000e-01
6.0593192e-01 1.1200000e+00 -2 +1.2466641e-02  +4.0000000e-01 +6.0000000e-01
6.0593192e-01 1.1257386e+00 -2 +1.2466700e-02  +4.0000000e-01 +6.0000000e-01
6.0593192e-01 1.1297386e+00 -2 +1.2421183e-02  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1337386e+00 -2 +1.2337092e-02  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1377386e+00 -2 +1.2212988e-02  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1417386e+00 -2 +1.2046972e-02  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1457386e+00 -2 +1.1836592e-02  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1497386e+00 -2 +1.1578716e-02  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1537386e+00 -2 +1.1269337e-02  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1577386e+00 -2 +1.0903287e-02  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1617386e+00 -2 +1.0473790e-02  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1657386e+00 -2 +9.9717621e-03  +2.0000000e-01 +4.0000000e-01
6.0593192e-01 1.1697386e+00 -2 +9.3846054e-03  +2.0000000e-01 +4.0000000e-01
6.0593192e-01 1.1737386e+00 -2 +8.6940291e-03  +2.0000000e-01 +4.0000000e-01
6.0593192e-01 1.1777386e+00 -2 +7.8716707e-03  +2.0000000e-01 +4.0000000e-01
6.0593192e-01 1.1817386e+00 -2 +6.8689725e-03  +2.0000000e-01 +4.0000000e-01
6.0593192e-01 1.1857386e+00 -2 +5.5879635e-03  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1897386e+00 -2 +3.7511192e-03  +3.4000000e+00 +3.6000000e+00
6.0593192e-01 1.1937386e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.1977386e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.2017386e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.2057386e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.2097386e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.0593192e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 2.0000000e-02 -2 +5.0764864e-04  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 4.0000000e-02 -2 +1.0140361e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 6.0000000e-02 -2 +1.5178889e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 8.0000000e-02 -2 +2.0179350e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 1.0000000e-01 -2 +2.5128949e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 1.2000000e-01 -2 +3.0014792e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 1.4000000e-01 -2 +3.4823867e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 1.6000000e-01 -2 +3.9543015e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 1.8000000e-01 -2 +4.4158898e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 2.0000000e-01 -2 +4.8657970e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 2.2000000e-01 -2 +5.3026451e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 2.4000000e-01 -2 +5.7250278e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 2.6000000e-01 -2 +6.1315076e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 2.8000000e-01 -2 +6.5206097e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 3.0000000e-01 -2 +6.8908189e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 3.2000000e-01 -2 +7.2405715e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 3.4000000e-01 -2 +7.5682476e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 3.6000000e-01 -2 +7.8721664e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 3.8000000e-01 -2 +8.1505705e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 4.0000000e-01 -2 +8.4016157e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 4.2000000e-01 -2 +8.6233586e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 4.4000000e-01 -2 +8.8137295e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 4.6000000e-01 -2 +8.9705146e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 4.8000000e-01 -2 +9.0913200e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 5.0000000e-01 -2 +9.1735295e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 5.2000000e-01 -2 +9.3047919e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 5.4000000e-01 -2 +9.7273153e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 5.6000000e-01 -2 +9.9287404e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 5.8000000e-01 -2 +9.8964354e-03  +8.0000000e-01 +1.0000000e+00
6.1314539e-01 6.0000000e-01 -2 +9.5998129e-03  +6.0000000e-01 +1.0000000e+00
6.1314539e-01 6.2000000e-01 -2 +8.9811699e-03  +6.0000000e-01 +1.0000000e+00
6.1314539e-01 6.4000000e-01 -2 +8.3623682e-03  +6.0000000e-01 +1.0000000e+00
6.1314539e-01 6.6000000e-01 -2 +9.8887625e-03  +6.0000000e-01 +1.0000000e+00
6.1314539e-01 6.8000000e-01 -2 +1.1247839e-02  +6.0000000e-01 +1.0000000e+00
6.1314539e-01 7.0000000e-01 -2 +1.2207976e-02  +6.0000000e-01 +1.0000000e+00
6.1314539e-01 7.2000000e-01 -2 +1.2831982e-02  +6.0000000e-01 +1.0000000e+00
6.1314539e-01 7.4000000e-01 -2 +1.3140230e-02  +6.0000000e-01 +1.0000000e+00
6.1314539e-01 7.6000000e-01 -2 +1.3126064e-02  +6.0000000e-01 +1.0000000e+00
6.1314539e-01 7.8000000e-01 -2 +1.2757244e-02  +6.0000000e-01 +1.0000000e+00
6.1314539e-01 8.0000000e-01 -2 +1.1966222e-02  +6.0000000e-01 +8.0000000e-01
6.1314539e-01 8.2000000e-01 -2 +1.2566451e-02  +6.0000000e-01 +8.0000000e-01
6.1314539e-01 8.4000000e-01 -2 +1.3803348e-02  +6.0000000e-01 +8.0000000e-01
6.1314539e-01 8.6000000e-01 -2 +1.4582974e-02  +6.0000000e-01 +8.0000000e-01
6.1314539e-01 8.8000000e-01 -2 +1.4944566e-02  +6.0000000e-01 +8.0000000e-01
6.1314539e-01 9.0000000e-01 -2 +1.4884300e-02  +6.0000000e-01 +8.0000000e-01
6.1314539e-01 9.2000000e-01 -2 +1.4359377e-02  +6.0000000e-01 +8.0000000e-01
6.1314539e-01 9.4000000e-01 -2 +1.3272017e-02  +6.0000000e-01 +8.0000000e-01
6.1314539e-01 9.6000000e-01 -2 +1.3979440e-02  +4.0000000e-01 +8.0000000e-01
6.1314539e-01 9.8000000e-01 -2 +1.4797790e-02  +4.0000000e-01 +8.0000000e-01
6.1314539e-01 1.0000000e+00 -2 +1.5054886e-02  +4.0000000e-01 +6.0000000e-01
6.1314539e-01 1.0200000e+00 -2 +1.4734182e-02  +4.0000000e-01 +6.0000000e-01
6.1314539e-01 1.0400000e+00 -2 +1.3742890e-02  +4.0000000e-01 +6.0000000e-01
6.1314539e-01 1.0600000e+00 -2 +1.1849492e-02  +4.0000000e-01 +6.0000000e-01
6.1314539e-01 1.0800000e+00 -2 +1.1948931e-02  +4.0000000e-01 +6.0000000e-01
6.1314539e-01 1.0965506e+00 -2 +1.2089157e-02  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1005506e+00 -2 +1.2030618e-02  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1045506e+00 -2 +1.1934294e-02  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1085506e+00 -2 +1.1798627e-02  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1125506e+00 -2 +1.1621586e-02  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1165506e+00 -2 +1.1400565e-02  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1205506e+00 -2 +1.1132243e-02  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1245506e+00 -2 +1.0812356e-02  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1285506e+00 -2 +1.0435387e-02  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1325506e+00 -2 +9.9940496e-03  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1365506e+00 -2 +9.4784685e-03  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1405506e+00 -2 +8.8747479e-03  +2.0000000e-01 +4.0000000e-01
6.1314539e-01 1.1445506e+00 -2 +8.1622850e-03  +2.0000000e-01 +4.0000000e-01
6.1314539e-01 1.1485506e+00 -2 +7.3081312e-03  +2.0000000e-01 +4.0000000e-01
6.1314539e-01 1.1525506e+00 -2 +6.2530532e-03  +2.0000000e-01 +4.0000000e-01
6.1314539e-01 1.1565506e+00 -2 +4.8662135e-03  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1605506e+00 -2 +2.6698358e-03  +3.4000000e+00 +3.6000000e+00
6.1314539e-01 1.1645506e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.1685506e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.1725506e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.1765506e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.1805506e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.1314539e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 6.0000000e-02 -2 +9.2592831e-04  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 8.0000000e-02 -2 +1.5135872e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 1.0000000e-01 -2 +2.0261629e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 1.2000000e-01 -2 +2.5058044e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 1.4000000e-01 -2 +2.9641298e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 1.6000000e-01 -2 +3.4052665e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 1.8000000e-01 -2 +3.8306004e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 2.0000000e-01 -2 +4.2402796e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 2.2000000e-01 -2 +4.6338058e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 2.4000000e-01 -2 +5.0103016e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 2.6000000e-01 -2 +5.3686446e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 2.8000000e-01 -2 +5.7075337e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 3.0000000e-01 -2 +6.0255256e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 3.2000000e-01 -2 +6.3210500e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 3.4000000e-01 -2 +6.5924144e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 3.6000000e-01 -2 +6.8377989e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 3.8000000e-01 -2 +7.0552452e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 4.0000000e-01 -2 +7.2426348e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 4.2000000e-01 -2 +7.3976627e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 4.4000000e-01 -2 +7.8657400e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 4.6000000e-01 -2 +8.3065661e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 4.8000000e-01 -2 +8.5601155e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 5.0000000e-01 -2 +8.6178761e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 5.2000000e-01 -2 +8.4570120e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 5.4000000e-01 -2 +8.0347423e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 5.6000000e-01 -2 +7.3157969e-03  +8.0000000e-01 +1.0000000e+00
6.2035887e-01 5.8000000e-01 -2 +7.0820261e-03  +6.0000000e-01 +1.0000000e+00
6.2035887e-01 6.0000000e-01 -2 +8.6067227e-03  +6.0000000e-01 +1.0000000e+00
6.2035887e-01 6.2000000e-01 -2 +1.0021233e-02  +6.0000000e-01 +1.0000000e+00
6.2035887e-01 6.4000000e-01 -2 +1.1036400e-02  +6.0000000e-01 +1.0000000e+00
6.2035887e-01 6.6000000e-01 -2 +1.1729967e-02  +6.0000000e-01 +1.0000000e+00
6.2035887e-01 6.8000000e-01 -2 +1.2130571e-02  +6.0000000e-01 +1.0000000e+00
6.2035887e-01 7.0000000e-01 -2 +1.2239369e-02  +6.0000000e-01 +1.0000000e+00
6.2035887e-01 7.2000000e-01 -2 +1.2034837e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 7.4000000e-01 -2 +1.1467864e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 7.6000000e-01 -2 +1.0536049e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 7.8000000e-01 -2 +1.2151502e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 8.0000000e-01 -2 +1.3254754e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 8.2000000e-01 -2 +1.3936906e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 8.4000000e-01 -2 +1.4226771e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 8.6000000e-01 -2 +1.4114749e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 8.8000000e-01 -2 +1.3553835e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 9.0000000e-01 -2 +1.2440980e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 9.2000000e-01 -2 +1.3277079e-02  +6.0000000e-01 +8.0000000e-01
6.2035887e-01 9.4000000e-01 -2 +1.4145431e-02  +4.0000000e-01 +8.0000000e-01
6.2035887e-01 9.6000000e-01 -2 +1.4474335e-02  +4.0000000e-01 +6.0000000e-01
6.2035887e-01 9.8000000e-01 -2 +1.4257097e-02  +4.0000000e-01 +6.0000000e-01
6.2035887e-01 1.0000000e+00 -2 +1.3417505e-02  +4.0000000e-01 +6.0000000e-01
6.2035887e-01 1.0200000e+00 -2 +1.1762984e-02  +4.0000000e-01 +6.0000000e-01
6.2035887e-01 1.0400000e+00 -2 +1.1322444e-02  +4.0000000e-01 +6.0000000e-01
6.2035887e-01 1.0600000e+00 -2 +1.1720025e-02  +4.0000000e-01 +6.0000000e-01
6.2035887e-01 1.0654693e+00 -2 +1.1679293e-02  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.0694693e+00 -2 +1.1607296e-02  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.0734693e+00 -2 +1.1498246e-02  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.0774693e+00 -2 +1.1350450e-02  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.0814693e+00 -2 +1.1161725e-02  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.0854693e+00 -2 +1.0929284e-02  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.0894693e+00 -2 +1.0649565e-02  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.0934693e+00 -2 +1.0317993e-02  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.0974693e+00 -2 +9.9285977e-03  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.1014693e+00 -2 +9.4734267e-03  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.1054693e+00 -2 +8.9415519e-03  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.1094693e+00 -2 +8.3172976e-03  +2.0000000e-01 +4.0000000e-01
6.2035887e-01 1.1134693e+00 -2 +7.5767769e-03  +2.0000000e-01 +4.0000000e-01
6.2035887e-01 1.1174693e+00 -2 +6.6801871e-03  +2.0000000e-01 +4.0000000e-01
6.2035887e-01 1.1214693e+00 -2 +5.5508875e-03  +2.0000000e-01 +4.0000000e-01
6.2035887e-01 1.1254693e+00 -2 +3.9940545e-03  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.1294693e+00 -2 +1.6572627e-04  +3.4000000e+00 +3.6000000e+00
6.2035887e-01 1.1334693e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.1374693e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.1414693e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.1454693e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.1494693e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2035887e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.2000000e-01 -2 +1.1739743e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 1.4000000e-01 -2 +1.8150200e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 1.6000000e-01 -2 +2.3297863e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 1.8000000e-01 -2 +2.7832746e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 2.0000000e-01 -2 +3.1959606e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 2.2000000e-01 -2 +3.5763935e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 2.4000000e-01 -2 +3.9284206e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 2.6000000e-01 -2 +4.2536101e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 2.8000000e-01 -2 +4.5522601e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 3.0000000e-01 -2 +4.8238752e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 3.2000000e-01 -2 +5.4546568e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 3.4000000e-01 -2 +6.0607403e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 3.6000000e-01 -2 +6.5121852e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 3.8000000e-01 -2 +6.8168407e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 4.0000000e-01 -2 +6.9701387e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 4.2000000e-01 -2 +6.9567604e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 4.4000000e-01 -2 +6.7480860e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 4.6000000e-01 -2 +6.2934847e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 4.8000000e-01 -2 +5.7376845e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 5.0000000e-01 -2 +5.6054957e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 5.2000000e-01 -2 +5.9206528e-03  +8.0000000e-01 +1.0000000e+00
6.2757234e-01 5.4000000e-01 -2 +7.7758898e-03  +6.0000000e-01 +1.0000000e+00
6.2757234e-01 5.6000000e-01 -2 +9.0798368e-03  +6.0000000e-01 +1.0000000e+00
6.2757234e-01 5.8000000e-01 -2 +1.0023550e-02  +6.0000000e-01 +1.0000000e+00
6.2757234e-01 6.0000000e-01 -2 +1.0677233e-02  +6.0000000e-01 +1.0000000e+00
6.2757234e-01 6.2000000e-01 -2 +1.1066436e-02  +6.0000000e-01 +1.0000000e+00
6.2757234e-01 6.4000000e-01 -2 +1.1191893e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 6.6000000e-01 -2 +1.1034018e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 6.8000000e-01 -2 +1.0548772e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 7.0000000e-01 -2 +9.6510925e-03  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 7.2000000e-01 -2 +1.0523700e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 7.4000000e-01 -2 +1.1860799e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 7.6000000e-01 -2 +1.2759846e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 7.8000000e-01 -2 +1.3279635e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 8.0000000e-01 -2 +1.3432669e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 8.2000000e-01 -2 +1.3197918e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 8.4000000e-01 -2 +1.2516095e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 8.6000000e-01 -2 +1.1283028e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 8.8000000e-01 -2 +1.2695959e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 9.0000000e-01 -2 +1.3530540e-02  +6.0000000e-01 +8.0000000e-01
6.2757234e-01 9.2000000e-01 -2 +1.3851719e-02  +4.0000000e-01 +6.0000000e-01
6.2757234e-01 9.4000000e-01 -2 +1.3652905e-02  +4.0000000e-01 +6.0000000e-01
6.2757234e-01 9.6000000e-01 -2 +1.2861781e-02  +4.0000000e-01 +6.0000000e-01
6.2757234e-01 9.8000000e-01 -2 +1.1296533e-02  +4.0000000e-01 +6.0000000e-01
6.2757234e-01 1.0000000e+00 -2 +1.0696136e-02  +4.0000000e-01 +6.0000000e-01
6.2757234e-01 1.0200000e+00 -2 +1.1283451e-02  +4.0000000e-01 +6.0000000e-01
6.2757234e-01 1.0323164e+00 -2 +1.1233831e-02  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0363164e+00 -2 +1.1147728e-02  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0403164e+00 -2 +1.1025228e-02  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0443164e+00 -2 +1.0864485e-02  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0483164e+00 -2 +1.0663133e-02  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0523164e+00 -2 +1.0418156e-02  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0563164e+00 -2 +1.0125695e-02  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0603164e+00 -2 +9.7807633e-03  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0643164e+00 -2 +9.3767992e-03  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0683164e+00 -2 +8.9049439e-03  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0723164e+00 -2 +8.3528048e-03  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0763164e+00 -2 +7.7021445e-03  +2.0000000e-01 +4.0000000e-01
6.2757234e-01 1.0803164e+00 -2 +6.9241298e-03  +2.0000000e-01 +4.0000000e-01
6.2757234e-01 1.0843164e+00 -2 +5.9678421e-03  +2.0000000e-01 +4.0000000e-01
6.2757234e-01 1.0883164e+00 -2 +4.7245778e-03  +2.0000000e-01 +4.0000000e-01
6.2757234e-01 1.0923164e+00 -2 +2.8366672e-03  +3.4000000e+00 +3.6000000e+00
6.2757234e-01 1.0963164e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.1003164e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.1043164e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.1083164e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.1123164e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.1163164e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.2757234e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.4000000e-01 -2 +1.5310891e-03  +4.2000000e+00 +4.4000000e+00
6.3478582e-01 1.6000000e-01 -2 +2.4045816e-03  +4.2000000e+00 +4.4000000e+00
6.3478582e-01 1.8000000e-01 -2 +3.0473927e-03  +4.2000000e+00 +4.4000000e+00
6.3478582e-01 2.0000000e-01 -2 +3.5651538e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 2.2000000e-01 -2 +3.9859204e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 2.4000000e-01 -2 +4.3167866e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 2.6000000e-01 -2 +4.5551718e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 2.8000000e-01 -2 +4.6916820e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 3.0000000e-01 -2 +4.7097964e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 3.2000000e-01 -2 +4.5828012e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 3.4000000e-01 -2 +4.2654012e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 3.6000000e-01 -2 +3.6686807e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 3.8000000e-01 -2 +3.3711859e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 4.0000000e-01 -2 +3.3630566e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 4.2000000e-01 -2 +3.2863584e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 4.4000000e-01 -2 +3.7752355e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 4.6000000e-01 -2 +5.9518230e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 4.8000000e-01 -2 +7.3728802e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 5.0000000e-01 -2 +8.4038067e-03  +8.0000000e-01 +1.0000000e+00
6.3478582e-01 5.2000000e-01 -2 +9.1520887e-03  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 5.4000000e-01 -2 +9.6585791e-03  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 5.6000000e-01 -2 +9.9347665e-03  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 5.8000000e-01 -2 +9.9730734e-03  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 6.0000000e-01 -2 +9.7476013e-03  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 6.2000000e-01 -2 +9.2071303e-03  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 6.4000000e-01 -2 +8.2528556e-03  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 6.6000000e-01 -2 +9.1385026e-03  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 6.8000000e-01 -2 +1.0589630e-02  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 7.0000000e-01 -2 +1.1593237e-02  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 7.2000000e-01 -2 +1.2230422e-02  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 7.4000000e-01 -2 +1.2527005e-02  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 7.6000000e-01 -2 +1.2475445e-02  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 7.8000000e-01 -2 +1.2036574e-02  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 8.0000000e-01 -2 +1.1125215e-02  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 8.2000000e-01 -2 +1.0982639e-02  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 8.4000000e-01 -2 +1.2231477e-02  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 8.6000000e-01 -2 +1.2949415e-02  +6.0000000e-01 +8.0000000e-01
6.3478582e-01 8.8000000e-01 -2 +1.3184189e-02  +4.0000000e-01 +6.0000000e-01
6.3478582e-01 9.0000000e-01 -2 +1.2919833e-02  +4.0000000e-01 +6.0000000e-01
6.3478582e-01 9.2000000e-01 -2 +1.2075699e-02  +4.0000000e-01 +6.0000000e-01
6.3478582e-01 9.4000000e-01 -2 +1.0453934e-02  +4.0000000e-01 +6.0000000e-01
6.3478582e-01 9.6000000e-01 -2 +1.0148947e-02  +4.0000000e-01 +6.0000000e-01
6.3478582e-01 9.8000000e-01 -2 +1.0809773e-02  +4.0000000e-01 +6.0000000e-01
6.3478582e-01 9.9688030e-01 -2 +1.0748380e-02  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0008803e+00 -2 +1.0647246e-02  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0048803e+00 -2 +1.0510269e-02  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0088803e+00 -2 +1.0335418e-02  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0128803e+00 -2 +1.0120097e-02  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0168803e+00 -2 +9.8609987e-03  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0208803e+00 -2 +9.5538719e-03  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0248803e+00 -2 +9.1931754e-03  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0288803e+00 -2 +8.7715281e-03  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0328803e+00 -2 +8.2787862e-03  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0368803e+00 -2 +7.7004031e-03  +3.4000000e+00 +3.6000000e+00
6.3478582e-01 1.0408803e+00 -2 +7.0142067e-03  +2.0000000e-01 +4.0000000e-01
6.3478582e-01 1.0448803e+00 -2 +6.1832350e-03  +2.0000000e-01 +4.0000000e-01
6.3478582e-01 1.0488803e+00 -2 +5.1362743e-03  +2.0000000e-01 +4.0000000e-01
6.3478582e-01 1.0528803e+00 -2 +3.6919875e-03  +2.0000000e-01 +4.0000000e-01
6.3478582e-01 1.0568803e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.0608803e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.0648803e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.0688803e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.0728803e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.0768803e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.3478582e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 3.6000000e-01 -2 +3.1663209e-03  +4.0000000e+00 +4.2000000e+00
6.4199929e-01 3.8000000e-01 -2 +5.0040370e-03  +4.0000000e+00 +4.2000000e+00
6.4199929e-01 4.0000000e-01 -2 +6.2201770e-03  +4.0000000e+00 +4.2000000e+00
6.4199929e-01 4.2000000e-01 -2 +7.1148670e-03  +4.0000000e+00 +4.2000000e+00
6.4199929e-01 4.4000000e-01 -2 +7.7753587e-03  +4.0000000e+00 +4.2000000e+00
6.4199929e-01 4.6000000e-01 -2 +8.2338781e-03  +4.0000000e+00 +4.2000000e+00
6.4199929e-01 4.8000000e-01 -2 +8.4983347e-03  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 5.0000000e-01 -2 +8.5607345e-03  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 5.2000000e-01 -2 +8.3976734e-03  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 5.4000000e-01 -2 +7.9643691e-03  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 5.6000000e-01 -2 +7.1760555e-03  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 5.8000000e-01 -2 +6.1235889e-03  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 6.0000000e-01 -2 +8.1798240e-03  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 6.2000000e-01 -2 +9.5792645e-03  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 6.4000000e-01 -2 +1.0556908e-02  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 6.6000000e-01 -2 +1.1194989e-02  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 6.8000000e-01 -2 +1.1520759e-02  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 7.0000000e-01 -2 +1.1529987e-02  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 7.2000000e-01 -2 +1.1190190e-02  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 7.4000000e-01 -2 +1.0429828e-02  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 7.6000000e-01 -2 +9.2586897e-03  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 7.8000000e-01 -2 +1.0835417e-02  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 8.0000000e-01 -2 +1.1833638e-02  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 8.2000000e-01 -2 +1.2357001e-02  +6.0000000e-01 +8.0000000e-01
6.4199929e-01 8.4000000e-01 -2 +1.2426600e-02  +3.6000000e+00 +3.8000000e+00
6.4199929e-01 8.6000000e-01 -2 +1.2007667e-02  +4.0000000e-01 +6.0000000e-01
6.4199929e-01 8.8000000e-01 -2 +1.0995313e-02  +4.0000000e-01 +6.0000000e-01
6.4199929e-01 9.0000000e-01 -2 +9.1322809e-03  +4.0000000e-01 +6.0000000e-01
6.4199929e-01 9.2000000e-01 -2 +9.7205160e-03  +4.0000000e-01 +6.0000000e-01
6.4199929e-01 9.4000000e-01 -2 +1.0335774e-02  +4.0000000e-01 +6.0000000e-01
6.4199929e-01 9.5890619e-01 -2 +1.0216923e-02  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 9.6290619e-01 -2 +1.0099459e-02  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 9.6690619e-01 -2 +9.9465565e-03  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 9.7090619e-01 -2 +9.7559458e-03  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 9.7490619e-01 -2 +9.5247356e-03  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 9.7890619e-01 -2 +9.2492251e-03  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 9.8290619e-01 -2 +8.9246220e-03  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 9.8690619e-01 -2 +8.5445995e-03  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 9.9090619e-01 -2 +8.1005772e-03  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 9.9490619e-01 -2 +7.5804652e-03  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 9.9890619e-01 -2 +6.9662997e-03  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 1.0029062e+00 -2 +6.2292565e-03  +2.0000000e-01 +4.0000000e-01
6.4199929e-01 1.0069062e+00 -2 +5.3172138e-03  +2.0000000e-01 +4.0000000e-01
6.4199929e-01 1.0109062e+00 -2 +4.1137461e-03  +2.0000000e-01 +4.0000000e-01
6.4199929e-01 1.0149062e+00 -2 +2.1771559e-03  +3.4000000e+00 +3.6000000e+00
6.4199929e-01 1.0189062e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.0229062e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.0269062e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.0309062e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.0349062e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.0389062e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4199929e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 2.6000000e-01 -2 +2.3569572e-03  +4.0000000e+00 +4.2000000e+00
6.4921277e-01 2.8000000e-01 -2 +3.7904873e-03  +4.0000000e+00 +4.2000000e+00
6.4921277e-01 3.0000000e-01 -2 +4.7581678e-03  +4.0000000e+00 +4.2000000e+00
6.4921277e-01 3.2000000e-01 -2 +5.4874318e-03  +4.0000000e+00 +4.2000000e+00
6.4921277e-01 3.4000000e-01 -2 +6.0417578e-03  +4.0000000e+00 +4.2000000e+00
6.4921277e-01 3.6000000e-01 -2 +6.4430274e-03  +4.0000000e+00 +4.2000000e+00
6.4921277e-01 3.8000000e-01 -2 +6.6947896e-03  +4.0000000e+00 +4.2000000e+00
6.4921277e-01 4.0000000e-01 -2 +6.7884841e-03  +4.0000000e+00 +4.2000000e+00
6.4921277e-01 4.2000000e-01 -2 +6.7036319e-03  +4.0000000e+00 +4.2000000e+00
6.4921277e-01 4.4000000e-01 -2 +6.4030791e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 4.6000000e-01 -2 +5.8186290e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 4.8000000e-01 -2 +4.8038006e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 5.0000000e-01 -2 +3.7523727e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 5.2000000e-01 -2 +6.0234540e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 5.4000000e-01 -2 +7.6950438e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 5.6000000e-01 -2 +8.8601867e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 5.8000000e-01 -2 +9.6751924e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 6.0000000e-01 -2 +1.0196282e-02  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 6.2000000e-01 -2 +1.0438791e-02  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 6.4000000e-01 -2 +1.0391877e-02  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 6.6000000e-01 -2 +1.0018377e-02  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 6.8000000e-01 -2 +9.2411202e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 7.0000000e-01 -2 +7.8958048e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 7.2000000e-01 -2 +9.5696863e-03  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 7.4000000e-01 -2 +1.0719898e-02  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 7.6000000e-01 -2 +1.1400063e-02  +6.0000000e-01 +8.0000000e-01
6.4921277e-01 7.8000000e-01 -2 +1.1655656e-02  +3.6000000e+00 +3.8000000e+00
6.4921277e-01 8.0000000e-01 -2 +1.1475387e-02  +3.6000000e+00 +3.8000000e+00
6.4921277e-01 8.2000000e-01 -2 +1.0792919e-02  +4.0000000e-01 +6.0000000e-01
6.4921277e-01 8.4000000e-01 -2 +9.4465541e-03  +4.0000000e-01 +6.0000000e-01
6.4921277e-01 8.6000000e-01 -2 +8.1681197e-03  +4.0000000e-01 +6.0000000e-01
6.4921277e-01 8.8000000e-01 -2 +9.3975058e-03  +4.0000000e-01 +6.0000000e-01
6.4921277e-01 9.0000000e-01 -2 +9.8493334e-03  +4.0000000e-01 +6.0000000e-01
6.4921277e-01 9.1808226e-01 -2 +9.6309979e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.2208226e-01 -2 +9.4953608e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.2608226e-01 -2 +9.3244530e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.3008226e-01 -2 +9.1156886e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.3408226e-01 -2 +8.8657657e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.3808226e-01 -2 +8.5704243e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.4208226e-01 -2 +8.2240760e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.4608226e-01 -2 +7.8192000e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.5008226e-01 -2 +7.3453208e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.5408226e-01 -2 +6.7871146e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.5808226e-01 -2 +6.1205597e-03  +3.4000000e+00 +3.6000000e+00
6.4921277e-01 9.6208226e-01 -2 +5.3038007e-03  +2.0000000e-01 +4.0000000e-01
6.4921277e-01 9.6608226e-01 -2 +4.2496439e-03  +2.0000000e-01 +4.0000000e-01
6.4921277e-01 9.7008226e-01 -2 +2.6899678e-03  +2.0000000e-01 +4.0000000e-01
6.4921277e-01 9.7408226e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 9.7808226e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 9.8208226e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 9.8608226e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 9.9008226e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 9.9408226e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 9.9808226e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.4921277e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.2000000e-01 -2 +1.3769372e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 1.4000000e-01 -2 +2.1459669e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 1.6000000e-01 -2 +2.7242395e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 1.8000000e-01 -2 +3.1955280e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 2.0000000e-01 -2 +3.5809411e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 2.2000000e-01 -2 +3.8841217e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 2.4000000e-01 -2 +4.1002609e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 2.6000000e-01 -2 +4.2180919e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 2.8000000e-01 -2 +4.2189472e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 3.0000000e-01 -2 +4.0726890e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 3.2000000e-01 -2 +3.7265342e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 3.4000000e-01 -2 +3.0680335e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 3.6000000e-01 -2 +1.6898731e-03  +4.0000000e+00 +4.2000000e+00
6.5642624e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 4.0000000e-01 -2 +1.4422394e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 4.2000000e-01 -2 +2.3829284e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 4.4000000e-01 -2 +4.7450724e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 4.6000000e-01 -2 +6.3642256e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 4.8000000e-01 -2 +7.4845654e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 5.0000000e-01 -2 +8.2831371e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 5.2000000e-01 -2 +8.8205130e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 5.4000000e-01 -2 +9.1152935e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 5.6000000e-01 -2 +9.1619059e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 5.8000000e-01 -2 +8.9329087e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 6.0000000e-01 -2 +8.3705694e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 6.2000000e-01 -2 +7.3570057e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 6.4000000e-01 -2 +6.8622381e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 6.6000000e-01 -2 +8.6167581e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 6.8000000e-01 -2 +9.7597662e-03  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 7.0000000e-01 -2 +1.0458360e-02  +6.0000000e-01 +8.0000000e-01
6.5642624e-01 7.2000000e-01 -2 +1.0763549e-02  +3.6000000e+00 +3.8000000e+00
6.5642624e-01 7.4000000e-01 -2 +1.0671080e-02  +3.6000000e+00 +3.8000000e+00
6.5642624e-01 7.6000000e-01 -2 +1.0127811e-02  +3.6000000e+00 +3.8000000e+00
6.5642624e-01 7.8000000e-01 -2 +9.0025325e-03  +4.0000000e-01 +6.0000000e-01
6.5642624e-01 8.0000000e-01 -2 +6.9515862e-03  +4.0000000e-01 +6.0000000e-01
6.5642624e-01 8.2000000e-01 -2 +8.2316513e-03  +4.0000000e-01 +6.0000000e-01
6.5642624e-01 8.4000000e-01 -2 +9.1021657e-03  +4.0000000e-01 +6.0000000e-01
6.5642624e-01 8.6000000e-01 -2 +9.2766665e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 8.7401944e-01 -2 +8.9782427e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 8.7801944e-01 -2 +8.8217403e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 8.8201944e-01 -2 +8.6297409e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 8.8601944e-01 -2 +8.3992058e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 8.9001944e-01 -2 +8.1262212e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 8.9401944e-01 -2 +7.8056649e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 8.9801944e-01 -2 +7.4306688e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 9.0201944e-01 -2 +6.9917090e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 9.0601944e-01 -2 +6.4749466e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 9.1001944e-01 -2 +5.8588864e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 9.1401944e-01 -2 +5.1066201e-03  +3.4000000e+00 +3.6000000e+00
6.5642624e-01 9.1801944e-01 -2 +4.1432512e-03  +2.0000000e-01 +4.0000000e-01
6.5642624e-01 9.2201944e-01 -2 +2.7535090e-03  +2.0000000e-01 +4.0000000e-01
6.5642624e-01 9.2601944e-01 -2 +1.7675823e-04  +2.0000000e-01 +4.0000000e-01
6.5642624e-01 9.3001944e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 9.3401944e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 9.3801944e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 9.4201944e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 9.4601944e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 9.5001944e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 9.5401944e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.5642624e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 3.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 3.4000000e-01 -2 +2.9088767e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 3.6000000e-01 -2 +4.6012497e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 3.8000000e-01 -2 +5.7093676e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 4.0000000e-01 -2 +6.5107885e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 4.2000000e-01 -2 +7.0839402e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 4.4000000e-01 -2 +7.4551590e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 4.6000000e-01 -2 +7.6265923e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 4.8000000e-01 -2 +7.5826596e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 5.0000000e-01 -2 +7.2874440e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 5.2000000e-01 -2 +6.6708353e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 5.4000000e-01 -2 +5.5814558e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 5.6000000e-01 -2 +4.1656672e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 5.8000000e-01 -2 +6.5744738e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 6.0000000e-01 -2 +8.0404817e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 6.2000000e-01 -2 +9.0008626e-03  +6.0000000e-01 +8.0000000e-01
6.6363972e-01 6.4000000e-01 -2 +9.5746431e-03  +3.6000000e+00 +3.8000000e+00
6.6363972e-01 6.6000000e-01 -2 +9.7948531e-03  +3.6000000e+00 +3.8000000e+00
6.6363972e-01 6.8000000e-01 -2 +9.6481854e-03  +3.6000000e+00 +3.8000000e+00
6.6363972e-01 7.0000000e-01 -2 +9.0748348e-03  +3.6000000e+00 +3.8000000e+00
6.6363972e-01 7.2000000e-01 -2 +7.9324080e-03  +4.0000000e-01 +6.0000000e-01
6.6363972e-01 7.4000000e-01 -2 +5.8256457e-03  +4.0000000e-01 +6.0000000e-01
6.6363972e-01 7.6000000e-01 -2 +7.1475177e-03  +4.0000000e-01 +6.0000000e-01
6.6363972e-01 7.8000000e-01 -2 +8.2600313e-03  +4.0000000e-01 +6.0000000e-01
6.6363972e-01 8.0000000e-01 -2 +8.6817706e-03  +4.0000000e-01 +6.0000000e-01
6.6363972e-01 8.2000000e-01 -2 +8.4562164e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.2622078e-01 -2 +8.2396684e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.3022078e-01 -2 +8.0581519e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.3422078e-01 -2 +7.8401972e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.3822078e-01 -2 +7.5820472e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.4222078e-01 -2 +7.2787747e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.4622078e-01 -2 +6.9237617e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.5022078e-01 -2 +6.5077971e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.5422078e-01 -2 +6.0174348e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.5822078e-01 -2 +5.4316429e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.6222078e-01 -2 +4.7139049e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.6622078e-01 -2 +3.7886225e-03  +3.4000000e+00 +3.6000000e+00
6.6363972e-01 8.7022078e-01 -2 +2.4270443e-03  +2.0000000e-01 +4.0000000e-01
6.6363972e-01 8.7422078e-01 -2 +2.0151876e-04  +2.0000000e-01 +4.0000000e-01
6.6363972e-01 8.7822078e-01 -2 +1.2456087e-04  +2.0000000e-01 +4.0000000e-01
6.6363972e-01 8.8222078e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 8.8622078e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 8.9022078e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 8.9422078e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 8.9822078e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 9.0222078e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 9.0622078e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 9.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 9.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.6363972e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 2.2000000e-01 -2 +1.7987616e-03  +3.8000000e+00 +4.0000000e+00
6.7085319e-01 2.4000000e-01 -2 +3.1013320e-03  +3.8000000e+00 +4.0000000e+00
6.7085319e-01 2.6000000e-01 -2 +3.9557424e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 2.8000000e-01 -2 +4.5927616e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 3.0000000e-01 -2 +5.0698909e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 3.2000000e-01 -2 +5.4043615e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 3.4000000e-01 -2 +5.5955861e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 3.6000000e-01 -2 +5.6302426e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 3.8000000e-01 -2 +5.4806431e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 4.0000000e-01 -2 +5.0955092e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 4.2000000e-01 -2 +4.3699349e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 4.4000000e-01 -2 +3.0042622e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 4.6000000e-01 -2 +2.7491524e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 4.8000000e-01 -2 +2.5344035e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 5.0000000e-01 -2 +5.1891382e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 5.2000000e-01 -2 +6.6973427e-03  +6.0000000e-01 +8.0000000e-01
6.7085319e-01 5.4000000e-01 -2 +7.6907731e-03  +3.6000000e+00 +3.8000000e+00
6.7085319e-01 5.6000000e-01 -2 +8.3223727e-03  +3.6000000e+00 +3.8000000e+00
6.7085319e-01 5.8000000e-01 -2 +8.6382067e-03  +3.6000000e+00 +3.8000000e+00
6.7085319e-01 6.0000000e-01 -2 +8.6375561e-03  +3.6000000e+00 +3.8000000e+00
6.7085319e-01 6.2000000e-01 -2 +8.2814202e-03  +3.6000000e+00 +3.8000000e+00
6.7085319e-01 6.4000000e-01 -2 +7.4738294e-03  +3.6000000e+00 +3.8000000e+00
6.7085319e-01 6.6000000e-01 -2 +5.9758892e-03  +4.0000000e-01 +6.0000000e-01
6.7085319e-01 6.8000000e-01 -2 +4.2063775e-03  +4.0000000e-01 +6.0000000e-01
6.7085319e-01 7.0000000e-01 -2 +6.4013652e-03  +4.0000000e-01 +6.0000000e-01
6.7085319e-01 7.2000000e-01 -2 +7.5298817e-03  +4.0000000e-01 +6.0000000e-01
6.7085319e-01 7.4000000e-01 -2 +8.0005813e-03  +4.0000000e-01 +6.0000000e-01
6.7085319e-01 7.6000000e-01 -2 +7.8743115e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 7.7403299e-01 -2 +7.3839502e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 7.7803299e-01 -2 +7.1704266e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 7.8203299e-01 -2 +6.9180570e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 7.8603299e-01 -2 +6.6217590e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 7.9003299e-01 -2 +6.2746291e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 7.9403299e-01 -2 +5.8669064e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 7.9803299e-01 -2 +5.3840223e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 8.0203299e-01 -2 +4.8024275e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 8.0603299e-01 -2 +4.0790099e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 8.1003299e-01 -2 +3.1150424e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 8.1403299e-01 -2 +1.4998156e-03  +3.4000000e+00 +3.6000000e+00
6.7085319e-01 8.1803299e-01 -2 +1.4732905e-04  +2.0000000e-01 +4.0000000e-01
6.7085319e-01 8.2203299e-01 -2 +1.7795846e-04  +2.0000000e-01 +4.0000000e-01
6.7085319e-01 8.2603299e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 8.3003299e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 8.3403299e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 8.3803299e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 8.4203299e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 8.4603299e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 8.5003299e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 8.5403299e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 8.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 8.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 9.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 9.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7085319e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 2.0000000e-02 -2 +3.3620232e-04  +3.8000000e+00 +4.0000000e+00
6.7806667e-01 4.0000000e-02 -2 +6.7585352e-04  +3.8000000e+00 +4.0000000e+00
6.7806667e-01 6.0000000e-02 -2 +9.9955435e-04  +3.8000000e+00 +4.0000000e+00
6.7806667e-01 8.0000000e-02 -2 +1.3015783e-03  +3.8000000e+00 +4.0000000e+00
6.7806667e-01 1.0000000e-01 -2 +1.5739701e-03  +3.8000000e+00 +4.0000000e+00
6.7806667e-01 1.2000000e-01 -2 +1.8072032e-03  +3.8000000e+00 +4.0000000e+00
6.7806667e-01 1.4000000e-01 -2 +1.9895335e-03  +3.8000000e+00 +4.0000000e+00
6.7806667e-01 1.6000000e-01 -2 +2.1056218e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 1.8000000e-01 -2 +2.1336775e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 2.0000000e-01 -2 +2.0386646e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 2.2000000e-01 -2 +1.7509721e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 2.4000000e-01 -2 +1.6994609e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 2.6000000e-01 -2 +1.8458668e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 2.8000000e-01 -2 +1.9504018e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 3.0000000e-01 -2 +2.0111765e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 3.2000000e-01 -2 +2.0235066e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 3.4000000e-01 -2 +1.9792941e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 3.6000000e-01 -2 +1.8648730e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 3.8000000e-01 -2 +1.6549154e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 4.0000000e-01 -2 +3.0312645e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 4.2000000e-01 -2 +4.8299796e-03  +6.0000000e-01 +8.0000000e-01
6.7806667e-01 4.4000000e-01 -2 +5.9439892e-03  +3.6000000e+00 +3.8000000e+00
6.7806667e-01 4.6000000e-01 -2 +6.6908278e-03  +3.6000000e+00 +3.8000000e+00
6.7806667e-01 4.8000000e-01 -2 +7.1541853e-03  +3.6000000e+00 +3.8000000e+00
6.7806667e-01 5.0000000e-01 -2 +7.3548546e-03  +3.6000000e+00 +3.8000000e+00
6.7806667e-01 5.2000000e-01 -2 +7.2794109e-03  +3.6000000e+00 +3.8000000e+00
6.7806667e-01 5.4000000e-01 -2 +6.8794911e-03  +3.6000000e+00 +3.8000000e+00
6.7806667e-01 5.6000000e-01 -2 +6.0441056e-03  +3.6000000e+00 +3.8000000e+00
6.7806667e-01 5.8000000e-01 -2 +4.4711551e-03  +3.6000000e+00 +3.8000000e+00
6.7806667e-01 6.0000000e-01 -2 +6.2575610e-04  +4.0000000e-01 +6.0000000e-01
6.7806667e-01 6.2000000e-01 -2 +4.3653479e-03  +4.0000000e-01 +6.0000000e-01
6.7806667e-01 6.4000000e-01 -2 +6.0833904e-03  +4.0000000e-01 +6.0000000e-01
6.7806667e-01 6.6000000e-01 -2 +6.9730526e-03  +4.0000000e-01 +6.0000000e-01
6.7806667e-01 6.8000000e-01 -2 +7.2900114e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.0000000e-01 -2 +7.0542763e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.1656559e-01 -2 +6.3535063e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.2056559e-01 -2 +6.0942708e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.2456559e-01 -2 +5.7900995e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.2856559e-01 -2 +5.4327469e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.3256559e-01 -2 +5.0100765e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.3656559e-01 -2 +4.5028653e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.4056559e-01 -2 +3.8770573e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.4456559e-01 -2 +3.0594347e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.4856559e-01 -2 +1.8036993e-03  +3.4000000e+00 +3.6000000e+00
6.7806667e-01 7.5256559e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 7.5656559e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 7.6056559e-01 -2 +1.5811817e-04  +2.0000000e-01 +4.0000000e-01
6.7806667e-01 7.6456559e-01 -2 +1.3174439e-04  +2.0000000e-01 +4.0000000e-01
6.7806667e-01 7.6856559e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 7.7256559e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 7.7656559e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 7.8056559e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 7.8456559e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 7.8856559e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 7.9256559e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 7.9656559e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 8.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 8.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 8.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 8.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 9.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 9.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.7806667e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 8.0000000e-02 -2 +1.9317292e-04  +6.0000000e-01 +8.0000000e-01
6.8528014e-01 1.0000000e-01 -2 +3.1109509e-04  +6.0000000e-01 +8.0000000e-01
6.8528014e-01 1.2000000e-01 -2 +3.8005006e-04  +6.0000000e-01 +8.0000000e-01
6.8528014e-01 1.4000000e-01 -2 +4.0691260e-04  +6.0000000e-01 +8.0000000e-01
6.8528014e-01 1.6000000e-01 -2 +3.7826387e-04  +6.0000000e-01 +8.0000000e-01
6.8528014e-01 1.8000000e-01 -2 +2.3994946e-04  +6.0000000e-01 +8.0000000e-01
6.8528014e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 2.8000000e-01 -2 +6.5731694e-04  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 3.0000000e-01 -2 +3.0040477e-03  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 3.2000000e-01 -2 +4.0930466e-03  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 3.4000000e-01 -2 +4.8288310e-03  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 3.6000000e-01 -2 +5.3286666e-03  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 3.8000000e-01 -2 +5.6247142e-03  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 4.0000000e-01 -2 +5.7161696e-03  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 4.2000000e-01 -2 +5.5776125e-03  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 4.4000000e-01 -2 +5.1497623e-03  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 4.6000000e-01 -2 +4.2959291e-03  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 4.8000000e-01 -2 +2.5367836e-03  +3.6000000e+00 +3.8000000e+00
6.8528014e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 5.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 5.4000000e-01 -2 +3.0293158e-03  +4.0000000e-01 +6.0000000e-01
6.8528014e-01 5.6000000e-01 -2 +4.9771976e-03  +4.0000000e-01 +6.0000000e-01
6.8528014e-01 5.8000000e-01 -2 +5.9720134e-03  +4.0000000e-01 +6.0000000e-01
6.8528014e-01 6.0000000e-01 -2 +6.4198304e-03  +3.4000000e+00 +3.6000000e+00
6.8528014e-01 6.2000000e-01 -2 +6.3828320e-03  +3.4000000e+00 +3.6000000e+00
6.8528014e-01 6.4000000e-01 -2 +5.7897399e-03  +3.4000000e+00 +3.6000000e+00
6.8528014e-01 6.5254619e-01 -2 +5.0206812e-03  +3.4000000e+00 +3.6000000e+00
6.8528014e-01 6.5654619e-01 -2 +4.6800435e-03  +3.4000000e+00 +3.6000000e+00
6.8528014e-01 6.6054619e-01 -2 +4.2744525e-03  +3.4000000e+00 +3.6000000e+00
6.8528014e-01 6.6454619e-01 -2 +3.7821856e-03  +3.4000000e+00 +3.6000000e+00
6.8528014e-01 6.6854619e-01 -2 +3.1619466e-03  +3.4000000e+00 +3.6000000e+00
6.8528014e-01 6.7254619e-01 -2 +2.3114872e-03  +3.4000000e+00 +3.6000000e+00
6.8528014e-01 6.7654619e-01 -2 +5.7716676e-04  +3.4000000e+00 +3.6000000e+00
6.8528014e-01 6.8054619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 6.8454619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 6.8854619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 6.9254619e-01 -2 +1.0394008e-04  +2.0000000e-01 +4.0000000e-01
6.8528014e-01 6.9654619e-01 -2 +1.4200467e-04  +2.0000000e-01 +4.0000000e-01
6.8528014e-01 7.0054619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.0454619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.0854619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.1254619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.1654619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.2054619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.2454619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.2854619e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.3254619e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 7.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 8.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 8.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 8.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 8.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 9.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 9.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.8528014e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 2.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 2.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 3.2000000e-01 -2 +4.0166915e-04  +4.0000000e-01 +6.0000000e-01
6.9970709e-01 3.4000000e-01 -2 +1.2555455e-03  +4.0000000e-01 +6.0000000e-01
6.9970709e-01 3.6000000e-01 -2 +2.9852270e-03  +4.0000000e-01 +6.0000000e-01
6.9970709e-01 3.8000000e-01 -2 +3.8035217e-03  +3.4000000e+00 +3.6000000e+00
6.9970709e-01 4.0000000e-01 -2 +4.2254035e-03  +3.4000000e+00 +3.6000000e+00
6.9970709e-01 4.2000000e-01 -2 +4.3194683e-03  +3.4000000e+00 +3.6000000e+00
6.9970709e-01 4.4000000e-01 -2 +4.0538316e-03  +3.4000000e+00 +3.6000000e+00
6.9970709e-01 4.6000000e-01 -2 +3.2720274e-03  +3.4000000e+00 +3.6000000e+00
6.9970709e-01 4.8000000e-01 -2 +9.8395681e-04  +3.4000000e+00 +3.6000000e+00
6.9970709e-01 4.9579884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 4.9979884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.0379884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.0779884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.1179884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.1579884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.1979884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.2379884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.2779884e-01 -2 +8.3101104e-05  +2.0000000e-01 +4.0000000e-01
6.9970709e-01 5.3179884e-01 -2 +9.4924059e-05  +2.0000000e-01 +4.0000000e-01
6.9970709e-01 5.3579884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.3979884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.4379884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.4779884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.5179884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.5579884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.5979884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.6379884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.6779884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.7179884e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.7579884e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.7979884e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 5.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 6.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 6.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 6.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 6.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 7.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 7.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 7.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 7.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 8.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 8.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 8.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 8.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 9.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 9.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970709e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.0000000e-01 -2 +8.5423886e-05  +4.0000000e-01 +6.0000000e-01
7.0692057e-01 1.2000000e-01 -2 +1.9659001e-04  +4.0000000e-01 +6.0000000e-01
7.0692057e-01 1.4000000e-01 -2 +2.0236606e-04  +4.0000000e-01 +6.0000000e-01
7.0692057e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 2.0000000e-01 -2 +1.5805400e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.2000000e-01 -2 +2.1758556e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.4000000e-01 -2 +2.5179518e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.6000000e-01 -2 +2.6607631e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.8000000e-01 -2 +2.5873455e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 3.0000000e-01 -2 +2.2139597e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 3.2000000e-01 -2 +1.1807746e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 3.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.9356705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.9756705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.0156705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.0556705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.0956705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.1356705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.1756705e-01 -2 +7.9460396e-05  +2.0000000e-01 +4.0000000e-01
7.0692057e-01 4.2156705e-01 -2 +2.8595149e-05  +2.0000000e-01 +4.0000000e-01
7.0692057e-01 4.2556705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.2956705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.3356705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.3756705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.4156705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.4556705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.4956705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.5356705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.5756705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.6156705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.6556705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.6956705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.7356705e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.7756705e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 5.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 5.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 5.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 5.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 5.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 6.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 6.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 6.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 6.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 7.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 7.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 7.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 7.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 8.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 8.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 8.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 8.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 9.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 9.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.5729285e-01 -2 +4.2191156e-05  +2.0000000e-01 +4.0000000e-01
7.1413405e-01 2.6129285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.6529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.6929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.7329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.7729285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.8129285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.8529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.8929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.9329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.9729285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.0129285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.0529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.0929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.1329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.1729285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.2129285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.2529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.2929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.3329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.3729285e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.4129285e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 4.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 4.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 4.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 4.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 4.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 5.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 5.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 5.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 5.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 5.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 6.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 6.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 6.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 6.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 7.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 7.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 7.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 7.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 8.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 8.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 8.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 8.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 9.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 9.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 0.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 4.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 6.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 8.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 4.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 4.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 4.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 4.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 4.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 5.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 5.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 5.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 5.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 5.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 6.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 6.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 6.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 6.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 7.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 7.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 7.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 7.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 8.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 8.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 8.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 8.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 9.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 9.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 0.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 4.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 6.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 8.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 4.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 4.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 4.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 4.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 4.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 5.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 5.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 5.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 5.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 5.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 6.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 6.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 6.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 6.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 7.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 7.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 7.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 7.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 8.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 8.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 8.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 8.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 9.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 9.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 0.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 2.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 4.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 6.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 8.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 2.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 2.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 2.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 4.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 4.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 4.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 4.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 4.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 5.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 5.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 5.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 5.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 5.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 6.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 6.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 6.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 6.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 7.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 7.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 7.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 7.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 8.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 8.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 8.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 8.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 9.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 9.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 9.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 9.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.0200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.0400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.0600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.0800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.1200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.1400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.1600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.1800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.2200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.2400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.2600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.2800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.3200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.3400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.3600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.3800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.4200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.4400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.4600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.4800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.5200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.5400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.5600000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.5800000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.6200000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577447e-01 1.6400000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 2.5000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 7.5000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.2500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.7500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 2.2500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 2.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 2.7500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 3.2500000e-01 -2 +4.7514309e-04  +4.0000000e-01 +6.0000000e-01
6.9970710e-01 3.5000000e-01 -2 +2.3330886e-03  +4.0000000e-01 +6.0000000e-01
6.9970710e-01 3.7500000e-01 -2 +3.6421949e-03  +4.0000000e-01 +6.0000000e-01
6.9970710e-01 4.0000000e-01 -2 +4.2254040e-03  +3.4000000e+00 +3.6000000e+00
6.9970710e-01 4.2500000e-01 -2 +4.2899459e-03  +3.4000000e+00 +3.6000000e+00
6.9970710e-01 4.5000000e-01 -2 +3.7468228e-03  +3.4000000e+00 +3.6000000e+00
6.9970710e-01 4.7500000e-01 -2 +1.9513275e-03  +3.4000000e+00 +3.6000000e+00
6.9970710e-01 5.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 5.2500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 5.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 5.7500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 6.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 6.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 6.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 7.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 7.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 7.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 8.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 8.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 8.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 9.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 9.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 9.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.0250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.0500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.0750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.1250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.1500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.1750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.2250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.2500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.2750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.3250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.3500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.3750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.4250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.4500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.4750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.5250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.5500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.5750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.6250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.6500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.6750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.7000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.7250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.7500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
6.9970710e-01 1.7750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 2.5000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 7.5000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.0000000e-01 -2 +8.5420128e-05  +4.0000000e-01 +6.0000000e-01
7.0692060e-01 1.2500000e-01 -2 +2.0631974e-04  +4.0000000e-01 +6.0000000e-01
7.0692060e-01 1.5000000e-01 -2 +1.6129122e-04  +4.0000000e-01 +6.0000000e-01
7.0692060e-01 1.7500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 2.0000000e-01 -2 +1.5805439e-03  +3.4000000e+00 +3.6000000e+00
7.0692060e-01 2.2500000e-01 -2 +2.2811634e-03  +3.4000000e+00 +3.6000000e+00
7.0692060e-01 2.5000000e-01 -2 +2.6141477e-03  +3.4000000e+00 +3.6000000e+00
7.0692060e-01 2.7500000e-01 -2 +2.6289132e-03  +3.4000000e+00 +3.6000000e+00
7.0692060e-01 3.0000000e-01 -2 +2.2139532e-03  +3.4000000e+00 +3.6000000e+00
7.0692060e-01 3.2500000e-01 -2 +4.5935950e-04  +3.4000000e+00 +3.6000000e+00
7.0692060e-01 3.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 3.7500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 4.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 4.2500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 4.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 4.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 5.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 5.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 5.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 5.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 6.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 6.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 6.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 7.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 7.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 7.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 8.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 8.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 8.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 9.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 9.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 9.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.0250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.0500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.0750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.1250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.1500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.1750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.2250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.2500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.2750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.3250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.3500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.3750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.4250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.4500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.4750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.5250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.5500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.5750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.6250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.6500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.6750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.7000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.7250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.7500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692060e-01 1.7750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 2.5000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 7.5000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.2500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.7500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 2.2500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 2.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 2.7500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 3.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 3.2500000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 3.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 4.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 4.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 4.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 4.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 5.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 5.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 5.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 5.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 6.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 6.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 6.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 7.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 7.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 7.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 8.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 8.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 8.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 9.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 9.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 9.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.0250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.0500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.0750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.1250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.1500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.1750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.2250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.2500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.2750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.3250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.3500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.3750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.4250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.4500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.4750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.5250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.5500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.5750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.6250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.6500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.6750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.7000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.7250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.7500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413400e-01 1.7750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 0.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 2.5000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 5.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 7.5000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 2.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 2.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 2.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 3.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 3.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 4.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 4.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 4.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 4.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 5.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 5.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 5.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 5.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 6.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 6.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 6.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 7.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 7.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 7.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 8.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 8.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 8.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 9.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 9.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 9.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.0250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.0500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.0750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.1250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.1500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.1750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.2250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.2500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.2750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.3250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.3500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.3750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.4250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.4500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.4750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.5250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.5500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.5750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.6250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.6500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.6750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.7000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.7250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.7500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134750e-01 1.7750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 0.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.5000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 5.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 7.5000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 2.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 3.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 3.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 4.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 4.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 4.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 4.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 5.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 5.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 5.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 5.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 6.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 6.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 6.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 7.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 7.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 7.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 8.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 8.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 8.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 9.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 9.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 9.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.0750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.1250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.1500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.1750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.2750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.3250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.3500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.3750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.4250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.4500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.4750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.5250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.5500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.5750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.6250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.6500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.6750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.7000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.7250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.7500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2856100e-01 1.7750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 0.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 2.5000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 5.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 7.5000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 2.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 2.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 2.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 3.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 3.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 4.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 4.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 4.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 4.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 5.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 5.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 5.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 5.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 6.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 6.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 6.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 6.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 7.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 7.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 7.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 7.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 8.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 8.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 8.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 8.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 9.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 9.2500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 9.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 9.7500000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.0250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.0500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.0750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.1000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.1250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.1500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.1750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.2000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.2250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.2500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.2750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.3000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.3250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.3500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.3750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.4000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.4250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.4500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.4750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.5000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.5250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.5500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.5750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.6000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.6250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.6500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.6750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.7000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.7250000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.7500000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.3577450e-01 1.7750000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 9.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.0000000e-01 -2 +8.5423886e-05  +4.0000000e-01 +6.0000000e-01
7.0692057e-01 1.1000000e-01 -2 +1.6011721e-04  +4.0000000e-01 +6.0000000e-01
7.0692057e-01 1.2000000e-01 -2 +1.9659001e-04  +4.0000000e-01 +6.0000000e-01
7.0692057e-01 1.3000000e-01 -2 +2.1079248e-04  +4.0000000e-01 +6.0000000e-01
7.0692057e-01 1.4000000e-01 -2 +2.0236606e-04  +4.0000000e-01 +6.0000000e-01
7.0692057e-01 1.5000000e-01 -2 +1.6129173e-04  +4.0000000e-01 +6.0000000e-01
7.0692057e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.7000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 1.9000000e-01 -2 +1.1004726e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.0000000e-01 -2 +1.5805400e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.1000000e-01 -2 +1.9186438e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.2000000e-01 -2 +2.1758556e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.3000000e-01 -2 +2.3728087e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.4000000e-01 -2 +2.5179518e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.5000000e-01 -2 +2.6141463e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.6000000e-01 -2 +2.6607631e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.7000000e-01 -2 +2.6541872e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.7356705e-01 -2 +2.6377572e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.7956705e-01 -2 +2.5916287e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.8556705e-01 -2 +2.5197987e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.9156705e-01 -2 +2.4183182e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 2.9756705e-01 -2 +2.2814319e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 3.0356705e-01 -2 +2.1002234e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 3.0956705e-01 -2 +1.8594707e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 3.1556705e-01 -2 +1.5284467e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 3.2156705e-01 -2 +1.0185357e-03  +3.4000000e+00 +3.6000000e+00
7.0692057e-01 3.2756705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.3356705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.3956705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.4556705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.5156705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.5756705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.6356705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.6956705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.7556705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.8156705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.8756705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.9356705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 3.9956705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.0556705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.1156705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.1756705e-01 -2 +7.9460396e-05  +2.0000000e-01 +4.0000000e-01
7.0692057e-01 4.2356705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.2956705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.3556705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.4156705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.4756705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.5356705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.5956705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.6556705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.7156705e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0692057e-01 4.7756705e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 5.0000000e-02 -2 +4.8256302e-05  +4.0000000e-01 +6.0000000e-01
7.0764192e-01 6.0000000e-02 -2 +9.1347045e-05  +4.0000000e-01 +6.0000000e-01
7.0764192e-01 7.0000000e-02 -2 +1.1519730e-04  +4.0000000e-01 +6.0000000e-01
7.0764192e-01 8.0000000e-02 -2 +1.2658050e-04  +4.0000000e-01 +6.0000000e-01
7.0764192e-01 9.0000000e-02 -2 +1.2391573e-04  +4.0000000e-01 +6.0000000e-01
7.0764192e-01 1.0000000e-01 -2 +9.9312336e-05  +4.0000000e-01 +6.0000000e-01
7.0764192e-01 1.1000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 1.3000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 1.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 1.6000000e-01 -2 +2.1050357e-04  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 1.7000000e-01 -2 +1.0694438e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 1.8000000e-01 -2 +1.4786748e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 1.9000000e-01 -2 +1.7749886e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.0000000e-01 -2 +2.0031569e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.1000000e-01 -2 +2.1789671e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.2000000e-01 -2 +2.3087323e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.3000000e-01 -2 +2.3941940e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.4000000e-01 -2 +2.4340773e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.5000000e-01 -2 +2.4243743e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.6000000e-01 -2 +2.3577376e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.6191073e-01 -2 +2.3376055e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.6791073e-01 -2 +2.2566783e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.7391073e-01 -2 +2.1450472e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.7991073e-01 -2 +1.9956406e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.8591073e-01 -2 +1.7968742e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.9191073e-01 -2 +1.5269727e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 2.9791073e-01 -2 +1.1326624e-03  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 3.0391073e-01 -2 +2.7219236e-04  +3.4000000e+00 +3.6000000e+00
7.0764192e-01 3.0991073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.1591073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.2191073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.2791073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.3391073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.3991073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.4591073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.5191073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.5791073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.6391073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.6991073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.7591073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.8191073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.8791073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.9391073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 3.9991073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.0591073e-01 -2 +7.5457241e-05  +2.0000000e-01 +4.0000000e-01
7.0764192e-01 4.1191073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.1791073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.2391073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.2991073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.3591073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.4191073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.4791073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.5391073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.5991073e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0764192e-01 4.6591073e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 9.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 1.1000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 1.3000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 1.4000000e-01 -2 +5.9825805e-04  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 1.5000000e-01 -2 +1.0927346e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 1.6000000e-01 -2 +1.4111554e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 1.7000000e-01 -2 +1.6523536e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 1.8000000e-01 -2 +1.8411871e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 1.9000000e-01 -2 +1.9870272e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.0000000e-01 -2 +2.0932419e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.1000000e-01 -2 +2.1599127e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.2000000e-01 -2 +2.1846451e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.3000000e-01 -2 +2.1624808e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.4000000e-01 -2 +2.0849592e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.4991670e-01 -2 +1.9391802e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.5591670e-01 -2 +1.8073651e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.6191670e-01 -2 +1.6307333e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.6791670e-01 -2 +1.3896824e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.7391670e-01 -2 +1.0367221e-03  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.7991670e-01 -2 +2.8678867e-04  +3.4000000e+00 +3.6000000e+00
7.0836327e-01 2.8591670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 2.9191670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 2.9791670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.0391670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.0991670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.1591670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.2191670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.2791670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.3391670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.3991670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.4591670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.5191670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.5791670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.6391670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.6991670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.7591670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.8191670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 3.8791670e-01 -2 +1.9728142e-05  +2.0000000e-01 +4.0000000e-01
7.0836327e-01 3.9391670e-01 -2 +5.4410347e-05  +2.0000000e-01 +4.0000000e-01
7.0836327e-01 3.9991670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 4.0591670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 4.1191670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 4.1791670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 4.2391670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 4.2991670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 4.3591670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 4.4191670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 4.4791670e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0836327e-01 4.5391670e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 9.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 1.1000000e-01 -2 +2.6638110e-04  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 1.2000000e-01 -2 +8.1752141e-04  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 1.3000000e-01 -2 +1.1204099e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 1.4000000e-01 -2 +1.3476618e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 1.5000000e-01 -2 +1.5277326e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 1.6000000e-01 -2 +1.6704283e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 1.7000000e-01 -2 +1.7792279e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 1.8000000e-01 -2 +1.8544437e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 1.9000000e-01 -2 +1.8941867e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 2.0000000e-01 -2 +1.8944429e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 2.1000000e-01 -2 +1.8484618e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 2.2000000e-01 -2 +1.7450429e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 2.3000000e-01 -2 +1.5640107e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 2.3755714e-01 -2 +1.3508332e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 2.4355714e-01 -2 +1.1037547e-03  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 2.4955714e-01 -2 +7.1011724e-04  +3.4000000e+00 +3.6000000e+00
7.0908461e-01 2.5555714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 2.6155714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 2.6755714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 2.7355714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 2.7955714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 2.8555714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 2.9155714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 2.9755714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.0355714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.0955714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.1555714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.2155714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.2755714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.3355714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.3955714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.4555714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.5155714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.5755714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.6355714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.6955714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.7555714e-01 -2 +6.3199950e-05  +2.0000000e-01 +4.0000000e-01
7.0908461e-01 3.8155714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.8755714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.9355714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 3.9955714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 4.0555714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 4.1155714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 4.1755714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 4.2355714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 4.2955714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 4.3555714e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0908461e-01 4.4155714e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 8.0000000e-02 -2 +3.2972130e-04  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 9.0000000e-02 -2 +6.8499550e-04  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 1.0000000e-01 -2 +9.1461185e-04  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 1.1000000e-01 -2 +1.0948413e-03  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 1.2000000e-01 -2 +1.2419751e-03  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 1.3000000e-01 -2 +1.3614300e-03  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 1.4000000e-01 -2 +1.4545966e-03  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 1.5000000e-01 -2 +1.5206827e-03  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 1.6000000e-01 -2 +1.5572215e-03  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 1.7000000e-01 -2 +1.5599629e-03  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 1.8000000e-01 -2 +1.5221721e-03  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 1.9000000e-01 -2 +1.4328453e-03  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 2.0000000e-01 -2 +1.2719134e-03  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 2.1000000e-01 -2 +9.9293884e-04  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 2.2000000e-01 -2 +3.6181537e-04  +3.4000000e+00 +3.6000000e+00
7.0980596e-01 2.2480010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.3080010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.3680010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.4280010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.4880010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.5480010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.6080010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.6680010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.7280010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.7880010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.8480010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.9080010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 2.9680010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.0280010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.0880010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.1480010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.2080010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.2680010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.3280010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.3880010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.4480010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.5080010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.5680010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.6280010e-01 -2 +6.8878939e-05  +2.0000000e-01 +4.0000000e-01
7.0980596e-01 3.6880010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.7480010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.8080010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.8680010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.9280010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 3.9880010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 4.0480010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 4.1080010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 4.1680010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 4.2280010e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.0980596e-01 4.2880010e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 4.0000000e-02 -2 +2.2757935e-04  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 5.0000000e-02 -2 +4.3800953e-04  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 6.0000000e-02 -2 +5.9291447e-04  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 7.0000000e-02 -2 +7.2386108e-04  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 8.0000000e-02 -2 +8.3723656e-04  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 9.0000000e-02 -2 +9.3438682e-04  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 1.0000000e-01 -2 +1.0146920e-03  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 1.1000000e-01 -2 +1.0763504e-03  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 1.2000000e-01 -2 +1.1165034e-03  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 1.3000000e-01 -2 +1.1310009e-03  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 1.4000000e-01 -2 +1.1137238e-03  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 1.5000000e-01 -2 +1.0549977e-03  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 1.6000000e-01 -2 +9.3730291e-04  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 1.7000000e-01 -2 +7.1905544e-04  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 1.8000000e-01 -2 +8.5402267e-05  +3.4000000e+00 +3.6000000e+00
7.1052731e-01 1.9000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.1000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.1160855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.1760855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.2360855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.2960855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.3560855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.4160855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.4760855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.5360855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.5960855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.6560855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.7160855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.7760855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.8360855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.8960855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 2.9560855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.0160855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.0760855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.1360855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.1960855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.2560855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.3160855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.3760855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.4360855e-01 -2 +1.0142594e-05  +2.0000000e-01 +4.0000000e-01
7.1052731e-01 3.4960855e-01 -2 +4.7799602e-05  +2.0000000e-01 +4.0000000e-01
7.1052731e-01 3.5560855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.6160855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.6760855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.7360855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.7960855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.8560855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.9160855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 3.9760855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 4.0360855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 4.0960855e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1052731e-01 4.1560855e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 4.0000000e-02 -2 +2.5754453e-05  +3.4000000e+00 +3.6000000e+00
7.1124866e-01 5.0000000e-02 -2 +2.0103593e-04  +3.4000000e+00 +3.6000000e+00
7.1124866e-01 6.0000000e-02 -2 +2.7827963e-04  +3.4000000e+00 +3.6000000e+00
7.1124866e-01 7.0000000e-02 -2 +3.2371433e-04  +3.4000000e+00 +3.6000000e+00
7.1124866e-01 8.0000000e-02 -2 +3.3800533e-04  +3.4000000e+00 +3.6000000e+00
7.1124866e-01 9.0000000e-02 -2 +3.1033707e-04  +3.4000000e+00 +3.6000000e+00
7.1124866e-01 1.0000000e-01 -2 +2.0048350e-04  +3.4000000e+00 +3.6000000e+00
7.1124866e-01 1.1000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 1.3000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 1.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 1.7000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 1.9000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 1.9793924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.0393924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.0993924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.1593924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.2193924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.2793924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.3393924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.3993924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.4593924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.5193924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.5793924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.6393924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.6993924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.7593924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.8193924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.8793924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.9393924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 2.9993924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.0593924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.1193924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.1793924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.2393924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.2993924e-01 -2 +5.9919537e-05  +2.0000000e-01 +4.0000000e-01
7.1124866e-01 3.3593924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.4193924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.4793924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.5393924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.5993924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.6593924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.7193924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.7793924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.8393924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.8993924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 3.9593924e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1124866e-01 4.0193924e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 9.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.1000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.3000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.7000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.8000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.8374104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.8974104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 1.9574104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.0174104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.0774104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.1374104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.1974104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.2574104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.3174104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.3774104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.4374104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.4974104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.5574104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.6174104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.6774104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.7374104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.7974104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.8574104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.9174104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 2.9774104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.0374104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.0974104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.1574104e-01 -2 +5.0882340e-05  +2.0000000e-01 +4.0000000e-01
7.1197000e-01 3.2174104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.2774104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.3374104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.3974104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.4574104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.5174104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.5774104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.6374104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.6974104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.7574104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.8174104e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1197000e-01 3.8774104e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 9.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.1000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.3000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.6000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.6895286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.7495286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.8095286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.8695286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.9295286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 1.9895286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.0495286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.1095286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.1695286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.2295286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.2895286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.3495286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.4095286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.4695286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.5295286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.5895286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.6495286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.7095286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.7695286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.8295286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.8895286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 2.9495286e-01 -2 +5.3941562e-05  +2.0000000e-01 +4.0000000e-01
7.1269135e-01 3.0095286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.0695286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.1295286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.1895286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.2495286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.3095286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.3695286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.4295286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.4895286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.5495286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.6095286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.6695286e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.7295286e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1269135e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 9.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.1000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.3000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.4000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.5000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.5350057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.5950057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.6550057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.7150057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.7750057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.8350057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.8950057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 1.9550057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.0150057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.0750057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.1350057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.1950057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.2550057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.3150057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.3750057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.4350057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.4950057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.5550057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.6150057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.6750057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.7350057e-01 -2 +2.7120442e-05  +2.0000000e-01 +4.0000000e-01
7.1341270e-01 2.7950057e-01 -2 +2.6543264e-05  +2.0000000e-01 +4.0000000e-01
7.1341270e-01 2.8550057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.9150057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 2.9750057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.0350057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.0950057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.1550057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.2150057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.2750057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.3350057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.3950057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.4550057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.5150057e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.5750057e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1341270e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 9.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.1000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.3000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.3729285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.4329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.4929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.5529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.6129285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.6729285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.7329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.7929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.8529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.9129285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 1.9729285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.0329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.0929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.1529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.2129285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.2729285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.3329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.3929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.4529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.5129285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.5729285e-01 -2 +4.2191156e-05  +2.0000000e-01 +4.0000000e-01
7.1413405e-01 2.6329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.6929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.7529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.8129285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.8729285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.9329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 2.9929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.0529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.1129285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.1729285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.2329285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.2929285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.3529285e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.4129285e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1413405e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 9.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.1000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.2000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.2021495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.2621495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.3221495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.3821495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.4421495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.5021495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.5621495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.6221495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.6821495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.7421495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.8021495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.8621495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.9221495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 1.9821495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.0421495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.1021495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.1621495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.2221495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.2821495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.3421495e-01 -2 +4.0036499e-05  +2.0000000e-01 +4.0000000e-01
7.1485539e-01 2.4021495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.4621495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.5221495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.5821495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.6421495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.7021495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.7621495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.8221495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.8821495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 2.9421495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.0021495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.0621495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.1221495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.1821495e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.2421495e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1485539e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 9.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.0000000e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.0211925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.0811925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.1411925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.2011925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.2611925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.3211925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.3811925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.4411925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.5011925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.5611925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.6211925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.6811925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.7411925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.8011925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.8611925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.9211925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 1.9811925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.0411925e-01 -2 +8.8243004e-06  +2.0000000e-01 +4.0000000e-01
7.1557674e-01 2.1011925e-01 -2 +2.5081345e-05  +2.0000000e-01 +4.0000000e-01
7.1557674e-01 2.1611925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.2211925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.2811925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.3411925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.4011925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.4611925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.5211925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.5811925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.6411925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.7011925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.7611925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.8211925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.8811925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 2.9411925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.0011925e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.0611925e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1557674e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 7.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 8.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 8.2810363e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 8.8810363e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 9.4810363e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.0081036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.0681036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.1281036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.1881036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.2481036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.3081036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.3681036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.4281036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.4881036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.5481036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.6081036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.6681036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.7281036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.7881036e-01 -2 +3.3030738e-05  +2.0000000e-01 +4.0000000e-01
7.1629809e-01 1.8481036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.9081036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 1.9681036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.0281036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.0881036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.1481036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.2081036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.2681036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.3281036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.3881036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.4481036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.5081036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.5681036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.6281036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.6881036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.7481036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.8081036e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 2.8681036e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1629809e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 4.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 5.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 6.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 6.2020137e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 6.8020137e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 7.4020137e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 8.0020137e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 8.6020137e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 9.2020137e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 9.8020137e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.0402014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.1002014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.1602014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.2202014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.2802014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.3402014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.4002014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.4602014e-01 -2 +1.8877877e-05  +2.0000000e-01 +4.0000000e-01
7.1701944e-01 1.5202014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.5802014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.6402014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.7002014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.7602014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.8202014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.8802014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 1.9402014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.0002014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.0602014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.1202014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.1802014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.2402014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.3002014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.3602014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.4202014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.4802014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.5402014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.6002014e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.6602014e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 2.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1701944e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.9362788e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 4.5362788e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 5.1362788e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 5.7362788e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 6.3362788e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 6.9362788e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 7.5362788e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 8.1362788e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 8.7362788e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 9.3362788e-02 -2 +3.1627464e-06  +2.0000000e-01 +4.0000000e-01
7.1774078e-01 9.9362788e-02 -2 +1.1355841e-05  +2.0000000e-01 +4.0000000e-01
7.1774078e-01 1.0536279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.1136279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.1736279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.2336279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.2936279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.3536279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.4136279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.4736279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.5336279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.5936279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.6536279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.7136279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.7736279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.8336279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.8936279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 1.9536279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.0136279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.0736279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.1336279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.1936279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.2536279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.3136279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.3736279e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.4336279e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 2.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1774078e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 0.0000000e+00 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.0000000e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.4246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.0246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.6246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.2246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.8246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 4.4246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 5.0246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 5.6246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 6.2246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 6.8246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 7.4246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 8.0246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 8.6246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 9.2246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 9.8246662e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.0424666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.1024666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.1624666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.2224666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.2824666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.3424666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.4024666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.4624666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.5224666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.5824666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.6424666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.7024666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.7624666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.8224666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.8824666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 1.9424666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.0024666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.0624666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.1224666e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.1824666e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 2.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1846213e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.6765147e-03 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 9.6765147e-03 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.5676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.1676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.7676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.3676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.9676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 4.5676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 5.1676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 5.7676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 6.3676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 6.9676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 7.5676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 8.1676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 8.7676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 9.3676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 9.9676515e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.0567651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.1167651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.1767651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.2367651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.2967651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.3567651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.4167651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.4767651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.5367651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.5967651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.6567651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.7167651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.7767651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.8367651e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 1.8967651e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 2.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1918348e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 5.7132360e-03 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.1713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.7713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.3713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.9713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.5713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 4.1713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 4.7713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 5.3713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 5.9713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 6.5713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 7.1713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 7.7713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 8.3713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 8.9713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 9.5713236e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.0171324e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.0771324e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.1371324e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.1971324e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.2571324e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.3171324e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.3771324e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.4371324e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.4971324e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.5571324e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 1.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 2.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.1990483e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.3545475e-03 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 9.3545475e-03 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.5354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.1354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.7354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.3354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.9354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 4.5354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 5.1354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 5.7354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 6.3354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 6.9354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 7.5354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 8.1354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 8.7354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 9.3354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 9.9354547e-02 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.0535455e-01 1 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.1135455e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 1.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 2.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2062617e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 0.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 4.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 5.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 6.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 7.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 8.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 9.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 1.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 2.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2134752e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 0.0000000e+00 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 4.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 5.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 6.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 7.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 8.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 9.0000000e-02 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 1.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 2.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.0000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.1000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.2000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.3000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.4000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.5000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.6000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.7000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.8000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01
7.2206887e-01 3.9000000e-01 0 +0.0000000e+00  -1.0000000e+01 -1.0000000e+01


==> anc/StaticHessian2x2_lamV=1.885.dat <==
### Quantities related to stability analysis for (\sigma, \omega_3)
### r = obtained regime (1 = HBP, 0 = SP, -2 = Complex conjugate eigenvalue pairs only at q != 0, -3 = Complex conjugate eigenvalue pairs at q = 0)
### \phi_j = \vec{a_j} \cdot (\sigma, \omega_3)
### T, mu, r,  \Gamma_{\phi_1}(q=0) (real +imaginary part), \Gamma_{\phi_2}(q=0) (real +imaginary part),  a_1, a_2 
0.0000000e+00 9.9000000e-01 1 +8.4882636e-01 +0.0000000e+00j +3.1830989e-01 +0.0000000e+00j [0.+0.j 1.+0.j] [1.+0.j 0.+0.j] 
0.0000000e+00 9.9500000e-01 1 +8.4882636e-01 +0.0000000e+00j +3.1830989e-01 +0.0000000e+00j [0.+0.j 1.+0.j] [1.+0.j 0.+0.j] 
0.0000000e+00 1.0000000e+00 -3 +2.6525824e-01 +1.7595241e-01j +2.6525824e-01 -1.7595241e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.39086798-0.58925565j -0.39086798-0.58925565j] 
0.0000000e+00 1.0050000e+00 -3 +2.6525824e-01 -1.7108642e-01j +2.6525824e-01 +1.7108642e-01j [-0.38326578+0.59422836j  0.38326578+0.59422836j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0100000e+00 -3 +2.6525824e-01 +1.6607793e-01j +2.6525824e-01 -1.6607793e-01j [ 0.37523939+0.59932913j -0.37523939+0.59932913j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0150000e+00 -3 +2.6525824e-01 -1.6091361e-01j +2.6525824e-01 +1.6091361e-01j [-0.3667464+0.60456354j  0.3667464+0.60456354j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0200000e+00 -3 +2.6525824e-01 +1.5557797e-01j +2.6525824e-01 -1.5557797e-01j [0.3577376 +0.60993755j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.3577376 -0.60993755j] 
0.0000000e+00 1.0250000e+00 -3 +2.6525824e-01 -1.5005272e-01j +2.6525824e-01 +1.5005272e-01j [-0.34815531+0.61545745j  0.34815531+0.61545745j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0300000e+00 -3 +2.6525824e-01 +1.4431608e-01j +2.6525824e-01 -1.4431608e-01j [0.33793125+0.62112999j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.33793125-0.62112999j] 
0.0000000e+00 1.0350000e+00 -3 +2.6525824e-01 +1.3834177e-01j +2.6525824e-01 -1.3834177e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.32698355-0.62696233j -0.32698355-0.62696233j] 
0.0000000e+00 1.0400000e+00 -3 +2.6525824e-01 -1.3209754e-01j +2.6525824e-01 +1.3209754e-01j [-0.31521259+0.6329621j  0.31521259+0.6329621j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0450000e+00 -3 +2.6525824e-01 +1.2554311e-01j +2.6525824e-01 -1.2554311e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30249507-0.63913749j -0.30249507-0.63913749j] 
0.0000000e+00 1.0500000e+00 -3 +2.6525824e-01 +1.1862709e-01j +2.6525824e-01 -1.1862709e-01j [0.28867513+0.64549722j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.28867513-0.64549722j] 
0.0000000e+00 1.0550000e+00 -3 +2.6525824e-01 -1.1128208e-01j +2.6525824e-01 +1.1128208e-01j [-0.2735506 +0.65205066j  0.70710678+0.j        ] [0.70710678+0.j         0.2735506 -0.65205066j] 
0.0000000e+00 1.0600000e+00 -3 +2.6525824e-01 +1.0341670e-01j +2.6525824e-01 -1.0341670e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25685058-0.65880785j -0.25685058-0.65880785j] 
0.0000000e+00 1.0650000e+00 -3 +2.6525824e-01 +9.4901672e-02j +2.6525824e-01 -9.4901672e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.23819653-0.66577955j -0.23819653-0.66577955j] 
0.0000000e+00 1.0700000e+00 -3 +2.6525824e-01 -8.5543212e-02j +2.6525824e-01 +8.5543212e-02j [ 0.21702868-0.67297738j -0.21702868-0.67297738j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0750000e+00 -3 +2.6525824e-01 -7.5026360e-02j +2.6525824e-01 +7.5026360e-02j [-0.19245009+0.68041382j  0.70710678+0.j        ] [0.70710678+0.j         0.19245009-0.68041382j] 
0.0000000e+00 1.0800000e+00 -3 +2.6525824e-01 +6.2771556e-02j +2.6525824e-01 -6.2771556e-02j [ 0.16283474+0.68810235j -0.16283474+0.68810235j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0850000e+00 -3 +2.6525824e-01 +4.7450836e-02j +2.6525824e-01 -4.7450836e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.12451456-0.69605756j -0.12451456-0.69605756j] 
0.0000000e+00 1.0900000e+00 -3 +2.6525824e-01 -2.3725418e-02j +2.6525824e-01 +2.3725418e-02j [-0.06299408+0.70429521j  0.70710678+0.j        ] [0.70710678+0.j         0.06299408-0.70429521j] 
0.0000000e+00 1.0950000e+00 1 +2.9881105e-01 +0.0000000e+00j +2.3170543e-01 +0.0000000e+00j [-0.        +0.660874j  0.75049687+0.j      ] [0.75049687+0.j       0.        -0.660874j] 
0.0000000e+00 1.1000000e+00 1 +3.1830989e-01 +0.0000000e+00j +2.1220659e-01 +0.0000000e+00j [-0.        +0.63245553j  0.77459667+0.j        ] [0.77459667+0.j         0.        -0.63245553j] 
0.0000000e+00 1.1050000e+00 1 +3.3236385e-01 +0.0000000e+00j +1.9815262e-01 +0.0000000e+00j [-0.        +0.61115374j  0.79151191+0.j        ] [ 0.79151191+0.j         -0.        -0.61115374j] 
0.0000000e+00 1.1100000e+00 1 +3.4394655e-01 +0.0000000e+00j +1.8656993e-01 +0.0000000e+00j [-0.        +0.59302279j  0.80518567+0.j        ] [0.80518567+0.j         0.        -0.59302279j] 
0.0000000e+00 1.1150000e+00 1 +3.5403062e-01 +0.0000000e+00j +1.7648585e-01 +0.0000000e+00j [-0.        +0.57677378j  0.81690391+0.j        ] [0.81690391+0.j         0.        -0.57677378j] 
0.0000000e+00 1.1200000e+00 1 +3.6308064e-01 +0.0000000e+00j +1.6743583e-01 +0.0000000e+00j [-0.        -0.56179099j  0.82727921+0.j        ] [ 0.82727921+0.j         -0.        +0.56179099j] 
0.0000000e+00 1.1250000e+00 1 +3.7136153e-01 +0.0000000e+00j +1.5915494e-01 +0.0000000e+00j [-0.        +0.54772256j  0.83666003+0.j        ] [0.83666003+0.j         0.        -0.54772256j] 
0.0000000e+00 1.1300000e+00 1 +3.7904135e-01 +0.0000000e+00j +1.5147513e-01 +0.0000000e+00j [-0.        -0.53434436j  0.84526688+0.j        ] [ 0.84526688+0.j         -0.        +0.53434436j] 
0.0000000e+00 1.1350000e+00 1 +3.8623461e-01 +0.0000000e+00j +1.4428187e-01 +0.0000000e+00j [-0.        +0.52150256j  0.85324972+0.j        ] [ 0.85324972+0.j         -0.        -0.52150256j] 
0.0000000e+00 1.1400000e+00 1 +3.9302353e-01 +0.0000000e+00j +1.3749295e-01 +0.0000000e+00j [-0.        +0.50908556j  0.86071592+0.j        ] [ 0.86071592+0.j         -0.        -0.50908556j] 
0.0000000e+00 1.1450000e+00 1 +3.9946947e-01 +0.0000000e+00j +1.3104701e-01 +0.0000000e+00j [-0.        +0.49700884j  0.86774548+0.j        ] [0.86774548+0.j         0.        -0.49700884j] 
0.0000000e+00 1.1500000e+00 1 +4.0561970e-01 +0.0000000e+00j +1.2489677e-01 +0.0000000e+00j [-0.        +0.48520601j  0.87439987+0.j        ] [ 0.87439987+0.j         -0.        -0.48520601j] 
0.0000000e+00 1.1550000e+00 1 +4.1151154e-01 +0.0000000e+00j +1.1900494e-01 +0.0000000e+00j [-0.        +0.47362329j  0.88072753+0.j        ] [ 0.88072753+0.j         -0.        -0.47362329j] 
0.0000000e+00 1.1600000e+00 1 +4.1717504e-01 +0.0000000e+00j +1.1334144e-01 +0.0000000e+00j [-0.       +0.46221594j  0.8867674+0.j        ] [ 0.8867674+0.j         -0.       -0.46221594j] 
0.0000000e+00 1.1650000e+00 1 +4.2263486e-01 +0.0000000e+00j +1.0788162e-01 +0.0000000e+00j [-0.        +0.45094574j  0.89255137+0.j        ] [ 0.89255137+0.j         -0.        -0.45094574j] 
0.0000000e+00 1.1700000e+00 1 +4.2791151e-01 +0.0000000e+00j +1.0260497e-01 +0.0000000e+00j [-0.        +0.43977927j  0.89810589+0.j        ] [ 0.89810589+0.j         -0.        -0.43977927j] 
0.0000000e+00 1.1750000e+00 1 +4.3302228e-01 +0.0000000e+00j +9.7494198e-02 +0.0000000e+00j [-0.        +0.42868664j  0.90345325+0.j        ] [ 0.90345325+0.j         -0.        -0.42868664j] 
0.0000000e+00 1.1800000e+00 1 +4.3798189e-01 +0.0000000e+00j +9.2534587e-02 +0.0000000e+00j [-0.        +0.4176405j  0.90861236+0.j       ] [ 0.90861236+0.j        -0.        -0.4176405j] 
0.0000000e+00 1.1850000e+00 1 +4.4280301e-01 +0.0000000e+00j +8.7713467e-02 +0.0000000e+00j [-0.        +0.40661528j  0.91359948+0.j        ] [ 0.91359948+0.j         -0.        -0.40661528j] 
0.0000000e+00 1.1900000e+00 1 +4.4749663e-01 +0.0000000e+00j +8.3019844e-02 +0.0000000e+00j [-0.       +0.39558655j  0.9184287+0.j        ] [ 0.9184287+0.j         -0.       -0.39558655j] 
0.0000000e+00 1.1950000e+00 1 +4.5207237e-01 +0.0000000e+00j +7.8444109e-02 +0.0000000e+00j [-0.        +0.38453044j  0.92311231+0.j        ] [ 0.92311231+0.j         -0.        -0.38453044j] 
0.0000000e+00 1.2000000e+00 1 +4.5653867e-01 +0.0000000e+00j +7.3977802e-02 +0.0000000e+00j [-0.        +0.37342318j  0.92766111+0.j        ] [ 0.92766111+0.j         -0.        -0.37342318j] 
0.0000000e+00 1.2050000e+00 1 +4.6090305e-01 +0.0000000e+00j +6.9613429e-02 +0.0000000e+00j [-0.        +0.36224056j  0.93208464+0.j        ] [ 0.93208464+0.j         -0.        -0.36224056j] 
0.0000000e+00 1.2100000e+00 1 +4.6517216e-01 +0.0000000e+00j +6.5344312e-02 +0.0000000e+00j [-0.        +0.35095744j  0.93639141+0.j        ] [ 0.93639141+0.j         -0.        -0.35095744j] 
0.0000000e+00 1.2150000e+00 1 +4.6935200e-01 +0.0000000e+00j +6.1164475e-02 +0.0000000e+00j [-0.        +0.33954723j  0.94058901+0.j        ] [ 0.94058901+0.j         -0.        -0.33954723j] 
0.0000000e+00 1.2200000e+00 1 +4.7344794e-01 +0.0000000e+00j +5.7068539e-02 +0.0000000e+00j [-0.        +0.32798119j  0.94468425+0.j        ] [ 0.94468425+0.j         -0.        -0.32798119j] 
0.0000000e+00 1.2250000e+00 1 +4.7746483e-01 +0.0000000e+00j +5.3051648e-02 +0.0000000e+00j [-0.       +0.31622777j  0.9486833+0.j        ] [ 0.9486833+0.j         -0.       -0.31622777j] 
0.0000000e+00 1.2300000e+00 1 +4.8140708e-01 +0.0000000e+00j +4.9109393e-02 +0.0000000e+00j [-0.        +0.30425158j  0.95259172+0.j        ] [ 0.95259172+0.j         -0.        -0.30425158j] 
0.0000000e+00 1.2350000e+00 1 +4.8527871e-01 +0.0000000e+00j +4.5237762e-02 +0.0000000e+00j [-0.        +0.29201228j  0.95641457+0.j        ] [ 0.95641457+0.j         -0.        -0.29201228j] 
0.0000000e+00 1.2400000e+00 1 +4.8908339e-01 +0.0000000e+00j +4.1433092e-02 +0.0000000e+00j [-0.        +0.27946295j  0.96015648+0.j        ] [ 0.96015648+0.j         -0.        -0.27946295j] 
0.0000000e+00 1.2450000e+00 1 +4.9282445e-01 +0.0000000e+00j +3.7692022e-02 +0.0000000e+00j [-0.        +0.26654791j  0.96382167+0.j        ] [ 0.96382167+0.j         -0.        -0.26654791j] 
3.6067376e-03 9.9000000e-01 1 +8.2890214e-01 +0.0000000e+00j +2.9977143e-01 +0.0000000e+00j [-0.        +0.03613945j  0.99934676+0.j        ] [ 0.99934676+0.j         -0.        -0.03613945j] 
3.6067376e-03 9.9500000e-01 1 +7.7082225e-01 +0.0000000e+00j +2.5839641e-01 +0.0000000e+00j [-0.        +0.13057573j  0.99143834+0.j        ] [ 0.99143834+0.j         -0.        -0.13057573j] 
3.6067376e-03 1.0000000e+00 1 +5.8488009e-01 +0.0000000e+00j +2.0742703e-01 +0.0000000e+00j [-0.        +0.37981425j  0.92506277+0.j        ] [ 0.92506277+0.j         -0.        -0.37981425j] 
3.6067376e-03 1.0050000e+00 -3 +2.9208417e-01 -1.1383923e-01j +2.9208417e-01 +1.1383923e-01j [-0.27886815+0.64979424j  0.70710678+0.j        ] [0.70710678+0.j         0.27886815-0.64979424j] 
3.6067376e-03 1.0100000e+00 -3 +2.6819050e-01 +1.6046157e-01j +2.6819050e-01 -1.6046157e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.36599242-0.60502029j -0.36599242-0.60502029j] 
3.6067376e-03 1.0150000e+00 -3 +2.6553671e-01 -1.6038609e-01j +2.6553671e-01 +1.6038609e-01j [-0.36586635+0.60509653j  0.36586635+0.60509653j] [0.70710678+0.j 0.70710678+0.j] 
3.6067376e-03 1.0200000e+00 -3 +2.6528380e-01 -1.5554105e-01j +2.6528380e-01 +1.5554105e-01j [-0.35767443+0.60997459j  0.35767443+0.60997459j] [0.70710678+0.j 0.70710678+0.j] 
3.6067376e-03 1.0250000e+00 -3 +2.6526053e-01 +1.5006248e-01j +2.6526053e-01 -1.5006248e-01j [0.70710678+0.j 0.70710678+0.j] [-0.34817247+0.61544775j  0.34817247+0.61544775j] 
3.6067376e-03 1.0300000e+00 -3 +2.6525844e-01 +1.4433068e-01j +2.6525844e-01 -1.4433068e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.33795763-0.62111564j -0.33795763-0.62111564j] 
3.6067376e-03 1.0350000e+00 -3 +2.6525826e-01 -1.3835741e-01j +2.6525826e-01 +1.3835741e-01j [-0.32701259+0.62694718j  0.32701259+0.62694718j] [0.70710678+0.j 0.70710678+0.j] 
3.6067376e-03 1.0400000e+00 -3 +2.6525824e-01 +1.3211395e-01j +2.6525824e-01 -1.3211395e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.31524396-0.63294648j -0.31524396-0.63294648j] 
3.6067376e-03 1.0450000e+00 -3 +2.6525824e-01 +1.2556038e-01j +2.6525824e-01 -1.2556038e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30252906-0.6391214j -0.30252906-0.6391214j] 
3.6067376e-03 1.0500000e+00 -3 +2.6525824e-01 -1.1864537e-01j +2.6525824e-01 +1.1864537e-01j [-0.28871219+0.64548065j  0.70710678+0.j        ] [0.70710678+0.j         0.28871219-0.64548065j] 
3.6067376e-03 1.0550000e+00 -3 +2.6525824e-01 -1.1130156e-01j +2.6525824e-01 +1.1130156e-01j [-0.27359132+0.65203358j  0.70710678+0.j        ] [0.70710678+0.j         0.27359132-0.65203358j] 
3.6067376e-03 1.0600000e+00 -3 +2.6525824e-01 +1.0343766e-01j +2.6525824e-01 -1.0343766e-01j [-0.25689578-0.65879022j  0.70710678+0.j        ] [0.70710678+0.j         0.25689578+0.65879022j] 
3.6067376e-03 1.0650000e+00 -3 +2.6525824e-01 -9.4924515e-02j +2.6525824e-01 +9.4924515e-02j [0.70710678+0.j 0.70710678+0.j] [-0.23824736-0.66576137j  0.23824736-0.66576137j] 
3.6067376e-03 1.0700000e+00 -3 +2.6525824e-01 +8.5568553e-02j +2.6525824e-01 -8.5568553e-02j [0.21708692+0.6729586j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.21708692-0.6729586j] 
3.6067376e-03 1.0750000e+00 -3 +2.6525824e-01 +7.5055252e-02j +2.6525824e-01 -7.5055252e-02j [0.19251871+0.68039441j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.19251871-0.68039441j] 
3.6067376e-03 1.0800000e+00 -3 +2.6525824e-01 +6.2806086e-02j +2.6525824e-01 -6.2806086e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16291956-0.68808228j -0.16291956-0.68808228j] 
3.6067376e-03 1.0850000e+00 -3 +2.6525824e-01 -4.7496506e-02j +2.6525824e-01 +4.7496506e-02j [-0.12463068+0.69603678j  0.70710678+0.j        ] [0.70710678+0.j         0.12463068-0.69603678j] 
3.6067376e-03 1.0900000e+00 -3 +2.6525824e-01 +2.3816625e-02j +2.6525824e-01 -2.3816625e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06323431-0.70427368j -0.06323431-0.70427368j] 
3.6067376e-03 1.0950000e+00 1 +2.9874637e-01 +0.0000000e+00j +2.3177011e-01 +0.0000000e+00j [-0.        +0.66096624j  0.75041564+0.j        ] [0.75041564+0.j         0.        -0.66096624j] 
3.6067376e-03 1.1000000e+00 1 +3.1826900e-01 +0.0000000e+00j +2.1224747e-01 +0.0000000e+00j [-0.        +0.63251645j  0.77454692+0.j        ] [0.77454692+0.j         0.        -0.63251645j] 
3.6067376e-03 1.1050000e+00 1 +3.3233154e-01 +0.0000000e+00j +1.9818494e-01 +0.0000000e+00j [-0.        +0.61120357j  0.79147343+0.j        ] [0.79147343+0.j         0.        -0.61120357j] 
3.6067376e-03 1.1100000e+00 1 +3.4391899e-01 +0.0000000e+00j +1.8659749e-01 +0.0000000e+00j [-0.        +0.59306659j  0.80515342+0.j        ] [ 0.80515342+0.j         -0.        -0.59306659j] 
3.6067376e-03 1.1150000e+00 1 +3.5400620e-01 +0.0000000e+00j +1.7651028e-01 +0.0000000e+00j [-0.        +0.57681369j  0.81687573+0.j        ] [ 0.81687573+0.j         -0.        -0.57681369j] 
3.6067376e-03 1.1200000e+00 1 +3.6305848e-01 +0.0000000e+00j +1.6745800e-01 +0.0000000e+00j [-0.        +0.56182817j  0.82725396+0.j        ] [ 0.82725396+0.j         -0.        -0.56182817j] 
3.6067376e-03 1.1250000e+00 1 +3.7134110e-01 +0.0000000e+00j +1.5917538e-01 +0.0000000e+00j [-0.        -0.54775772j  0.83663701+0.j        ] [ 0.83663701+0.j         -0.        +0.54775772j] 
3.6067376e-03 1.1300000e+00 1 +3.7902229e-01 +0.0000000e+00j +1.5149419e-01 +0.0000000e+00j [-0.        +0.53437797j  0.84524564+0.j        ] [ 0.84524564+0.j         -0.        -0.53437797j] 
3.6067376e-03 1.1350000e+00 1 +3.8621669e-01 +0.0000000e+00j +1.4429979e-01 +0.0000000e+00j [-0.        +0.52153495j  0.85322992+0.j        ] [ 0.85322992+0.j         -0.        -0.52153495j] 
3.6067376e-03 1.1400000e+00 1 +3.9300655e-01 +0.0000000e+00j +1.3750992e-01 +0.0000000e+00j [-0.        +0.50911698j  0.86069734+0.j        ] [ 0.86069734+0.j         -0.        -0.50911698j] 
3.6067376e-03 1.1450000e+00 1 +3.9945332e-01 +0.0000000e+00j +1.3106316e-01 +0.0000000e+00j [-0.        +0.49703947j  0.86772793+0.j        ] [ 0.86772793+0.j         -0.        -0.49703947j] 
3.6067376e-03 1.1500000e+00 1 +4.0560426e-01 +0.0000000e+00j +1.2491222e-01 +0.0000000e+00j [-0.        +0.48523601j  0.87438322+0.j        ] [ 0.87438322+0.j         -0.        -0.48523601j] 
3.6067376e-03 1.1550000e+00 1 +4.1149671e-01 +0.0000000e+00j +1.1901976e-01 +0.0000000e+00j [-0.        +0.47365279j  0.88071166+0.j        ] [ 0.88071166+0.j         -0.        -0.47365279j] 
3.6067376e-03 1.1600000e+00 1 +4.1716077e-01 +0.0000000e+00j +1.1335571e-01 +0.0000000e+00j [-0.        +0.46224504j  0.88675223+0.j        ] [ 0.88675223+0.j         -0.        -0.46224504j] 
3.6067376e-03 1.1650000e+00 1 +4.2262108e-01 +0.0000000e+00j +1.0789540e-01 +0.0000000e+00j [-0.        +0.45097453j  0.89253682+0.j        ] [ 0.89253682+0.j         -0.        -0.45097453j] 
3.6067376e-03 1.1700000e+00 1 +4.2789818e-01 +0.0000000e+00j +1.0261830e-01 +0.0000000e+00j [-0.       +0.43980784j  0.8980919+0.j        ] [ 0.8980919+0.j         -0.       -0.43980784j] 
3.6067376e-03 1.1750000e+00 1 +4.3300935e-01 +0.0000000e+00j +9.7507122e-02 +0.0000000e+00j [-0.        +0.42871505j  0.90343976+0.j        ] [ 0.90343976+0.j         -0.        -0.42871505j] 
3.6067376e-03 1.1800000e+00 1 +4.3796934e-01 +0.0000000e+00j +9.2547140e-02 +0.0000000e+00j [-0.        +0.41766883j  0.90859933+0.j        ] [ 0.90859933+0.j         -0.        -0.41766883j] 
3.6067376e-03 1.1850000e+00 1 +4.4279080e-01 +0.0000000e+00j +8.7725679e-02 +0.0000000e+00j [-0.        +0.40664359j  0.91358688+0.j        ] [ 0.91358688+0.j         -0.        -0.40664359j] 
3.6067376e-03 1.1900000e+00 1 +4.4748474e-01 +0.0000000e+00j +8.3031741e-02 +0.0000000e+00j [-0.        +0.3956149j  0.91841649+0.j       ] [ 0.91841649+0.j        -0.        -0.3956149j] 
3.6067376e-03 1.1950000e+00 1 +4.5206076e-01 +0.0000000e+00j +7.8455715e-02 +0.0000000e+00j [-0.        +0.38455889j  0.92310046+0.j        ] [ 0.92310046+0.j         -0.        -0.38455889j] 
3.6067376e-03 1.2000000e+00 1 +4.5652734e-01 +0.0000000e+00j +7.3989137e-02 +0.0000000e+00j [-0.        +0.37345179j  0.92764959+0.j        ] [ 0.92764959+0.j         -0.        -0.37345179j] 
3.6067376e-03 1.2050000e+00 1 +4.6089197e-01 +0.0000000e+00j +6.9624511e-02 +0.0000000e+00j [-0.        +0.36226939j  0.93207344+0.j        ] [ 0.93207344+0.j         -0.        -0.36226939j] 
3.6067376e-03 1.2100000e+00 1 +4.6516132e-01 +0.0000000e+00j +6.5355157e-02 +0.0000000e+00j [-0.        +0.35098657j  0.93638049+0.j        ] [ 0.93638049+0.j         -0.        -0.35098657j] 
3.6067376e-03 1.2150000e+00 1 +4.6934138e-01 +0.0000000e+00j +6.1175098e-02 +0.0000000e+00j [-0.        +0.33957671j  0.94057836+0.j        ] [ 0.94057836+0.j         -0.        -0.33957671j] 
3.6067376e-03 1.2200000e+00 1 +4.7343752e-01 +0.0000000e+00j +5.7078954e-02 +0.0000000e+00j [-0.        +0.32801112j  0.94467386+0.j        ] [ 0.94467386+0.j         -0.        -0.32801112j] 
3.6067376e-03 1.2250000e+00 1 +4.7745461e-01 +0.0000000e+00j +5.3061865e-02 +0.0000000e+00j [-0.        +0.31625822j  0.94867315+0.j        ] [ 0.94867315+0.j         -0.        -0.31625822j] 
3.6067376e-03 1.2300000e+00 1 +4.8139705e-01 +0.0000000e+00j +4.9119423e-02 +0.0000000e+00j [-0.        +0.30428265j  0.95258179+0.j        ] [ 0.95258179+0.j         -0.        -0.30428265j] 
3.6067376e-03 1.2350000e+00 1 +4.8526886e-01 +0.0000000e+00j +4.5247617e-02 +0.0000000e+00j [-0.        +0.29204409j  0.95640486+0.j        ] [ 0.95640486+0.j         -0.        -0.29204409j] 
3.6067376e-03 1.2400000e+00 1 +4.8907370e-01 +0.0000000e+00j +4.1442778e-02 +0.0000000e+00j [-0.        +0.27949561j  0.96014697+0.j        ] [ 0.96014697+0.j         -0.        -0.27949561j] 
3.6067376e-03 1.2450000e+00 1 +4.9281493e-01 +0.0000000e+00j +3.7701550e-02 +0.0000000e+00j [-0.        +0.2665816j  0.96381235+0.j       ] [ 0.96381235+0.j        -0.        -0.2665816j] 
7.2134752e-03 9.9000000e-01 1 +7.7065177e-01 +0.0000000e+00j +2.5818004e-01 +0.0000000e+00j [-0.        +0.13041003j  0.99146015+0.j        ] [ 0.99146015+0.j         -0.        -0.13041003j] 
7.2134752e-03 9.9500000e-01 1 +7.0004016e-01 +0.0000000e+00j +2.2624789e-01 +0.0000000e+00j [-0.       +0.23121702j  0.9729022+0.j        ] [ 0.9729022+0.j         -0.       -0.23121702j] 
7.2134752e-03 1.0000000e+00 1 +5.8518459e-01 +0.0000000e+00j +2.0642222e-01 +0.0000000e+00j [-0.       +0.37818631j  0.9257295+0.j        ] [ 0.9257295+0.j         -0.       -0.37818631j] 
7.2134752e-03 1.0050000e+00 1 +4.2566868e-01 +0.0000000e+00j +2.3808934e-01 +0.0000000e+00j [-0.        +0.56851617j  0.82267209+0.j        ] [ 0.82267209+0.j         -0.        -0.56851617j] 
7.2134752e-03 1.0100000e+00 -3 +2.9169983e-01 -1.0745500e-01j +2.9169983e-01 +1.0745500e-01j [ 0.26548936-0.65537424j -0.26548936-0.65537424j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-03 1.0150000e+00 -3 +2.7417747e-01 -1.4277536e-01j +2.7417747e-01 +1.4277536e-01j [0.70710678+0.j 0.70710678+0.j] [-0.33513729-0.62264195j  0.33513729-0.62264195j] 
7.2134752e-03 1.0200000e+00 -3 +2.6804262e-01 -1.4998152e-01j +2.6804262e-01 +1.4998152e-01j [-0.34803014+0.61552825j  0.34803014+0.61552825j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-03 1.0250000e+00 -3 +2.6609784e-01 -1.4837510e-01j +2.6609784e-01 +1.4837510e-01j [-0.34519449+0.61712298j  0.70710678+0.j        ] [0.70710678+0.j         0.34519449-0.61712298j] 
7.2134752e-03 1.0300000e+00 -3 +2.6550668e-01 +1.4384856e-01j +2.6550668e-01 -1.4384856e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.33708559-0.62158934j -0.33708559-0.62158934j] 
7.2134752e-03 1.0350000e+00 -3 +2.6533074e-01 +1.3824543e-01j +2.6533074e-01 -1.3824543e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.32680448-0.62705568j -0.32680448-0.62705568j] 
7.2134752e-03 1.0400000e+00 -3 +2.6527913e-01 -1.3211563e-01j +2.6527913e-01 +1.3211563e-01j [0.70710678+0.j 0.70710678+0.j] [-0.31524718-0.63294487j  0.31524718-0.63294487j] 
7.2134752e-03 1.0450000e+00 -3 +2.6526419e-01 +1.2559807e-01j +2.6526419e-01 -1.2559807e-01j [0.30260324+0.63908628j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.30260324-0.63908628j] 
7.2134752e-03 1.0500000e+00 -3 +2.6525991e-01 +1.1869602e-01j +2.6525991e-01 -1.1869602e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.28881489-0.6454347j -0.28881489-0.6454347j] 
7.2134752e-03 1.0550000e+00 -3 +2.6525870e-01 -1.1135876e-01j +2.6525870e-01 +1.1135876e-01j [-0.27371087+0.6519834j  0.70710678+0.j       ] [0.70710678+0.j        0.27371087-0.6519834j] 
7.2134752e-03 1.0600000e+00 -3 +2.6525837e-01 +1.0350017e-01j +2.6525837e-01 -1.0350017e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25703051-0.65873767j -0.25703051-0.65873767j] 
7.2134752e-03 1.0650000e+00 -3 +2.6525827e-01 -9.4992908e-02j +2.6525827e-01 +9.4992908e-02j [-0.23839951+0.6657069j  0.70710678+0.j       ] [0.70710678+0.j        0.23839951-0.6657069j] 
7.2134752e-03 1.0700000e+00 -3 +2.6525825e-01 +8.5644501e-02j +2.6525825e-01 -8.5644501e-02j [ 0.21726141+0.67290228j -0.21726141+0.67290228j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-03 1.0750000e+00 -3 +2.6525824e-01 +7.5141853e-02j +2.6525824e-01 -7.5141853e-02j [0.19272435+0.68033619j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.19272435-0.68033619j] 
7.2134752e-03 1.0800000e+00 -3 +2.6525824e-01 +6.2909559e-02j +2.6525824e-01 -6.2909559e-02j [ 0.16317369+0.68802206j -0.16317369+0.68802206j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-03 1.0850000e+00 -3 +2.6525824e-01 +4.7633250e-02j +2.6525824e-01 -4.7633250e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.1249783-0.69597444j -0.1249783-0.69597444j] 
7.2134752e-03 1.0900000e+00 -3 +2.6525824e-01 +2.4088175e-02j +2.6525824e-01 -2.4088175e-02j [ 0.06394943+0.70420911j -0.06394943+0.70420911j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-03 1.0950000e+00 1 +2.9855157e-01 +0.0000000e+00j +2.3196490e-01 +0.0000000e+00j [-0.        +0.66124393j  0.75017095+0.j        ] [0.75017095+0.j         0.        -0.66124393j] 
7.2134752e-03 1.1000000e+00 1 +3.1814616e-01 +0.0000000e+00j +2.1237031e-01 +0.0000000e+00j [-0.        +0.63269946j  0.77439744+0.j        ] [0.77439744+0.j         0.        -0.63269946j] 
7.2134752e-03 1.1050000e+00 1 +3.3223450e-01 +0.0000000e+00j +1.9828198e-01 +0.0000000e+00j [-0.        +0.6113532j  0.79135786+0.j       ] [0.79135786+0.j        0.        -0.6113532j] 
7.2134752e-03 1.1100000e+00 1 +3.4383626e-01 +0.0000000e+00j +1.8668022e-01 +0.0000000e+00j [-0.        +0.59319804j  0.80505657+0.j        ] [ 0.80505657+0.j         -0.        -0.59319804j] 
7.2134752e-03 1.1150000e+00 1 +3.5393288e-01 +0.0000000e+00j +1.7658360e-01 +0.0000000e+00j [-0.        +0.57693348j  0.81679114+0.j        ] [ 0.81679114+0.j         -0.        -0.57693348j] 
7.2134752e-03 1.1200000e+00 1 +3.6299195e-01 +0.0000000e+00j +1.6752453e-01 +0.0000000e+00j [-0.        +0.56193976j  0.82717816+0.j        ] [ 0.82717816+0.j         -0.        -0.56193976j] 
7.2134752e-03 1.1250000e+00 1 +3.7127977e-01 +0.0000000e+00j +1.5923671e-01 +0.0000000e+00j [-0.        +0.54786324j  0.83656791+0.j        ] [ 0.83656791+0.j         -0.        -0.54786324j] 
7.2134752e-03 1.1300000e+00 1 +3.7896510e-01 +0.0000000e+00j +1.5155137e-01 +0.0000000e+00j [-0.        +0.53447882j  0.84518187+0.j        ] [ 0.84518187+0.j         -0.        -0.53447882j] 
7.2134752e-03 1.1350000e+00 1 +3.8616290e-01 +0.0000000e+00j +1.4435358e-01 +0.0000000e+00j [-0.        +0.52163213j  0.85317051+0.j        ] [ 0.85317051+0.j         -0.        -0.52163213j] 
7.2134752e-03 1.1400000e+00 1 +3.9295563e-01 +0.0000000e+00j +1.3756085e-01 +0.0000000e+00j [-0.        +0.50921124j  0.86064157+0.j        ] [ 0.86064157+0.j         -0.        -0.50921124j] 
7.2134752e-03 1.1450000e+00 1 +3.9940484e-01 +0.0000000e+00j +1.3111164e-01 +0.0000000e+00j [-0.        +0.49713139j  0.86767527+0.j        ] [ 0.86767527+0.j         -0.        -0.49713139j] 
7.2134752e-03 1.1500000e+00 1 +4.0555791e-01 +0.0000000e+00j +1.2495857e-01 +0.0000000e+00j [-0.        +0.48532603j  0.87433326+0.j        ] [ 0.87433326+0.j         -0.        -0.48532603j] 
7.2134752e-03 1.1550000e+00 1 +4.1145223e-01 +0.0000000e+00j +1.1906425e-01 +0.0000000e+00j [-0.        +0.4737413j  0.88066406+0.j       ] [0.88066406+0.j        0.        -0.4737413j] 
7.2134752e-03 1.1600000e+00 1 +4.1711794e-01 +0.0000000e+00j +1.1339854e-01 +0.0000000e+00j [-0.        +0.46233235j  0.88670671+0.j        ] [ 0.88670671+0.j         -0.        -0.46233235j] 
7.2134752e-03 1.1650000e+00 1 +4.2257974e-01 +0.0000000e+00j +1.0793673e-01 +0.0000000e+00j [-0.        +0.45106092j  0.89249316+0.j        ] [0.89249316+0.j         0.        -0.45106092j] 
7.2134752e-03 1.1700000e+00 1 +4.2785818e-01 +0.0000000e+00j +1.0265829e-01 +0.0000000e+00j [-0.        +0.43989354j  0.89804993+0.j        ] [ 0.89804993+0.j         -0.        -0.43989354j] 
7.2134752e-03 1.1750000e+00 1 +4.3297058e-01 +0.0000000e+00j +9.7545900e-02 +0.0000000e+00j [-0.        +0.42880029j  0.90339931+0.j        ] [ 0.90339931+0.j         -0.        -0.42880029j] 
7.2134752e-03 1.1800000e+00 1 +4.3793167e-01 +0.0000000e+00j +9.2584804e-02 +0.0000000e+00j [-0.        +0.41775381j  0.90856027+0.j        ] [ 0.90856027+0.j         -0.        -0.41775381j] 
7.2134752e-03 1.1850000e+00 1 +4.4275416e-01 +0.0000000e+00j +8.7762319e-02 +0.0000000e+00j [-0.        +0.4067285j  0.91354908+0.j       ] [ 0.91354908+0.j        -0.        -0.4067285j] 
7.2134752e-03 1.1900000e+00 1 +4.4744904e-01 +0.0000000e+00j +8.3067438e-02 +0.0000000e+00j [-0.        +0.39569993j  0.91837986+0.j        ] [ 0.91837986+0.j         -0.        -0.39569993j] 
7.2134752e-03 1.1950000e+00 1 +4.5202594e-01 +0.0000000e+00j +7.8490538e-02 +0.0000000e+00j [-0.        +0.38464422j  0.92306491+0.j        ] [ 0.92306491+0.j         -0.        -0.38464422j] 
7.2134752e-03 1.2000000e+00 1 +4.5649333e-01 +0.0000000e+00j +7.4023146e-02 +0.0000000e+00j [-0.        +0.37353761j  0.92761504+0.j        ] [ 0.92761504+0.j         -0.        -0.37353761j] 
7.2134752e-03 1.2050000e+00 1 +4.6085872e-01 +0.0000000e+00j +6.9657761e-02 +0.0000000e+00j [-0.        -0.36235588j  0.93203981+0.j        ] [ 0.93203981+0.j         -0.        +0.36235588j] 
7.2134752e-03 1.2100000e+00 1 +4.6512878e-01 +0.0000000e+00j +6.5387697e-02 +0.0000000e+00j [-0.        +0.35107393j  0.93634774+0.j        ] [ 0.93634774+0.j         -0.        -0.35107393j] 
7.2134752e-03 1.2150000e+00 1 +4.6930951e-01 +0.0000000e+00j +6.1206971e-02 +0.0000000e+00j [-0.        +0.33966516j  0.94054642+0.j        ] [ 0.94054642+0.j         -0.        -0.33966516j] 
7.2134752e-03 1.2200000e+00 1 +4.7340628e-01 +0.0000000e+00j +5.7110200e-02 +0.0000000e+00j [-0.        +0.32810088j  0.94464269+0.j        ] [ 0.94464269+0.j         -0.        -0.32810088j] 
7.2134752e-03 1.2250000e+00 1 +4.7742396e-01 +0.0000000e+00j +5.3092519e-02 +0.0000000e+00j [-0.        +0.31634956j  0.94864269+0.j        ] [ 0.94864269+0.j         -0.        -0.31634956j] 
7.2134752e-03 1.2300000e+00 1 +4.8136696e-01 +0.0000000e+00j +4.9149519e-02 +0.0000000e+00j [-0.        +0.30437585j  0.95255201+0.j        ] [ 0.95255201+0.j         -0.        -0.30437585j] 
7.2134752e-03 1.2350000e+00 1 +4.8523929e-01 +0.0000000e+00j +4.5277182e-02 +0.0000000e+00j [-0.        +0.29213948j  0.95637572+0.j        ] [ 0.95637572+0.j         -0.        -0.29213948j] 
7.2134752e-03 1.2400000e+00 1 +4.8904464e-01 +0.0000000e+00j +4.1471841e-02 +0.0000000e+00j [-0.        +0.2795936j  0.96011844+0.j       ] [ 0.96011844+0.j        -0.        -0.2795936j] 
7.2134752e-03 1.2450000e+00 1 +4.9278634e-01 +0.0000000e+00j +3.7730135e-02 +0.0000000e+00j [-0.       +0.26668264j  0.9637844+0.j        ] [ 0.9637844+0.j         -0.       -0.26668264j] 
1.0820213e-02 9.9000000e-01 1 +7.2790732e-01 +0.0000000e+00j +2.3655811e-01 +0.0000000e+00j [-0.        +0.19213089j  0.98136931+0.j        ] [ 0.98136931+0.j         -0.        -0.19213089j] 
1.0820213e-02 9.9500000e-01 1 +6.6684891e-01 +0.0000000e+00j +2.1624841e-01 +0.0000000e+00j [-0.        +0.27444313j  0.96160333+0.j        ] [ 0.96160333+0.j         -0.        -0.27444313j] 
1.0820213e-02 1.0000000e+00 1 +5.8548356e-01 +0.0000000e+00j +2.0542319e-01 +0.0000000e+00j [-0.        +0.37656545j  0.92639002+0.j        ] [ 0.92639002+0.j         -0.        -0.37656545j] 
1.0820213e-02 1.0050000e+00 1 +4.8591598e-01 +0.0000000e+00j +2.1571580e-01 +0.0000000e+00j [-0.        +0.49532043j  0.86871035+0.j        ] [ 0.86871035+0.j         -0.        -0.49532043j] 
1.0820213e-02 1.0100000e+00 1 +3.5504586e-01 +0.0000000e+00j +2.7500256e-01 +0.0000000e+00j [-0.        -0.65158343j  0.75857698+0.j        ] [ 0.75857698+0.j         -0.        +0.65158343j] 
1.0820213e-02 1.0150000e+00 -3 +2.9131565e-01 -1.0069062e-01j +2.9131565e-01 +1.0069062e-01j [-0.25094275+0.66108073j  0.25094275+0.66108073j] [0.70710678+0.j 0.70710678+0.j] 
1.0820213e-02 1.0200000e+00 -3 +2.7791274e-01 +1.2832689e-01j +2.7791274e-01 -1.2832689e-01j [ 0.70710678+0.j         -0.30794167+0.63653117j] [0.30794167-0.63653117j 0.70710678+0.j        ] 
1.0820213e-02 1.0250000e+00 -3 +2.7112001e-01 -1.3763628e-01j +2.7112001e-01 +1.3763628e-01j [-0.32567047+0.62764539j  0.70710678+0.j        ] [0.70710678+0.j         0.32567047-0.62764539j] 
1.0820213e-02 1.0300000e+00 -3 +2.6789743e-01 +1.3872945e-01j +2.6789743e-01 -1.3872945e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.32770327-0.62658644j -0.32770327-0.62658644j] 
1.0820213e-02 1.0350000e+00 -3 +2.6642538e-01 +1.3588786e-01j +2.6642538e-01 -1.3588786e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.32239781-0.6293327j -0.32239781-0.6293327j] 
1.0820213e-02 1.0400000e+00 -3 +2.6576786e-01 +1.3107390e-01j +2.6576786e-01 -1.3107390e-01j [0.31325084+0.63393526j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.31325084-0.63393526j] 
1.0820213e-02 1.0450000e+00 -3 +2.6547847e-01 -1.2517177e-01j +2.6547847e-01 +1.2517177e-01j [-0.30176347+0.63948323j  0.70710678+0.j        ] [0.70710678+0.j         0.30176347-0.63948323j] 
1.0820213e-02 1.0500000e+00 -3 +2.6535252e-01 -1.1855531e-01j +2.6535252e-01 +1.1855531e-01j [-0.28852956+0.64556231j  0.70710678+0.j        ] [0.70710678+0.j         0.28852956-0.64556231j] 
1.0820213e-02 1.0550000e+00 -3 +2.6529824e-01 +1.1135156e-01j +2.6529824e-01 -1.1135156e-01j [ 0.27369583+0.65198972j -0.27369583+0.65198972j] [0.70710678+0.j 0.70710678+0.j] 
1.0820213e-02 1.0600000e+00 -3 +2.6527505e-01 +1.0355787e-01j +2.6527505e-01 -1.0355787e-01j [ 0.70710678+0.j         -0.25715486+0.65868914j] [0.25715486-0.65868914j 0.70710678+0.j        ] 
1.0820213e-02 1.0650000e+00 -3 +2.6526524e-01 -9.5085796e-02j +2.6526524e-01 +9.5085796e-02j [-0.23860609+0.66563288j  0.23860609+0.66563288j] [0.70710678+0.j 0.70710678+0.j] 
1.0820213e-02 1.0700000e+00 -3 +2.6526113e-01 +8.5761383e-02j +2.6526113e-01 -8.5761383e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21752987-0.67281554j -0.21752987-0.67281554j] 
1.0820213e-02 1.0750000e+00 -3 +2.6525942e-01 -7.5281554e-02j +2.6525942e-01 +7.5281554e-02j [-0.19305597+0.68024216j  0.70710678+0.j        ] [0.70710678+0.j         0.19305597-0.68024216j] 
1.0820213e-02 1.0800000e+00 -3 +2.6525872e-01 +6.3079526e-02j +2.6525872e-01 -6.3079526e-02j [ 0.70710678+0.j         -0.16359098+0.68792296j] [0.16359098-0.68792296j 0.70710678+0.j        ] 
1.0820213e-02 1.0850000e+00 -3 +2.6525843e-01 -4.7859186e-02j +2.6525843e-01 +4.7859186e-02j [-0.12555246+0.69587109j  0.12555246+0.69587109j] [0.70710678+0.j 0.70710678+0.j] 
1.0820213e-02 1.0900000e+00 -3 +2.6525831e-01 +2.4533236e-02j +2.6525831e-01 -2.4533236e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06512105-0.70410173j -0.06512105-0.70410173j] 
1.0820213e-02 1.0950000e+00 1 +2.9822463e-01 +0.0000000e+00j +2.3229190e-01 +0.0000000e+00j [-0.        -0.6617098j  0.74976005+0.j       ] [ 0.74976005+0.j        -0.        +0.6617098j] 
1.0820213e-02 1.1000000e+00 1 +3.1794086e-01 +0.0000000e+00j +2.1257564e-01 +0.0000000e+00j [-0.        -0.63300522j  0.77414752+0.j        ] [ 0.77414752+0.j         -0.        +0.63300522j] 
1.0820213e-02 1.1050000e+00 1 +3.3207247e-01 +0.0000000e+00j +1.9844402e-01 +0.0000000e+00j [-0.        +0.61160294j  0.79116486+0.j        ] [0.79116486+0.j         0.        -0.61160294j] 
1.0820213e-02 1.1100000e+00 1 +3.4369819e-01 +0.0000000e+00j +1.8681829e-01 +0.0000000e+00j [-0.        +0.59341738j  0.80489491+0.j        ] [0.80489491+0.j         0.        -0.59341738j] 
1.0820213e-02 1.1150000e+00 1 +3.5381055e-01 +0.0000000e+00j +1.7670593e-01 +0.0000000e+00j [-0.        +0.57713329j  0.81664997+0.j        ] [0.81664997+0.j         0.        -0.57713329j] 
1.0820213e-02 1.1200000e+00 1 +3.6288097e-01 +0.0000000e+00j +1.6763551e-01 +0.0000000e+00j [-0.       +0.56212587j  0.8270517+0.j        ] [0.8270517+0.j         0.       -0.56212587j] 
1.0820213e-02 1.1250000e+00 1 +3.7117747e-01 +0.0000000e+00j +1.5933901e-01 +0.0000000e+00j [-0.        -0.54803919j  0.83645266+0.j        ] [ 0.83645266+0.j         -0.        +0.54803919j] 
1.0820213e-02 1.1300000e+00 1 +3.7886973e-01 +0.0000000e+00j +1.5164675e-01 +0.0000000e+00j [-0.       +0.53464698j  0.8450755+0.j        ] [ 0.8450755+0.j         -0.       -0.53464698j] 
1.0820213e-02 1.1350000e+00 1 +3.8607321e-01 +0.0000000e+00j +1.4444327e-01 +0.0000000e+00j [-0.        +0.52179417j  0.85307142+0.j        ] [ 0.85307142+0.j         -0.        -0.52179417j] 
1.0820213e-02 1.1400000e+00 1 +3.9287071e-01 +0.0000000e+00j +1.3764577e-01 +0.0000000e+00j [-0.        +0.50936839j  0.86054857+0.j        ] [ 0.86054857+0.j         -0.        -0.50936839j] 
1.0820213e-02 1.1450000e+00 1 +3.9932400e-01 +0.0000000e+00j +1.3119247e-01 +0.0000000e+00j [-0.        +0.49728461j  0.86758747+0.j        ] [ 0.86758747+0.j         -0.        -0.49728461j] 
1.0820213e-02 1.1500000e+00 1 +4.0548062e-01 +0.0000000e+00j +1.2503586e-01 +0.0000000e+00j [-0.        +0.4854761j  0.87424994+0.j       ] [0.87424994+0.j        0.        -0.4854761j] 
1.0820213e-02 1.1550000e+00 1 +4.1137806e-01 +0.0000000e+00j +1.1913842e-01 +0.0000000e+00j [-0.        +0.47388883j  0.88058468+0.j        ] [ 0.88058468+0.j         -0.        -0.47388883j] 
1.0820213e-02 1.1600000e+00 1 +4.1704654e-01 +0.0000000e+00j +1.1346994e-01 +0.0000000e+00j [-0.        +0.46247788j  0.88663082+0.j        ] [ 0.88663082+0.j         -0.        -0.46247788j] 
1.0820213e-02 1.1650000e+00 1 +4.2251082e-01 +0.0000000e+00j +1.0800566e-01 +0.0000000e+00j [-0.        +0.4512049j  0.89242038+0.j       ] [ 0.89242038+0.j        -0.        -0.4512049j] 
1.0820213e-02 1.1700000e+00 1 +4.2779150e-01 +0.0000000e+00j +1.0272498e-01 +0.0000000e+00j [-0.        +0.44003638j  0.89797994+0.j        ] [ 0.89797994+0.j         -0.        -0.44003638j] 
1.0820213e-02 1.1750000e+00 1 +4.3290593e-01 +0.0000000e+00j +9.7610550e-02 +0.0000000e+00j [-0.        -0.42894236j  0.90333186+0.j        ] [ 0.90333186+0.j         -0.        +0.42894236j] 
1.0820213e-02 1.1800000e+00 1 +4.3786888e-01 +0.0000000e+00j +9.2647596e-02 +0.0000000e+00j [-0.        +0.41789545j  0.90849513+0.j        ] [ 0.90849513+0.j         -0.        -0.41789545j] 
1.0820213e-02 1.1850000e+00 1 +4.4269307e-01 +0.0000000e+00j +8.7823404e-02 +0.0000000e+00j [-0.        +0.40687002j  0.91348606+0.j        ] [ 0.91348606+0.j         -0.        -0.40687002j] 
1.0820213e-02 1.1900000e+00 1 +4.4738953e-01 +0.0000000e+00j +8.3126949e-02 +0.0000000e+00j [-0.        -0.39584164j  0.91831879+0.j        ] [ 0.91831879+0.j         -0.        +0.39584164j] 
1.0820213e-02 1.1950000e+00 1 +4.5196789e-01 +0.0000000e+00j +7.8548589e-02 +0.0000000e+00j [-0.        +0.38478644j  0.92300563+0.j        ] [ 0.92300563+0.j         -0.        -0.38478644j] 
1.0820213e-02 1.2000000e+00 1 +4.5643664e-01 +0.0000000e+00j +7.4079841e-02 +0.0000000e+00j [-0.        +0.37368063j  0.92755743+0.j        ] [ 0.92755743+0.j         -0.        -0.37368063j] 
1.0820213e-02 1.2050000e+00 1 +4.6080329e-01 +0.0000000e+00j +6.9713190e-02 +0.0000000e+00j [-0.        +0.36250002j  0.93198376+0.j        ] [ 0.93198376+0.j         -0.        -0.36250002j] 
1.0820213e-02 1.2100000e+00 1 +4.6507453e-01 +0.0000000e+00j +6.5441942e-02 +0.0000000e+00j [-0.        +0.35121952j  0.93629314+0.j        ] [ 0.93629314+0.j         -0.        -0.35121952j] 
1.0820213e-02 1.2150000e+00 1 +4.6925637e-01 +0.0000000e+00j +6.1260104e-02 +0.0000000e+00j [-0.        +0.33981256j  0.94049318+0.j        ] [ 0.94049318+0.j         -0.        -0.33981256j] 
1.0820213e-02 1.2200000e+00 1 +4.7335419e-01 +0.0000000e+00j +5.7162287e-02 +0.0000000e+00j [-0.        -0.32825047j  0.94459072+0.j        ] [ 0.94459072+0.j         -0.        +0.32825047j] 
1.0820213e-02 1.2250000e+00 1 +4.7737286e-01 +0.0000000e+00j +5.3143620e-02 +0.0000000e+00j [-0.        +0.31650176j  0.94859192+0.j        ] [ 0.94859192+0.j         -0.        -0.31650176j] 
1.0820213e-02 1.2300000e+00 1 +4.8131679e-01 +0.0000000e+00j +4.9199686e-02 +0.0000000e+00j [-0.        +0.30453115j  0.95250238+0.j        ] [ 0.95250238+0.j         -0.        -0.30453115j] 
1.0820213e-02 1.2350000e+00 1 +4.8519001e-01 +0.0000000e+00j +4.5326467e-02 +0.0000000e+00j [-0.        +0.29229844j  0.95632715+0.j        ] [ 0.95632715+0.j         -0.        -0.29229844j] 
1.0820213e-02 1.2400000e+00 1 +4.8899619e-01 +0.0000000e+00j +4.1520288e-02 +0.0000000e+00j [-0.        +0.27975686j  0.96007088+0.j        ] [ 0.96007088+0.j         -0.        -0.27975686j] 
1.0820213e-02 1.2450000e+00 1 +4.9273869e-01 +0.0000000e+00j +3.7777784e-02 +0.0000000e+00j [-0.       +0.26685098j  0.9637378+0.j        ] [ 0.9637378+0.j         -0.       -0.26685098j] 
1.4426950e-02 9.9000000e-01 1 +6.9974472e-01 +0.0000000e+00j +2.2542715e-01 +0.0000000e+00j [-0.       +0.23014393j  0.9731566+0.j        ] [ 0.9731566+0.j         -0.       -0.23014393j] 
1.4426950e-02 9.9500000e-01 1 +6.4836831e-01 +0.0000000e+00j +2.1162932e-01 +0.0000000e+00j [-0.        +0.29729311j  0.95478626+0.j        ] [ 0.95478626+0.j         -0.        -0.29729311j] 
1.4426950e-02 1.0000000e+00 1 +5.8577708e-01 +0.0000000e+00j +2.0442984e-01 +0.0000000e+00j [-0.        +0.37495159j  0.92704439+0.j        ] [ 0.92704439+0.j         -0.        -0.37495159j] 
1.4426950e-02 1.0050000e+00 1 +5.1340333e-01 +0.0000000e+00j +2.0862561e-01 +0.0000000e+00j [-0.        +0.46125239j  0.88726897+0.j        ] [0.88726897+0.j         0.        -0.46125239j] 
1.4426950e-02 1.0100000e+00 1 +4.3186777e-01 +0.0000000e+00j +2.3027726e-01 +0.0000000e+00j [-0.        +0.55678131j  0.83065912+0.j        ] [0.83065912+0.j         0.        -0.55678131j] 
1.4426950e-02 1.0150000e+00 -3 +3.0755702e-01 -2.9344627e-02j +3.0755702e-01 +2.9344627e-02j [ 0.07775053-0.70281922j -0.07775053-0.70281922j] [0.70710678+0.j 0.70710678+0.j] 
1.4426950e-02 1.0200000e+00 -3 +2.9093163e-01 +9.3463719e-02j +2.9093163e-01 -9.3463719e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.23498869-0.66691852j -0.23498869-0.66691852j] 
1.4426950e-02 1.0250000e+00 -3 +2.8016668e-01 +1.1608786e-01j +2.8016668e-01 -1.1608786e-01j [0.28349833+0.64778754j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.28349833-0.64778754j] 
1.4426950e-02 1.0300000e+00 -3 +2.7364366e-01 +1.2554590e-01j +2.7364366e-01 -1.2554590e-01j [ 0.30250056+0.63913489j -0.30250056+0.63913489j] [0.70710678+0.j 0.70710678+0.j] 
1.4426950e-02 1.0350000e+00 -3 +2.6987038e-01 +1.2802561e-01j +2.6987038e-01 -1.2802561e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30735542-0.63681445j -0.30735542-0.63681445j] 
1.4426950e-02 1.0400000e+00 -3 +2.6775497e-01 +1.2649962e-01j +2.6775497e-01 -1.2649962e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30437405-0.63824481j -0.30437405-0.63824481j] 
1.4426950e-02 1.0450000e+00 -3 +2.6659382e-01 -1.2257520e-01j +2.6659382e-01 +1.2257520e-01j [-0.29661474+0.6418876j  0.29661474+0.6418876j] [0.70710678+0.j 0.70710678+0.j] 
1.4426950e-02 1.0500000e+00 -3 +2.6596585e-01 +1.1712514e-01j +2.6596585e-01 -1.1712514e-01j [ 0.28561971+0.64685499j -0.28561971+0.64685499j] [0.70710678+0.j 0.70710678+0.j] 
1.4426950e-02 1.0550000e+00 -3 +2.6563003e-01 +1.1060074e-01j +2.6563003e-01 -1.1060074e-01j [ 0.27212447+0.65264713j -0.27212447+0.65264713j] [0.70710678+0.j 0.70710678+0.j] 
1.4426950e-02 1.0600000e+00 -3 +2.6545208e-01 +1.0320105e-01j +2.6545208e-01 -1.0320105e-01j [0.70710678+0.j 0.70710678+0.j] [-0.25638545+0.658989j  0.25638545+0.658989j] 
1.4426950e-02 1.0650000e+00 -3 +2.6535855e-01 -9.4959495e-02j +2.6535855e-01 +9.4959495e-02j [-0.23832518+0.66573351j  0.23832518+0.66573351j] [0.70710678+0.j 0.70710678+0.j] 
1.4426950e-02 1.0700000e+00 -3 +2.6530976e-01 +8.5774798e-02j +2.6530976e-01 -8.5774798e-02j [0.21756068+0.67280558j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.21756068-0.67280558j] 
1.4426950e-02 1.0750000e+00 -3 +2.6528450e-01 +7.5387948e-02j +2.6528450e-01 -7.5387948e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.19330843-0.68017046j -0.19330843-0.68017046j] 
1.4426950e-02 1.0800000e+00 -3 +2.6527152e-01 +6.3262482e-02j +2.6527152e-01 -6.3262482e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16403996-0.68781603j -0.16403996-0.68781603j] 
1.4426950e-02 1.0850000e+00 -3 +2.6526491e-01 -4.8137653e-02j +2.6526491e-01 +4.8137653e-02j [0.70710678+0.j 0.70710678+0.j] [-0.12625976-0.69574311j  0.12625976-0.69574311j] 
1.4426950e-02 1.0900000e+00 -3 +2.6526156e-01 +2.5108546e-02j +2.6526156e-01 -2.5108546e-02j [ 0.06663474+0.70396009j -0.06663474+0.70396009j] [0.70710678+0.j 0.70710678+0.j] 
1.4426950e-02 1.0950000e+00 1 +2.9777615e-01 +0.0000000e+00j +2.3274361e-01 +0.0000000e+00j [-0.        +0.66235057j  0.74919405+0.j        ] [0.74919405+0.j         0.        -0.66235057j] 
1.4426950e-02 1.1000000e+00 1 +3.1765686e-01 +0.0000000e+00j +2.1286122e-01 +0.0000000e+00j [-0.        +0.63342911j  0.77380073+0.j        ] [0.77380073+0.j         0.        -0.63342911j] 
1.4426950e-02 1.1050000e+00 1 +3.3184686e-01 +0.0000000e+00j +1.9867040e-01 +0.0000000e+00j [-0.       +0.6119511j  0.7908956+0.j       ] [ 0.7908956+0.j        -0.       -0.6119511j] 
1.4426950e-02 1.1100000e+00 1 +3.4350528e-01 +0.0000000e+00j +1.8701157e-01 +0.0000000e+00j [-0.        +0.59372398j  0.80466878+0.j        ] [ 0.80466878+0.j         -0.        -0.59372398j] 
1.4426950e-02 1.1150000e+00 1 +3.5363934e-01 +0.0000000e+00j +1.7687731e-01 +0.0000000e+00j [-0.        +0.57741295j  0.81645226+0.j        ] [0.81645226+0.j         0.        -0.57741295j] 
1.4426950e-02 1.1200000e+00 1 +3.6272553e-01 +0.0000000e+00j +1.6779103e-01 +0.0000000e+00j [-0.       +0.56238648j  0.8268745+0.j        ] [ 0.8268745+0.j         -0.       -0.56238648j] 
1.4426950e-02 1.1250000e+00 1 +3.7103415e-01 +0.0000000e+00j +1.5948236e-01 +0.0000000e+00j [-0.        +0.54828563j  0.83629114+0.j        ] [0.83629114+0.j         0.        -0.54828563j] 
1.4426950e-02 1.1300000e+00 1 +3.7873609e-01 +0.0000000e+00j +1.5178040e-01 +0.0000000e+00j [-0.        +0.53488251j  0.84492645+0.j        ] [ 0.84492645+0.j         -0.        -0.53488251j] 
1.4426950e-02 1.1350000e+00 1 +3.8594753e-01 +0.0000000e+00j +1.4456895e-01 +0.0000000e+00j [-0.        +0.52202112j  0.85293256+0.j        ] [ 0.85293256+0.j         -0.        -0.52202112j] 
1.4426950e-02 1.1400000e+00 1 +3.9275173e-01 +0.0000000e+00j +1.3776475e-01 +0.0000000e+00j [-0.        +0.50958849j  0.86041825+0.j        ] [0.86041825+0.j         0.        -0.50958849j] 
1.4426950e-02 1.1450000e+00 1 +3.9921075e-01 +0.0000000e+00j +1.3130572e-01 +0.0000000e+00j [-0.        +0.4974992j  0.86746443+0.j       ] [0.86746443+0.j        0.        -0.4974992j] 
1.4426950e-02 1.1500000e+00 1 +4.0537234e-01 +0.0000000e+00j +1.2514413e-01 +0.0000000e+00j [-0.        +0.48568625j  0.87413321+0.j        ] [ 0.87413321+0.j         -0.        -0.48568625j] 
1.4426950e-02 1.1550000e+00 1 +4.1127416e-01 +0.0000000e+00j +1.1924232e-01 +0.0000000e+00j [-0.        +0.47409543j  0.88047347+0.j        ] [ 0.88047347+0.j         -0.        -0.47409543j] 
1.4426950e-02 1.1600000e+00 1 +4.1694652e-01 +0.0000000e+00j +1.1356996e-01 +0.0000000e+00j [-0.        +0.46268167j  0.88652449+0.j        ] [ 0.88652449+0.j         -0.        -0.46268167j] 
1.4426950e-02 1.1650000e+00 1 +4.2241428e-01 +0.0000000e+00j +1.0810220e-01 +0.0000000e+00j [-0.        +0.45140651j  0.89231842+0.j        ] [ 0.89231842+0.j         -0.        -0.45140651j] 
1.4426950e-02 1.1700000e+00 1 +4.2769810e-01 +0.0000000e+00j +1.0281838e-01 +0.0000000e+00j [-0.        +0.44023639j  0.89788191+0.j        ] [ 0.89788191+0.j         -0.        -0.44023639j] 
1.4426950e-02 1.1750000e+00 1 +4.3281538e-01 +0.0000000e+00j +9.7701101e-02 +0.0000000e+00j [-0.        +0.42914128j  0.90323738+0.j        ] [ 0.90323738+0.j         -0.        -0.42914128j] 
1.4426950e-02 1.1800000e+00 1 +4.3778093e-01 +0.0000000e+00j +9.2735542e-02 +0.0000000e+00j [-0.        +0.41809374j  0.90840389+0.j        ] [ 0.90840389+0.j         -0.        -0.41809374j] 
1.4426950e-02 1.1850000e+00 1 +4.4260752e-01 +0.0000000e+00j +8.7908959e-02 +0.0000000e+00j [-0.        +0.40706816j  0.91339779+0.j        ] [ 0.91339779+0.j         -0.        -0.40706816j] 
1.4426950e-02 1.1900000e+00 1 +4.4730618e-01 +0.0000000e+00j +8.3210296e-02 +0.0000000e+00j [-0.        +0.39604004j  0.91823324+0.j        ] [ 0.91823324+0.j         -0.        -0.39604004j] 
1.4426950e-02 1.1950000e+00 1 +4.5188659e-01 +0.0000000e+00j +7.8629892e-02 +0.0000000e+00j [-0.        +0.38498552j  0.92292261+0.j        ] [ 0.92292261+0.j         -0.        -0.38498552j] 
1.4426950e-02 1.2000000e+00 1 +4.5635723e-01 +0.0000000e+00j +7.4159243e-02 +0.0000000e+00j [-0.        +0.37388084j  0.92747675+0.j        ] [ 0.92747675+0.j         -0.        -0.37388084j] 
1.4426950e-02 1.2050000e+00 1 +4.6072566e-01 +0.0000000e+00j +6.9790818e-02 +0.0000000e+00j [-0.        +0.36270179j  0.93190526+0.j        ] [ 0.93190526+0.j         -0.        -0.36270179j] 
1.4426950e-02 1.2100000e+00 1 +4.6499857e-01 +0.0000000e+00j +6.5517909e-02 +0.0000000e+00j [-0.        -0.35142332j  0.93621667+0.j        ] [ 0.93621667+0.j         -0.        +0.35142332j] 
1.4426950e-02 1.2150000e+00 1 +4.6918196e-01 +0.0000000e+00j +6.1334514e-02 +0.0000000e+00j [-0.        +0.34001887j  0.94041861+0.j        ] [ 0.94041861+0.j         -0.        -0.34001887j] 
1.4426950e-02 1.2200000e+00 1 +4.7328125e-01 +0.0000000e+00j +5.7235231e-02 +0.0000000e+00j [-0.        +0.32845984j  0.94451794+0.j        ] [ 0.94451794+0.j         -0.        -0.32845984j] 
1.4426950e-02 1.2250000e+00 1 +4.7730130e-01 +0.0000000e+00j +5.3215181e-02 +0.0000000e+00j [-0.        +0.31671478j  0.94852082+0.j        ] [ 0.94852082+0.j         -0.        -0.31671478j] 
1.4426950e-02 1.2300000e+00 1 +4.8124654e-01 +0.0000000e+00j +4.9269941e-02 +0.0000000e+00j [-0.        +0.3047485j  0.95243286+0.j       ] [ 0.95243286+0.j        -0.        -0.3047485j] 
1.4426950e-02 1.2350000e+00 1 +4.8512099e-01 +0.0000000e+00j +4.5395484e-02 +0.0000000e+00j [-0.        -0.29252089j  0.95625913+0.j        ] [ 0.95625913+0.j         -0.        +0.29252089j] 
1.4426950e-02 1.2400000e+00 1 +4.8892835e-01 +0.0000000e+00j +4.1588130e-02 +0.0000000e+00j [-0.        +0.27998532j  0.96000428+0.j        ] [ 0.96000428+0.j         -0.        -0.27998532j] 
1.4426950e-02 1.2450000e+00 1 +4.9267197e-01 +0.0000000e+00j +3.7844510e-02 +0.0000000e+00j [-0.        +0.26708654j  0.96367255+0.j        ] [ 0.96367255+0.j         -0.        -0.26708654j] 
1.8033688e-02 9.9000000e-01 1 +6.8045869e-01 +0.0000000e+00j +2.1892465e-01 +0.0000000e+00j [-0.        +0.25497924j  0.96694653+0.j        ] [ 0.96694653+0.j         -0.        -0.25497924j] 
1.8033688e-02 9.9500000e-01 1 +6.3673995e-01 +0.0000000e+00j +2.0884763e-01 +0.0000000e+00j [-0.        +0.31099999j  0.95040992+0.j        ] [ 0.95040992+0.j         -0.        -0.31099999j] 
1.8033688e-02 1.0000000e+00 1 +5.8606521e-01 +0.0000000e+00j +2.0344213e-01 +0.0000000e+00j [-0.        +0.37334467j  0.92769271+0.j        ] [ 0.92769271+0.j         -0.        -0.37334467j] 
1.8033688e-02 1.0050000e+00 1 +5.2937925e-01 +0.0000000e+00j +2.0507281e-01 +0.0000000e+00j [-0.        +0.44084962j  0.89758098+0.j        ] [ 0.89758098+0.j         -0.        -0.44084962j] 
1.8033688e-02 1.0100000e+00 1 +4.6769223e-01 +0.0000000e+00j +2.1625380e-01 +0.0000000e+00j [-0.        +0.5128595j  0.85847256+0.j       ] [ 0.85847256+0.j        -0.        -0.5128595j] 
1.8033688e-02 1.0150000e+00 1 +3.9926557e-01 +0.0000000e+00j +2.4157202e-01 +0.0000000e+00j [-0.        +0.59277089j  0.80537114+0.j        ] [ 0.80537114+0.j         -0.        -0.59277089j] 
1.8033688e-02 1.0200000e+00 -3 +3.0329144e-01 +4.0293681e-02j +3.0329144e-01 -4.0293681e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.10619386-0.69908717j -0.10619386-0.69908717j] 
1.8033688e-02 1.0250000e+00 -3 +2.9054778e-01 +8.5657441e-02j +2.9054778e-01 -8.5657441e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21729114-0.67289268j -0.21729114-0.67289268j] 
1.8033688e-02 1.0300000e+00 -3 +2.8158353e-01 +1.0489205e-01j +2.8158353e-01 -1.0489205e-01j [ 0.26002237+0.65756244j -0.26002237+0.65756244j] [0.70710678+0.j 0.70710678+0.j] 
1.8033688e-02 1.0350000e+00 -3 +2.7555522e-01 -1.1389595e-01j +2.7555522e-01 +1.1389595e-01j [-0.27898548+0.64974387j  0.27898548+0.64974387j] [0.70710678+0.j 0.70710678+0.j] 
1.8033688e-02 1.0400000e+00 -3 +2.7163824e-01 +1.1695657e-01j +2.7163824e-01 -1.1695657e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.28527559-0.64700683j -0.28527559-0.64700683j] 
1.8033688e-02 1.0450000e+00 -3 +2.6915731e-01 -1.1623143e-01j +2.6915731e-01 +1.1623143e-01j [-0.2837925 +0.64765872j  0.70710678+0.j        ] [0.70710678+0.j         0.2837925 -0.64765872j] 
1.8033688e-02 1.0500000e+00 -3 +2.6761532e-01 +1.1297505e-01j +2.6761532e-01 -1.1297505e-01j [0.2770773 +0.65055989j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.2770773 -0.65055989j] 
1.8033688e-02 1.0550000e+00 -3 +2.6667041e-01 -1.0793181e-01j +2.6667041e-01 +1.0793181e-01j [0.70710678+0.j 0.70710678+0.j] [-0.2665004-0.65496377j  0.2665004-0.65496377j] 
1.8033688e-02 1.0600000e+00 -3 +2.6609774e-01 +1.0152111e-01j +2.6609774e-01 -1.0152111e-01j [0.252749  +0.66039227j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.252749  -0.66039227j] 
1.8033688e-02 1.0650000e+00 -3 +2.6575379e-01 -9.3936281e-02j +2.6575379e-01 +9.3936281e-02j [ 0.23604471-0.66654549j -0.23604471-0.66654549j] [0.70710678+0.j 0.70710678+0.j] 
1.8033688e-02 1.0700000e+00 -3 +2.6554880e-01 +8.5189019e-02j +2.6554880e-01 -8.5189019e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21621425-0.67323948j -0.21621425-0.67323948j] 
1.8033688e-02 1.0750000e+00 -3 +2.6542750e-01 +7.5099445e-02j +2.6542750e-01 -7.5099445e-02j [ 0.70710678+0.j        -0.19262366+0.6803647j] [0.19262366-0.6803647j 0.70710678+0.j       ] 
1.8033688e-02 1.0800000e+00 -3 +2.6535620e-01 -6.3188925e-02j +2.6535620e-01 +6.3188925e-02j [0.70710678+0.j 0.70710678+0.j] [-0.16385947-0.68785905j  0.16385947-0.68785905j] 
1.8033688e-02 1.0850000e+00 -3 +2.6531456e-01 -4.8251533e-02j +2.6531456e-01 +4.8251533e-02j [-0.12654889+0.69569058j  0.12654889+0.69569058j] [0.70710678+0.j 0.70710678+0.j] 
1.8033688e-02 1.0900000e+00 -3 +2.6529040e-01 -2.5560537e-02j +2.6529040e-01 +2.5560537e-02j [-0.06782333+0.70384657j  0.70710678+0.j        ] [0.70710678+0.j         0.06782333-0.70384657j] 
1.8033688e-02 1.0950000e+00 1 +2.9733056e-01 +0.0000000e+00j +2.3322240e-01 +0.0000000e+00j [-0.        +0.66300791j  0.74861239+0.j        ] [0.74861239+0.j         0.        -0.66300791j] 
1.8033688e-02 1.1000000e+00 1 +3.1734236e-01 +0.0000000e+00j +2.1319466e-01 +0.0000000e+00j [-0.        +0.63391096j  0.77340604+0.j        ] [0.77340604+0.j         0.        -0.63391096j] 
1.8033688e-02 1.1050000e+00 1 +3.3158036e-01 +0.0000000e+00j +1.9894760e-01 +0.0000000e+00j [-0.        +0.61236964j  0.79057158+0.j        ] [0.79057158+0.j         0.        -0.61236964j] 
1.8033688e-02 1.1100000e+00 1 +3.4326878e-01 +0.0000000e+00j +1.8725407e-01 +0.0000000e+00j [-0.        +0.59410403j  0.80438821+0.j        ] [0.80438821+0.j         0.        -0.59410403j] 
1.8033688e-02 1.1150000e+00 1 +3.5342494e-01 +0.0000000e+00j +1.7709505e-01 +0.0000000e+00j [-0.       +0.57776552j  0.8162028+0.j        ] [0.8162028+0.j         0.       -0.57776552j] 
1.8033688e-02 1.1200000e+00 1 +3.6252850e-01 +0.0000000e+00j +1.6798989e-01 +0.0000000e+00j [-0.        +0.56271812j  0.82664885+0.j        ] [ 0.82664885+0.j         -0.        -0.56271812j] 
1.8033688e-02 1.1250000e+00 1 +3.7085123e-01 +0.0000000e+00j +1.5966628e-01 +0.0000000e+00j [-0.       +0.54860083j  0.8360844+0.j        ] [ 0.8360844+0.j         -0.       -0.54860083j] 
1.8033688e-02 1.1300000e+00 1 +3.7856488e-01 +0.0000000e+00j +1.5195215e-01 +0.0000000e+00j [-0.        +0.53518458j  0.84473515+0.j        ] [ 0.84473515+0.j         -0.        -0.53518458j] 
1.8033688e-02 1.1350000e+00 1 +3.8578619e-01 +0.0000000e+00j +1.4473058e-01 +0.0000000e+00j [-0.       +0.52231259j  0.8527541+0.j        ] [ 0.8527541+0.j         -0.       -0.52231259j] 
1.8033688e-02 1.1400000e+00 1 +3.9259881e-01 +0.0000000e+00j +1.3791782e-01 +0.0000000e+00j [-0.        +0.50987137j  0.86025065+0.j        ] [ 0.86025065+0.j         -0.        -0.50987137j] 
1.8033688e-02 1.1450000e+00 1 +3.9906512e-01 +0.0000000e+00j +1.3145144e-01 +0.0000000e+00j [-0.        +0.4977751j  0.86730614+0.j       ] [ 0.86730614+0.j        -0.        -0.4977751j] 
1.8033688e-02 1.1500000e+00 1 +4.0523307e-01 +0.0000000e+00j +1.2528345e-01 +0.0000000e+00j [-0.        +0.48595648j  0.87398301+0.j        ] [ 0.87398301+0.j         -0.        -0.48595648j] 
1.8033688e-02 1.1550000e+00 1 +4.1114049e-01 +0.0000000e+00j +1.1937601e-01 +0.0000000e+00j [-0.        +0.4743611j  0.88033036+0.j       ] [ 0.88033036+0.j        -0.        -0.4743611j] 
1.8033688e-02 1.1600000e+00 1 +4.1681784e-01 +0.0000000e+00j +1.1369865e-01 +0.0000000e+00j [-0.        +0.46294372j  0.88638768+0.j        ] [ 0.88638768+0.j         -0.        -0.46294372j] 
1.8033688e-02 1.1650000e+00 1 +4.2229008e-01 +0.0000000e+00j +1.0822641e-01 +0.0000000e+00j [-0.        +0.45166577j  0.89218722+0.j        ] [ 0.89218722+0.j         -0.        -0.45166577j] 
1.8033688e-02 1.1700000e+00 1 +4.2757793e-01 +0.0000000e+00j +1.0293855e-01 +0.0000000e+00j [-0.        +0.44049357j  0.89775576+0.j        ] [ 0.89775576+0.j         -0.        -0.44049357j] 
1.8033688e-02 1.1750000e+00 1 +4.3269888e-01 +0.0000000e+00j +9.7817596e-02 +0.0000000e+00j [-0.        +0.42939705j  0.90311582+0.j        ] [ 0.90311582+0.j         -0.        -0.42939705j] 
1.8033688e-02 1.1800000e+00 1 +4.3766780e-01 +0.0000000e+00j +9.2848682e-02 +0.0000000e+00j [-0.       +0.41834871j  0.9082865+0.j        ] [ 0.9082865+0.j         -0.       -0.41834871j] 
1.8033688e-02 1.1850000e+00 1 +4.4249746e-01 +0.0000000e+00j +8.8019018e-02 +0.0000000e+00j [-0.        +0.40732289j  0.91328422+0.j        ] [ 0.91328422+0.j         -0.        -0.40732289j] 
1.8033688e-02 1.1900000e+00 1 +4.4719896e-01 +0.0000000e+00j +8.3317512e-02 +0.0000000e+00j [-0.        +0.39629511j  0.91812319+0.j        ] [ 0.91812319+0.j         -0.        -0.39629511j] 
1.8033688e-02 1.1950000e+00 1 +4.5178200e-01 +0.0000000e+00j +7.8734475e-02 +0.0000000e+00j [-0.        +0.38524147j  0.92281581+0.j        ] [ 0.92281581+0.j         -0.        -0.38524147j] 
1.8033688e-02 1.2000000e+00 1 +4.5625510e-01 +0.0000000e+00j +7.4261378e-02 +0.0000000e+00j [-0.        +0.37413821j  0.92737296+0.j        ] [ 0.92737296+0.j         -0.        -0.37413821j] 
1.8033688e-02 1.2050000e+00 1 +4.6062581e-01 +0.0000000e+00j +6.9890670e-02 +0.0000000e+00j [-0.        +0.36296117j  0.93180427+0.j        ] [ 0.93180427+0.j         -0.        -0.36296117j] 
1.8033688e-02 1.2100000e+00 1 +4.6490085e-01 +0.0000000e+00j +6.5615624e-02 +0.0000000e+00j [-0.        +0.35168528j  0.93611829+0.j        ] [ 0.93611829+0.j         -0.        -0.35168528j] 
1.8033688e-02 1.2150000e+00 1 +4.6908625e-01 +0.0000000e+00j +6.1430223e-02 +0.0000000e+00j [-0.        +0.34028406j  0.94032269+0.j        ] [ 0.94032269+0.j         -0.        -0.34028406j] 
1.8033688e-02 1.2200000e+00 1 +4.7318742e-01 +0.0000000e+00j +5.7329053e-02 +0.0000000e+00j [-0.        +0.32872894j  0.94442431+0.j        ] [ 0.94442431+0.j         -0.        -0.32872894j] 
1.8033688e-02 1.2250000e+00 1 +4.7720925e-01 +0.0000000e+00j +5.3307224e-02 +0.0000000e+00j [-0.        +0.31698856j  0.94842936+0.j        ] [ 0.94842936+0.j         -0.        -0.31698856j] 
1.8033688e-02 1.2300000e+00 1 +4.8115617e-01 +0.0000000e+00j +4.9360302e-02 +0.0000000e+00j [-0.        +0.30502783j  0.95234344+0.j        ] [ 0.95234344+0.j         -0.        -0.30502783j] 
1.8033688e-02 1.2350000e+00 1 +4.8503223e-01 +0.0000000e+00j +4.5484252e-02 +0.0000000e+00j [-0.        +0.29280675j  0.95617164+0.j        ] [ 0.95617164+0.j         -0.        -0.29280675j] 
1.8033688e-02 1.2400000e+00 1 +4.8884109e-01 +0.0000000e+00j +4.1675386e-02 +0.0000000e+00j [-0.        +0.28027888j  0.95991861+0.j        ] [ 0.95991861+0.j         -0.        -0.28027888j] 
1.8033688e-02 1.2450000e+00 1 +4.9258615e-01 +0.0000000e+00j +3.7930330e-02 +0.0000000e+00j [-0.        +0.26738921j  0.96358861+0.j        ] [ 0.96358861+0.j         -0.        -0.26738921j] 
2.1640426e-02 9.9000000e-01 1 +6.6660980e-01 +0.0000000e+00j +2.1466002e-01 +0.0000000e+00j [-0.        +0.27211645j  0.96226433+0.j        ] [ 0.96226433+0.j         -0.        -0.27211645j] 
2.1640426e-02 9.9500000e-01 1 +6.2880963e-01 +0.0000000e+00j +2.0685278e-01 +0.0000000e+00j [-0.        +0.31986722j  0.94746238+0.j        ] [ 0.94746238+0.j         -0.        -0.31986722j] 
2.1640426e-02 1.0000000e+00 1 +5.8634803e-01 +0.0000000e+00j +2.0245998e-01 +0.0000000e+00j [-0.        +0.37174459j  0.92833505+0.j        ] [ 0.92833505+0.j         -0.        -0.37174459j] 
2.1640426e-02 1.0050000e+00 1 +5.3987561e-01 +0.0000000e+00j +2.0278794e-01 +0.0000000e+00j [-0.        +0.42696879j  0.90426636+0.j        ] [ 0.90426636+0.j         -0.        -0.42696879j] 
2.1640426e-02 1.0100000e+00 1 +4.9018503e-01 +0.0000000e+00j +2.0911382e-01 +0.0000000e+00j [-0.        -0.48486763j  0.87458755+0.j        ] [ 0.87458755+0.j         -0.        +0.48486763j] 
2.1640426e-02 1.0150000e+00 1 +4.3754721e-01 +0.0000000e+00j +2.2298451e-01 +0.0000000e+00j [-0.        -0.54569168j  0.83798603+0.j        ] [0.83798603+0.j         0.        +0.54569168j] 
2.1640426e-02 1.0200000e+00 1 +3.7908495e-01 +0.0000000e+00j +2.4850595e-01 +0.0000000e+00j [-0.        +0.61394803j  0.78934645+0.j        ] [0.78934645+0.j         0.        -0.61394803j] 
2.1640426e-02 1.0250000e+00 -3 +3.0047040e-01 +4.0024520e-02j +3.0047040e-01 -4.0024520e-02j [ 0.10550033+0.69919216j -0.10550033+0.69919216j] [0.70710678+0.j 0.70710678+0.j] 
2.1640426e-02 1.0300000e+00 -3 +2.9016410e-01 -7.7096165e-02j +2.9016410e-01 +7.7096165e-02j [-0.19735091+0.67900855j  0.19735091+0.67900855j] [0.70710678+0.j 0.70710678+0.j] 
2.1640426e-02 1.0350000e+00 -3 +2.8249930e-01 -9.4005298e-02j +2.8249930e-01 +9.4005298e-02j [0.70710678+0.j 0.70710678+0.j] [-0.2361988-0.66649091j  0.2361988-0.66649091j] 
2.1640426e-02 1.0400000e+00 -3 +2.7698285e-01 -1.0241712e-01j +2.7698285e-01 +1.0241712e-01j [0.70710678+0.j 0.70710678+0.j] [-0.25469142-0.65964557j  0.25469142-0.65964557j] 
2.1640426e-02 1.0450000e+00 -3 +2.7311651e-01 +1.0563031e-01j +2.7311651e-01 -1.0563031e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.26160275-0.65693531j -0.26160275-0.65693531j] 
2.1640426e-02 1.0500000e+00 -3 +2.7046306e-01 +1.0530819e-01j +2.7046306e-01 -1.0530819e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.26091373-0.65720927j -0.26091373-0.65720927j] 
2.1640426e-02 1.0550000e+00 -3 +2.6867190e-01 +1.0243743e-01j +2.6867190e-01 -1.0243743e-01j [0.25473538+0.6596286j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.25473538-0.6596286j] 
2.1640426e-02 1.0600000e+00 -3 +2.6747853e-01 +9.7619242e-02j +2.6747853e-01 -9.7619242e-02j [0.24421385+0.66359596j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.24421385-0.66359596j] 
2.1640426e-02 1.0650000e+00 -3 +2.6669183e-01 -9.1191259e-02j +2.6669183e-01 +9.1191259e-02j [0.70710678+0.j 0.70710678+0.j] [-0.22988581-0.66869463j  0.22988581-0.66869463j] 
2.1640426e-02 1.0700000e+00 -3 +2.6617775e-01 +8.3278868e-02j +2.6617775e-01 -8.3278868e-02j [ 0.2118057+0.67463942j -0.2118057+0.67463942j] [0.70710678+0.j 0.70710678+0.j] 
2.1640426e-02 1.0750000e+00 -3 +2.6584436e-01 -7.3790062e-02j +2.6584436e-01 +7.3790062e-02j [-0.18950841+0.68123899j  0.70710678+0.j        ] [0.70710678+0.j         0.18950841-0.68123899j] 
2.1640426e-02 1.0800000e+00 -3 +2.6562962e-01 -6.2313000e-02j +2.6562962e-01 +6.2313000e-02j [-0.16170763+0.6883681j  0.70710678+0.j       ] [0.70710678+0.j        0.16170763-0.6883681j] 
2.1640426e-02 1.0850000e+00 -3 +2.6549217e-01 +4.7692060e-02j +2.6549217e-01 -4.7692060e-02j [-0.12512778-0.69594758j  0.70710678+0.j        ] [0.70710678+0.j         0.12512778+0.69594758j] 
2.1640426e-02 1.0900000e+00 -3 +2.6540472e-01 -2.5228035e-02j +2.6540472e-01 +2.5228035e-02j [-0.06694901+0.70393027j  0.06694901+0.70393027j] [0.70710678+0.j 0.70710678+0.j] 
2.1640426e-02 1.0950000e+00 1 +2.9729532e-01 +0.0000000e+00j +2.3340351e-01 +0.0000000e+00j [-0.       +0.66316166j  0.7484762+0.j        ] [0.7484762+0.j         0.       -0.66316166j] 
2.1640426e-02 1.1000000e+00 1 +3.1717508e-01 +0.0000000e+00j +2.1345421e-01 +0.0000000e+00j [-0.        -0.63422818j  0.77314592+0.j        ] [0.77314592+0.j         0.        +0.63422818j] 
2.1640426e-02 1.1050000e+00 1 +3.3136858e-01 +0.0000000e+00j +1.9921725e-01 +0.0000000e+00j [-0.        +0.61274j  0.79028456+0.j     ] [0.79028456+0.j      0.        -0.61274j] 
2.1640426e-02 1.1100000e+00 1 +3.4304306e-01 +0.0000000e+00j +1.8751578e-01 +0.0000000e+00j [-0.        +0.59449053j  0.80410261+0.j        ] [0.80410261+0.j         0.        -0.59449053j] 
2.1640426e-02 1.1150000e+00 1 +3.5319887e-01 +0.0000000e+00j +1.7734331e-01 +0.0000000e+00j [-0.        +0.57815227j  0.81592889+0.j        ] [ 0.81592889+0.j         -0.        -0.57815227j] 
2.1640426e-02 1.1200000e+00 1 +3.6230827e-01 +0.0000000e+00j +1.6822369e-01 +0.0000000e+00j [-0.        +0.56309821j  0.82638998+0.j        ] [ 0.82638998+0.j         -0.        -0.56309821j] 
2.1640426e-02 1.1250000e+00 1 +3.7063944e-01 +0.0000000e+00j +1.5988630e-01 +0.0000000e+00j [-0.        +0.54897163j  0.83584099+0.j        ] [0.83584099+0.j         0.        -0.54897163j] 
2.1640426e-02 1.1300000e+00 1 +3.7836231e-01 +0.0000000e+00j +1.5215966e-01 +0.0000000e+00j [-0.        +0.53554554j  0.84450635+0.j        ] [ 0.84450635+0.j         -0.        -0.53554554j] 
2.1640426e-02 1.1350000e+00 1 +3.8559274e-01 +0.0000000e+00j +1.4492697e-01 +0.0000000e+00j [-0.        +0.52266419j  0.85253865+0.j        ] [ 0.85253865+0.j         -0.        -0.52266419j] 
2.1640426e-02 1.1400000e+00 1 +3.9241397e-01 +0.0000000e+00j +1.3810439e-01 +0.0000000e+00j [-0.        +0.51021453j  0.86004717+0.j        ] [ 0.86004717+0.j         -0.        -0.51021453j] 
2.1640426e-02 1.1450000e+00 1 +3.9888821e-01 +0.0000000e+00j +1.3162936e-01 +0.0000000e+00j [-0.        +0.4981109j  0.86711333+0.j       ] [ 0.86711333+0.j        -0.        -0.4981109j] 
2.1640426e-02 1.1500000e+00 1 +4.0506339e-01 +0.0000000e+00j +1.2545372e-01 +0.0000000e+00j [-0.       +0.48628602j  0.8737997+0.j        ] [0.8737997+0.j         0.       -0.48628602j] 
2.1640426e-02 1.1550000e+00 1 +4.1097736e-01 +0.0000000e+00j +1.1953947e-01 +0.0000000e+00j [-0.        -0.47468543j  0.88015552+0.j        ] [ 0.88015552+0.j         -0.        +0.47468543j] 
2.1640426e-02 1.1600000e+00 1 +4.1666065e-01 +0.0000000e+00j +1.1385603e-01 +0.0000000e+00j [-0.        +0.46326382j  0.88622042+0.j        ] [ 0.88622042+0.j         -0.        -0.46326382j] 
2.1640426e-02 1.1650000e+00 1 +4.2213826e-01 +0.0000000e+00j +1.0837833e-01 +0.0000000e+00j [-0.        +0.45198255j  0.89202678+0.j        ] [ 0.89202678+0.j         -0.        -0.45198255j] 
2.1640426e-02 1.1700000e+00 1 +4.2743101e-01 +0.0000000e+00j +1.0308553e-01 +0.0000000e+00j [-0.        +0.44080787j  0.89760148+0.j        ] [ 0.89760148+0.j         -0.        -0.44080787j] 
2.1640426e-02 1.1750000e+00 1 +4.3255643e-01 +0.0000000e+00j +9.7960084e-02 +0.0000000e+00j [-0.        -0.42970964j  0.90296712+0.j        ] [ 0.90296712+0.j         -0.        +0.42970964j] 
2.1640426e-02 1.1800000e+00 1 +4.3752943e-01 +0.0000000e+00j +9.2987063e-02 +0.0000000e+00j [-0.       +0.41866032j  0.9081429+0.j        ] [ 0.9081429+0.j         -0.       -0.41866032j] 
2.1640426e-02 1.1850000e+00 1 +4.4236286e-01 +0.0000000e+00j +8.8153626e-02 +0.0000000e+00j [-0.       +0.40763422j  0.9131453+0.j        ] [ 0.9131453+0.j         -0.       -0.40763422j] 
2.1640426e-02 1.1900000e+00 1 +4.4706784e-01 +0.0000000e+00j +8.3448640e-02 +0.0000000e+00j [-0.        +0.39660683j  0.91798857+0.j        ] [ 0.91798857+0.j         -0.        -0.39660683j] 
2.1640426e-02 1.1950000e+00 1 +4.5165410e-01 +0.0000000e+00j +7.8862380e-02 +0.0000000e+00j [-0.        +0.38555425j  0.92268517+0.j        ] [ 0.92268517+0.j         -0.        -0.38555425j] 
2.1640426e-02 1.2000000e+00 1 +4.5613019e-01 +0.0000000e+00j +7.4386285e-02 +0.0000000e+00j [-0.        +0.37445272j  0.92724601+0.j        ] [ 0.92724601+0.j         -0.        -0.37445272j] 
2.1640426e-02 1.2050000e+00 1 +4.6050370e-01 +0.0000000e+00j +7.0012780e-02 +0.0000000e+00j [-0.        +0.3632781j  0.93168075+0.j       ] [ 0.93168075+0.j        -0.        -0.3632781j] 
2.1640426e-02 1.2100000e+00 1 +4.6478136e-01 +0.0000000e+00j +6.5735119e-02 +0.0000000e+00j [-0.        +0.35200537j  0.93599798+0.j        ] [ 0.93599798+0.j         -0.        -0.35200537j] 
2.1640426e-02 1.2150000e+00 1 +4.6896921e-01 +0.0000000e+00j +6.1547263e-02 +0.0000000e+00j [-0.        +0.34060807j  0.94020537+0.j        ] [ 0.94020537+0.j         -0.        -0.34060807j] 
2.1640426e-02 1.2200000e+00 1 +4.7307269e-01 +0.0000000e+00j +5.7443783e-02 +0.0000000e+00j [-0.        +0.32905771j  0.94430981+0.j        ] [ 0.94430981+0.j         -0.        -0.32905771j] 
2.1640426e-02 1.2250000e+00 1 +4.7709670e-01 +0.0000000e+00j +5.3419775e-02 +0.0000000e+00j [-0.        +0.31732303j  0.94831751+0.j        ] [ 0.94831751+0.j         -0.        -0.31732303j] 
2.1640426e-02 1.2300000e+00 1 +4.8104568e-01 +0.0000000e+00j +4.9470795e-02 +0.0000000e+00j [-0.        -0.30536904j  0.95223408+0.j        ] [ 0.95223408+0.j         -0.        +0.30536904j] 
2.1640426e-02 1.2350000e+00 1 +4.8492368e-01 +0.0000000e+00j +4.5592794e-02 +0.0000000e+00j [-0.        -0.29315592j  0.95606465+0.j        ] [ 0.95606465+0.j         -0.        +0.29315592j] 
2.1640426e-02 1.2400000e+00 1 +4.8873440e-01 +0.0000000e+00j +4.1782079e-02 +0.0000000e+00j [-0.        +0.28063742j  0.95981385+0.j        ] [ 0.95981385+0.j         -0.        -0.28063742j] 
2.1640426e-02 1.2450000e+00 1 +4.9248121e-01 +0.0000000e+00j +3.8035264e-02 +0.0000000e+00j [-0.        +0.26775882j  0.96348597+0.j        ] [ 0.96348597+0.j         -0.        -0.26775882j] 
2.5247163e-02 9.9000000e-01 1 +6.5625771e-01 +0.0000000e+00j +2.1158704e-01 +0.0000000e+00j [-0.        +0.2844429j  0.95869298+0.j       ] [ 0.95869298+0.j        -0.        -0.2844429j] 
2.5247163e-02 9.9500000e-01 1 +6.2309110e-01 +0.0000000e+00j +2.0524972e-01 +0.0000000e+00j [-0.        +0.32587387j  0.94541325+0.j        ] [ 0.94541325+0.j         -0.        -0.32587387j] 
2.5247163e-02 1.0000000e+00 1 +5.8662558e-01 +0.0000000e+00j +2.0148333e-01 +0.0000000e+00j [-0.        +0.37015129j  0.92897148+0.j        ] [ 0.92897148+0.j         -0.        -0.37015129j] 
2.5247163e-02 1.0050000e+00 1 +5.4732969e-01 +0.0000000e+00j +2.0106872e-01 +0.0000000e+00j [-0.        -0.4167214j  0.90903425+0.j       ] [ 0.90903425+0.j        -0.        +0.4167214j] 
2.5247163e-02 1.0100000e+00 1 +5.0579220e-01 +0.0000000e+00j +2.0473099e-01 +0.0000000e+00j [-0.       +0.46503386j  0.8852929+0.j        ] [ 0.8852929+0.j         -0.       -0.46503386j] 
2.5247163e-02 1.0150000e+00 1 +4.6250667e-01 +0.0000000e+00j +2.1318544e-01 +0.0000000e+00j [-0.        +0.5148012j  0.85730958+0.j       ] [0.85730958+0.j        0.        -0.5148012j] 
2.5247163e-02 1.0200000e+00 1 +4.1733658e-01 +0.0000000e+00j +2.2750433e-01 +0.0000000e+00j [-0.        -0.56664567j  0.82396158+0.j        ] [ 0.82396158+0.j         -0.        +0.56664567j] 
2.5247163e-02 1.0250000e+00 1 +3.6739353e-01 +0.0000000e+00j +2.5112125e-01 +0.0000000e+00j [-0.        +0.62483274j  0.78075864+0.j        ] [0.78075864+0.j         0.        -0.62483274j] 
2.5247163e-02 1.0300000e+00 -3 +2.9841820e-01 +3.4046538e-02j +2.9841820e-01 -3.4046538e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.09002038-0.70135321j -0.09002038-0.70135321j] 
2.5247163e-02 1.0350000e+00 -3 +2.8978059e-01 -6.7493389e-02j +2.8978059e-01 +6.7493389e-02j [-0.17436335+0.68527179j  0.70710678+0.j        ] [0.70710678+0.j         0.17436335-0.68527179j] 
2.5247163e-02 1.0400000e+00 -3 +2.8309513e-01 +8.2880866e-02j +2.8309513e-01 -8.2880866e-02j [0.21088368+0.6749282j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.21088368-0.6749282j] 
2.5247163e-02 1.0450000e+00 -3 +2.7804906e-01 -9.0741208e-02j +2.7804906e-01 +9.0741208e-02j [-0.22887039+0.66904286j  0.70710678+0.j        ] [0.70710678+0.j         0.22887039-0.66904286j] 
2.5247163e-02 1.0500000e+00 -3 +2.7432015e-01 -9.3885407e-02j +2.7432015e-01 +9.3885407e-02j [-0.23593111+0.66658571j  0.23593111+0.66658571j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-02 1.0550000e+00 -3 +2.7161253e-01 +9.3682174e-02j +2.7161253e-01 -9.3682174e-02j [0.23547709+0.66674624j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.23547709-0.66674624j] 
2.5247163e-02 1.0600000e+00 -3 +2.6967470e-01 +9.0925658e-02j +2.6967470e-01 -9.0925658e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.22928675-0.66890028j -0.22928675-0.66890028j] 
2.5247163e-02 1.0650000e+00 -3 +2.6830426e-01 +8.6082597e-02j +2.6830426e-01 -8.6082597e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21826712-0.67257673j -0.21826712-0.67257673j] 
2.5247163e-02 1.0700000e+00 -3 +2.6734468e-01 -7.9376600e-02j +2.6734468e-01 +7.9376600e-02j [-0.20271495+0.67742649j  0.70710678+0.j        ] [0.70710678+0.j         0.20271495-0.67742649j] 
2.5247163e-02 1.0750000e+00 -3 +2.6667845e-01 +7.0791396e-02j +2.6667845e-01 -7.0791396e-02j [ 0.18232934+0.68319544j -0.18232934+0.68319544j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-02 1.0800000e+00 -3 +2.6621929e-01 +5.9966555e-02j +2.6621929e-01 -5.9966555e-02j [0.15591998+0.68970208j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.15591998-0.68970208j] 
2.5247163e-02 1.0850000e+00 -3 +2.6590493e-01 +4.5747689e-02j +2.6590493e-01 -4.5747689e-02j [-0.1201768 -0.69681959j  0.70710678+0.j        ] [0.70710678+0.j         0.1201768 +0.69681959j] 
2.5247163e-02 1.0900000e+00 -3 +2.6569101e-01 +2.3007030e-02j +2.6569101e-01 -2.3007030e-02j [ 0.06110113+0.70446196j -0.06110113+0.70446196j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-02 1.0950000e+00 1 +2.9834053e-01 +0.0000000e+00j +2.3275201e-01 +0.0000000e+00j [-0.        +0.66195489j  0.74954368+0.j        ] [0.74954368+0.j         0.        -0.66195489j] 
2.5247163e-02 1.1000000e+00 1 +3.1748967e-01 +0.0000000e+00j +2.1340811e-01 +0.0000000e+00j [-0.        +0.63396013j  0.77336573+0.j        ] [0.77336573+0.j         0.        -0.63396013j] 
2.5247163e-02 1.1050000e+00 1 +3.3141320e-01 +0.0000000e+00j +1.9935425e-01 +0.0000000e+00j [-0.        -0.61281104j  0.79022948+0.j        ] [0.79022948+0.j         0.        +0.61281104j] 
2.5247163e-02 1.1100000e+00 1 +3.4295598e-01 +0.0000000e+00j +1.8772475e-01 +0.0000000e+00j [-0.       +0.59472515j  0.8039291+0.j        ] [ 0.8039291+0.j         -0.       -0.59472515j] 
2.5247163e-02 1.1150000e+00 1 +3.5304364e-01 +0.0000000e+00j +1.7757970e-01 +0.0000000e+00j [-0.        +0.57847138j  0.81570268+0.j        ] [0.81570268+0.j         0.        -0.57847138j] 
2.5247163e-02 1.1200000e+00 1 +3.6211834e-01 +0.0000000e+00j +1.6846724e-01 +0.0000000e+00j [-0.        +0.56346085j  0.82614277+0.j        ] [ 0.82614277+0.j         -0.        -0.56346085j] 
2.5247163e-02 1.1250000e+00 1 +3.7043342e-01 +0.0000000e+00j +1.6012746e-01 +0.0000000e+00j [-0.        -0.54935535j  0.83558883+0.j        ] [ 0.83558883+0.j         -0.        +0.54935535j] 
2.5247163e-02 1.1300000e+00 1 +3.7815072e-01 +0.0000000e+00j +1.5239410e-01 +0.0000000e+00j [-0.        +0.53593787j  0.84425742+0.j        ] [ 0.84425742+0.j         -0.        -0.53593787j] 
2.5247163e-02 1.1350000e+00 1 +3.8538149e-01 +0.0000000e+00j +1.4515295e-01 +0.0000000e+00j [-0.        +0.52305825j  0.85229694+0.j        ] [ 0.85229694+0.j         -0.        -0.52305825j] 
2.5247163e-02 1.1400000e+00 1 +3.9220630e-01 +0.0000000e+00j +1.3832149e-01 +0.0000000e+00j [-0.        +0.51060671j  0.85981439+0.j        ] [0.85981439+0.j         0.        -0.51060671j] 
2.5247163e-02 1.1450000e+00 1 +3.9868575e-01 +0.0000000e+00j +1.3183780e-01 +0.0000000e+00j [-0.     +0.49849948j  0.86689+0.j        ] [ 0.86689+0.j         -0.     -0.49849948j] 
2.5247163e-02 1.1500000e+00 1 +4.0486686e-01 +0.0000000e+00j +1.2565400e-01 +0.0000000e+00j [-0.        +0.48667041j  0.87358567+0.j        ] [ 0.87358567+0.j         -0.        -0.48667041j] 
2.5247163e-02 1.1550000e+00 1 +4.1078695e-01 +0.0000000e+00j +1.1973222e-01 +0.0000000e+00j [-0.        +0.47506566j  0.87995035+0.j        ] [ 0.87995035+0.j         -0.        -0.47506566j] 
2.5247163e-02 1.1600000e+00 1 +4.1647624e-01 +0.0000000e+00j +1.1404187e-01 +0.0000000e+00j [-0.        +0.46364029j  0.88602352+0.j        ] [ 0.88602352+0.j         -0.        -0.46364029j] 
2.5247163e-02 1.1650000e+00 1 +4.2195961e-01 +0.0000000e+00j +1.0855786e-01 +0.0000000e+00j [-0.        +0.45235585j  0.89183753+0.j        ] [ 0.89183753+0.j         -0.        -0.45235585j] 
2.5247163e-02 1.1700000e+00 1 +4.2725777e-01 +0.0000000e+00j +1.0325930e-01 +0.0000000e+00j [-0.        +0.44117868j  0.89741928+0.j        ] [ 0.89741928+0.j         -0.        -0.44117868j] 
2.5247163e-02 1.1750000e+00 1 +4.3238825e-01 +0.0000000e+00j +9.8128580e-02 +0.0000000e+00j [-0.       +0.4300787j  0.9027914+0.j       ] [ 0.9027914+0.j        -0.       -0.4300787j] 
2.5247163e-02 1.1800000e+00 1 +4.3736596e-01 +0.0000000e+00j +9.3150720e-02 +0.0000000e+00j [-0.        +0.41902837j  0.90797314+0.j        ] [ 0.90797314+0.j         -0.        -0.41902837j] 
2.5247163e-02 1.1850000e+00 1 +4.4220377e-01 +0.0000000e+00j +8.8312827e-02 +0.0000000e+00j [-0.        +0.40800202j  0.91298103+0.j        ] [ 0.91298103+0.j         -0.        -0.40800202j] 
2.5247163e-02 1.1900000e+00 1 +4.4691282e-01 +0.0000000e+00j +8.3603726e-02 +0.0000000e+00j [-0.        +0.39697512j  0.91782937+0.j        ] [ 0.91782937+0.j         -0.        -0.39697512j] 
2.5247163e-02 1.1950000e+00 1 +4.5150287e-01 +0.0000000e+00j +7.9013650e-02 +0.0000000e+00j [-0.        +0.38592381j  0.92253066+0.j        ] [ 0.92253066+0.j         -0.        -0.38592381j] 
2.5247163e-02 1.2000000e+00 1 +4.5598249e-01 +0.0000000e+00j +7.4534007e-02 +0.0000000e+00j [-0.        +0.37482432j  0.92709586+0.j        ] [ 0.92709586+0.j         -0.        -0.37482432j] 
2.5247163e-02 1.2050000e+00 1 +4.6035930e-01 +0.0000000e+00j +7.0157191e-02 +0.0000000e+00j [-0.        +0.36365255j  0.93153466+0.j        ] [ 0.93153466+0.j         -0.        -0.36365255j] 
2.5247163e-02 1.2100000e+00 1 +4.6464005e-01 +0.0000000e+00j +6.5876432e-02 +0.0000000e+00j [-0.        +0.35238352j  0.93585568+0.j        ] [ 0.93585568+0.j         -0.        -0.35238352j] 
2.5247163e-02 1.2150000e+00 1 +4.6883081e-01 +0.0000000e+00j +6.1685668e-02 +0.0000000e+00j [-0.        +0.34099082j  0.94006662+0.j        ] [ 0.94006662+0.j         -0.        -0.34099082j] 
2.5247163e-02 1.2200000e+00 1 +4.7293703e-01 +0.0000000e+00j +5.7579454e-02 +0.0000000e+00j [-0.       +0.32944607j  0.9441744+0.j        ] [ 0.9441744+0.j         -0.       -0.32944607j] 
2.5247163e-02 1.2250000e+00 1 +4.7696361e-01 +0.0000000e+00j +5.3552868e-02 +0.0000000e+00j [-0.        +0.31771808j  0.94818523+0.j        ] [ 0.94818523+0.j         -0.        -0.31771808j] 
2.5247163e-02 1.2300000e+00 1 +4.8091503e-01 +0.0000000e+00j +4.9601450e-02 +0.0000000e+00j [-0.        +0.30577202j  0.95210476+0.j        ] [ 0.95210476+0.j         -0.        -0.30577202j] 
2.5247163e-02 1.2350000e+00 1 +4.8479534e-01 +0.0000000e+00j +4.5721142e-02 +0.0000000e+00j [-0.        +0.29356826j  0.95593811+0.j        ] [ 0.95593811+0.j         -0.        -0.29356826j] 
2.5247163e-02 1.2400000e+00 1 +4.8860824e-01 +0.0000000e+00j +4.1908237e-02 +0.0000000e+00j [-0.        +0.28106079j  0.95968997+0.j        ] [ 0.95968997+0.j         -0.        -0.28106079j] 
2.5247163e-02 1.2450000e+00 1 +4.9235714e-01 +0.0000000e+00j +3.8159340e-02 +0.0000000e+00j [-0.        +0.26819519j  0.96336459+0.j        ] [ 0.96336459+0.j         -0.        -0.26819519j] 
2.8853901e-02 9.9000000e-01 1 +6.4826546e-01 +0.0000000e+00j +2.0920120e-01 +0.0000000e+00j [-0.        +0.2935842j  0.95593322+0.j       ] [ 0.95593322+0.j        -0.        -0.2935842j] 
2.8853901e-02 9.9500000e-01 1 +6.1879697e-01 +0.0000000e+00j +2.0386403e-01 +0.0000000e+00j [-0.        +0.3300529j  0.94396244+0.j       ] [ 0.94396244+0.j        -0.        -0.3300529j] 
2.8853901e-02 1.0000000e+00 1 +5.8689795e-01 +0.0000000e+00j +2.0051212e-01 +0.0000000e+00j [-0.       +0.3685647j  0.9296021+0.j       ] [ 0.9296021+0.j        -0.       -0.3685647j] 
2.8853901e-02 1.0050000e+00 1 +5.5291876e-01 +0.0000000e+00j +1.9963993e-01 +0.0000000e+00j [-0.        +0.40870839j  0.91266503+0.j        ] [ 0.91266503+0.j         -0.        -0.40870839j] 
2.8853901e-02 1.0100000e+00 1 +5.1730103e-01 +0.0000000e+00j +2.0169003e-01 +0.0000000e+00j [-0.        +0.45004849j  0.89300412+0.j        ] [ 0.89300412+0.j         -0.        -0.45004849j] 
2.8853901e-02 1.0150000e+00 1 +4.8049496e-01 +0.0000000e+00j +2.0704916e-01 +0.0000000e+00j [-0.        +0.49222292j  0.87046918+0.j        ] [ 0.87046918+0.j         -0.        -0.49222292j] 
2.8853901e-02 1.0200000e+00 1 +4.4279612e-01 +0.0000000e+00j +2.1612199e-01 +0.0000000e+00j [-0.       +0.53513051j  0.8447694+0.j        ] [0.8447694+0.j         0.       -0.53513051j] 
2.8853901e-02 1.0250000e+00 1 +4.0397295e-01 +0.0000000e+00j +2.2963125e-01 +0.0000000e+00j [-0.       +0.57938486j  0.8150541+0.j        ] [ 0.8150541+0.j         -0.       -0.57938486j] 
2.8853901e-02 1.0300000e+00 1 +3.6186647e-01 +0.0000000e+00j +2.4997982e-01 +0.0000000e+00j [-0.        +0.6281316j  0.77810712+0.j       ] [0.77810712+0.j        0.        -0.6281316j] 
2.8853901e-02 1.0350000e+00 -3 +2.9682219e-01 +2.1588903e-02j +2.9682219e-01 -2.1588903e-02j [0.05736052+0.7047764j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.05736052-0.7047764j] 
2.8853901e-02 1.0400000e+00 -3 +2.8939726e-01 -5.6319100e-02j +2.8939726e-01 +5.6319100e-02j [-0.14685789+0.69168834j  0.14685789+0.69168834j] [0.70710678+0.j 0.70710678+0.j] 
2.8853901e-02 1.0450000e+00 -3 +2.8347538e-01 +7.0962186e-02j +2.8347538e-01 -7.0962186e-02j [0.18273988+0.68308575j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.18273988-0.68308575j] 
2.8853901e-02 1.0500000e+00 -3 +2.7884583e-01 +7.8411809e-02j +2.7884583e-01 -7.8411809e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20045015-0.67810009j -0.20045015-0.67810009j] 
2.8853901e-02 1.0550000e+00 -3 +2.7528887e-01 +8.1377382e-02j +2.7528887e-01 -8.1377382e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20739003-0.67600989j -0.20739003-0.67600989j] 
2.8853901e-02 1.0600000e+00 -3 +2.7259637e-01 +8.1073735e-02j +2.7259637e-01 -8.1073735e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20668242-0.67622657j -0.20668242-0.67622657j] 
2.8853901e-02 1.0650000e+00 -3 +2.7058393e-01 -7.8154721e-02j +2.7058393e-01 +7.8154721e-02j [-0.19984552+0.67827853j  0.19984552+0.67827853j] [0.70710678+0.j 0.70710678+0.j] 
2.8853901e-02 1.0700000e+00 -3 +2.6909596e-01 +7.2948741e-02j +2.6909596e-01 -7.2948741e-02j [0.18750046+0.68179438j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.18750046-0.68179438j] 
2.8853901e-02 1.0750000e+00 -3 +2.6800593e-01 +6.5501643e-02j +2.6800593e-01 -6.5501643e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.1695178-0.6864865j -0.1695178-0.6864865j] 
2.8853901e-02 1.0800000e+00 -3 +2.6721382e-01 -5.5468708e-02j +2.6721382e-01 +5.5468708e-02j [-0.14473399+0.69213588j  0.14473399+0.69213588j] [0.70710678+0.j 0.70710678+0.j] 
2.8853901e-02 1.0850000e+00 -3 +2.6664230e-01 +4.1574102e-02j +2.6664230e-01 -4.1574102e-02j [0.10948871+0.69857872j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.10948871-0.69857872j] 
2.8853901e-02 1.0900000e+00 -3 +2.6623257e-01 +1.6786625e-02j +2.6623257e-01 -1.6786625e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04465927-0.70569508j -0.04465927-0.70569508j] 
2.8853901e-02 1.0950000e+00 1 +3.0109491e-01 +0.0000000e+00j +2.3078620e-01 +0.0000000e+00j [-0.        +0.65858606j  0.75250541+0.j        ] [0.75250541+0.j         0.        -0.65858606j] 
2.8853901e-02 1.1000000e+00 1 +3.1868980e-01 +0.0000000e+00j +2.1277741e-01 +0.0000000e+00j [-0.        +0.63259776j  0.77448052+0.j        ] [0.77448052+0.j         0.        -0.63259776j] 
2.8853901e-02 1.1050000e+00 1 +3.3198902e-01 +0.0000000e+00j +1.9918641e-01 +0.0000000e+00j [-0.        +0.61223892j  0.79067282+0.j        ] [ 0.79067282+0.j         -0.        -0.61223892j] 
2.8853901e-02 1.1100000e+00 1 +3.4319993e-01 +0.0000000e+00j +1.8777088e-01 +0.0000000e+00j [-0.        -0.59456839j  0.80404504+0.j        ] [ 0.80404504+0.j         -0.        +0.59456839j] 
2.8853901e-02 1.1150000e+00 1 +3.5309521e-01 +0.0000000e+00j +1.7773284e-01 +0.0000000e+00j [-0.      +0.57855411j  0.815644+0.j        ] [0.815644+0.j         0.      -0.57855411j] 
2.8853901e-02 1.1200000e+00 1 +3.6205492e-01 +0.0000000e+00j +1.6867408e-01 +0.0000000e+00j [-0.        +0.56368684j  0.82598859+0.j        ] [ 0.82598859+0.j         -0.        -0.56368684j] 
2.8853901e-02 1.1250000e+00 1 +3.7030100e-01 +0.0000000e+00j +1.6035961e-01 +0.0000000e+00j [-0.       +0.54966799j  0.8353832+0.j        ] [ 0.8353832+0.j         -0.       -0.54966799j] 
2.8853901e-02 1.1300000e+00 1 +3.7797765e-01 +0.0000000e+00j +1.5263600e-01 +0.0000000e+00j [-0.        -0.53630262j  0.84402577+0.j        ] [ 0.84402577+0.j         -0.        +0.53630262j] 
2.8853901e-02 1.1350000e+00 1 +3.8518553e-01 +0.0000000e+00j +1.4539607e-01 +0.0000000e+00j [-0.        +0.52345368j  0.85205413+0.j        ] [ 0.85205413+0.j         -0.        -0.52345368j] 
2.8853901e-02 1.1400000e+00 1 +3.9199861e-01 +0.0000000e+00j +1.3856123e-01 +0.0000000e+00j [-0.        -0.51101947j  0.85956914+0.j        ] [0.85956914+0.j         0.        +0.51101947j] 
2.8853901e-02 1.1450000e+00 1 +3.9847333e-01 +0.0000000e+00j +1.3207183e-01 +0.0000000e+00j [-0.        -0.49892133j  0.86664728+0.j        ] [0.86664728+0.j         0.        +0.49892133j] 
2.8853901e-02 1.1500000e+00 1 +4.0465404e-01 +0.0000000e+00j +1.2588128e-01 +0.0000000e+00j [-0.        -0.48709636j  0.87334823+0.j        ] [ 0.87334823+0.j         -0.        +0.48709636j] 
2.8853901e-02 1.1550000e+00 1 +4.1057633e-01 +0.0000000e+00j +1.1995244e-01 +0.0000000e+00j [-0.       +0.47549283j  0.8797196+0.j        ] [ 0.8797196+0.j         -0.       -0.47549283j] 
2.8853901e-02 1.1600000e+00 1 +4.1626932e-01 +0.0000000e+00j +1.1425511e-01 +0.0000000e+00j [-0.        +0.46406714j  0.88580003+0.j        ] [ 0.88580003+0.j         -0.        -0.46406714j] 
2.8853901e-02 1.1650000e+00 1 +4.2175717e-01 +0.0000000e+00j +1.0876441e-01 +0.0000000e+00j [-0.        +0.4527817j  0.89162141+0.j       ] [ 0.89162141+0.j        -0.        -0.4527817j] 
2.8853901e-02 1.1700000e+00 1 +4.2706019e-01 +0.0000000e+00j +1.0345954e-01 +0.0000000e+00j [-0.        +0.44160341j  0.89721036+0.j        ] [ 0.89721036+0.j         -0.        -0.44160341j] 
2.8853901e-02 1.1750000e+00 1 +4.3219559e-01 +0.0000000e+00j +9.8322930e-02 +0.0000000e+00j [-0.        +0.43050253j  0.90258937+0.j        ] [ 0.90258937+0.j         -0.        -0.43050253j] 
2.8853901e-02 1.1800000e+00 1 +4.3717816e-01 +0.0000000e+00j +9.3339594e-02 +0.0000000e+00j [-0.        +0.41945177j  0.90777762+0.j        ] [ 0.90777762+0.j         -0.        -0.41945177j] 
2.8853901e-02 1.1850000e+00 1 +4.4202065e-01 +0.0000000e+00j +8.8496616e-02 +0.0000000e+00j [-0.        +0.40842557j  0.91279163+0.j        ] [ 0.91279163+0.j         -0.        -0.40842557j] 
2.8853901e-02 1.1900000e+00 1 +4.4673417e-01 +0.0000000e+00j +8.3782792e-02 +0.0000000e+00j [-0.        +0.39739953j  0.91764569+0.j        ] [ 0.91764569+0.j         -0.        -0.39739953j] 
2.8853901e-02 1.1950000e+00 1 +4.5132845e-01 +0.0000000e+00j +7.9188323e-02 +0.0000000e+00j [-0.        +0.38634984j  0.92235232+0.j        ] [ 0.92235232+0.j         -0.        -0.38634984j] 
2.8853901e-02 1.2000000e+00 1 +4.5581206e-01 +0.0000000e+00j +7.4704587e-02 +0.0000000e+00j [-0.        +0.3752528j  0.92692251+0.j       ] [ 0.92692251+0.j        -0.        -0.3752528j] 
2.8853901e-02 1.2050000e+00 1 +4.6019263e-01 +0.0000000e+00j +7.0323948e-02 +0.0000000e+00j [-0.        +0.36408436j  0.93136597+0.j        ] [ 0.93136597+0.j         -0.        -0.36408436j] 
2.8853901e-02 1.2100000e+00 1 +4.6447693e-01 +0.0000000e+00j +6.6039608e-02 +0.0000000e+00j [-0.        +0.3528196j  0.93569136+0.j       ] [ 0.93569136+0.j        -0.        -0.3528196j] 
2.8853901e-02 1.2150000e+00 1 +4.6867103e-01 +0.0000000e+00j +6.1845484e-02 +0.0000000e+00j [-0.       +0.34143222j  0.9399064+0.j        ] [ 0.9399064+0.j         -0.       -0.34143222j] 
2.8853901e-02 1.2200000e+00 1 +4.7278039e-01 +0.0000000e+00j +5.7736108e-02 +0.0000000e+00j [-0.        +0.32989389j  0.94401802+0.j        ] [ 0.94401802+0.j         -0.        -0.32989389j] 
2.8853901e-02 1.2250000e+00 1 +4.7680995e-01 +0.0000000e+00j +5.3706540e-02 +0.0000000e+00j [-0.        -0.31817359j  0.94803247+0.j        ] [ 0.94803247+0.j         -0.        +0.31817359j] 
2.8853901e-02 1.2300000e+00 1 +4.8076418e-01 +0.0000000e+00j +4.9752304e-02 +0.0000000e+00j [-0.        +0.30623664j  0.95195542+0.j        ] [ 0.95195542+0.j         -0.        -0.30623664j] 
2.8853901e-02 1.2350000e+00 1 +4.8464715e-01 +0.0000000e+00j +4.5869328e-02 +0.0000000e+00j [-0.      +0.29404361j  0.955792+0.j        ] [ 0.955792+0.j         -0.      -0.29404361j] 
2.8853901e-02 1.2400000e+00 1 +4.8846259e-01 +0.0000000e+00j +4.2053892e-02 +0.0000000e+00j [-0.        +0.28154878j  0.95954692+0.j        ] [ 0.95954692+0.j         -0.        -0.28154878j] 
2.8853901e-02 1.2450000e+00 1 +4.9221389e-01 +0.0000000e+00j +3.8302589e-02 +0.0000000e+00j [-0.        +0.26869812j  0.96322444+0.j        ] [ 0.96322444+0.j         -0.        -0.26869812j] 
3.2460638e-02 9.9000000e-01 1 +6.4193284e-01 +0.0000000e+00j +2.0723785e-01 +0.0000000e+00j [-0.       +0.3005156j  0.9537769+0.j       ] [ 0.9537769+0.j        -0.       -0.3005156j] 
3.2460638e-02 9.9500000e-01 1 +6.1547236e-01 +0.0000000e+00j +2.0260926e-01 +0.0000000e+00j [-0.        +0.33299503j  0.94292858+0.j        ] [ 0.94292858+0.j         -0.        -0.33299503j] 
3.2460638e-02 1.0000000e+00 1 +5.8716518e-01 +0.0000000e+00j +1.9954628e-01 +0.0000000e+00j [-0.        +0.36698473j  0.93022697+0.j        ] [ 0.93022697+0.j         -0.        -0.36698473j] 
3.2460638e-02 1.0050000e+00 1 +5.5728148e-01 +0.0000000e+00j +1.9837601e-01 +0.0000000e+00j [-0.        +0.40216857j  0.91556564+0.j        ] [ 0.91556564+0.j         -0.        -0.40216857j] 
3.2460638e-02 1.0100000e+00 1 +5.2615956e-01 +0.0000000e+00j +1.9938282e-01 +0.0000000e+00j [-0.        +0.43820107j  0.89887698+0.j        ] [ 0.89887698+0.j         -0.        -0.43820107j] 
3.2460638e-02 1.0150000e+00 1 +4.9417056e-01 +0.0000000e+00j +2.0279587e-01 +0.0000000e+00j [-0.        +0.47474817j  0.88012168+0.j        ] [ 0.88012168+0.j         -0.        -0.47474817j] 
3.2460638e-02 1.0200000e+00 1 +4.6165766e-01 +0.0000000e+00j +2.0879946e-01 +0.0000000e+00j [-0.        +0.51155328j  0.85925156+0.j        ] [ 0.85925156+0.j         -0.        -0.51155328j] 
3.2460638e-02 1.0250000e+00 1 +4.2883170e-01 +0.0000000e+00j +2.1759296e-01 +0.0000000e+00j [-0.        +0.54855462j  0.83611472+0.j        ] [0.83611472+0.j         0.        -0.54855462j] 
3.2460638e-02 1.0300000e+00 1 +3.9555263e-01 +0.0000000e+00j +2.2957918e-01 +0.0000000e+00j [-0.        +0.58615161j  0.81020139+0.j        ] [ 0.81020139+0.j         -0.        -0.58615161j] 
3.2460638e-02 1.0350000e+00 1 +3.6061716e-01 +0.0000000e+00j +2.4606637e-01 +0.0000000e+00j [-0.        +0.62612972j  0.77971891+0.j        ] [0.77971891+0.j         0.        -0.62612972j] 
3.2460638e-02 1.0400000e+00 1 +3.1518241e-01 +0.0000000e+00j +2.7585461e-01 +0.0000000e+00j [-0.        +0.68039284j  0.73284758+0.j        ] [0.73284758+0.j         0.        -0.68039284j] 
3.2460638e-02 1.0450000e+00 -3 +2.8901411e-01 +4.2347335e-02j +2.8901411e-01 -4.2347335e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.11147492-0.69826452j -0.11147492-0.69826452j] 
3.2460638e-02 1.0500000e+00 -3 +2.8370386e-01 -5.7424988e-02j +2.8370386e-01 +5.7424988e-02j [-0.1496137+0.69109749j  0.1496137+0.69109749j] [0.70710678+0.j 0.70710678+0.j] 
3.2460638e-02 1.0550000e+00 -3 +2.7943901e-01 +6.4742402e-02j +2.7943901e-01 -6.4742402e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16766397-0.68694162j -0.16766397-0.68694162j] 
3.2460638e-02 1.0600000e+00 -3 +2.7606326e-01 -6.7490274e-02j +2.7606326e-01 +6.7490274e-02j [0.70710678+0.j 0.70710678+0.j] [-0.17435579-0.68527371j  0.17435579-0.68527371j] 
3.2460638e-02 1.0650000e+00 -3 +2.7342525e-01 -6.6869872e-02j +2.7342525e-01 +6.6869872e-02j [ 0.17284922-0.68565527j -0.17284922-0.68565527j] [0.70710678+0.j 0.70710678+0.j] 
3.2460638e-02 1.0700000e+00 -3 +2.7138672e-01 -6.3418962e-02j +2.7138672e-01 +6.3418962e-02j [-0.16442379+0.68772438j  0.16442379+0.68772438j] [0.70710678+0.j 0.70710678+0.j] 
3.2460638e-02 1.0750000e+00 -3 +2.6982681e-01 +5.7258942e-02j +2.6982681e-01 -5.7258942e-02j [ 0.14920037+0.69118684j -0.14920037+0.69118684j] [0.70710678+0.j 0.70710678+0.j] 
3.2460638e-02 1.0800000e+00 -3 +2.6864336e-01 +4.7998394e-02j +2.6864336e-01 -4.7998394e-02j [ 0.12590609+0.6958072j -0.12590609+0.6958072j] [0.70710678+0.j 0.70710678+0.j] 
3.2460638e-02 1.0850000e+00 -3 +2.6775233e-01 -3.3906199e-02j +2.6775233e-01 +3.3906199e-02j [0.70710678+0.j 0.70710678+0.j] [-0.0896553-0.70139998j  0.0896553-0.70139998j] 
3.2460638e-02 1.0900000e+00 1 +2.7900465e-01 +0.0000000e+00j +2.5516743e-01 +0.0000000e+00j [-0.        +0.69103831j  0.72281813+0.j        ] [0.72281813+0.j         0.        -0.69103831j] 
3.2460638e-02 1.0950000e+00 1 +3.0580703e-01 +0.0000000e+00j +2.2737473e-01 +0.0000000e+00j [-0.        +0.6527475j  0.75757554+0.j       ] [0.75757554+0.j        0.        -0.6527475j] 
3.2460638e-02 1.1000000e+00 1 +3.2110646e-01 +0.0000000e+00j +2.1134356e-01 +0.0000000e+00j [-0.        -0.62972288j  0.77681986+0.j        ] [ 0.77681986+0.j         -0.        +0.62972288j] 
3.2460638e-02 1.1050000e+00 1 +3.3336754e-01 +0.0000000e+00j +1.9854472e-01 +0.0000000e+00j [-0.        +0.61068199j  0.79187595+0.j        ] [0.79187595+0.j         0.        -0.61068199j] 
3.2460638e-02 1.1100000e+00 1 +3.4398811e-01 +0.0000000e+00j +1.8753099e-01 +0.0000000e+00j [-0.        +0.59375301j  0.80464735+0.j        ] [0.80464735+0.j         0.        -0.59375301j] 
3.2460638e-02 1.1150000e+00 1 +3.5351864e-01 +0.0000000e+00j +1.7771447e-01 +0.0000000e+00j [-0.        +0.57819415j  0.81589921+0.j        ] [ 0.81589921+0.j         -0.        -0.57819415j] 
3.2460638e-02 1.1200000e+00 1 +3.6224448e-01 +0.0000000e+00j +1.6878163e-01 +0.0000000e+00j [-0.        +0.56361827j  0.82603538+0.j        ] [ 0.82603538+0.j         -0.        -0.56361827j] 
3.2460638e-02 1.1250000e+00 1 +3.7033825e-01 +0.0000000e+00j +1.6053877e-01 +0.0000000e+00j [-0.        +0.54978964j  0.83530315+0.j        ] [0.83530315+0.j         0.        -0.54978964j] 
3.2460638e-02 1.1300000e+00 1 +3.7791541e-01 +0.0000000e+00j +1.5285477e-01 +0.0000000e+00j [-0.        +0.53654947j  0.84386887+0.j        ] [0.84386887+0.j         0.        -0.53654947j] 
3.2460638e-02 1.1350000e+00 1 +3.8505878e-01 +0.0000000e+00j +1.4563524e-01 +0.0000000e+00j [-0.        +0.523783j  0.85185173+0.j      ] [ 0.85185173+0.j       -0.        -0.523783j] 
3.2460638e-02 1.1400000e+00 1 +3.9183075e-01 +0.0000000e+00j +1.3880926e-01 +0.0000000e+00j [-0.        +0.51140284j  0.85934111+0.j        ] [ 0.85934111+0.j         -0.        -0.51140284j] 
3.2460638e-02 1.1450000e+00 1 +3.9828011e-01 +0.0000000e+00j +1.3232180e-01 +0.0000000e+00j [-0.        +0.49933976j  0.86640626+0.j        ] [ 0.86640626+0.j         -0.        -0.49933976j] 
3.2460638e-02 1.1500000e+00 1 +4.0444604e-01 +0.0000000e+00j +1.2612915e-01 +0.0000000e+00j [-0.        +0.48753719j  0.87310222+0.j        ] [ 0.87310222+0.j         -0.        -0.48753719j] 
3.2460638e-02 1.1550000e+00 1 +4.1036064e-01 +0.0000000e+00j +1.2019593e-01 +0.0000000e+00j [-0.        +0.4759477j  0.87947359+0.j       ] [ 0.87947359+0.j        -0.        -0.4759477j] 
3.2460638e-02 1.1600000e+00 1 +4.1605061e-01 +0.0000000e+00j +1.1449305e-01 +0.0000000e+00j [-0.        +0.46453061j  0.88555706+0.j        ] [ 0.88555706+0.j         -0.        -0.46453061j] 
3.2460638e-02 1.1650000e+00 1 +4.2153850e-01 +0.0000000e+00j +1.0899628e-01 +0.0000000e+00j [-0.        +0.45325036j  0.89138326+0.j        ] [ 0.89138326+0.j         -0.        -0.45325036j] 
3.2460638e-02 1.1700000e+00 1 +4.2684349e-01 +0.0000000e+00j +1.0368522e-01 +0.0000000e+00j [-0.        +0.44207523j  0.89697798+0.j        ] [0.89697798+0.j         0.        -0.44207523j] 
3.2460638e-02 1.1750000e+00 1 +4.3198205e-01 +0.0000000e+00j +9.8542529e-02 +0.0000000e+00j [-0.       +0.4309764j  0.9023632+0.j       ] [ 0.9023632+0.j        -0.       -0.4309764j] 
3.2460638e-02 1.1800000e+00 1 +4.3696845e-01 +0.0000000e+00j +9.3553348e-02 +0.0000000e+00j [-0.        +0.41992725j  0.90755777+0.j        ] [ 0.90755777+0.j         -0.        -0.41992725j] 
3.2460638e-02 1.1850000e+00 1 +4.4181512e-01 +0.0000000e+00j +8.8704823e-02 +0.0000000e+00j [-0.      +0.40890266j  0.912578+0.j        ] [ 0.912578+0.j         -0.      -0.40890266j] 
3.2460638e-02 1.1900000e+00 1 +4.4653294e-01 +0.0000000e+00j +8.3985769e-02 +0.0000000e+00j [-0.       +0.39787855j  0.9174381+0.j        ] [ 0.9174381+0.j         -0.       -0.39787855j] 
3.2460638e-02 1.1950000e+00 1 +4.5113151e-01 +0.0000000e+00j +7.9386388e-02 +0.0000000e+00j [-0.        +0.38683133j  0.92215049+0.j        ] [ 0.92215049+0.j         -0.        -0.38683133j] 
3.2460638e-02 1.2000000e+00 1 +4.5561933e-01 +0.0000000e+00j +7.4898046e-02 +0.0000000e+00j [-0.        +0.37573747j  0.92672615+0.j        ] [ 0.92672615+0.j         -0.        -0.37573747j] 
3.2460638e-02 1.2050000e+00 1 +4.6000395e-01 +0.0000000e+00j +7.0513087e-02 +0.0000000e+00j [-0.        +0.36457305j  0.93117479+0.j        ] [ 0.93117479+0.j         -0.        -0.36457305j] 
3.2460638e-02 1.2100000e+00 1 +4.6429213e-01 +0.0000000e+00j +6.6224692e-02 +0.0000000e+00j [-0.        +0.35331329j  0.93550506+0.j        ] [ 0.93550506+0.j         -0.        -0.35331329j] 
3.2460638e-02 1.2150000e+00 1 +4.6848993e-01 +0.0000000e+00j +6.2026757e-02 +0.0000000e+00j [-0.       +0.34193199j  0.9397247+0.j        ] [ 0.9397247+0.j         -0.       -0.34193199j] 
3.2460638e-02 1.2200000e+00 1 +4.7260281e-01 +0.0000000e+00j +5.7913791e-02 +0.0000000e+00j [-0.        +0.33040098j  0.94384066+0.j        ] [ 0.94384066+0.j         -0.        -0.33040098j] 
3.2460638e-02 1.2250000e+00 1 +4.7663571e-01 +0.0000000e+00j +5.3880837e-02 +0.0000000e+00j [-0.        +0.31868937j  0.94785921+0.j        ] [ 0.94785921+0.j         -0.        -0.31868937j] 
3.2460638e-02 1.2300000e+00 1 +4.8059312e-01 +0.0000000e+00j +4.9923402e-02 +0.0000000e+00j [-0.        +0.3067627j  0.95178603+0.j       ] [ 0.95178603+0.j        -0.        -0.3067627j] 
3.2460638e-02 1.2350000e+00 1 +4.8447911e-01 +0.0000000e+00j +4.6037394e-02 +0.0000000e+00j [-0.        +0.29458177j  0.95562628+0.j        ] [ 0.95562628+0.j         -0.        -0.29458177j] 
3.2460638e-02 1.2400000e+00 1 +4.8829741e-01 +0.0000000e+00j +4.2219083e-02 +0.0000000e+00j [-0.        +0.28210119j  0.95938465+0.j        ] [ 0.95938465+0.j         -0.        -0.28210119j] 
3.2460638e-02 1.2450000e+00 1 +4.9205144e-01 +0.0000000e+00j +3.8465047e-02 +0.0000000e+00j [-0.        +0.26926734j  0.96306547+0.j        ] [ 0.96306547+0.j         -0.        -0.26926734j] 
3.6067376e-02 9.9000000e-01 1 +6.3680828e-01 +0.0000000e+00j +2.0554826e-01 +0.0000000e+00j [-0.        +0.30585455j  0.95207825+0.j        ] [ 0.95207825+0.j         -0.        -0.30585455j] 
3.6067376e-02 9.9500000e-01 1 +6.1283655e-01 +0.0000000e+00j +2.0143873e-01 +0.0000000e+00j [-0.      +0.33506222j  0.942196+0.j        ] [ 0.942196+0.j         -0.      -0.33506222j] 
3.6067376e-02 1.0000000e+00 1 +5.8742735e-01 +0.0000000e+00j +1.9858576e-01 +0.0000000e+00j [-0.        +0.36541132j  0.93084616+0.j        ] [ 0.93084616+0.j         -0.        -0.36541132j] 
3.6067376e-02 1.0050000e+00 1 +5.6079434e-01 +0.0000000e+00j +1.9721322e-01 +0.0000000e+00j [-0.        +0.39665208j  0.91796902+0.j        ] [ 0.91796902+0.j         -0.        -0.39665208j] 
3.6067376e-02 1.0100000e+00 1 +5.3320231e-01 +0.0000000e+00j +1.9751098e-01 +0.0000000e+00j [-0.        +0.42850714j  0.90353839+0.j        ] [ 0.90353839+0.j         -0.        -0.42850714j] 
3.6067376e-02 1.0150000e+00 1 +5.0495106e-01 +0.0000000e+00j +1.9962302e-01 +0.0000000e+00j [-0.        +0.46068981j  0.88756121+0.j        ] [ 0.88756121+0.j         -0.        -0.46068981j] 
3.6067376e-02 1.0200000e+00 1 +4.7634978e-01 +0.0000000e+00j +2.0364314e-01 +0.0000000e+00j [-0.        +0.49293006j  0.87006894+0.j        ] [ 0.87006894+0.j         -0.        -0.49293006j] 
3.6067376e-02 1.0250000e+00 1 +4.4768007e-01 +0.0000000e+00j +2.0962410e-01 +0.0000000e+00j [-0.        +0.52501194j  0.85109486+0.j        ] [ 0.85109486+0.j         -0.        -0.52501194j] 
3.6067376e-02 1.0300000e+00 1 +4.1914077e-01 +0.0000000e+00j +2.1761118e-01 +0.0000000e+00j [-0.        +0.55683286j  0.83062456+0.j        ] [0.83062456+0.j         0.        -0.55683286j] 
3.6067376e-02 1.0350000e+00 1 +3.9074890e-01 +0.0000000e+00j +2.2772917e-01 +0.0000000e+00j [-0.        +0.58852147j  0.80848159+0.j        ] [ 0.80848159+0.j         -0.        -0.58852147j] 
3.6067376e-02 1.0400000e+00 1 +3.6208378e-01 +0.0000000e+00j +2.4043743e-01 +0.0000000e+00j [-0.        +0.62076647j  0.78399553+0.j        ] [0.78399553+0.j         0.        -0.62076647j] 
3.6067376e-02 1.0450000e+00 1 +3.3111019e-01 +0.0000000e+00j +2.5771617e-01 +0.0000000e+00j [-0.        +0.65637471j  0.75443504+0.j        ] [0.75443504+0.j         0.        -0.65637471j] 
3.6067376e-02 1.0500000e+00 -3 +2.8863114e-01 +2.0487890e-02j +2.8863114e-01 -2.0487890e-02j [ 0.054453+0.705007j -0.054453+0.705007j] [0.70710678+0.j 0.70710678+0.j] 
3.6067376e-02 1.0550000e+00 -3 +2.8382164e-01 +4.0380148e-02j +2.8382164e-01 -4.0380148e-02j [ 0.10641658+0.6990533j -0.10641658+0.6990533j] [0.70710678+0.j 0.70710678+0.j] 
3.6067376e-02 1.0600000e+00 -3 +2.7987573e-01 +4.8315523e-02j +2.7987573e-01 -4.8315523e-02j [0.12671134+0.69566101j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.12671134-0.69566101j] 
3.6067376e-02 1.0650000e+00 -3 +2.7667835e-01 -5.0894191e-02j +2.7667835e-01 +5.0894191e-02j [0.13323986-0.69444016j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.13323986+0.69444016j] 
3.6067376e-02 1.0700000e+00 -3 +2.7411626e-01 +4.9606090e-02j +2.7411626e-01 -4.9606090e-02j [0.12998302+0.69505713j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.12998302-0.69505713j] 
3.6067376e-02 1.0750000e+00 -3 +2.7208361e-01 +4.4805407e-02j +2.7208361e-01 -4.4805407e-02j [-0.11777084-0.69723026j  0.70710678+0.j        ] [0.70710678+0.j         0.11777084+0.69723026j] 
3.6067376e-02 1.0800000e+00 -3 +2.7048529e-01 +3.5881165e-02j +2.7048529e-01 -3.5881165e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.09478624-0.70072503j -0.09478624-0.70072503j] 
3.6067376e-02 1.0850000e+00 -3 +2.6923846e-01 -1.8738422e-02j +2.6923846e-01 +1.8738422e-02j [0.70710678+0.j 0.70710678+0.j] [-0.0498274-0.70534901j  0.0498274-0.70534901j] 
3.6067376e-02 1.0900000e+00 1 +2.9580497e-01 +0.0000000e+00j +2.4074062e-01 +0.0000000e+00j [-0.        -0.66940502j  0.74289765+0.j        ] [0.74289765+0.j         0.        +0.66940502j] 
3.6067376e-02 1.0950000e+00 1 +3.1229148e-01 +0.0000000e+00j +2.2276801e-01 +0.0000000e+00j [-0.        +0.64469071j  0.76444351+0.j        ] [0.76444351+0.j         0.        -0.64469071j] 
3.6067376e-02 1.1000000e+00 1 +3.2489080e-01 +0.0000000e+00j +2.0903201e-01 +0.0000000e+00j [-0.        +0.62514451j  0.78050902+0.j        ] [0.78050902+0.j         0.        -0.62514451j] 
3.6067376e-02 1.1050000e+00 1 +3.3574302e-01 +0.0000000e+00j +1.9731521e-01 +0.0000000e+00j [-0.        +0.60789379j  0.79401835+0.j        ] [0.79401835+0.j         0.        -0.60789379j] 
3.6067376e-02 1.1100000e+00 1 +3.4550352e-01 +0.0000000e+00j +1.8690055e-01 +0.0000000e+00j [-0.        -0.59204748j  0.80590308+0.j        ] [0.80590308+0.j         0.        +0.59204748j] 
3.6067376e-02 1.1150000e+00 1 +3.5447276e-01 +0.0000000e+00j +1.7743885e-01 +0.0000000e+00j [-0.        +0.57719101j  0.81660917+0.j        ] [ 0.81660917+0.j         -0.        -0.57719101j] 
3.6067376e-02 1.1200000e+00 1 +3.6281994e-01 +0.0000000e+00j +1.6872276e-01 +0.0000000e+00j [-0.        +0.56308767j  0.82639717+0.j        ] [0.82639717+0.j         0.        -0.56308767j] 
3.6067376e-02 1.1250000e+00 1 +3.7065389e-01 +0.0000000e+00j +1.6061377e-01 +0.0000000e+00j [-0.       +0.54958334j  0.8354389+0.j        ] [ 0.8354389+0.j         -0.       -0.54958334j] 
3.6067376e-02 1.1300000e+00 1 +3.7805148e-01 +0.0000000e+00j +1.5301213e-01 +0.0000000e+00j [-0.        +0.53656817j  0.84385698+0.j        ] [ 0.84385698+0.j         -0.        -0.53656817j] 
3.6067376e-02 1.1350000e+00 1 +3.8507064e-01 +0.0000000e+00j +1.4584230e-01 +0.0000000e+00j [-0.        +0.52395859j  0.85174374+0.j        ] [ 0.85174374+0.j         -0.        -0.52395859j] 
3.6067376e-02 1.1400000e+00 1 +3.9175712e-01 +0.0000000e+00j +1.3904513e-01 +0.0000000e+00j [-0.        +0.51168795j  0.85917137+0.j        ] [ 0.85917137+0.j         -0.        -0.51168795j] 
3.6067376e-02 1.1450000e+00 1 +3.9814826e-01 +0.0000000e+00j +1.3257307e-01 +0.0000000e+00j [-0.        +0.4997012j  0.86619785+0.j       ] [0.86619785+0.j        0.        -0.4997012j] 
3.6067376e-02 1.1500000e+00 1 +4.0427520e-01 +0.0000000e+00j +1.2638728e-01 +0.0000000e+00j [-0.        +0.48795164j  0.87287066+0.j        ] [ 0.87287066+0.j         -0.        -0.48795164j] 
3.6067376e-02 1.1550000e+00 1 +4.1016440e-01 +0.0000000e+00j +1.2045552e-01 +0.0000000e+00j [-0.        +0.4763988j  0.87922931+0.j       ] [ 0.87922931+0.j        -0.        -0.4763988j] 
3.6067376e-02 1.1600000e+00 1 +4.1583853e-01 +0.0000000e+00j +1.1475077e-01 +0.0000000e+00j [-0.        -0.46500697j  0.88530702+0.j        ] [ 0.88530702+0.j         -0.        +0.46500697j] 
3.6067376e-02 1.1650000e+00 1 +4.2131725e-01 +0.0000000e+00j +1.0925016e-01 +0.0000000e+00j [-0.        +0.45374408j  0.89113204+0.j        ] [ 0.89113204+0.j         -0.        -0.45374408j] 
3.6067376e-02 1.1700000e+00 1 +4.2661770e-01 +0.0000000e+00j +1.0393415e-01 +0.0000000e+00j [-0.        +0.44258097j  0.89672855+0.j        ] [ 0.89672855+0.j         -0.        -0.44258097j] 
3.6067376e-02 1.1750000e+00 1 +4.3175489e-01 +0.0000000e+00j +9.8785967e-02 +0.0000000e+00j [-0.        +0.43149065j  0.90211741+0.j        ] [ 0.90211741+0.j         -0.        -0.43149065j] 
3.6067376e-02 1.1800000e+00 1 +4.3674205e-01 +0.0000000e+00j +9.3791102e-02 +0.0000000e+00j [-0.        +0.42044779j  0.90731673+0.j        ] [ 0.90731673+0.j         -0.        -0.42044779j] 
3.6067376e-02 1.1850000e+00 1 +4.4159087e-01 +0.0000000e+00j +8.8936917e-02 +0.0000000e+00j [-0.        +0.40942823j  0.91234233+0.j        ] [ 0.91234233+0.j         -0.        -0.40942823j] 
3.6067376e-02 1.1900000e+00 1 +4.4631172e-01 +0.0000000e+00j +8.4212356e-02 +0.0000000e+00j [-0.        +0.39840857j  0.91720805+0.j        ] [ 0.91720805+0.j         -0.        -0.39840857j] 
3.6067376e-02 1.1950000e+00 1 +4.5091385e-01 +0.0000000e+00j +7.9607692e-02 +0.0000000e+00j [-0.        +0.38736571j  0.92192614+0.j        ] [ 0.92192614+0.j         -0.        -0.38736571j] 
3.6067376e-02 1.2000000e+00 1 +4.5540549e-01 +0.0000000e+00j +7.5114321e-02 +0.0000000e+00j [-0.        +0.37627651j  0.92650741+0.j        ] [ 0.92650741+0.j         -0.        -0.37627651j] 
3.6067376e-02 1.2050000e+00 1 +4.5979405e-01 +0.0000000e+00j +7.0724600e-02 +0.0000000e+00j [-0.       +0.36511735j  0.9309615+0.j        ] [ 0.9309615+0.j         -0.       -0.36511735j] 
3.6067376e-02 1.2100000e+00 1 +4.6408617e-01 +0.0000000e+00j +6.6431707e-02 +0.0000000e+00j [-0.        +0.35386367j  0.93529701+0.j        ] [ 0.93529701+0.j         -0.        -0.35386367j] 
3.6067376e-02 1.2150000e+00 1 +4.6828784e-01 +0.0000000e+00j +6.2229525e-02 +0.0000000e+00j [-0.        +0.34248949j  0.93952166+0.j        ] [ 0.93952166+0.j         -0.        -0.34248949j] 
3.6067376e-02 1.2200000e+00 1 +4.7240448e-01 +0.0000000e+00j +5.8112551e-02 +0.0000000e+00j [-0.        +0.33096684j  0.94364238+0.j        ] [ 0.94364238+0.j         -0.        -0.33096684j] 
3.6067376e-02 1.2250000e+00 1 +4.7644101e-01 +0.0000000e+00j +5.4075809e-02 +0.0000000e+00j [-0.        +0.31926505j  0.94766546+0.j        ] [ 0.94766546+0.j         -0.        -0.31926505j] 
3.6067376e-02 1.2300000e+00 1 +4.8040190e-01 +0.0000000e+00j +5.0114790e-02 +0.0000000e+00j [-0.        +0.30734989j  0.95159658+0.j        ] [ 0.95159658+0.j         -0.        -0.30734989j] 
3.6067376e-02 1.2350000e+00 1 +4.8429121e-01 +0.0000000e+00j +4.6225388e-02 +0.0000000e+00j [-0.       +0.29518246j  0.9554409+0.j        ] [ 0.9554409+0.j         -0.       -0.29518246j] 
3.6067376e-02 1.2400000e+00 1 +4.8811269e-01 +0.0000000e+00j +4.2403855e-02 +0.0000000e+00j [-0.        +0.28271773j  0.95920315+0.j        ] [ 0.95920315+0.j         -0.        -0.28271773j] 
3.6067376e-02 1.2450000e+00 1 +4.9186976e-01 +0.0000000e+00j +3.8646758e-02 +0.0000000e+00j [-0.        +0.26990255j  0.96288764+0.j        ] [ 0.96288764+0.j         -0.        -0.26990255j] 
3.9674114e-02 9.9000000e-01 1 +6.3258868e-01 +0.0000000e+00j +2.0404396e-01 +0.0000000e+00j [-0.        +0.31000987j  0.95073334+0.j        ] [ 0.95073334+0.j         -0.        -0.31000987j] 
3.9674114e-02 9.9500000e-01 1 +6.1070703e-01 +0.0000000e+00j +2.0032546e-01 +0.0000000e+00j [-0.        +0.33648847j  0.94168759+0.j        ] [ 0.94168759+0.j         -0.        -0.33648847j] 
3.9674114e-02 1.0000000e+00 1 +5.8768451e-01 +0.0000000e+00j +1.9763049e-01 +0.0000000e+00j [-0.        -0.3638444j  0.93145974+0.j       ] [ 0.93145974+0.j        -0.        +0.3638444j] 
3.9674114e-02 1.0050000e+00 1 +5.6369360e-01 +0.0000000e+00j +1.9611648e-01 +0.0000000e+00j [-0.        +0.3918759j  0.92001809+0.j       ] [ 0.92001809+0.j        -0.        -0.3918759j] 
3.9674114e-02 1.0100000e+00 1 +5.3894567e-01 +0.0000000e+00j +1.9591394e-01 +0.0000000e+00j [-0.        +0.42035724j  0.90735869+0.j        ] [ 0.90735869+0.j         -0.        -0.42035724j] 
3.9674114e-02 1.0150000e+00 1 +5.1368323e-01 +0.0000000e+00j +1.9711703e-01 +0.0000000e+00j [-0.        +0.44904719j  0.89350804+0.j        ] [ 0.89350804+0.j         -0.        -0.44904719j] 
3.9674114e-02 1.0200000e+00 1 +4.8816823e-01 +0.0000000e+00j +1.9977663e-01 +0.0000000e+00j [-0.        +0.47770003j  0.87852301+0.j        ] [ 0.87852301+0.j         -0.        -0.47770003j] 
3.9674114e-02 1.0250000e+00 1 +4.6266688e-01 +0.0000000e+00j +2.0389767e-01 +0.0000000e+00j [-0.        +0.50607882j  0.86248723+0.j        ] [ 0.86248723+0.j         -0.        -0.50607882j] 
3.9674114e-02 1.0300000e+00 1 +4.3743149e-01 +0.0000000e+00j +2.0944221e-01 +0.0000000e+00j [-0.        +0.53397113j  0.84550271+0.j        ] [ 0.84550271+0.j         -0.        -0.53397113j] 
3.9674114e-02 1.0350000e+00 1 +4.1267946e-01 +0.0000000e+00j +2.1634012e-01 +0.0000000e+00j [-0.        +0.5612081j  0.82767473+0.j       ] [ 0.82767473+0.j        -0.        -0.5612081j] 
3.9674114e-02 1.0400000e+00 1 +3.8856670e-01 +0.0000000e+00j +2.2451138e-01 +0.0000000e+00j [-0.        +0.58769167j  0.80908498+0.j        ] [0.80908498+0.j         0.        -0.58769167j] 
3.9674114e-02 1.0450000e+00 1 +3.6514424e-01 +0.0000000e+00j +2.3391145e-01 +0.0000000e+00j [-0.        +0.61344601j  0.78973666+0.j        ] [ 0.78973666+0.j         -0.        -0.61344601j] 
3.9674114e-02 1.0500000e+00 1 +3.4224964e-01 +0.0000000e+00j +2.4464743e-01 +0.0000000e+00j [-0.        +0.63875824j  0.76940751+0.j        ] [0.76940751+0.j         0.        -0.63875824j] 
3.9674114e-02 1.0550000e+00 1 +3.1905028e-01 +0.0000000e+00j +2.5744643e-01 +0.0000000e+00j [-0.        +0.66478548j  0.74703432+0.j        ] [ 0.74703432+0.j         -0.        -0.66478548j] 
3.9674114e-02 1.0600000e+00 -3 +2.8385630e-01 +4.2341093e-03j +2.8385630e-01 -4.2341093e-03j [0.01128555+0.70701672j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.01128555-0.70701672j] 
3.9674114e-02 1.0650000e+00 -3 +2.8019013e-01 +2.3578341e-02j +2.8019013e-01 -2.3578341e-02j [ 0.06260664+0.70432976j -0.06260664+0.70432976j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0700000e+00 -3 +2.7716272e-01 -2.6649785e-02j +2.7716272e-01 +2.6649785e-02j [-0.07068528+0.70356492j  0.70710678+0.j        ] [0.70710678+0.j         0.07068528-0.70356492j] 
3.9674114e-02 1.0750000e+00 -3 +2.7468727e-01 +2.2998210e-02j +2.7468727e-01 -2.2998210e-02j [-0.06107788-0.70446398j  0.70710678+0.j        ] [0.70710678+0.j         0.06107788+0.70446398j] 
3.9674114e-02 1.0800000e+00 -3 +2.7268117e-01 -7.7501297e-03j +2.7268117e-01 +7.7501297e-03j [-0.02065094+0.70680516j  0.02065094+0.70680516j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0850000e+00 1 +2.9658192e-01 +0.0000000e+00j +2.4555527e-01 +0.0000000e+00j [-0.        +0.67224141j  0.74033201+0.j        ] [0.74033201+0.j         0.        -0.67224141j] 
3.9674114e-02 1.0900000e+00 1 +3.0931355e-01 +0.0000000e+00j +2.3025024e-01 +0.0000000e+00j [-0.        -0.6522918j  0.75796795+0.j       ] [0.75796795+0.j        0.        +0.6522918j] 
3.9674114e-02 1.0950000e+00 1 +3.2013293e-01 +0.0000000e+00j +2.1739131e-01 +0.0000000e+00j [-0.        +0.63495535j  0.77254883+0.j        ] [0.77254883+0.j         0.        -0.63495535j] 
3.9674114e-02 1.1000000e+00 1 +3.2999275e-01 +0.0000000e+00j +2.0592508e-01 +0.0000000e+00j [-0.        +0.61892566j  0.78544957+0.j        ] [0.78544957+0.j         0.        -0.61892566j] 
3.9674114e-02 1.1050000e+00 1 +3.3919099e-01 +0.0000000e+00j +1.9546884e-01 +0.0000000e+00j [-0.        +0.60377567j  0.79715427+0.j        ] [0.79715427+0.j         0.        -0.60377567j] 
3.9674114e-02 1.1100000e+00 1 +3.4786143e-01 +0.0000000e+00j +1.8581856e-01 +0.0000000e+00j [-0.      +0.58930314j  0.807912+0.j        ] [0.807912+0.j         0.      -0.58930314j] 
3.9674114e-02 1.1150000e+00 1 +3.5607969e-01 +0.0000000e+00j +1.7684103e-01 +0.0000000e+00j [-0.        -0.57538817j  0.81788047+0.j        ] [0.81788047+0.j         0.        +0.57538817j] 
3.9674114e-02 1.1200000e+00 1 +3.6389662e-01 +0.0000000e+00j +1.6843863e-01 +0.0000000e+00j [-0.        +0.56194766j  0.82717279+0.j        ] [ 0.82717279+0.j         -0.        -0.56194766j] 
3.9674114e-02 1.1250000e+00 1 +3.7135102e-01 +0.0000000e+00j +1.6053494e-01 +0.0000000e+00j [-0.        -0.5489176j  0.83587647+0.j       ] [ 0.83587647+0.j        -0.        +0.5489176j] 
3.9674114e-02 1.1300000e+00 1 +3.7847498e-01 +0.0000000e+00j +1.5306781e-01 +0.0000000e+00j [-0.        +0.53624504j  0.84406235+0.j        ] [ 0.84406235+0.j         -0.        -0.53624504j] 
3.9674114e-02 1.1350000e+00 1 +3.8529642e-01 +0.0000000e+00j +1.4598550e-01 +0.0000000e+00j [-0.        -0.52388431j  0.85178943+0.j        ] [ 0.85178943+0.j         -0.        +0.52388431j] 
3.9674114e-02 1.1400000e+00 1 +3.9184020e-01 +0.0000000e+00j +1.3924431e-01 +0.0000000e+00j [-0.        -0.51179487j  0.85910768+0.j        ] [ 0.85910768+0.j         -0.        +0.51179487j] 
3.9674114e-02 1.1450000e+00 1 +3.9812881e-01 +0.0000000e+00j +1.3280705e-01 +0.0000000e+00j [-0.        +0.49994013j  0.86605997+0.j        ] [ 0.86605997+0.j         -0.        -0.49994013j] 
3.9674114e-02 1.1500000e+00 1 +4.0418268e-01 +0.0000000e+00j +1.2664178e-01 +0.0000000e+00j [-0.       -0.48828666j  0.8726833+0.j        ] [0.8726833+0.j         0.       +0.48828666j] 
3.9674114e-02 1.1550000e+00 1 +4.1002040e-01 +0.0000000e+00j +1.2072100e-01 +0.0000000e+00j [-0.        +0.47680367j  0.87900982+0.j        ] [ 0.87900982+0.j         -0.        -0.47680367j] 
3.9674114e-02 1.1600000e+00 1 +4.1565889e-01 +0.0000000e+00j +1.1502090e-01 +0.0000000e+00j [-0.        +0.46546254j  0.88506758+0.j        ] [ 0.88506758+0.j         -0.        -0.46546254j] 
3.9674114e-02 1.1650000e+00 1 +4.2111354e-01 +0.0000000e+00j +1.0952079e-01 +0.0000000e+00j [-0.        +0.45423646j  0.89088116+0.j        ] [ 0.89088116+0.j         -0.        -0.45423646j] 
3.9674114e-02 1.1700000e+00 1 +4.2639832e-01 +0.0000000e+00j +1.0420265e-01 +0.0000000e+00j [-0.        +0.44310014j  0.89647212+0.j        ] [ 0.89647212+0.j         -0.        -0.44310014j] 
3.9674114e-02 1.1750000e+00 1 +4.3152593e-01 +0.0000000e+00j +9.9050721e-02 +0.0000000e+00j [-0.        +0.43202951j  0.90185947+0.j        ] [ 0.90185947+0.j         -0.        -0.43202951j] 
3.9674114e-02 1.1800000e+00 1 +4.3650786e-01 +0.0000000e+00j +9.4051160e-02 +0.0000000e+00j [-0.     +0.42100138j  0.90706+0.j        ] [ 0.90706+0.j         -0.     -0.42100138j] 
3.9674114e-02 1.1850000e+00 1 +4.4135454e-01 +0.0000000e+00j +8.9191791e-02 +0.0000000e+00j [-0.        +0.40999321j  0.91208858+0.j        ] [ 0.91208858+0.j         -0.        -0.40999321j] 
3.9674114e-02 1.1900000e+00 1 +4.4607540e-01 +0.0000000e+00j +8.4461855e-02 +0.0000000e+00j [-0.        +0.39898279j  0.91695841+0.j        ] [ 0.91695841+0.j         -0.        -0.39898279j] 
3.9674114e-02 1.1950000e+00 1 +4.5067900e-01 +0.0000000e+00j +7.9851813e-02 +0.0000000e+00j [-0.        +0.38794795j  0.92168128+0.j        ] [ 0.92168128+0.j         -0.        -0.38794795j] 
3.9674114e-02 1.2000000e+00 1 +4.5517309e-01 +0.0000000e+00j +7.5353177e-02 +0.0000000e+00j [-0.        +0.37686624j  0.92626769+0.j        ] [ 0.92626769+0.j         -0.        -0.37686624j] 
3.9674114e-02 1.2050000e+00 1 +4.5956473e-01 +0.0000000e+00j +7.0958373e-02 +0.0000000e+00j [-0.        +0.36571456j  0.93072706+0.j        ] [ 0.93072706+0.j         -0.        -0.36571456j] 
3.9674114e-02 1.2100000e+00 1 +4.6386030e-01 +0.0000000e+00j +6.6660613e-02 +0.0000000e+00j [-0.        +0.35446878j  0.93506785+0.j        ] [ 0.93506785+0.j         -0.        -0.35446878j] 
3.9674114e-02 1.2150000e+00 1 +4.6806561e-01 +0.0000000e+00j +6.2453795e-02 +0.0000000e+00j [-0.        +0.34310329j  0.93929768+0.j        ] [ 0.93929768+0.j         -0.        -0.34310329j] 
3.9674114e-02 1.2200000e+00 1 +4.7218597e-01 +0.0000000e+00j +5.8332418e-02 +0.0000000e+00j [-0.        +0.33159043j  0.94342344+0.j        ] [ 0.94342344+0.j         -0.        -0.33159043j] 
3.9674114e-02 1.2250000e+00 1 +4.7622621e-01 +0.0000000e+00j +5.4291500e-02 +0.0000000e+00j [-0.        +0.31989984j  0.94745137+0.j        ] [ 0.94745137+0.j         -0.        -0.31989984j] 
3.9674114e-02 1.2300000e+00 1 +4.8019074e-01 +0.0000000e+00j +5.0326520e-02 +0.0000000e+00j [-0.        +0.3079976j  0.95138713+0.j       ] [ 0.95138713+0.j        -0.        -0.3079976j] 
3.9674114e-02 1.2350000e+00 1 +4.8408360e-01 +0.0000000e+00j +4.6433361e-02 +0.0000000e+00j [-0.        +0.29584517j  0.95523591+0.j        ] [ 0.95523591+0.j         -0.        -0.29584517j] 
3.9674114e-02 1.2400000e+00 1 +4.8790851e-01 +0.0000000e+00j +4.2608259e-02 +0.0000000e+00j [-0.       +0.28339795j  0.9590024+0.j        ] [ 0.9590024+0.j         -0.       -0.28339795j] 
3.9674114e-02 1.2450000e+00 1 +4.9166888e-01 +0.0000000e+00j +3.8847770e-02 +0.0000000e+00j [-0.        +0.27060331j  0.96269094+0.j        ] [ 0.96269094+0.j         -0.        -0.27060331j] 
4.3280851e-02 9.9000000e-01 1 +6.2906350e-01 +0.0000000e+00j +2.0266979e-01 +0.0000000e+00j [-0.        +0.31326251j  0.94966657+0.j        ] [ 0.94966657+0.j         -0.        -0.31326251j] 
4.3280851e-02 9.9500000e-01 1 +6.0896009e-01 +0.0000000e+00j +1.9925300e-01 +0.0000000e+00j [-0.        +0.33743172j  0.94135001+0.j        ] [ 0.94135001+0.j         -0.        -0.33743172j] 
4.3280851e-02 1.0000000e+00 1 +5.8793671e-01 +0.0000000e+00j +1.9668042e-01 +0.0000000e+00j [-0.        +0.36228391j  0.93206779+0.j        ] [ 0.93206779+0.j         -0.        -0.36228391j] 
4.3280851e-02 1.0050000e+00 1 +5.6613503e-01 +0.0000000e+00j +1.9506519e-01 +0.0000000e+00j [-0.        +0.38765309j  0.92180534+0.j        ] [ 0.92180534+0.j         -0.        -0.38765309j] 
4.3280851e-02 1.0100000e+00 1 +5.4372670e-01 +0.0000000e+00j +1.9449913e-01 +0.0000000e+00j [-0.        +0.41335308j  0.91057083+0.j        ] [ 0.91057083+0.j         -0.        -0.41335308j] 
4.3280851e-02 1.0150000e+00 1 +5.2090954e-01 +0.0000000e+00j +1.9504549e-01 +0.0000000e+00j [-0.        +0.43918147j  0.89839837+0.j        ] [ 0.89839837+0.j         -0.        -0.43918147j] 
4.3280851e-02 1.0200000e+00 1 +4.9790187e-01 +0.0000000e+00j +1.9673266e-01 +0.0000000e+00j [-0.        -0.46492441j  0.88535038+0.j        ] [ 0.88535038+0.j         -0.        +0.46492441j] 
4.3280851e-02 1.0250000e+00 1 +4.7493559e-01 +0.0000000e+00j +1.9954928e-01 +0.0000000e+00j [-0.        +0.49036162j  0.87151906+0.j        ] [ 0.87151906+0.j         -0.        -0.49036162j] 
4.3280851e-02 1.0300000e+00 1 +4.5224901e-01 +0.0000000e+00j +2.0344090e-01 +0.0000000e+00j [-0.        +0.51527068j  0.85702749+0.j        ] [ 0.85702749+0.j         -0.        -0.51527068j] 
4.3280851e-02 1.0350000e+00 1 +4.3008095e-01 +0.0000000e+00j +2.0830785e-01 +0.0000000e+00j [-0.        +0.53942913j  0.84203101+0.j        ] [ 0.84203101+0.j         -0.        -0.53942913j] 
4.3280851e-02 1.0400000e+00 1 +4.0866818e-01 +0.0000000e+00j +2.1400293e-01 +0.0000000e+00j [-0.        +0.56261206j  0.82672104+0.j        ] [ 0.82672104+0.j         -0.        -0.56261206j] 
4.3280851e-02 1.0450000e+00 1 +3.8824999e-01 +0.0000000e+00j +2.2032589e-01 +0.0000000e+00j [-0.        +0.58458127j  0.81133516+0.j        ] [ 0.81133516+0.j         -0.        -0.58458127j] 
4.3280851e-02 1.0500000e+00 1 +3.6908557e-01 +0.0000000e+00j +2.2700854e-01 +0.0000000e+00j [-0.        -0.60505831j  0.79618116+0.j        ] [0.79618116+0.j         0.        +0.60505831j] 
4.3280851e-02 1.0550000e+00 1 +3.5149597e-01 +0.0000000e+00j +2.3367857e-01 +0.0000000e+00j [-0.        +0.62366635j  0.78169066+0.j        ] [0.78169066+0.j         0.        -0.62366635j] 
4.3280851e-02 1.0600000e+00 1 +3.3595120e-01 +0.0000000e+00j +2.3978031e-01 +0.0000000e+00j [-0.        -0.63981331j  0.76853037+0.j        ] [0.76853037+0.j         0.        +0.63981331j] 
4.3280851e-02 1.0650000e+00 1 +3.2321824e-01 +0.0000000e+00j +2.4443575e-01 +0.0000000e+00j [-0.        -0.65249463j  0.75779335+0.j        ] [0.75779335+0.j         0.        +0.65249463j] 
4.3280851e-02 1.0700000e+00 1 +3.1445258e-01 +0.0000000e+00j +2.4636212e-01 +0.0000000e+00j [-0.      +0.66017138j  0.751115+0.j        ] [0.751115+0.j         0.      -0.66017138j] 
4.3280851e-02 1.0750000e+00 1 +3.1069478e-01 +0.0000000e+00j +2.4438373e-01 +0.0000000e+00j [-0.       +0.66144033j  0.7499978+0.j        ] [0.7499978+0.j         0.       -0.66144033j] 
4.3280851e-02 1.0800000e+00 1 +3.1168488e-01 +0.0000000e+00j +2.3862464e-01 +0.0000000e+00j [-0.        +0.65661431j  0.75422652+0.j        ] [0.75422652+0.j         0.        -0.65661431j] 
4.3280851e-02 1.0850000e+00 1 +3.1592435e-01 +0.0000000e+00j +2.3045226e-01 +0.0000000e+00j [-0.        -0.64764531j  0.76194196+0.j        ] [0.76194196+0.j         0.        +0.64764531j] 
4.3280851e-02 1.0900000e+00 1 +3.2196029e-01 +0.0000000e+00j +2.2119698e-01 +0.0000000e+00j [-0.        -0.63642188j  0.77134116+0.j        ] [0.77134116+0.j         0.        +0.63642188j] 
4.3280851e-02 1.0950000e+00 1 +3.2888914e-01 +0.0000000e+00j +2.1165094e-01 +0.0000000e+00j [-0.        +0.62410384j  0.78134141+0.j        ] [ 0.78134141+0.j         -0.        -0.62410384j] 
4.3280851e-02 1.1000000e+00 1 +3.3621539e-01 +0.0000000e+00j +2.0221052e-01 +0.0000000e+00j [-0.        +0.61131284j  0.79138904+0.j        ] [ 0.79138904+0.j         -0.        -0.61131284j] 
4.3280851e-02 1.1050000e+00 1 +3.4366793e-01 +0.0000000e+00j +1.9306023e-01 +0.0000000e+00j [-0.        +0.59837746j  0.80121434+0.j        ] [0.80121434+0.j         0.        -0.59837746j] 
4.3280851e-02 1.1100000e+00 1 +3.5109420e-01 +0.0000000e+00j +1.8427813e-01 +0.0000000e+00j [-0.        +0.58547379j  0.81069134+0.j        ] [0.81069134+0.j         0.        -0.58547379j] 
4.3280851e-02 1.1150000e+00 1 +3.5840662e-01 +0.0000000e+00j +1.7588860e-01 +0.0000000e+00j [-0.        -0.5726961j  0.81976776+0.j       ] [ 0.81976776+0.j        -0.        +0.5726961j] 
4.3280851e-02 1.1200000e+00 1 +3.6555505e-01 +0.0000000e+00j +1.6788875e-01 +0.0000000e+00j [-0.       +0.56009276j  0.8284299+0.j        ] [0.8284299+0.j         0.       -0.56009276j] 
4.3280851e-02 1.1250000e+00 1 +3.7251199e-01 +0.0000000e+00j +1.6026202e-01 +0.0000000e+00j [-0.        +0.54768524j  0.83668446+0.j        ] [ 0.83668446+0.j         -0.        -0.54768524j] 
4.3280851e-02 1.1300000e+00 1 +3.7926411e-01 +0.0000000e+00j +1.5298546e-01 +0.0000000e+00j [-0.        +0.53547866j  0.84454876+0.j        ] [0.84454876+0.j         0.        -0.53547866j] 
4.3280851e-02 1.1350000e+00 1 +3.8580713e-01 +0.0000000e+00j +1.4603369e-01 +0.0000000e+00j [-0.        +0.52346811j  0.85204527+0.j        ] [ 0.85204527+0.j         -0.        -0.52346811j] 
4.3280851e-02 1.1400000e+00 1 +3.9214260e-01 +0.0000000e+00j +1.3938111e-01 +0.0000000e+00j [-0.        +0.51164237j  0.85919851+0.j        ] [ 0.85919851+0.j         -0.        -0.51164237j] 
4.3280851e-02 1.1450000e+00 1 +3.9827577e-01 +0.0000000e+00j +1.3300304e-01 +0.0000000e+00j [-0.        +0.49998634j  0.86603329+0.j        ] [ 0.86603329+0.j         -0.        -0.49998634j] 
4.3280851e-02 1.1500000e+00 1 +4.0421421e-01 +0.0000000e+00j +1.2687637e-01 +0.0000000e+00j [-0.        +0.48848259j  0.87257364+0.j        ] [ 0.87257364+0.j         -0.        -0.48848259j] 
4.3280851e-02 1.1550000e+00 1 +4.0996679e-01 +0.0000000e+00j +1.2097978e-01 +0.0000000e+00j [-0.        +0.47711231j  0.87884233+0.j        ] [ 0.87884233+0.j         -0.        -0.47711231j] 
4.3280851e-02 1.1600000e+00 1 +4.1554309e-01 +0.0000000e+00j +1.1529385e-01 +0.0000000e+00j [-0.        -0.46585595j  0.88486058+0.j        ] [ 0.88486058+0.j         -0.        +0.46585595j] 
4.3280851e-02 1.1650000e+00 1 +4.2095287e-01 +0.0000000e+00j +1.0980102e-01 +0.0000000e+00j [-0.        +0.45469362j  0.89064791+0.j        ] [ 0.89064791+0.j         -0.        -0.45469362j] 
4.3280851e-02 1.1700000e+00 1 +4.2620585e-01 +0.0000000e+00j +1.0448547e-01 +0.0000000e+00j [-0.        +0.44360533j  0.89622225+0.j        ] [ 0.89622225+0.j         -0.        -0.44360533j] 
4.3280851e-02 1.1750000e+00 1 +4.3131144e-01 +0.0000000e+00j +9.9332983e-02 +0.0000000e+00j [-0.        +0.432571j  0.90159987+0.j      ] [ 0.90159987+0.j       -0.        -0.432571j] 
4.3280851e-02 1.1800000e+00 1 +4.3627866e-01 +0.0000000e+00j +9.4330822e-02 +0.0000000e+00j [-0.        -0.42157058j  0.90679559+0.j        ] [ 0.90679559+0.j         -0.        +0.42157058j] 
4.3280851e-02 1.1850000e+00 1 +4.4111604e-01 +0.0000000e+00j +8.9467570e-02 +0.0000000e+00j [-0.        +0.41058389j  0.91182283+0.j        ] [ 0.91182283+0.j         -0.        -0.41058389j] 
4.3280851e-02 1.1900000e+00 1 +4.4583157e-01 +0.0000000e+00j +8.4732995e-02 +0.0000000e+00j [-0.        +0.39959055j  0.91669373+0.j        ] [ 0.91669373+0.j         -0.        -0.39959055j] 
4.3280851e-02 1.1950000e+00 1 +4.5043273e-01 +0.0000000e+00j +8.0117915e-02 +0.0000000e+00j [-0.        +0.38856982j  0.92141928+0.j        ] [ 0.92141928+0.j         -0.        -0.38856982j] 
4.3280851e-02 1.2000000e+00 1 +4.5492646e-01 +0.0000000e+00j +7.5614086e-02 +0.0000000e+00j [-0.        +0.37750034j  0.92600944+0.j        ] [ 0.92600944+0.j         -0.        -0.37750034j] 
4.3280851e-02 1.2050000e+00 1 +4.5931919e-01 +0.0000000e+00j +7.1214090e-02 +0.0000000e+00j [-0.        +0.36635988j  0.93047323+0.j        ] [ 0.93047323+0.j         -0.        -0.36635988j] 
4.3280851e-02 1.2100000e+00 1 +4.6361684e-01 +0.0000000e+00j +6.6911238e-02 +0.0000000e+00j [-0.        +0.35512501j  0.93481882+0.j        ] [ 0.93481882+0.j         -0.        -0.35512501j] 
4.3280851e-02 1.2150000e+00 1 +4.6782492e-01 +0.0000000e+00j +6.2699490e-02 +0.0000000e+00j [-0.        +0.34377068j  0.93905363+0.j        ] [ 0.93905363+0.j         -0.        -0.34377068j] 
4.3280851e-02 1.2200000e+00 1 +4.7194846e-01 +0.0000000e+00j +5.8573376e-02 +0.0000000e+00j [-0.        +0.33226972j  0.94318441+0.j        ] [ 0.94318441+0.j         -0.        -0.33226972j] 
4.3280851e-02 1.2250000e+00 1 +4.7599212e-01 +0.0000000e+00j +5.4527929e-02 +0.0000000e+00j [-0.        +0.3205922j  0.94721731+0.j       ] [ 0.94721731+0.j        -0.        -0.3205922j] 
4.3280851e-02 1.2300000e+00 1 +4.7996019e-01 +0.0000000e+00j +5.0558631e-02 +0.0000000e+00j [-0.        +0.30870466j  0.95115794+0.j        ] [ 0.95115794+0.j         -0.        -0.30870466j] 
4.3280851e-02 1.2350000e+00 1 +4.8385663e-01 +0.0000000e+00j +4.6661361e-02 +0.0000000e+00j [-0.        +0.29656899j  0.95501143+0.j        ] [ 0.95501143+0.j         -0.        -0.29656899j] 
4.3280851e-02 1.2400000e+00 1 +4.8768509e-01 +0.0000000e+00j +4.2832348e-02 +0.0000000e+00j [-0.        +0.28414111j  0.95878247+0.j        ] [ 0.95878247+0.j         -0.        -0.28414111j] 
4.3280851e-02 1.2450000e+00 1 +4.9144894e-01 +0.0000000e+00j +3.9068135e-02 +0.0000000e+00j [-0.        +0.27136901j  0.96247538+0.j        ] [ 0.96247538+0.j         -0.        -0.27136901j] 
4.6887589e-02 9.9000000e-01 1 +6.2608219e-01 +0.0000000e+00j +2.0139002e-01 +0.0000000e+00j [-0.        +0.31581175j  0.94882187+0.j        ] [ 0.94882187+0.j         -0.        -0.31581175j] 
4.6887589e-02 9.9500000e-01 1 +6.0750895e-01 +0.0000000e+00j +1.9821086e-01 +0.0000000e+00j [-0.        +0.33800242j  0.94114524+0.j        ] [ 0.94114524+0.j         -0.        -0.33800242j] 
4.6887589e-02 1.0000000e+00 1 +5.8818403e-01 +0.0000000e+00j +1.9573549e-01 +0.0000000e+00j [-0.        +0.36072977j  0.93267038+0.j        ] [ 0.93267038+0.j         -0.        -0.36072977j] 
4.6887589e-02 1.0050000e+00 1 +5.6822549e-01 +0.0000000e+00j +1.9404669e-01 +0.0000000e+00j [-0.        +0.38385517j  0.92339331+0.j        ] [ 0.92339331+0.j         -0.        -0.38385517j] 
4.6887589e-02 1.0100000e+00 1 +5.4777486e-01 +0.0000000e+00j +1.9321020e-01 +0.0000000e+00j [-0.       +0.40722314j  0.9133287+0.j        ] [ 0.9133287+0.j         -0.       -0.40722314j] 
4.6887589e-02 1.0150000e+00 1 +5.2699519e-01 +0.0000000e+00j +1.9326931e-01 +0.0000000e+00j [-0.        +0.43066317j  0.90251273+0.j        ] [ 0.90251273+0.j         -0.        -0.43066317j] 
4.6887589e-02 1.0200000e+00 1 +5.0606819e-01 +0.0000000e+00j +1.9423973e-01 +0.0000000e+00j [-0.        +0.45399186j  0.89100583+0.j        ] [ 0.89100583+0.j         -0.        -0.45399186j] 
4.6887589e-02 1.0250000e+00 1 +4.8519087e-01 +0.0000000e+00j +1.9610503e-01 +0.0000000e+00j [-0.        +0.4770147j  0.87889532+0.j       ] [ 0.87889532+0.j        -0.        -0.4770147j] 
4.6887589e-02 1.0300000e+00 1 +4.6457223e-01 +0.0000000e+00j +1.9881252e-01 +0.0000000e+00j [-0.        +0.49952715j  0.86629823+0.j        ] [0.86629823+0.j         0.        -0.49952715j] 
4.6887589e-02 1.0350000e+00 1 +4.4443101e-01 +0.0000000e+00j +2.0226936e-01 +0.0000000e+00j [-0.        +0.52131375j  0.85336509+0.j        ] [ 0.85336509+0.j         -0.        -0.52131375j] 
4.6887589e-02 1.0400000e+00 1 +4.2499576e-01 +0.0000000e+00j +2.0633829e-01 +0.0000000e+00j [-0.        +0.54214406j  0.84028555+0.j        ] [ 0.84028555+0.j         -0.        -0.54214406j] 
4.6887589e-02 1.0450000e+00 1 +4.0650883e-01 +0.0000000e+00j +2.1083144e-01 +0.0000000e+00j [-0.        +0.56176366j  0.82729777+0.j        ] [ 0.82729777+0.j         -0.        -0.56176366j] 
4.6887589e-02 1.0500000e+00 1 +3.8923607e-01 +0.0000000e+00j +2.1550099e-01 +0.0000000e+00j [-0.        +0.57987804j  0.81470329+0.j        ] [ 0.81470329+0.j         -0.        -0.57987804j] 
4.6887589e-02 1.0550000e+00 1 +3.7348323e-01 +0.0000000e+00j +2.2002516e-01 +0.0000000e+00j [-0.        +0.59612849j  0.80288905+0.j        ] [0.80288905+0.j         0.        -0.59612849j] 
4.6887589e-02 1.0600000e+00 1 +3.5961598e-01 +0.0000000e+00j +2.2399237e-01 +0.0000000e+00j [-0.        +0.61006373j  0.79235235+0.j        ] [ 0.79235235+0.j         -0.        -0.61006373j] 
4.6887589e-02 1.0650000e+00 1 +3.4806857e-01 +0.0000000e+00j +2.2689813e-01 +0.0000000e+00j [-0.        +0.62112765j  0.78370942+0.j        ] [0.78370942+0.j         0.        -0.62112765j] 
4.6887589e-02 1.0700000e+00 1 +3.3930267e-01 +0.0000000e+00j +2.2819226e-01 +0.0000000e+00j [-0.        +0.62871369j  0.77763687+0.j        ] [ 0.77763687+0.j         -0.        -0.62871369j] 
4.6887589e-02 1.0750000e+00 1 +3.3366928e-01 +0.0000000e+00j +2.2742317e-01 +0.0000000e+00j [-0.        +0.63234911j  0.77468355+0.j        ] [0.77468355+0.j         0.        -0.63234911j] 
4.6887589e-02 1.0800000e+00 1 +3.3120704e-01 +0.0000000e+00j +2.2444533e-01 +0.0000000e+00j [-0.        +0.63196476j  0.77499713+0.j        ] [0.77499713+0.j         0.        -0.63196476j] 
4.6887589e-02 1.0850000e+00 1 +3.3155468e-01 +0.0000000e+00j +2.1951169e-01 +0.0000000e+00j [-0.        +0.62801431j  0.77820179+0.j        ] [0.77820179+0.j         0.        -0.62801431j] 
4.6887589e-02 1.0900000e+00 1 +3.3409442e-01 +0.0000000e+00j +2.1313430e-01 +0.0000000e+00j [-0.        +0.62128719j  0.78358294+0.j        ] [ 0.78358294+0.j         -0.        -0.62128719j] 
4.6887589e-02 1.0950000e+00 1 +3.3818375e-01 +0.0000000e+00j +2.0585555e-01 +0.0000000e+00j [-0.        +0.61260396j  0.79039003+0.j        ] [0.79039003+0.j         0.        -0.61260396j] 
4.6887589e-02 1.1000000e+00 1 +3.4329462e-01 +0.0000000e+00j +1.9811091e-01 +0.0000000e+00j [-0.        -0.60263387j  0.79801781+0.j        ] [0.79801781+0.j         0.        +0.60263387j] 
4.6887589e-02 1.1050000e+00 1 +3.4904145e-01 +0.0000000e+00j +1.9020218e-01 +0.0000000e+00j [-0.        +0.59185937j  0.80604125+0.j        ] [0.80604125+0.j         0.        -0.59185937j] 
4.6887589e-02 1.1100000e+00 1 +3.5515741e-01 +0.0000000e+00j +1.8232162e-01 +0.0000000e+00j [-0.        +0.5806084j  0.81418296+0.j       ] [ 0.81418296+0.j        -0.        -0.5806084j] 
4.6887589e-02 1.1150000e+00 1 +3.6146168e-01 +0.0000000e+00j +1.7458468e-01 +0.0000000e+00j [-0.        +0.56909804j  0.82226968+0.j        ] [ 0.82226968+0.j         -0.        -0.56909804j] 
4.6887589e-02 1.1200000e+00 1 +3.6783270e-01 +0.0000000e+00j +1.6705636e-01 +0.0000000e+00j [-0.        +0.55746996j  0.83019711+0.j        ] [ 0.83019711+0.j         -0.        -0.55746996j] 
4.6887589e-02 1.1250000e+00 1 +3.7418911e-01 +0.0000000e+00j +1.5976962e-01 +0.0000000e+00j [-0.        -0.54581535j  0.83790549+0.j        ] [ 0.83790549+0.j         -0.        +0.54581535j] 
4.6887589e-02 1.1300000e+00 1 +3.8047701e-01 +0.0000000e+00j +1.5273739e-01 +0.0000000e+00j [-0.        +0.53419141j  0.84536355+0.j        ] [0.84536355+0.j         0.        -0.53419141j] 
4.6887589e-02 1.1350000e+00 1 +3.8666130e-01 +0.0000000e+00j +1.4596028e-01 +0.0000000e+00j [-0.        +0.5226324j  0.85255813+0.j       ] [ 0.85255813+0.j        -0.        -0.5226324j] 
4.6887589e-02 1.1400000e+00 1 +3.9271998e-01 +0.0000000e+00j +1.3943160e-01 +0.0000000e+00j [-0.        +0.51115684j  0.85948745+0.j        ] [ 0.85948745+0.j         -0.        -0.51115684j] 
4.6887589e-02 1.1450000e+00 1 +3.9864016e-01 +0.0000000e+00j +1.3314046e-01 +0.0000000e+00j [-0.        +0.49977237j  0.86615678+0.j        ] [ 0.86615678+0.j         -0.        -0.49977237j] 
4.6887589e-02 1.1500000e+00 1 +4.0441532e-01 +0.0000000e+00j +1.2707385e-01 +0.0000000e+00j [-0.       -0.48847909j  0.8725756+0.j        ] [ 0.8725756+0.j         -0.       +0.48847909j] 
4.6887589e-02 1.1550000e+00 1 +4.1004337e-01 +0.0000000e+00j +1.2121785e-01 +0.0000000e+00j [-0.        +0.47727179j  0.87875573+0.j        ] [ 0.87875573+0.j         -0.        -0.47727179j] 
4.6887589e-02 1.1600000e+00 1 +4.1552530e-01 +0.0000000e+00j +1.1555847e-01 +0.0000000e+00j [-0.        -0.46614152j  0.88471017+0.j        ] [ 0.88471017+0.j         -0.        +0.46614152j] 
4.6887589e-02 1.1650000e+00 1 +4.2086417e-01 +0.0000000e+00j +1.1008211e-01 +0.0000000e+00j [-0.        +0.45507671j  0.89045224+0.j        ] [ 0.89045224+0.j         -0.        -0.45507671j] 
4.6887589e-02 1.1700000e+00 1 +4.2606442e-01 +0.0000000e+00j +1.0477587e-01 +0.0000000e+00j [-0.        -0.44406382j  0.89599516+0.j        ] [ 0.89599516+0.j         -0.        +0.44406382j] 
4.6887589e-02 1.1750000e+00 1 +4.3113133e-01 +0.0000000e+00j +9.9627670e-02 +0.0000000e+00j [-0.        +0.43308794j  0.90135167+0.j        ] [ 0.90135167+0.j         -0.        -0.43308794j] 
4.6887589e-02 1.1800000e+00 1 +4.3607067e-01 +0.0000000e+00j +9.4626312e-02 +0.0000000e+00j [-0.        -0.42213301j  0.90653391+0.j        ] [0.90653391+0.j         0.        +0.42213301j] 
4.6887589e-02 1.1850000e+00 1 +4.4088843e-01 +0.0000000e+00j +8.9761500e-02 +0.0000000e+00j [-0.        +0.41118203j  0.91155326+0.j        ] [ 0.91155326+0.j         -0.        -0.41118203j] 
4.6887589e-02 1.1900000e+00 1 +4.4559065e-01 +0.0000000e+00j +8.5023807e-02 +0.0000000e+00j [-0.        +0.40021714j  0.91642034+0.j        ] [ 0.91642034+0.j         -0.        -0.40021714j] 
4.6887589e-02 1.1950000e+00 1 +4.5018324e-01 +0.0000000e+00j +8.0404626e-02 +0.0000000e+00j [-0.        -0.38921956j  0.92114501+0.j        ] [ 0.92114501+0.j         -0.        +0.38921956j] 
4.6887589e-02 1.2000000e+00 1 +4.5467196e-01 +0.0000000e+00j +7.5896116e-02 +0.0000000e+00j [-0.        +0.3781695j  0.92573637+0.j       ] [ 0.92573637+0.j        -0.        -0.3781695j] 
4.6887589e-02 1.2050000e+00 1 +4.5906231e-01 +0.0000000e+00j +7.1491140e-02 +0.0000000e+00j [-0.        +0.36704601j  0.93020279+0.j        ] [ 0.93020279+0.j         -0.        -0.36704601j] 
4.6887589e-02 1.2100000e+00 1 +4.6335952e-01 +0.0000000e+00j +6.7183201e-02 +0.0000000e+00j [-0.        +0.35582666j  0.93455197+0.j        ] [ 0.93455197+0.j         -0.        -0.35582666j] 
4.6887589e-02 1.2150000e+00 1 +4.6756853e-01 +0.0000000e+00j +6.2966388e-02 +0.0000000e+00j [-0.      +0.34448725j  0.938791+0.j        ] [ 0.938791+0.j         -0.      -0.34448725j] 
4.6887589e-02 1.2200000e+00 1 +4.7169398e-01 +0.0000000e+00j +5.8835310e-02 +0.0000000e+00j [-0.        +0.33300131j  0.94292636+0.j        ] [ 0.94292636+0.j         -0.        -0.33300131j] 
4.6887589e-02 1.2250000e+00 1 +4.7574022e-01 +0.0000000e+00j +5.4785053e-02 +0.0000000e+00j [-0.        +0.32133954j  0.94696404+0.j        ] [ 0.94696404+0.j         -0.        -0.32133954j] 
4.6887589e-02 1.2300000e+00 1 +4.7971131e-01 +0.0000000e+00j +5.0811127e-02 +0.0000000e+00j [-0.        +0.30946907j  0.95090951+0.j        ] [ 0.95090951+0.j         -0.        -0.30946907j] 
4.6887589e-02 1.2350000e+00 1 +4.8361103e-01 +0.0000000e+00j +4.6909421e-02 +0.0000000e+00j [-0.        +0.29735237j  0.95476781+0.j        ] [ 0.95476781+0.j         -0.        -0.29735237j] 
4.6887589e-02 1.2400000e+00 1 +4.8744292e-01 +0.0000000e+00j +4.3076168e-02 +0.0000000e+00j [-0.        +0.28494597j  0.95854358+0.j        ] [ 0.95854358+0.j         -0.        -0.28494597j] 
4.6887589e-02 1.2450000e+00 1 +4.9121025e-01 +0.0000000e+00j +3.9307908e-02 +0.0000000e+00j [-0.        +0.2721986j  0.96224109+0.j       ] [ 0.96224109+0.j        -0.        -0.2721986j] 
5.0494326e-02 9.9000000e-01 1 +6.2353434e-01 +0.0000000e+00j +2.0018068e-01 +0.0000000e+00j [-0.        -0.31780272j  0.94815686+0.j        ] [ 0.94815686+0.j         -0.        +0.31780272j] 
5.0494326e-02 9.9500000e-01 1 +6.0629093e-01 +0.0000000e+00j +1.9719208e-01 +0.0000000e+00j [-0.        +0.3382801j  0.94104547+0.j       ] [ 0.94104547+0.j        -0.        -0.3382801j] 
5.0494326e-02 1.0000000e+00 1 +5.8842650e-01 +0.0000000e+00j +1.9479564e-01 +0.0000000e+00j [-0.        +0.35918192j  0.93326756+0.j        ] [ 0.93326756+0.j         -0.        -0.35918192j] 
5.0494326e-02 1.0050000e+00 1 +5.7004072e-01 +0.0000000e+00j +1.9305280e-01 +0.0000000e+00j [-0.        +0.38039093j  0.92482579+0.j        ] [ 0.92482579+0.j         -0.        -0.38039093j] 
5.0494326e-02 1.0100000e+00 1 +5.5125179e-01 +0.0000000e+00j +1.9201128e-01 +0.0000000e+00j [-0.        -0.40177581j  0.91573806+0.j        ] [ 0.91573806+0.j         -0.        +0.40177581j] 
5.0494326e-02 1.0150000e+00 1 +5.3219553e-01 +0.0000000e+00j +1.9170104e-01 +0.0000000e+00j [-0.        +0.42319204j  0.90604001+0.j        ] [ 0.90604001+0.j         -0.        -0.42319204j] 
5.0494326e-02 1.0200000e+00 1 +5.1302391e-01 +0.0000000e+00j +1.9213029e-01 +0.0000000e+00j [-0.        +0.44448272j  0.89578743+0.j        ] [ 0.89578743+0.j         -0.        -0.44448272j] 
5.0494326e-02 1.0250000e+00 1 +4.9390323e-01 +0.0000000e+00j +1.9328173e-01 +0.0000000e+00j [-0.        +0.46547923j  0.88505881+0.j        ] [ 0.88505881+0.j         -0.        -0.46547923j] 
5.0494326e-02 1.0300000e+00 1 +4.7501246e-01 +0.0000000e+00j +1.9510900e-01 +0.0000000e+00j [-0.        -0.48600124j  0.87395812+0.j        ] [ 0.87395812+0.j         -0.        +0.48600124j] 
5.0494326e-02 1.0350000e+00 1 +4.5654205e-01 +0.0000000e+00j +1.9753327e-01 +0.0000000e+00j [-0.        +0.50585568j  0.86261812+0.j        ] [ 0.86261812+0.j         -0.        -0.50585568j] 
5.0494326e-02 1.0400000e+00 1 +4.3869388e-01 +0.0000000e+00j +2.0043977e-01 +0.0000000e+00j [-0.        +0.52483406j  0.85120457+0.j        ] [0.85120457+0.j         0.        -0.52483406j] 
5.0494326e-02 1.0450000e+00 1 +4.2168278e-01 +0.0000000e+00j +2.0367395e-01 +0.0000000e+00j [-0.        -0.54270759j  0.83992171+0.j        ] [0.83992171+0.j         0.        +0.54270759j] 
5.0494326e-02 1.0500000e+00 1 +4.0573995e-01 +0.0000000e+00j +2.0703740e-01 +0.0000000e+00j [-0.        +0.55922022j  0.82901915+0.j        ] [ 0.82901915+0.j         -0.        -0.55922022j] 
5.0494326e-02 1.0550000e+00 1 +3.9111742e-01 +0.0000000e+00j +2.1028405e-01 +0.0000000e+00j [-0.        +0.57408062j  0.81879878+0.j        ] [ 0.81879878+0.j         -0.        -0.57408062j] 
5.0494326e-02 1.0600000e+00 1 +3.7809043e-01 +0.0000000e+00j +2.1311983e-01 +0.0000000e+00j [-0.        +0.5869573j  0.80961789+0.j       ] [0.80961789+0.j        0.        -0.5869573j] 
5.0494326e-02 1.0650000e+00 1 +3.6695077e-01 +0.0000000e+00j +2.1521249e-01 +0.0000000e+00j [-0.        +0.59748643j  0.80187902+0.j        ] [0.80187902+0.j         0.        -0.59748643j] 
5.0494326e-02 1.0700000e+00 1 +3.5797992e-01 +0.0000000e+00j +2.1622235e-01 +0.0000000e+00j [-0.        +0.60530706j  0.79599206+0.j        ] [ 0.79599206+0.j         -0.        -0.60530706j] 
5.0494326e-02 1.0750000e+00 1 +3.5139327e-01 +0.0000000e+00j +2.1586230e-01 +0.0000000e+00j [-0.        -0.61013529j  0.79229725+0.j        ] [0.79229725+0.j         0.        +0.61013529j] 
5.0494326e-02 1.0800000e+00 1 +3.4726680e-01 +0.0000000e+00j +2.1397544e-01 +0.0000000e+00j [-0.        +0.61186261j  0.79096406+0.j        ] [0.79096406+0.j         0.        -0.61186261j] 
5.0494326e-02 1.0850000e+00 1 +3.4548726e-01 +0.0000000e+00j +2.1058896e-01 +0.0000000e+00j [-0.        +0.61062373j  0.79192086+0.j        ] [0.79192086+0.j         0.        -0.61062373j] 
5.0494326e-02 1.0900000e+00 1 +3.4576801e-01 +0.0000000e+00j +2.0590179e-01 +0.0000000e+00j [-0.        +0.60677771j  0.79487157+0.j        ] [0.79487157+0.j         0.        -0.60677771j] 
5.0494326e-02 1.0950000e+00 1 +3.4772482e-01 +0.0000000e+00j +2.0021175e-01 +0.0000000e+00j [-0.        +0.60080963j  0.79939214+0.j        ] [0.79939214+0.j         0.        -0.60080963j] 
5.0494326e-02 1.1000000e+00 1 +3.5096243e-01 +0.0000000e+00j +1.9383131e-01 +0.0000000e+00j [-0.        +0.59321784j  0.80504198+0.j        ] [0.80504198+0.j         0.        -0.59321784j] 
5.0494326e-02 1.1050000e+00 1 +3.5513150e-01 +0.0000000e+00j +1.8703228e-01 +0.0000000e+00j [-0.        +0.58444009j  0.81143686+0.j        ] [0.81143686+0.j         0.        -0.58444009j] 
5.0494326e-02 1.1100000e+00 1 +3.5994987e-01 +0.0000000e+00j +1.8002556e-01 +0.0000000e+00j [-0.        +0.57482635j  0.81827542+0.j        ] [ 0.81827542+0.j         -0.        -0.57482635j] 
5.0494326e-02 1.1150000e+00 1 +3.6520119e-01 +0.0000000e+00j +1.7296309e-01 +0.0000000e+00j [-0.        +0.56464135j  0.82533638+0.j        ] [ 0.82533638+0.j         -0.        -0.56464135j] 
5.0494326e-02 1.1200000e+00 1 +3.7072439e-01 +0.0000000e+00j +1.6594858e-01 +0.0000000e+00j [-0.        +0.55407883j  0.83246421+0.j        ] [ 0.83246421+0.j         -0.        -0.55407883j] 
5.0494326e-02 1.1250000e+00 1 +3.7640150e-01 +0.0000000e+00j +1.5904955e-01 +0.0000000e+00j [-0.        +0.54327765j  0.83955309+0.j        ] [ 0.83955309+0.j         -0.        -0.54327765j] 
5.0494326e-02 1.1300000e+00 1 +3.8214703e-01 +0.0000000e+00j +1.5230752e-01 +0.0000000e+00j [-0.        +0.53233576j  0.84653331+0.j        ] [ 0.84653331+0.j         -0.        -0.53233576j] 
5.0494326e-02 1.1350000e+00 1 +3.8789966e-01 +0.0000000e+00j +1.4574599e-01 +0.0000000e+00j [-0.        +0.52132096j  0.85336068+0.j        ] [ 0.85336068+0.j         -0.        -0.52132096j] 
5.0494326e-02 1.1400000e+00 1 +3.9361585e-01 +0.0000000e+00j +1.3937612e-01 +0.0000000e+00j [-0.       +0.51027904j  0.8600089+0.j        ] [0.8600089+0.j         0.       -0.51027904j] 
5.0494326e-02 1.1450000e+00 1 +3.9926523e-01 +0.0000000e+00j +1.3320084e-01 +0.0000000e+00j [-0.        +0.49923965j  0.86646395+0.j        ] [ 0.86646395+0.j         -0.        -0.49923965j] 
5.0494326e-02 1.1500000e+00 1 +4.0482711e-01 +0.0000000e+00j +1.2721775e-01 +0.0000000e+00j [-0.        +0.48822058j  0.87272027+0.j        ] [0.87272027+0.j         0.        -0.48822058j] 
5.0494326e-02 1.1550000e+00 1 +4.1028797e-01 +0.0000000e+00j +1.2142102e-01 +0.0000000e+00j [-0.        +0.47723088j  0.87877795+0.j        ] [ 0.87877795+0.j         -0.        -0.47723088j] 
5.0494326e-02 1.1600000e+00 1 +4.1563954e-01 +0.0000000e+00j +1.1580284e-01 +0.0000000e+00j [-0.        +0.46627306j  0.88464085+0.j        ] [ 0.88464085+0.j         -0.        -0.46627306j] 
5.0494326e-02 1.1650000e+00 1 +4.2087743e-01 +0.0000000e+00j +1.1035430e-01 +0.0000000e+00j [-0.       +0.45534476j  0.8903152+0.j        ] [ 0.8903152+0.j         -0.       -0.45534476j] 
5.0494326e-02 1.1700000e+00 1 +4.2600003e-01 +0.0000000e+00j +1.0506603e-01 +0.0000000e+00j [-0.        +0.4444399j  0.89580867+0.j       ] [ 0.89580867+0.j        -0.        -0.4444399j] 
5.0494326e-02 1.1750000e+00 1 +4.3100781e-01 +0.0000000e+00j +9.9928603e-02 +0.0000000e+00j [-0.        +0.43354954j  0.90112973+0.j        ] [ 0.90112973+0.j         -0.        -0.43354954j] 
5.0494326e-02 1.1800000e+00 1 +4.3590262e-01 +0.0000000e+00j +9.4932839e-02 +0.0000000e+00j [-0.        +0.42266246j  0.90628718+0.j        ] [ 0.90628718+0.j         -0.        -0.42266246j] 
5.0494326e-02 1.1850000e+00 1 +4.4068733e-01 +0.0000000e+00j +9.0069933e-02 +0.0000000e+00j [-0.        +0.41176557j  0.91128981+0.j        ] [ 0.91128981+0.j         -0.        -0.41176557j] 
5.0494326e-02 1.1900000e+00 1 +4.4536548e-01 +0.0000000e+00j +8.5331565e-02 +0.0000000e+00j [-0.        +0.40084415j  0.91614626+0.j        ] [ 0.91614626+0.j         -0.        -0.40084415j] 
5.0494326e-02 1.1950000e+00 1 +4.4994098e-01 +0.0000000e+00j +8.0709946e-02 +0.0000000e+00j [-0.        +0.38988197j  0.92086484+0.j        ] [ 0.92086484+0.j         -0.        -0.38988197j] 
5.0494326e-02 1.2000000e+00 1 +4.5441800e-01 +0.0000000e+00j +7.6197833e-02 +0.0000000e+00j [-0.        +0.37886131j  0.92545346+0.j        ] [ 0.92545346+0.j         -0.        -0.37886131j] 
5.0494326e-02 1.2050000e+00 1 +4.5880078e-01 +0.0000000e+00j +7.1788521e-02 +0.0000000e+00j [-0.       +0.36776288j  0.9299196+0.j        ] [ 0.9299196+0.j         -0.       -0.36776288j] 
5.0494326e-02 1.2100000e+00 1 +4.6309357e-01 +0.0000000e+00j +6.7475825e-02 +0.0000000e+00j [-0.        +0.35656565j  0.93427027+0.j        ] [ 0.93427027+0.j         -0.        -0.35656565j] 
5.0494326e-02 1.2150000e+00 1 +4.6730051e-01 +0.0000000e+00j +6.3254048e-02 +0.0000000e+00j [-0.        -0.34524655j  0.93851202+0.j        ] [ 0.93851202+0.j         -0.        +0.34524655j] 
5.0494326e-02 1.2200000e+00 1 +4.7142565e-01 +0.0000000e+00j +5.9117953e-02 +0.0000000e+00j [-0.        +0.33378009j  0.94265097+0.j        ] [ 0.94265097+0.j         -0.        -0.33378009j] 
5.0494326e-02 1.2250000e+00 1 +4.7547285e-01 +0.0000000e+00j +5.5062724e-02 +0.0000000e+00j [-0.        +0.32213784j  0.94669278+0.j        ] [ 0.94669278+0.j         -0.        -0.32213784j] 
5.0494326e-02 1.2300000e+00 1 +4.7944582e-01 +0.0000000e+00j +5.1083937e-02 +0.0000000e+00j [-0.        +0.31028767j  0.95064271+0.j        ] [ 0.95064271+0.j         -0.        -0.31028767j] 
5.0494326e-02 1.2350000e+00 1 +4.8334806e-01 +0.0000000e+00j +4.7177522e-02 +0.0000000e+00j [-0.        +0.29819281j  0.95450566+0.j        ] [ 0.95450566+0.j         -0.        -0.29819281j] 
5.0494326e-02 1.2400000e+00 1 +4.8718289e-01 +0.0000000e+00j +4.3339735e-02 +0.0000000e+00j [-0.        +0.28581057j  0.95828614+0.j        ] [ 0.95828614+0.j         -0.        -0.28581057j] 
5.0494326e-02 1.2450000e+00 1 +4.9095343e-01 +0.0000000e+00j +3.9567123e-02 +0.0000000e+00j [-0.        +0.27309051j  0.96198834+0.j        ] [ 0.96198834+0.j         -0.        -0.27309051j] 
5.4101064e-02 9.9000000e-01 1 +6.2133722e-01 +0.0000000e+00j +1.9902524e-01 +0.0000000e+00j [-0.      +0.31934359j  0.947639+0.j        ] [ 0.947639+0.j         -0.      -0.31934359j] 
5.4101064e-02 9.9500000e-01 1 +6.0525964e-01 +0.0000000e+00j +1.9619193e-01 +0.0000000e+00j [-0.        +0.33832346j  0.94102988+0.j        ] [ 0.94102988+0.j         -0.        -0.33832346j] 
5.4101064e-02 1.0000000e+00 1 +5.8866420e-01 +0.0000000e+00j +1.9386082e-01 +0.0000000e+00j [-0.        +0.3576403j  0.93385942+0.j       ] [ 0.93385942+0.j        -0.        -0.3576403j] 
5.4101064e-02 1.0050000e+00 1 +5.7163590e-01 +0.0000000e+00j +1.9207808e-01 +0.0000000e+00j [-0.        +0.37719383j  0.92613434+0.j        ] [ 0.92613434+0.j         -0.        -0.37719383j] 
5.4101064e-02 1.0100000e+00 1 +5.5427464e-01 +0.0000000e+00j +1.9087871e-01 +0.0000000e+00j [-0.        +0.39687202j  0.91787395+0.j        ] [ 0.91787395+0.j         -0.        -0.39687202j] 
5.4101064e-02 1.0150000e+00 1 +5.3669471e-01 +0.0000000e+00j +1.9028352e-01 +0.0000000e+00j [-0.        +0.41655149j  0.90911212+0.j        ] [ 0.90911212+0.j         -0.        -0.41655149j] 
5.4101064e-02 1.0200000e+00 1 +5.1902404e-01 +0.0000000e+00j +1.9029612e-01 +0.0000000e+00j [-0.        +0.43609774j  0.89989931+0.j        ] [ 0.89989931+0.j         -0.        -0.43609774j] 
5.4101064e-02 1.0250000e+00 1 +5.0140322e-01 +0.0000000e+00j +1.9089994e-01 +0.0000000e+00j [-0.        +0.4553653j  0.89030469+0.j       ] [ 0.89030469+0.j        -0.        -0.4553653j] 
5.4101064e-02 1.0300000e+00 1 +4.8398450e-01 +0.0000000e+00j +1.9205542e-01 +0.0000000e+00j [-0.        +0.47419756j  0.88041846+0.j        ] [ 0.88041846+0.j         -0.        -0.47419756j] 
5.4101064e-02 1.0350000e+00 1 +4.6693103e-01 +0.0000000e+00j +1.9369737e-01 +0.0000000e+00j [-0.        +0.49242598j  0.87035433+0.j        ] [ 0.87035433+0.j         -0.        -0.49242598j] 
5.4101064e-02 1.0400000e+00 1 +4.5041651e-01 +0.0000000e+00j +1.9573248e-01 +0.0000000e+00j [-0.        -0.50986856j  0.86025232+0.j        ] [ 0.86025232+0.j         -0.        +0.50986856j] 
5.4101064e-02 1.0450000e+00 1 +4.3462538e-01 +0.0000000e+00j +1.9803705e-01 +0.0000000e+00j [-0.        +0.52632761j  0.85028186+0.j        ] [0.85028186+0.j         0.        -0.52632761j] 
5.4101064e-02 1.0500000e+00 1 +4.1975337e-01 +0.0000000e+00j +2.0045536e-01 +0.0000000e+00j [-0.       +0.54158701j  0.8406447+0.j        ] [0.8406447+0.j         0.       -0.54158701j] 
5.4101064e-02 1.0550000e+00 1 +4.0600769e-01 +0.0000000e+00j +2.0279927e-01 +0.0000000e+00j [-0.        +0.55541027j  0.83157647+0.j        ] [ 0.83157647+0.j         -0.        -0.55541027j] 
5.4101064e-02 1.0600000e+00 1 +3.9360506e-01 +0.0000000e+00j +2.0485110e-01 +0.0000000e+00j [-0.        -0.5675417j  0.82334465+0.j       ] [ 0.82334465+0.j        -0.        +0.5675417j] 
5.4101064e-02 1.0650000e+00 1 +3.8276432e-01 +0.0000000e+00j +2.0637264e-01 +0.0000000e+00j [-0.        +0.57771512j  0.81623847+0.j        ] [0.81623847+0.j         0.        -0.57771512j] 
5.4101064e-02 1.0700000e+00 1 +3.7368980e-01 +0.0000000e+00j +2.0712409e-01 +0.0000000e+00j [-0.        +0.58567527j  0.81054579+0.j        ] [0.81054579+0.j         0.        -0.58567527j] 
5.4101064e-02 1.0750000e+00 1 +3.6654315e-01 +0.0000000e+00j +2.0689507e-01 +0.0000000e+00j [-0.        +0.59121505j  0.80651396+0.j        ] [0.80651396+0.j         0.        -0.59121505j] 
5.4101064e-02 1.0800000e+00 1 +3.6140797e-01 +0.0000000e+00j +2.0554308e-01 +0.0000000e+00j [-0.        +0.59422286j  0.80430044+0.j        ] [0.80430044+0.j         0.        -0.59422286j] 
5.4101064e-02 1.0850000e+00 1 +3.5826073e-01 +0.0000000e+00j +2.0302553e-01 +0.0000000e+00j [-0.        +0.59472201j  0.80393142+0.j        ] [0.80393142+0.j         0.        -0.59472201j] 
5.4101064e-02 1.0900000e+00 1 +3.5696511e-01 +0.0000000e+00j +1.9940838e-01 +0.0000000e+00j [-0.        +0.59287965j  0.80529108+0.j        ] [0.80529108+0.j         0.        -0.59287965j] 
5.4101064e-02 1.0950000e+00 1 +3.5729594e-01 +0.0000000e+00j +1.9484478e-01 +0.0000000e+00j [-0.        +0.58897656j  0.80815012+0.j        ] [ 0.80815012+0.j         -0.        -0.58897656j] 
5.4101064e-02 1.1000000e+00 1 +3.5898167e-01 +0.0000000e+00j +1.8953481e-01 +0.0000000e+00j [-0.        +0.58335246j  0.81221913+0.j        ] [0.81221913+0.j         0.        -0.58335246j] 
5.4101064e-02 1.1050000e+00 1 +3.6174635e-01 +0.0000000e+00j +1.8368526e-01 +0.0000000e+00j [-0.       +0.57635178j  0.8172017+0.j        ] [ 0.8172017+0.j         -0.       -0.57635178j] 
5.4101064e-02 1.1100000e+00 1 +3.6533832e-01 +0.0000000e+00j +1.7748227e-01 +0.0000000e+00j [-0.        +0.56828676j  0.82283058+0.j        ] [ 0.82283058+0.j         -0.        -0.56828676j] 
5.4101064e-02 1.1150000e+00 1 +3.6954374e-01 +0.0000000e+00j +1.7107872e-01 +0.0000000e+00j [-0.        -0.55942035j  0.82888411+0.j        ] [ 0.82888411+0.j         -0.        +0.55942035j] 
5.4101064e-02 1.1200000e+00 1 +3.7418896e-01 +0.0000000e+00j +1.6459244e-01 +0.0000000e+00j [-0.        -0.54996357j  0.83518864+0.j        ] [ 0.83518864+0.j         -0.        +0.54996357j] 
5.4101064e-02 1.1250000e+00 1 +3.7913703e-01 +0.0000000e+00j +1.5810995e-01 +0.0000000e+00j [-0.       +0.54008044j  0.8416134+0.j        ] [ 0.8416134+0.j         -0.       -0.54008044j] 
5.4101064e-02 1.1300000e+00 1 +3.8428197e-01 +0.0000000e+00j +1.5169223e-01 +0.0000000e+00j [-0.        +0.52989559j  0.84806289+0.j        ] [ 0.84806289+0.j         -0.        -0.52989559j] 
5.4101064e-02 1.1350000e+00 1 +3.8954284e-01 +0.0000000e+00j +1.4538046e-01 +0.0000000e+00j [-0.       +0.51950205j  0.8544692+0.j        ] [ 0.8544692+0.j         -0.       -0.51950205j] 
5.4101064e-02 1.1400000e+00 1 +3.9485848e-01 +0.0000000e+00j +1.3920102e-01 +0.0000000e+00j [-0.        +0.50896809j  0.86078539+0.j        ] [ 0.86078539+0.j         -0.        -0.50896809j] 
5.4101064e-02 1.1450000e+00 1 +4.0018315e-01 +0.0000000e+00j +1.3316947e-01 +0.0000000e+00j [-0.        +0.49834279j  0.86698008+0.j        ] [ 0.86698008+0.j         -0.        -0.49834279j] 
5.4101064e-02 1.1500000e+00 1 +4.0548304e-01 +0.0000000e+00j +1.2729367e-01 +0.0000000e+00j [-0.        +0.48766043j  0.87303339+0.j        ] [ 0.87303339+0.j         -0.        -0.48766043j] 
5.4101064e-02 1.1550000e+00 1 +4.1073352e-01 +0.0000000e+00j +1.2157602e-01 +0.0000000e+00j [-0.        +0.47694389j  0.87893374+0.j        ] [ 0.87893374+0.j         -0.        -0.47694389j] 
5.4101064e-02 1.1600000e+00 1 +4.1591702e-01 +0.0000000e+00j +1.1601521e-01 +0.0000000e+00j [-0.        +0.46620725j  0.88467553+0.j        ] [ 0.88467553+0.j         -0.        -0.46620725j] 
5.4101064e-02 1.1650000e+00 1 +4.2102141e-01 +0.0000000e+00j +1.1060747e-01 +0.0000000e+00j [-0.       +0.45545774j  0.8902574+0.j        ] [ 0.8902574+0.j         -0.       -0.45545774j] 
5.4101064e-02 1.1700000e+00 1 +4.2603866e-01 +0.0000000e+00j +1.0534744e-01 +0.0000000e+00j [-0.        +0.44469725j  0.89568095+0.j        ] [ 0.89568095+0.j         -0.        -0.44469725j] 
5.4101064e-02 1.1750000e+00 1 +4.3096389e-01 +0.0000000e+00j +1.0022880e-01 +0.0000000e+00j [-0.        +0.43392341j  0.90094976+0.j        ] [ 0.90094976+0.j         -0.        -0.43392341j] 
5.4101064e-02 1.1800000e+00 1 +4.3579458e-01 +0.0000000e+00j +9.5244777e-02 +0.0000000e+00j [-0.        +0.42313044j  0.90606878+0.j        ] [ 0.90606878+0.j         -0.        -0.42313044j] 
5.4101064e-02 1.1850000e+00 1 +4.4053000e-01 +0.0000000e+00j +9.0388413e-02 +0.0000000e+00j [-0.        +0.41230975j  0.91104373+0.j        ] [ 0.91104373+0.j         -0.        -0.41230975j] 
5.4101064e-02 1.1900000e+00 1 +4.4517071e-01 +0.0000000e+00j +8.5652802e-02 +0.0000000e+00j [-0.       +0.40145032j  0.9158808+0.j        ] [ 0.9158808+0.j         -0.       -0.40145032j] 
5.4101064e-02 1.1950000e+00 1 +4.4971823e-01 +0.0000000e+00j +8.1031228e-02 +0.0000000e+00j [-0.       +0.39053897j  0.9205864+0.j        ] [ 0.9205864+0.j         -0.       -0.39053897j] 
5.4101064e-02 1.2000000e+00 1 +4.5417475e-01 +0.0000000e+00j +7.6517253e-02 +0.0000000e+00j [-0.        -0.37956053j  0.92516691+0.j        ] [ 0.92516691+0.j         -0.        +0.37956053j] 
5.4101064e-02 1.2050000e+00 1 +4.5854293e-01 +0.0000000e+00j +7.2104779e-02 +0.0000000e+00j [-0.        +0.36849779j  0.92962862+0.j        ] [ 0.92962862+0.j         -0.        -0.36849779j] 
5.4101064e-02 1.2100000e+00 1 +4.6282572e-01 +0.0000000e+00j +6.7788065e-02 +0.0000000e+00j [-0.        +0.35733147j  0.93397763+0.j        ] [ 0.93397763+0.j         -0.        -0.35733147j] 
5.4101064e-02 1.2150000e+00 1 +4.6702624e-01 +0.0000000e+00j +6.3561744e-02 +0.0000000e+00j [-0.        +0.34603998j  0.93821977+0.j        ] [ 0.93821977+0.j         -0.        -0.34603998j] 
5.4101064e-02 1.2200000e+00 1 +4.7114770e-01 +0.0000000e+00j +5.9420813e-02 +0.0000000e+00j [-0.        +0.33459909j  0.94236057+0.j        ] [ 0.94236057+0.j         -0.        -0.33459909j] 
5.4101064e-02 1.2250000e+00 1 +4.7519332e-01 +0.0000000e+00j +5.5360627e-02 +0.0000000e+00j [-0.       +0.32298144j  0.9464053+0.j        ] [ 0.9464053+0.j         -0.       -0.32298144j] 
5.4101064e-02 1.2300000e+00 1 +4.7916626e-01 +0.0000000e+00j +5.1376876e-02 +0.0000000e+00j [-0.        +0.31115592j  0.95035888+0.j        ] [ 0.95035888+0.j         -0.        -0.31115592j] 
5.4101064e-02 1.2350000e+00 1 +4.8306963e-01 +0.0000000e+00j +4.7465569e-02 +0.0000000e+00j [-0.        +0.29908668j  0.95422595+0.j        ] [ 0.95422595+0.j         -0.        -0.29908668j] 
5.4101064e-02 1.2400000e+00 1 +4.8690642e-01 +0.0000000e+00j +4.3623011e-02 +0.0000000e+00j [-0.        +0.28673198j  0.95801084+0.j        ] [ 0.95801084+0.j         -0.        -0.28673198j] 
5.4101064e-02 1.2450000e+00 1 +4.9067951e-01 +0.0000000e+00j +3.9845783e-02 +0.0000000e+00j [-0.        +0.27404237j  0.96171762+0.j        ] [ 0.96171762+0.j         -0.        -0.27404237j] 
5.7707802e-02 9.9000000e-01 1 +6.1942763e-01 +0.0000000e+00j +1.9791201e-01 +0.0000000e+00j [-0.       +0.32051659j  0.9472429+0.j        ] [ 0.9472429+0.j         -0.       -0.32051659j] 
5.7707802e-02 9.9500000e-01 1 +6.0438004e-01 +0.0000000e+00j +1.9520705e-01 +0.0000000e+00j [-0.       +0.33817679j  0.9410826+0.j        ] [ 0.9410826+0.j         -0.       -0.33817679j] 
5.7707802e-02 1.0000000e+00 1 +5.8889716e-01 +0.0000000e+00j +1.9293098e-01 +0.0000000e+00j [-0.      -0.35610485j  0.934446+0.j        ] [ 0.934446+0.j         -0.      +0.35610485j] 
5.7707802e-02 1.0050000e+00 1 +5.7305220e-01 +0.0000000e+00j +1.9111880e-01 +0.0000000e+00j [-0.        +0.37421417j  0.92734231+0.j        ] [ 0.92734231+0.j         -0.        -0.37421417j] 
5.7707802e-02 1.0100000e+00 1 +5.5693042e-01 +0.0000000e+00j +1.8979636e-01 +0.0000000e+00j [-0.        +0.39240834j  0.91979111+0.j        ] [ 0.91979111+0.j         -0.        -0.39240834j] 
5.7707802e-02 1.0150000e+00 1 +5.4062889e-01 +0.0000000e+00j +1.8897812e-01 +0.0000000e+00j [-0.        +0.41058123j  0.91182402+0.j        ] [ 0.91182402+0.j         -0.        -0.41058123j] 
5.7707802e-02 1.0200000e+00 1 +5.2425615e-01 +0.0000000e+00j +1.8866476e-01 +0.0000000e+00j [-0.        -0.42861704j  0.90348627+0.j        ] [ 0.90348627+0.j         -0.        +0.42861704j] 
5.7707802e-02 1.0250000e+00 1 +5.0793156e-01 +0.0000000e+00j +1.8884099e-01 +0.0000000e+00j [-0.        +0.44639021j  0.89483841+0.j        ] [ 0.89483841+0.j         -0.        -0.44639021j] 
5.7707802e-02 1.0300000e+00 1 +4.9178472e-01 +0.0000000e+00j +1.8947333e-01 +0.0000000e+00j [-0.        +0.46376527j  0.88595811+0.j        ] [ 0.88595811+0.j         -0.        -0.46376527j] 
5.7707802e-02 1.0350000e+00 1 +4.7595490e-01 +0.0000000e+00j +1.9050815e-01 +0.0000000e+00j [-0.        +0.48059628j  0.87694197+0.j        ] [ 0.87694197+0.j         -0.        -0.48059628j] 
5.7707802e-02 1.0400000e+00 1 +4.6059048e-01 +0.0000000e+00j +1.9186993e-01 +0.0000000e+00j [-0.        +0.49672613j  0.86790734+0.j        ] [ 0.86790734+0.j         -0.        -0.49672613j] 
5.7707802e-02 1.0450000e+00 1 +4.4584860e-01 +0.0000000e+00j +1.9345986e-01 +0.0000000e+00j [-0.        +0.51198556j  0.85899405+0.j        ] [ 0.85899405+0.j         -0.        -0.51198556j] 
5.7707802e-02 1.0500000e+00 1 +4.3189457e-01 +0.0000000e+00j +1.9515531e-01 +0.0000000e+00j [-0.        +0.52619246j  0.85036551+0.j        ] [ 0.85036551+0.j         -0.        -0.52619246j] 
5.7707802e-02 1.0550000e+00 1 +4.1890066e-01 +0.0000000e+00j +1.9681047e-01 +0.0000000e+00j [-0.        +0.53915204j  0.84220845+0.j        ] [ 0.84220845+0.j         -0.        -0.53915204j] 
5.7707802e-02 1.0600000e+00 1 +4.0704321e-01 +0.0000000e+00j +1.9825938e-01 +0.0000000e+00j [-0.        +0.55065949j  0.83472997+0.j        ] [ 0.83472997+0.j         -0.        -0.55065949j] 
5.7707802e-02 1.0650000e+00 1 +3.9649657e-01 +0.0000000e+00j +1.9932282e-01 +0.0000000e+00j [-0.        +0.56050701j  0.82814968+0.j        ] [ 0.82814968+0.j         -0.        -0.56050701j] 
5.7707802e-02 1.0700000e+00 1 +3.8742228e-01 +0.0000000e+00j +1.9982042e-01 +0.0000000e+00j [-0.        -0.56849751j  0.82268499+0.j        ] [ 0.82268499+0.j         -0.        +0.56849751j] 
5.7707802e-02 1.0750000e+00 1 +3.7995267e-01 +0.0000000e+00j +1.9958881e-01 +0.0000000e+00j [-0.        +0.57446589j  0.81852852+0.j        ] [ 0.81852852+0.j         -0.        -0.57446589j] 
5.7707802e-02 1.0800000e+00 1 +3.7417100e-01 +0.0000000e+00j +1.9850359e-01 +0.0000000e+00j [-0.        -0.57830561j  0.81582022+0.j        ] [ 0.81582022+0.j         -0.        +0.57830561j] 
5.7707802e-02 1.0850000e+00 1 +3.7009332e-01 +0.0000000e+00j +1.9649966e-01 +0.0000000e+00j [-0.        -0.57999296j  0.81462149+0.j        ] [ 0.81462149+0.j         -0.        +0.57999296j] 
5.7707802e-02 1.0900000e+00 1 +3.6765997e-01 +0.0000000e+00j +1.9358195e-01 +0.0000000e+00j [-0.        +0.57959929j  0.81490163+0.j        ] [ 0.81490163+0.j         -0.        -0.57959929j] 
5.7707802e-02 1.0950000e+00 1 +3.6674161e-01 +0.0000000e+00j +1.8982153e-01 +0.0000000e+00j [-0.        +0.57728394j  0.81654348+0.j        ] [ 0.81654348+0.j         -0.        -0.57728394j] 
5.7707802e-02 1.1000000e+00 1 +3.6715862e-01 +0.0000000e+00j +1.8533816e-01 +0.0000000e+00j [-0.        +0.57326979j  0.81936667+0.j        ] [0.81936667+0.j         0.        -0.57326979j] 
5.7707802e-02 1.1050000e+00 1 +3.6870652e-01 +0.0000000e+00j +1.8027653e-01 +0.0000000e+00j [-0.        +0.56781064j  0.82315921+0.j        ] [0.82315921+0.j         0.        -0.56781064j] 
5.7707802e-02 1.1100000e+00 1 +3.7117934e-01 +0.0000000e+00j +1.7478427e-01 +0.0000000e+00j [-0.        +0.5611613j  0.82770647+0.j       ] [ 0.82770647+0.j        -0.        -0.5611613j] 
5.7707802e-02 1.1150000e+00 1 +3.7438605e-01 +0.0000000e+00j +1.6899660e-01 +0.0000000e+00j [-0.       +0.55355669j  0.8328115+0.j        ] [0.8328115+0.j         0.       -0.55355669j] 
5.7707802e-02 1.1200000e+00 1 +3.7815927e-01 +0.0000000e+00j +1.6302848e-01 +0.0000000e+00j [-0.        +0.54520089j  0.83830543+0.j        ] [0.83830543+0.j         0.        -0.54520089j] 
5.7707802e-02 1.1250000e+00 1 +3.8235795e-01 +0.0000000e+00j +1.5697233e-01 +0.0000000e+00j [-0.        +0.53626397j  0.84405032+0.j        ] [ 0.84405032+0.j         -0.        -0.53626397j] 
5.7707802e-02 1.1300000e+00 1 +3.8686647e-01 +0.0000000e+00j +1.5089935e-01 +0.0000000e+00j [-0.        -0.52688351j  0.84993751+0.j        ] [ 0.84993751+0.j         -0.        +0.52688351j] 
5.7707802e-02 1.1350000e+00 1 +3.9159177e-01 +0.0000000e+00j +1.4486243e-01 +0.0000000e+00j [-0.        +0.51716832j  0.85588371+0.j        ] [ 0.85588371+0.j         -0.        -0.51716832j] 
5.7707802e-02 1.1400000e+00 1 +3.9646006e-01 +0.0000000e+00j +1.3889943e-01 +0.0000000e+00j [-0.        +0.50720295j  0.86182665+0.j        ] [ 0.86182665+0.j         -0.        -0.50720295j] 
5.7707802e-02 1.1450000e+00 1 +4.0141342e-01 +0.0000000e+00j +1.3303642e-01 +0.0000000e+00j [-0.        -0.49705195j  0.86772079+0.j        ] [ 0.86772079+0.j         -0.        +0.49705195j] 
5.7707802e-02 1.1500000e+00 1 +4.0640688e-01 +0.0000000e+00j +1.2729037e-01 +0.0000000e+00j [-0.        +0.48676369j  0.87353369+0.j        ] [ 0.87353369+0.j         -0.        -0.48676369j] 
5.7707802e-02 1.1550000e+00 1 +4.1140586e-01 +0.0000000e+00j +1.2167145e-01 +0.0000000e+00j [-0.      +0.47637354j  0.879243+0.j        ] [ 0.879243+0.j         -0.      -0.47637354j] 
5.7707802e-02 1.1600000e+00 1 +4.1638406e-01 +0.0000000e+00j +1.1618476e-01 +0.0000000e+00j [-0.        +0.46590646j  0.88483398+0.j        ] [ 0.88483398+0.j         -0.        -0.46590646j] 
5.7707802e-02 1.1650000e+00 1 +4.2132178e-01 +0.0000000e+00j +1.1083180e-01 +0.0000000e+00j [-0.        +0.45537907j  0.89029765+0.j        ] [ 0.89029765+0.j         -0.        -0.45537907j] 
5.7707802e-02 1.1700000e+00 1 +4.2620452e-01 +0.0000000e+00j +1.0561146e-01 +0.0000000e+00j [-0.       +0.44480126j  0.8956293+0.j        ] [ 0.8956293+0.j         -0.       -0.44480126j] 
5.7707802e-02 1.1750000e+00 1 +4.3102190e-01 +0.0000000e+00j +1.0052085e-01 +0.0000000e+00j [-0.        +0.4341775j  0.90082734+0.j       ] [ 0.90082734+0.j        -0.        -0.4341775j] 
5.7707802e-02 1.1800000e+00 1 +4.3576673e-01 +0.0000000e+00j +9.5555915e-02 +0.0000000e+00j [-0.        +0.4235078j  0.90589246+0.j       ] [ 0.90589246+0.j        -0.        -0.4235078j] 
5.7707802e-02 1.1850000e+00 1 +4.4043435e-01 +0.0000000e+00j +9.0711836e-02 +0.0000000e+00j [-0.        +0.41278844j  0.91082694+0.j        ] [ 0.91082694+0.j         -0.        -0.41278844j] 
5.7707802e-02 1.1900000e+00 1 +4.4502203e-01 +0.0000000e+00j +8.5983400e-02 +0.0000000e+00j [-0.        +0.40201252j  0.91563417+0.j        ] [ 0.91563417+0.j         -0.        -0.40201252j] 
5.7707802e-02 1.1950000e+00 1 +4.4952853e-01 +0.0000000e+00j +8.1365204e-02 +0.0000000e+00j [-0.        +0.39117035j  0.92031829+0.j        ] [ 0.92031829+0.j         -0.        -0.39117035j] 
5.7707802e-02 1.2000000e+00 1 +4.5395376e-01 +0.0000000e+00j +7.6851832e-02 +0.0000000e+00j [-0.        +0.38024967j  0.92488388+0.j        ] [ 0.92488388+0.j         -0.        -0.38024967j] 
5.7707802e-02 1.2050000e+00 1 +4.5829847e-01 +0.0000000e+00j +7.2437966e-02 +0.0000000e+00j [-0.        +0.36923575j  0.92933576+0.j        ] [ 0.92933576+0.j         -0.        -0.36923575j] 
5.7707802e-02 1.2100000e+00 1 +4.6256406e-01 +0.0000000e+00j +6.8118463e-02 +0.0000000e+00j [-0.        +0.35811141j  0.93367886+0.j        ] [ 0.93367886+0.j         -0.        -0.35811141j] 
5.7707802e-02 1.2150000e+00 1 +4.6675236e-01 +0.0000000e+00j +6.3888405e-02 +0.0000000e+00j [-0.        +0.34685684j  0.93791808+0.j        ] [ 0.93791808+0.j         -0.        -0.34685684j] 
5.7707802e-02 1.2200000e+00 1 +4.7086552e-01 +0.0000000e+00j +5.9743128e-02 +0.0000000e+00j [-0.        +0.33544936j  0.94205824+0.j        ] [ 0.94205824+0.j         -0.        -0.33544936j] 
5.7707802e-02 1.2250000e+00 1 +4.7490592e-01 +0.0000000e+00j +5.5678232e-02 +0.0000000e+00j [-0.      +0.32386296j  0.946104+0.j        ] [ 0.946104+0.j         -0.      -0.32386296j] 
5.7707802e-02 1.2300000e+00 1 +4.7887602e-01 +0.0000000e+00j +5.1689589e-02 +0.0000000e+00j [-0.        +0.31206774j  0.95005986+0.j        ] [ 0.95005986+0.j         -0.        -0.31206774j] 
5.7707802e-02 1.2350000e+00 1 +4.8277838e-01 +0.0000000e+00j +4.7773337e-02 +0.0000000e+00j [-0.        -0.30002901j  0.95393008+0.j        ] [ 0.95393008+0.j         -0.        +0.30002901j] 
5.7707802e-02 1.2400000e+00 1 +4.8661553e-01 +0.0000000e+00j +4.3925869e-02 +0.0000000e+00j [-0.        +0.28770614j  0.95771874+0.j        ] [ 0.95771874+0.j         -0.        -0.28770614j] 
5.7707802e-02 1.2450000e+00 1 +4.9039001e-01 +0.0000000e+00j +4.0143826e-02 +0.0000000e+00j [-0.        +0.27505085j  0.96142968+0.j        ] [ 0.96142968+0.j         -0.        -0.27505085j] 
6.1314539e-02 9.9000000e-01 1 +6.1775648e-01 +0.0000000e+00j +1.9683254e-01 +0.0000000e+00j [-0.       +0.32138534j  0.9469485+0.j        ] [ 0.9469485+0.j         -0.       -0.32138534j] 
6.1314539e-02 9.9500000e-01 1 +6.0362515e-01 +0.0000000e+00j +1.9423505e-01 +0.0000000e+00j [-0.        +0.33787411j  0.94119131+0.j        ] [ 0.94119131+0.j         -0.        -0.33787411j] 
6.1314539e-02 1.0000000e+00 1 +5.8912546e-01 +0.0000000e+00j +1.9200606e-01 +0.0000000e+00j [-0.        +0.3545755j  0.93502739+0.j       ] [ 0.93502739+0.j        -0.        -0.3545755j] 
6.1314539e-02 1.0050000e+00 1 +5.7432095e-01 +0.0000000e+00j +1.9017230e-01 +0.0000000e+00j [-0.        +0.37141409j  0.92846732+0.j        ] [ 0.92846732+0.j         -0.        -0.37141409j] 
6.1314539e-02 1.0100000e+00 1 +5.5928506e-01 +0.0000000e+00j +1.8875298e-01 +0.0000000e+00j [-0.        +0.38830624j  0.92153039+0.j        ] [ 0.92153039+0.j         -0.        -0.38830624j] 
6.1314539e-02 1.0150000e+00 1 +5.4410098e-01 +0.0000000e+00j +1.8775798e-01 +0.0000000e+00j [-0.        +0.40516001j  0.91424579+0.j        ] [ 0.91424579+0.j         -0.        -0.40516001j] 
6.1314539e-02 1.0200000e+00 1 +5.2886144e-01 +0.0000000e+00j +1.8718618e-01 +0.0000000e+00j [-0.        +0.42187516j  0.90665393+0.j        ] [ 0.90665393+0.j         -0.        -0.42187516j] 
6.1314539e-02 1.0250000e+00 1 +5.1366841e-01 +0.0000000e+00j +1.8702366e-01 +0.0000000e+00j [-0.        -0.43834299j  0.89880778+0.j        ] [ 0.89880778+0.j         -0.        +0.43834299j] 
6.1314539e-02 1.0300000e+00 1 +4.9863260e-01 +0.0000000e+00j +1.8724205e-01 +0.0000000e+00j [-0.       -0.45444617j  0.8907742+0.j        ] [ 0.8907742+0.j         -0.       +0.45444617j] 
6.1314539e-02 1.0350000e+00 1 +4.8387306e-01 +0.0000000e+00j +1.8779711e-01 +0.0000000e+00j [-0.        +0.47005849j  0.88263527+0.j        ] [ 0.88263527+0.j         -0.        -0.47005849j] 
6.1314539e-02 1.0400000e+00 1 +4.6951659e-01 +0.0000000e+00j +1.8862742e-01 +0.0000000e+00j [-0.        +0.48504452j  0.87448946+0.j        ] [ 0.87448946+0.j         -0.        -0.48504452j] 
6.1314539e-02 1.0450000e+00 1 +4.5569715e-01 +0.0000000e+00j +1.8965361e-01 +0.0000000e+00j [-0.        +0.49925933j  0.86645261+0.j        ] [ 0.86645261+0.j         -0.        -0.49925933j] 
6.1314539e-02 1.0500000e+00 1 +4.4255488e-01 +0.0000000e+00j +1.9077821e-01 +0.0000000e+00j [-0.        -0.51254861j  0.85865821+0.j        ] [ 0.85865821+0.j         -0.        +0.51254861j] 
6.1314539e-02 1.0550000e+00 1 +4.3023460e-01 +0.0000000e+00j +1.9188649e-01 +0.0000000e+00j [-0.       +0.52474965j  0.8512566+0.j        ] [ 0.8512566+0.j         -0.       -0.52474965j] 
6.1314539e-02 1.0600000e+00 1 +4.1888299e-01 +0.0000000e+00j +1.9284910e-01 +0.0000000e+00j [-0.        +0.53569401j  0.84441218+0.j        ] [ 0.84441218+0.j         -0.        -0.53569401j] 
6.1314539e-02 1.0650000e+00 1 +4.0864389e-01 +0.0000000e+00j +1.9352702e-01 +0.0000000e+00j [-0.       +0.54521292j  0.8382976+0.j        ] [ 0.8382976+0.j         -0.       -0.54521292j] 
6.1314539e-02 1.0700000e+00 1 +3.9965086e-01 +0.0000000e+00j +1.9377971e-01 +0.0000000e+00j [-0.        +0.55314647j  0.83308402+0.j        ] [0.83308402+0.j         0.        -0.55314647j] 
6.1314539e-02 1.0750000e+00 1 +3.9201678e-01 +0.0000000e+00j +1.9347652e-01 +0.0000000e+00j [-0.        -0.55935696j  0.82892689+0.j        ] [0.82892689+0.j         0.        +0.55935696j] 
6.1314539e-02 1.0800000e+00 1 +3.8582149e-01 +0.0000000e+00j +1.9251042e-01 +0.0000000e+00j [-0.        +0.56374517j  0.82594878+0.j        ] [ 0.82594878+0.j         -0.        -0.56374517j] 
6.1314539e-02 1.0850000e+00 1 +3.8109984e-01 +0.0000000e+00j +1.9081152e-01 +0.0000000e+00j [-0.        +0.56626626j  0.82422237+0.j        ] [ 0.82422237+0.j         -0.        -0.56626626j] 
6.1314539e-02 1.0900000e+00 1 +3.7783408e-01 +0.0000000e+00j +1.8835629e-01 +0.0000000e+00j [-0.        +0.56694038j  0.82375883+0.j        ] [ 0.82375883+0.j         -0.        -0.56694038j] 
6.1314539e-02 1.0950000e+00 1 +3.7595360e-01 +0.0000000e+00j +1.8516948e-01 +0.0000000e+00j [-0.        +0.56585352j  0.82450579+0.j        ] [0.82450579+0.j         0.        -0.56585352j] 
6.1314539e-02 1.1000000e+00 1 +3.7534316e-01 +0.0000000e+00j +1.8131754e-01 +0.0000000e+00j [-0.        +0.56314755j  0.82635636+0.j        ] [ 0.82635636+0.j         -0.        -0.56314755j] 
6.1314539e-02 1.1050000e+00 1 +3.7585703e-01 +0.0000000e+00j +1.7689586e-01 +0.0000000e+00j [-0.        +0.55900225j  0.82916614+0.j        ] [ 0.82916614+0.j         -0.        -0.55900225j] 
6.1314539e-02 1.1100000e+00 1 +3.7733513e-01 +0.0000000e+00j +1.7201400e-01 +0.0000000e+00j [-0.        +0.55361485j  0.83277284+0.j        ] [ 0.83277284+0.j         -0.        -0.55361485j] 
6.1314539e-02 1.1150000e+00 1 +3.7961721e-01 +0.0000000e+00j +1.6678258e-01 +0.0000000e+00j [-0.        +0.54718195j  0.83701369+0.j        ] [ 0.83701369+0.j         -0.        -0.54718195j] 
6.1314539e-02 1.1200000e+00 1 +3.8255304e-01 +0.0000000e+00j +1.6130398e-01 +0.0000000e+00j [-0.        +0.53988673j  0.84173768+0.j        ] [0.84173768+0.j         0.        -0.53988673j] 
6.1314539e-02 1.1250000e+00 1 +3.8600821e-01 +0.0000000e+00j +1.5566718e-01 +0.0000000e+00j [-0.        +0.53189162j  0.84681244+0.j        ] [ 0.84681244+0.j         -0.        -0.53189162j] 
6.1314539e-02 1.1300000e+00 1 +3.8986654e-01 +0.0000000e+00j +1.4994587e-01 +0.0000000e+00j [-0.        +0.52333555j  0.85212669+0.j        ] [ 0.85212669+0.j         -0.        -0.52333555j] 
6.1314539e-02 1.1350000e+00 1 +3.9403001e-01 +0.0000000e+00j +1.4419879e-01 +0.0000000e+00j [-0.        +0.51433415j  0.85758987+0.j        ] [ 0.85758987+0.j         -0.        -0.51433415j] 
6.1314539e-02 1.1400000e+00 1 +3.9841747e-01 +0.0000000e+00j +1.3847121e-01 +0.0000000e+00j [-0.       -0.50498161j  0.8631301+0.j        ] [0.8631301+0.j         0.       +0.50498161j] 
6.1314539e-02 1.1450000e+00 1 +4.0296262e-01 +0.0000000e+00j +1.3279695e-01 +0.0000000e+00j [-0.        +0.49535326j  0.86869163+0.j        ] [0.86869163+0.j         0.        -0.49535326j] 
6.1314539e-02 1.1500000e+00 1 +4.0761192e-01 +0.0000000e+00j +1.2720042e-01 +0.0000000e+00j [-0.        +0.48550837j  0.87423202+0.j        ] [ 0.87423202+0.j         -0.        -0.48550837j] 
6.1314539e-02 1.1550000e+00 1 +4.1232258e-01 +0.0000000e+00j +1.2169853e-01 +0.0000000e+00j [-0.        +0.47549267j  0.87971968+0.j        ] [ 0.87971968+0.j         -0.        -0.47549267j] 
6.1314539e-02 1.1600000e+00 1 +4.1706067e-01 +0.0000000e+00j +1.1630233e-01 +0.0000000e+00j [-0.        +0.46534067j  0.88513166+0.j        ] [ 0.88513166+0.j         -0.        -0.46534067j] 
6.1314539e-02 1.1650000e+00 1 +4.2179959e-01 +0.0000000e+00j +1.1101837e-01 +0.0000000e+00j [-0.       +0.45507757j  0.8904518+0.j        ] [ 0.8904518+0.j         -0.       -0.45507757j] 
6.1314539e-02 1.1700000e+00 1 +4.2651870e-01 +0.0000000e+00j +1.0584982e-01 +0.0000000e+00j [-0.        +0.44472092j  0.89566919+0.j        ] [ 0.89566919+0.j         -0.        -0.44472092j] 
6.1314539e-02 1.1750000e+00 1 +4.3120220e-01 +0.0000000e+00j +1.0079734e-01 +0.0000000e+00j [-0.        +0.43428188j  0.90077703+0.j        ] [ 0.90077703+0.j         -0.        -0.43428188j] 
6.1314539e-02 1.1800000e+00 1 +4.3583821e-01 +0.0000000e+00j +9.5859764e-02 +0.0000000e+00j [-0.        +0.42376628j  0.90577157+0.j        ] [0.90577157+0.j         0.        -0.42376628j] 
6.1314539e-02 1.1850000e+00 1 +4.4041800e-01 +0.0000000e+00j +9.1034665e-02 +0.0000000e+00j [-0.        +0.41317547j  0.91065143+0.j        ] [ 0.91065143+0.j         -0.        -0.41317547j] 
6.1314539e-02 1.1900000e+00 1 +4.4493534e-01 +0.0000000e+00j +8.6318726e-02 +0.0000000e+00j [-0.        +0.4025069j  0.91541695+0.j       ] [ 0.91541695+0.j        -0.        -0.4025069j] 
6.1314539e-02 1.1950000e+00 1 +4.4938601e-01 +0.0000000e+00j +8.1708073e-02 +0.0000000e+00j [-0.        +0.39175465j  0.92006972+0.j        ] [ 0.92006972+0.j         -0.        -0.39175465j] 
6.1314539e-02 1.2000000e+00 1 +4.5376740e-01 +0.0000000e+00j +7.7198502e-02 +0.0000000e+00j [-0.        +0.38090967j  0.92461226+0.j        ] [ 0.92461226+0.j         -0.        -0.38090967j] 
6.1314539e-02 1.2050000e+00 1 +4.5807810e-01 +0.0000000e+00j +7.2785651e-02 +0.0000000e+00j [-0.        +0.36996002j  0.92904767+0.j        ] [ 0.92904767+0.j         -0.        -0.36996002j] 
6.1314539e-02 1.2100000e+00 1 +4.6231771e-01 +0.0000000e+00j +6.8465125e-02 +0.0000000e+00j [-0.        +0.35889091j  0.93337951+0.j        ] [ 0.93337951+0.j         -0.        -0.35889091j] 
6.1314539e-02 1.2150000e+00 1 +4.6648655e-01 +0.0000000e+00j +6.4232586e-02 +0.0000000e+00j [-0.        +0.34768458j  0.93761156+0.j        ] [ 0.93761156+0.j         -0.        -0.34768458j] 
6.1314539e-02 1.2200000e+00 1 +4.7058552e-01 +0.0000000e+00j +6.0083813e-02 +0.0000000e+00j [-0.       +0.33632018j  0.9417477+0.j        ] [ 0.9417477+0.j         -0.       -0.33632018j] 
6.1314539e-02 1.2250000e+00 1 +4.7461592e-01 +0.0000000e+00j +5.6014747e-02 +0.0000000e+00j [-0.        +0.32477329j  0.94579189+0.j        ] [ 0.94579189+0.j         -0.        -0.32477329j] 
6.1314539e-02 1.2300000e+00 1 +4.7857937e-01 +0.0000000e+00j +5.2021513e-02 +0.0000000e+00j [-0.        +0.31301548j  0.94974802+0.j        ] [ 0.94974802+0.j         -0.        -0.31301548j] 
6.1314539e-02 1.2350000e+00 1 +4.8247771e-01 +0.0000000e+00j +4.8100438e-02 +0.0000000e+00j [-0.        +0.3010134j  0.95361991+0.j       ] [ 0.95361991+0.j        -0.        -0.3010134j] 
6.1314539e-02 1.2400000e+00 1 +4.8631290e-01 +0.0000000e+00j +4.4248051e-02 +0.0000000e+00j [-0.        +0.28872772j  0.95741125+0.j        ] [ 0.95741125+0.j         -0.        -0.28872772j] 
6.1314539e-02 1.2450000e+00 1 +4.9008699e-01 +0.0000000e+00j +4.0461091e-02 +0.0000000e+00j [-0.       +0.27611152j  0.9611256+0.j        ] [ 0.9611256+0.j         -0.       -0.27611152j] 
6.4921277e-02 9.9000000e-01 1 +6.1628509e-01 +0.0000000e+00j +1.9578060e-01 +0.0000000e+00j [-0.        +0.32199979j  0.94673974+0.j        ] [ 0.94673974+0.j         -0.        -0.32199979j] 
6.4921277e-02 9.9500000e-01 1 +6.0297388e-01 +0.0000000e+00j +1.9327415e-01 +0.0000000e+00j [-0.        +0.337442j  0.94134632+0.j      ] [ 0.94134632+0.j       -0.        -0.337442j] 
6.4921277e-02 1.0000000e+00 1 +5.8934913e-01 +0.0000000e+00j +1.9108601e-01 +0.0000000e+00j [-0.        +0.3530522j  0.93560362+0.j       ] [ 0.93560362+0.j        -0.        -0.3530522j] 
6.4921277e-02 1.0050000e+00 1 +5.7546642e-01 +0.0000000e+00j +1.8923670e-01 +0.0000000e+00j [-0.        +0.36876425j  0.92952296+0.j        ] [ 0.92952296+0.j         -0.        -0.36876425j] 
6.4921277e-02 1.0100000e+00 1 +5.6138949e-01 +0.0000000e+00j +1.8774049e-01 +0.0000000e+00j [-0.       +0.38450502j  0.9231229+0.j        ] [ 0.9231229+0.j         -0.       -0.38450502j] 
6.4921277e-02 1.0150000e+00 1 +5.4719018e-01 +0.0000000e+00j +1.8660402e-01 +0.0000000e+00j [-0.        +0.40019439j  0.91643027+0.j        ] [ 0.91643027+0.j         -0.        -0.40019439j] 
6.4921277e-02 1.0200000e+00 1 +5.3294833e-01 +0.0000000e+00j +1.8582499e-01 +0.0000000e+00j [-0.        +0.41574507j  0.90948119+0.j        ] [ 0.90948119+0.j         -0.        -0.41574507j] 
6.4921277e-02 1.0250000e+00 1 +5.1875157e-01 +0.0000000e+00j +1.8539082e-01 +0.0000000e+00j [-0.        +0.43106251j  0.90232207+0.j        ] [ 0.90232207+0.j         -0.        -0.43106251j] 
6.4921277e-02 1.0300000e+00 1 +5.0469497e-01 +0.0000000e+00j +1.8527735e-01 +0.0000000e+00j [-0.        +0.44604482j  0.89501062+0.j        ] [ 0.89501062+0.j         -0.        -0.44604482j] 
6.4921277e-02 1.0350000e+00 1 +4.9088068e-01 +0.0000000e+00j +1.8544782e-01 +0.0000000e+00j [-0.        +0.46058257j  0.88761686+0.j        ] [ 0.88761686+0.j         -0.        -0.46058257j] 
6.4921277e-02 1.0400000e+00 1 +4.7741742e-01 +0.0000000e+00j +1.8585193e-01 +0.0000000e+00j [-0.        +0.47455874j  0.88022384+0.j        ] [ 0.88022384+0.j         -0.        -0.47455874j] 
6.4921277e-02 1.0450000e+00 1 +4.6441979e-01 +0.0000000e+00j +1.8642535e-01 +0.0000000e+00j [-0.        +0.48784876j  0.87292817+0.j        ] [ 0.87292817+0.j         -0.        -0.48784876j] 
6.4921277e-02 1.0500000e+00 1 +4.5200730e-01 +0.0000000e+00j +1.8708974e-01 +0.0000000e+00j [-0.        -0.50032098j  0.86584001+0.j        ] [ 0.86584001+0.j         -0.        +0.50032098j] 
6.4921277e-02 1.0550000e+00 1 +4.4030283e-01 +0.0000000e+00j +1.8775360e-01 +0.0000000e+00j [-0.        +0.51183783j  0.85908209+0.j        ] [0.85908209+0.j         0.        -0.51183783j] 
6.4921277e-02 1.0600000e+00 1 +4.2943027e-01 +0.0000000e+00j +1.8831430e-01 +0.0000000e+00j [-0.        +0.52225813j  0.85278746+0.j        ] [0.85278746+0.j         0.        -0.52225813j] 
6.4921277e-02 1.0650000e+00 1 +4.1951086e-01 +0.0000000e+00j +1.8866173e-01 +0.0000000e+00j [-0.        +0.53144126j  0.84709514+0.j        ] [0.84709514+0.j         0.        -0.53144126j] 
6.4921277e-02 1.0700000e+00 1 +4.1065786e-01 +0.0000000e+00j +1.8868384e-01 +0.0000000e+00j [-0.        +0.53925357j  0.84214345+0.j        ] [0.84214345+0.j         0.        -0.53925357j] 
6.4921277e-02 1.0750000e+00 1 +4.0296958e-01 +0.0000000e+00j +1.8827433e-01 +0.0000000e+00j [-0.        +0.54557721j  0.83806056+0.j        ] [ 0.83806056+0.j         -0.        -0.54557721j] 
6.4921277e-02 1.0800000e+00 1 +3.9652106e-01 +0.0000000e+00j +1.8734168e-01 +0.0000000e+00j [-0.        +0.55032088j  0.83495325+0.j        ] [ 0.83495325+0.j         -0.        -0.55032088j] 
6.4921277e-02 1.0850000e+00 1 +3.9135592e-01 +0.0000000e+00j +1.8581839e-01 +0.0000000e+00j [-0.        +0.55343061j  0.83289529+0.j        ] [ 0.83289529+0.j         -0.        -0.55343061j] 
6.4921277e-02 1.0900000e+00 1 +3.8748010e-01 +0.0000000e+00j +1.8366844e-01 +0.0000000e+00j [-0.        +0.55489822j  0.83191824+0.j        ] [ 0.83191824+0.j         -0.        -0.55489822j] 
6.4921277e-02 1.0950000e+00 1 +3.8485965e-01 +0.0000000e+00j +1.8089068e-01 +0.0000000e+00j [-0.        -0.55476461j  0.83200735+0.j        ] [ 0.83200735+0.j         -0.        +0.55476461j] 
6.4921277e-02 1.1000000e+00 1 +3.8342357e-01 +0.0000000e+00j +1.7751731e-01 +0.0000000e+00j [-0.        +0.55311655j  0.83310388+0.j        ] [ 0.83310388+0.j         -0.        -0.55311655j] 
6.4921277e-02 1.1050000e+00 1 +3.8307126e-01 +0.0000000e+00j +1.7360761e-01 +0.0000000e+00j [-0.        +0.55007741j  0.83511367+0.j        ] [ 0.83511367+0.j         -0.        -0.55007741j] 
6.4921277e-02 1.1100000e+00 1 +3.8368271e-01 +0.0000000e+00j +1.6923887e-01 +0.0000000e+00j [-0.        +0.54579432j  0.83791919+0.j        ] [0.83791919+0.j         0.        -0.54579432j] 
6.4921277e-02 1.1150000e+00 1 +3.8512919e-01 +0.0000000e+00j +1.6449676e-01 +0.0000000e+00j [-0.       +0.54042468j  0.8413924+0.j        ] [ 0.8413924+0.j         -0.       -0.54042468j] 
6.4921277e-02 1.1200000e+00 1 +3.8728236e-01 +0.0000000e+00j +1.5946705e-01 +0.0000000e+00j [-0.        +0.53412464j  0.84540575+0.j        ] [0.84540575+0.j         0.        -0.53412464j] 
6.4921277e-02 1.1250000e+00 1 +3.9002099e-01 +0.0000000e+00j +1.5422963e-01 +0.0000000e+00j [-0.        +0.52704068j  0.84984006+0.j        ] [0.84984006+0.j         0.        -0.52704068j] 
6.4921277e-02 1.1300000e+00 1 +3.9323498e-01 +0.0000000e+00j +1.4885502e-01 +0.0000000e+00j [-0.        +0.51930465j  0.85458919+0.j        ] [0.85458919+0.j         0.        -0.51930465j] 
6.4921277e-02 1.1350000e+00 1 +3.9682732e-01 +0.0000000e+00j +1.4340293e-01 +0.0000000e+00j [-0.        +0.51103145j  0.85956202+0.j        ] [ 0.85956202+0.j         -0.        -0.51103145j] 
6.4921277e-02 1.1400000e+00 1 +4.0071439e-01 +0.0000000e+00j +1.3792213e-01 +0.0000000e+00j [-0.        +0.50231876j  0.86468252+0.j        ] [ 0.86468252+0.j         -0.        -0.50231876j] 
6.4921277e-02 1.1450000e+00 1 +4.0482538e-01 +0.0000000e+00j +1.3245133e-01 +0.0000000e+00j [-0.        +0.49324792j  0.86988878+0.j        ] [ 0.86988878+0.j         -0.        -0.49324792j] 
6.4921277e-02 1.1500000e+00 1 +4.0910109e-01 +0.0000000e+00j +1.2702034e-01 +0.0000000e+00j [-0.        +0.48388548j  0.87513133+0.j        ] [ 0.87513133+0.j         -0.        -0.48388548j] 
6.4921277e-02 1.1550000e+00 1 +4.1349261e-01 +0.0000000e+00j +1.2165147e-01 +0.0000000e+00j [-0.       +0.47428494j  0.8803714+0.j        ] [ 0.8803714+0.j         -0.       -0.47428494j] 
6.4921277e-02 1.1600000e+00 1 +4.1795989e-01 +0.0000000e+00j +1.1636086e-01 +0.0000000e+00j [-0.        +0.46448854j  0.88557913+0.j        ] [ 0.88557913+0.j         -0.        -0.46448854j] 
6.4921277e-02 1.1650000e+00 1 +4.2247044e-01 +0.0000000e+00j +1.1115964e-01 +0.0000000e+00j [-0.        +0.45452885j  0.89073201+0.j        ] [ 0.89073201+0.j         -0.        -0.45452885j] 
6.4921277e-02 1.1700000e+00 1 +4.2699814e-01 +0.0000000e+00j +1.0605503e-01 +0.0000000e+00j [-0.        +0.44443025j  0.89581346+0.j        ] [ 0.89581346+0.j         -0.        -0.44443025j] 
6.4921277e-02 1.1750000e+00 1 +4.3152217e-01 +0.0000000e+00j +1.0105117e-01 +0.0000000e+00j [-0.        +0.43421011j  0.90081162+0.j        ] [ 0.90081162+0.j         -0.        -0.43421011j] 
6.4921277e-02 1.1800000e+00 1 +4.3602615e-01 +0.0000000e+00j +9.6149875e-02 +0.0000000e+00j [-0.        +0.42387988j  0.90571841+0.j        ] [ 0.90571841+0.j         -0.        -0.42387988j] 
6.4921277e-02 1.1850000e+00 1 +4.4049734e-01 +0.0000000e+00j +9.1351176e-02 +0.0000000e+00j [-0.        +0.41344588j  0.91052869+0.j        ] [ 0.91052869+0.j         -0.        -0.41344588j] 
6.4921277e-02 1.1900000e+00 1 +4.4492597e-01 +0.0000000e+00j +8.6653820e-02 +0.0000000e+00j [-0.        +0.40290999j  0.91523961+0.j        ] [ 0.91523961+0.j         -0.        -0.40290999j] 
6.4921277e-02 1.1950000e+00 1 +4.4930474e-01 +0.0000000e+00j +8.2055621e-02 +0.0000000e+00j [-0.        +0.39227014j  0.91985006+0.j        ] [ 0.91985006+0.j         -0.        -0.39227014j] 
6.4921277e-02 1.2000000e+00 1 +4.5362834e-01 +0.0000000e+00j +7.7553751e-02 +0.0000000e+00j [-0.        +0.3815207j  0.92436029+0.j       ] [ 0.92436029+0.j        -0.        -0.3815207j] 
6.4921277e-02 1.2050000e+00 1 +4.5789308e-01 +0.0000000e+00j +7.3144958e-02 +0.0000000e+00j [-0.        +0.37065273j  0.92877153+0.j        ] [ 0.92877153+0.j         -0.        -0.37065273j] 
6.4921277e-02 1.2100000e+00 1 +4.6209653e-01 +0.0000000e+00j +6.8825735e-02 +0.0000000e+00j [-0.        +0.35965402j  0.93308574+0.j        ] [ 0.93308574+0.j         -0.        -0.35965402j] 
6.4921277e-02 1.2150000e+00 1 +4.6623733e-01 +0.0000000e+00j +6.4592452e-02 +0.0000000e+00j [-0.        +0.34850914j  0.93730538+0.j        ] [ 0.93730538+0.j         -0.        -0.34850914j] 
6.4921277e-02 1.2200000e+00 1 +4.7031493e-01 +0.0000000e+00j +6.0441443e-02 +0.0000000e+00j [-0.       +0.33719926j  0.9414333+0.j        ] [ 0.9414333+0.j         -0.       -0.33719926j] 
6.4921277e-02 1.2250000e+00 1 +4.7432941e-01 +0.0000000e+00j +5.6369084e-02 +0.0000000e+00j [-0.        -0.32570181j  0.94547254+0.j        ] [ 0.94547254+0.j         -0.        +0.32570181j] 
6.4921277e-02 1.2300000e+00 1 +4.7828138e-01 +0.0000000e+00j +5.2371835e-02 +0.0000000e+00j [-0.        +0.31398999j  0.94942629+0.j        ] [ 0.94942629+0.j         -0.        -0.31398999j] 
6.4921277e-02 1.2350000e+00 1 +4.8217178e-01 +0.0000000e+00j +4.8446278e-02 +0.0000000e+00j [-0.        +0.30203202j  0.95329778+0.j        ] [ 0.95329778+0.j         -0.        -0.30203202j] 
6.4921277e-02 1.2400000e+00 1 +4.8600188e-01 +0.0000000e+00j +4.4589137e-02 +0.0000000e+00j [-0.        +0.28979008j  0.95709023+0.j        ] [ 0.95709023+0.j         -0.        -0.28979008j] 
6.4921277e-02 1.2450000e+00 1 +4.8977313e-01 +0.0000000e+00j +4.0797291e-02 +0.0000000e+00j [-0.        +0.27721876j  0.96080683+0.j        ] [ 0.96080683+0.j         -0.        -0.27721876j] 
6.8528014e-02 9.9000000e-01 1 +6.1498256e-01 +0.0000000e+00j +1.9475153e-01 +0.0000000e+00j [-0.        +0.32239973j  0.94660362+0.j        ] [ 0.94660362+0.j         -0.        -0.32239973j] 
6.8528014e-02 9.9500000e-01 1 +6.0240950e-01 +0.0000000e+00j +1.9232304e-01 +0.0000000e+00j [-0.       +0.33690149j  0.9415399+0.j        ] [ 0.9415399+0.j         -0.       -0.33690149j] 
6.8528014e-02 1.0000000e+00 1 +5.8956823e-01 +0.0000000e+00j +1.9017078e-01 +0.0000000e+00j [-0.        +0.35153489j  0.93617478+0.j        ] [ 0.93617478+0.j         -0.        -0.35153489j] 
6.8528014e-02 1.0050000e+00 1 +5.7650769e-01 +0.0000000e+00j +1.8831058e-01 +0.0000000e+00j [-0.        +0.36624151j  0.93051983+0.j        ] [ 0.93051983+0.j         -0.        -0.36624151j] 
6.8528014e-02 1.0100000e+00 1 +5.6328360e-01 +0.0000000e+00j +1.8675300e-01 +0.0000000e+00j [-0.        +0.38095705j  0.92459274+0.j        ] [ 0.92459274+0.j         -0.        -0.38095705j] 
6.8528014e-02 1.0150000e+00 1 +5.4995846e-01 +0.0000000e+00j +1.8550235e-01 +0.0000000e+00j [-0.        +0.39561119j  0.91841809+0.j        ] [ 0.91841809+0.j         -0.        -0.39561119j] 
6.8528014e-02 1.0200000e+00 1 +5.3660146e-01 +0.0000000e+00j +1.8455558e-01 +0.0000000e+00j [-0.        +0.41012751j  0.91202819+0.j        ] [ 0.91202819+0.j         -0.        -0.41012751j] 
6.8528014e-02 1.0250000e+00 1 +5.2328839e-01 +0.0000000e+00j +1.8390132e-01 +0.0000000e+00j [-0.        +0.4244234j  0.90546385+0.j       ] [ 0.90546385+0.j        -0.        -0.4244234j] 
6.8528014e-02 1.0300000e+00 1 +5.1010133e-01 +0.0000000e+00j +1.8351888e-01 +0.0000000e+00j [-0.        +0.43840996j  0.89877511+0.j        ] [ 0.89877511+0.j         -0.        -0.43840996j] 
6.8528014e-02 1.0350000e+00 1 +4.9712838e-01 +0.0000000e+00j +1.8337746e-01 +0.0000000e+00j [-0.        +0.45199195j  0.89202201+0.j        ] [ 0.89202201+0.j         -0.        -0.45199195j] 
6.8528014e-02 1.0400000e+00 1 +4.8446317e-01 +0.0000000e+00j +1.8343550e-01 +0.0000000e+00j [-0.        +0.46506785j  0.88527504+0.j        ] [ 0.88527504+0.j         -0.        -0.46506785j] 
6.8528014e-02 1.0450000e+00 1 +4.7220423e-01 +0.0000000e+00j +1.8364035e-01 +0.0000000e+00j [-0.        +0.47753005j  0.87861542+0.j        ] [ 0.87861542+0.j         -0.        -0.47753005j] 
6.8528014e-02 1.0500000e+00 1 +4.6045407e-01 +0.0000000e+00j +1.8392837e-01 +0.0000000e+00j [-0.        +0.48926543j  0.87213493+0.j        ] [ 0.87213493+0.j         -0.        -0.48926543j] 
6.8528014e-02 1.0550000e+00 1 +4.4931785e-01 +0.0000000e+00j +1.8422565e-01 +0.0000000e+00j [-0.        +0.50015646j  0.86593506+0.j        ] [ 0.86593506+0.j         -0.        -0.50015646j] 
6.8528014e-02 1.0600000e+00 1 +4.3890138e-01 +0.0000000e+00j +1.8444957e-01 +0.0000000e+00j [-0.       +0.51008315j  0.8601251+0.j        ] [ 0.8601251+0.j         -0.       -0.51008315j] 
6.8528014e-02 1.0650000e+00 1 +4.2930830e-01 +0.0000000e+00j +1.8451151e-01 +0.0000000e+00j [-0.        +0.51892626j  0.85481901+0.j        ] [ 0.85481901+0.j         -0.        -0.51892626j] 
6.8528014e-02 1.0700000e+00 1 +4.2063616e-01 +0.0000000e+00j +1.8432072e-01 +0.0000000e+00j [-0.        +0.52657188j  0.85013061+0.j        ] [0.85013061+0.j         0.        -0.52657188j] 
6.8528014e-02 1.0750000e+00 1 +4.1297150e-01 +0.0000000e+00j +1.8378965e-01 +0.0000000e+00j [-0.        +0.53291762j  0.84616713+0.j        ] [ 0.84616713+0.j         -0.        -0.53291762j] 
6.8528014e-02 1.0800000e+00 1 +4.0638405e-01 +0.0000000e+00j +1.8284015e-01 +0.0000000e+00j [-0.        +0.53787995j  0.84302145+0.j        ] [ 0.84302145+0.j         -0.        -0.53787995j] 
6.8528014e-02 1.0850000e+00 1 +4.0092081e-01 +0.0000000e+00j +1.8141008e-01 +0.0000000e+00j [-0.        +0.54140189j  0.84076393+0.j        ] [ 0.84076393+0.j         -0.        -0.54140189j] 
6.8528014e-02 1.0900000e+00 1 +3.9660125e-01 +0.0000000e+00j +1.7945897e-01 +0.0000000e+00j [-0.        +0.54345949j  0.83943539+0.j        ] [ 0.83943539+0.j         -0.        -0.54345949j] 
6.8528014e-02 1.0950000e+00 1 +3.9341451e-01 +0.0000000e+00j +1.7697163e-01 +0.0000000e+00j [-0.        +0.54406561j  0.83904267+0.j        ] [ 0.83904267+0.j         -0.        -0.54406561j] 
6.8528014e-02 1.1000000e+00 1 +3.9131982e-01 +0.0000000e+00j +1.7395875e-01 +0.0000000e+00j [-0.        +0.54326975j  0.83955821+0.j        ] [ 0.83955821+0.j         -0.        -0.54326975j] 
6.8528014e-02 1.1050000e+00 1 +3.9025010e-01 +0.0000000e+00j +1.7045427e-01 +0.0000000e+00j [-0.        +0.54115368j  0.84092372+0.j        ] [0.84092372+0.j         0.        -0.54115368j] 
6.8528014e-02 1.1100000e+00 1 +3.9011806e-01 +0.0000000e+00j +1.6651016e-01 +0.0000000e+00j [-0.        +0.53782388j  0.84305722+0.j        ] [ 0.84305722+0.j         -0.        -0.53782388j] 
6.8528014e-02 1.1150000e+00 1 +3.9082357e-01 +0.0000000e+00j +1.6218998e-01 +0.0000000e+00j [-0.        +0.53340222j  0.84586174+0.j        ] [ 0.84586174+0.j         -0.        -0.53340222j] 
6.8528014e-02 1.1200000e+00 1 +3.9226099e-01 +0.0000000e+00j +1.5756236e-01 +0.0000000e+00j [-0.        -0.52801681j  0.84923392+0.j        ] [0.84923392+0.j         0.        +0.52801681j] 
6.8528014e-02 1.1250000e+00 1 +3.9432531e-01 +0.0000000e+00j +1.5269551e-01 +0.0000000e+00j [-0.        +0.52179429j  0.85307134+0.j        ] [ 0.85307134+0.j         -0.        -0.52179429j] 
6.8528014e-02 1.1300000e+00 1 +3.9691675e-01 +0.0000000e+00j +1.4765328e-01 +0.0000000e+00j [-0.        +0.51485406j  0.85727784+0.j        ] [ 0.85727784+0.j         -0.        -0.51485406j] 
6.8528014e-02 1.1350000e+00 1 +3.9994368e-01 +0.0000000e+00j +1.4249266e-01 +0.0000000e+00j [-0.        +0.50730477j  0.86176671+0.j        ] [0.86176671+0.j         0.        -0.50730477j] 
6.8528014e-02 1.1400000e+00 1 +4.0332410e-01 +0.0000000e+00j +1.3726269e-01 +0.0000000e+00j [-0.        +0.49924245j  0.86646233+0.j        ] [ 0.86646233+0.j         -0.        -0.49924245j] 
6.8528014e-02 1.1450000e+00 1 +4.0698617e-01 +0.0000000e+00j +1.3200426e-01 +0.0000000e+00j [-0.        +0.49075009j  0.87130038+0.j        ] [0.87130038+0.j         0.        -0.49075009j] 
6.8528014e-02 1.1500000e+00 1 +4.1086791e-01 +0.0000000e+00j +1.2675050e-01 +0.0000000e+00j [-0.        +0.48189796j  0.87622734+0.j        ] [ 0.87622734+0.j         -0.        -0.48189796j] 
6.8528014e-02 1.1550000e+00 1 +4.1491654e-01 +0.0000000e+00j +1.2152759e-01 +0.0000000e+00j [-0.       +0.47274457j  0.8811995+0.j        ] [ 0.8811995+0.j         -0.       -0.47274457j] 
6.8528014e-02 1.1600000e+00 1 +4.1908760e-01 +0.0000000e+00j +1.1635568e-01 +0.0000000e+00j [-0.        +0.46333777j  0.88618176+0.j        ] [ 0.88618176+0.j         -0.        -0.46333777j] 
6.8528014e-02 1.1650000e+00 1 +4.2334400e-01 +0.0000000e+00j +1.1124980e-01 +0.0000000e+00j [-0.        +0.45371594j  0.89114637+0.j        ] [ 0.89114637+0.j         -0.        -0.45371594j] 
6.8528014e-02 1.1700000e+00 1 +4.2765503e-01 +0.0000000e+00j +1.0622078e-01 +0.0000000e+00j [-0.        +0.44390917j  0.89607179+0.j        ] [ 0.89607179+0.j         -0.        -0.44390917j] 
6.8528014e-02 1.1750000e+00 1 +4.3199551e-01 +0.0000000e+00j +1.0127600e-01 +0.0000000e+00j [-0.        -0.43394032j  0.90094162+0.j        ] [ 0.90094162+0.j         -0.        +0.43394032j] 
6.8528014e-02 1.1800000e+00 1 +4.3634495e-01 +0.0000000e+00j +9.6420135e-02 +0.0000000e+00j [-0.        +0.42382591j  0.90574367+0.j        ] [ 0.90574367+0.j         -0.        -0.42382591j] 
6.8528014e-02 1.1850000e+00 1 +4.4068684e-01 +0.0000000e+00j +9.1655713e-02 +0.0000000e+00j [-0.        +0.41357697j  0.91046916+0.j        ] [ 0.91046916+0.j         -0.        -0.41357697j] 
6.8528014e-02 1.1900000e+00 1 +4.4500800e-01 +0.0000000e+00j +8.6983594e-02 +0.0000000e+00j [-0.        +0.40319963j  0.91511205+0.j        ] [ 0.91511205+0.j         -0.        -0.40319963j] 
6.8528014e-02 1.1950000e+00 1 +4.4929807e-01 +0.0000000e+00j +8.2403379e-02 +0.0000000e+00j [-0.        +0.39269568j  0.91966847+0.j        ] [ 0.91966847+0.j         -0.        -0.39269568j] 
6.8528014e-02 1.2000000e+00 1 +4.5354901e-01 +0.0000000e+00j +7.7913732e-02 +0.0000000e+00j [-0.        +0.38206294j  0.92413631+0.j        ] [ 0.92413631+0.j         -0.        -0.38206294j] 
6.8528014e-02 1.2050000e+00 1 +4.5775472e-01 +0.0000000e+00j +7.3512634e-02 +0.0000000e+00j [-0.        +0.37129552j  0.92851475+0.j        ] [ 0.92851475+0.j         -0.        -0.37129552j] 
6.8528014e-02 1.2100000e+00 1 +4.6191069e-01 +0.0000000e+00j +6.9197592e-02 +0.0000000e+00j [-0.        +0.360384j  0.93280404+0.j      ] [ 0.93280404+0.j       -0.        -0.360384j] 
6.8528014e-02 1.2150000e+00 1 +4.6601371e-01 +0.0000000e+00j +6.4965796e-02 +0.0000000e+00j [-0.       +0.3493154j  0.9370052+0.j       ] [ 0.9370052+0.j        -0.       -0.3493154j] 
6.8528014e-02 1.2200000e+00 1 +4.7006163e-01 +0.0000000e+00j +6.0814245e-02 +0.0000000e+00j [-0.        +0.3380731j  0.94111985+0.j       ] [ 0.94111985+0.j        -0.        -0.3380731j] 
6.8528014e-02 1.2250000e+00 1 +4.7405319e-01 +0.0000000e+00j +5.6739842e-02 +0.0000000e+00j [-0.        +0.32663654j  0.94515002+0.j        ] [ 0.94515002+0.j         -0.        -0.32663654j] 
6.8528014e-02 1.2300000e+00 1 +4.7798780e-01 +0.0000000e+00j +5.2739468e-02 +0.0000000e+00j [-0.        +0.31498077j  0.94909805+0.j        ] [ 0.94909805+0.j         -0.        -0.31498077j] 
6.8528014e-02 1.2350000e+00 1 +4.8186543e-01 +0.0000000e+00j +4.8810030e-02 +0.0000000e+00j [-0.        +0.30307574j  0.95296647+0.j        ] [ 0.95296647+0.j         -0.        -0.30307574j] 
6.8528014e-02 1.2400000e+00 1 +4.8568647e-01 +0.0000000e+00j +4.4948509e-02 +0.0000000e+00j [-0.        +0.2908853j  0.95675793+0.j       ] [ 0.95675793+0.j        -0.        -0.2908853j] 
6.8528014e-02 1.2450000e+00 1 +4.8945167e-01 +0.0000000e+00j +4.1151976e-02 +0.0000000e+00j [-0.        +0.27836575j  0.96047515+0.j        ] [ 0.96047515+0.j         -0.        -0.27836575j] 
0.0000000e+00 9.9000000e-01 1 +8.4882636e-01 +0.0000000e+00j +3.1830989e-01 +0.0000000e+00j [0.+0.j 1.+0.j] [1.+0.j 0.+0.j] 
0.0000000e+00 9.9250000e-01 1 +8.4882636e-01 +0.0000000e+00j +3.1830989e-01 +0.0000000e+00j [0.+0.j 1.+0.j] [1.+0.j 0.+0.j] 
0.0000000e+00 9.9500000e-01 1 +8.4882636e-01 +0.0000000e+00j +3.1830989e-01 +0.0000000e+00j [0.+0.j 1.+0.j] [1.+0.j 0.+0.j] 
0.0000000e+00 9.9750000e-01 1 +8.4882636e-01 +0.0000000e+00j +3.1830989e-01 +0.0000000e+00j [0.+0.j 1.+0.j] [1.+0.j 0.+0.j] 
0.0000000e+00 1.0000000e+00 1 +8.4882636e-01 +0.0000000e+00j +3.1830989e-01 +0.0000000e+00j [0.+0.j 1.+0.j] [1.+0.j 0.+0.j] 
0.0000000e+00 1.0025000e+00 -3 +2.6525824e-01 -1.7353647e-01j +2.6525824e-01 +1.7353647e-01j [0.70710678+0.j 0.70710678+0.j] [-0.38711748-0.59172634j  0.38711748-0.59172634j] 
0.0000000e+00 1.0050000e+00 -3 +2.6525824e-01 -1.7108642e-01j +2.6525824e-01 +1.7108642e-01j [-0.38326578+0.59422836j  0.38326578+0.59422836j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0075000e+00 -3 +2.6525824e-01 -1.6860077e-01j +2.6525824e-01 +1.6860077e-01j [-0.37930811+0.5967624j  0.70710678+0.j       ] [0.70710678+0.j        0.37930811-0.5967624j] 
0.0000000e+00 1.0100000e+00 -3 +2.6525824e-01 -1.6607793e-01j +2.6525824e-01 +1.6607793e-01j [-0.37523939+0.59932913j  0.70710678+0.j        ] [0.70710678+0.j         0.37523939-0.59932913j] 
0.0000000e+00 1.0125000e+00 -3 +2.6525824e-01 +1.6351616e-01j +2.6525824e-01 -1.6351616e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.37105412-0.60192927j -0.37105412-0.60192927j] 
0.0000000e+00 1.0150000e+00 -3 +2.6525824e-01 +1.6091361e-01j +2.6525824e-01 -1.6091361e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.3667464-0.60456354j -0.3667464-0.60456354j] 
0.0000000e+00 1.0175000e+00 -3 +2.6525824e-01 -1.5826828e-01j +2.6525824e-01 +1.5826828e-01j [-0.36230986+0.60723271j  0.70710678+0.j        ] [0.70710678+0.j         0.36230986-0.60723271j] 
0.0000000e+00 1.0200000e+00 -3 +2.6525824e-01 -1.5557797e-01j +2.6525824e-01 +1.5557797e-01j [-0.3577376+0.60993755j  0.3577376+0.60993755j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0225000e+00 -3 +2.6525824e-01 +1.5284031e-01j +2.6525824e-01 -1.5284031e-01j [-0.35302213-0.61267885j  0.35302213-0.61267885j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0250000e+00 -3 +2.6525824e-01 +1.5005272e-01j +2.6525824e-01 -1.5005272e-01j [ 0.34815531+0.61545745j -0.34815531+0.61545745j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0275000e+00 -3 +2.6525824e-01 -1.4721235e-01j +2.6525824e-01 +1.4721235e-01j [-0.34312826+0.61827421j  0.70710678+0.j        ] [0.70710678+0.j         0.34312826-0.61827421j] 
0.0000000e+00 1.0300000e+00 -3 +2.6525824e-01 -1.4431608e-01j +2.6525824e-01 +1.4431608e-01j [-0.33793125+0.62112999j  0.33793125+0.62112999j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0325000e+00 -3 +2.6525824e-01 -1.4136049e-01j +2.6525824e-01 +1.4136049e-01j [-0.33255361+0.62402572j  0.33255361+0.62402572j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0350000e+00 -3 +2.6525824e-01 +1.3834177e-01j +2.6525824e-01 -1.3834177e-01j [ 0.70710678+0.j         -0.32698355+0.62696233j] [0.32698355-0.62696233j 0.70710678+0.j        ] 
0.0000000e+00 1.0375000e+00 -3 +2.6525824e-01 +1.3525569e-01j +2.6525824e-01 -1.3525569e-01j [ 0.32120804+0.62994079j -0.32120804+0.62994079j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0400000e+00 -3 +2.6525824e-01 +1.3209754e-01j +2.6525824e-01 -1.3209754e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.31521259-0.6329621j -0.31521259-0.6329621j] 
0.0000000e+00 1.0425000e+00 -3 +2.6525824e-01 -1.2886200e-01j +2.6525824e-01 +1.2886200e-01j [-0.308981+0.63602731j  0.308981+0.63602731j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0450000e+00 -3 +2.6525824e-01 +1.2554311e-01j +2.6525824e-01 -1.2554311e-01j [ 0.30249507+0.63913749j -0.30249507+0.63913749j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0475000e+00 -3 +2.6525824e-01 +1.2213406e-01j +2.6525824e-01 -1.2213406e-01j [ 0.70710678+0.j         -0.29573425+0.64229374j] [0.29573425-0.64229374j 0.70710678+0.j        ] 
0.0000000e+00 1.0500000e+00 -3 +2.6525824e-01 -1.1862709e-01j +2.6525824e-01 +1.1862709e-01j [-0.28867513+0.64549722j  0.28867513+0.64549722j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0525000e+00 -3 +2.6525824e-01 -1.1501323e-01j +2.6525824e-01 +1.1501323e-01j [-0.28129092+0.64874912j  0.70710678+0.j        ] [0.70710678+0.j         0.28129092-0.64874912j] 
0.0000000e+00 1.0550000e+00 -3 +2.6525824e-01 -1.1128208e-01j +2.6525824e-01 +1.1128208e-01j [-0.2735506+0.65205066j  0.2735506+0.65205066j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0575000e+00 -3 +2.6525824e-01 -1.0742140e-01j +2.6525824e-01 +1.0742140e-01j [0.70710678+0.j         0.26541804+0.65540313j] [-0.26541804-0.65540313j  0.70710678+0.j        ] 
0.0000000e+00 1.0600000e+00 -3 +2.6525824e-01 +1.0341670e-01j +2.6525824e-01 -1.0341670e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25685058-0.65880785j -0.25685058-0.65880785j] 
0.0000000e+00 1.0625000e+00 -3 +2.6525824e-01 +9.9250545e-02j +2.6525824e-01 -9.9250545e-02j [ 0.70710678+0.j         -0.24779731+0.66226618j] [0.24779731-0.66226618j 0.70710678+0.j        ] 
0.0000000e+00 1.0650000e+00 -3 +2.6525824e-01 -9.4901672e-02j +2.6525824e-01 +9.4901672e-02j [-0.23819653+0.66577955j  0.23819653+0.66577955j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0675000e+00 -3 +2.6525824e-01 +9.0343701e-02j +2.6525824e-01 -9.0343701e-02j [ 0.70710678+0.j         -0.2279722 +0.66934944j] [0.2279722 -0.66934944j 0.70710678+0.j        ] 
0.0000000e+00 1.0700000e+00 -3 +2.6525824e-01 +8.5543212e-02j +2.6525824e-01 -8.5543212e-02j [-0.21702868-0.67297738j  0.21702868-0.67297738j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0725000e+00 -3 +2.6525824e-01 -8.0456807e-02j +2.6525824e-01 +8.0456807e-02j [0.20524264-0.67666495j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.20524264+0.67666495j] 
0.0000000e+00 1.0750000e+00 -3 +2.6525824e-01 +7.5026360e-02j +2.6525824e-01 -7.5026360e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.19245009-0.68041382j -0.19245009-0.68041382j] 
0.0000000e+00 1.0775000e+00 -3 +2.6525824e-01 +6.9170886e-02j +2.6525824e-01 -6.9170886e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.17842423-0.68422569j -0.17842423-0.68422569j] 
0.0000000e+00 1.0800000e+00 -3 +2.6525824e-01 -6.2771556e-02j +2.6525824e-01 +6.2771556e-02j [-0.16283474+0.68810235j  0.70710678+0.j        ] [0.70710678+0.j         0.16283474-0.68810235j] 
0.0000000e+00 1.0825000e+00 -3 +2.6525824e-01 -5.5641038e-02j +2.6525824e-01 +5.5641038e-02j [-0.14516472+0.69204567j  0.14516472+0.69204567j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0850000e+00 -3 +2.6525824e-01 -4.7450836e-02j +2.6525824e-01 +4.7450836e-02j [0.70710678+0.j 0.70710678+0.j] [-0.12451456-0.69605756j  0.12451456-0.69605756j] 
0.0000000e+00 1.0875000e+00 -3 +2.6525824e-01 -3.7513180e-02j +2.6525824e-01 +3.7513180e-02j [-0.09901475+0.70014004j  0.09901475+0.70014004j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0900000e+00 -3 +2.6525824e-01 -2.3725418e-02j +2.6525824e-01 +2.3725418e-02j [-0.06299408+0.70429521j  0.06299408+0.70429521j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0925000e+00 1 +2.8203464e-01 +0.0000000e+00j +2.4848183e-01 +0.0000000e+00j [-0.        +0.68438091j  0.72912466+0.j        ] [ 0.72912466+0.j         -0.        -0.68438091j] 
0.0000000e+00 1.0950000e+00 1 +2.9881105e-01 +0.0000000e+00j +2.3170543e-01 +0.0000000e+00j [-0.        +0.660874j  0.75049687+0.j      ] [0.75049687+0.j       0.        -0.660874j] 
0.0000000e+00 1.0975000e+00 1 +3.0964443e-01 +0.0000000e+00j +2.2087205e-01 +0.0000000e+00j [-0.        +0.64523949j  0.76398037+0.j        ] [0.76398037+0.j         0.        -0.64523949j] 
0.0000000e+00 1.1000000e+00 1 +3.1830989e-01 +0.0000000e+00j +2.1220659e-01 +0.0000000e+00j [-0.        -0.63245553j  0.77459667+0.j        ] [0.77459667+0.j         0.        +0.63245553j] 
0.0000000e+00 1.1025000e+00 1 +3.2574642e-01 +0.0000000e+00j +2.0477005e-01 +0.0000000e+00j [-0.        +0.62127486j  0.78359271+0.j        ] [0.78359271+0.j         0.        -0.62127486j] 
0.0000000e+00 1.1050000e+00 1 +3.3236385e-01 +0.0000000e+00j +1.9815262e-01 +0.0000000e+00j [-0.        +0.61115374j  0.79151191+0.j        ] [0.79151191+0.j         0.        -0.61115374j] 
0.0000000e+00 1.1075000e+00 1 +3.3838489e-01 +0.0000000e+00j +1.9213159e-01 +0.0000000e+00j [-0.        +0.6017969j  0.79864916+0.j       ] [0.79864916+0.j        0.        -0.6017969j] 
0.0000000e+00 1.1100000e+00 1 +3.4394655e-01 +0.0000000e+00j +1.8656993e-01 +0.0000000e+00j [-0.        +0.59302279j  0.80518567+0.j        ] [0.80518567+0.j         0.        -0.59302279j] 
7.2134752e-04 9.9000000e-01 1 +8.4882606e-01 +0.0000000e+00j +3.1830958e-01 +0.0000000e+00j [-0.-5.72204262e-07j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.+5.72204262e-07j] 
7.2134752e-04 9.9250000e-01 1 +8.4881664e-01 +0.0000000e+00j +3.1830017e-01 +0.0000000e+00j [-0.+1.83102111e-05j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.-1.83102111e-05j] 
7.2134752e-04 9.9500000e-01 1 +8.4851529e-01 +0.0000000e+00j +3.1799918e-01 +0.0000000e+00j [-0.        -0.00058559j  0.99999983+0.j        ] [ 0.99999983+0.j         -0.        +0.00058559j] 
7.2134752e-04 9.9750000e-01 1 +8.3887685e-01 +0.0000000e+00j +3.0871980e-01 +0.0000000e+00j [-0.        -0.01840527j  0.99983061+0.j        ] [ 0.99983061+0.j         -0.        +0.01840527j] 
7.2134752e-04 1.0000000e+00 1 +5.8463247e-01 +0.0000000e+00j +2.0823507e-01 +0.0000000e+00j [-0.        -0.38112177j  0.92452485+0.j        ] [ 0.92452485+0.j         -0.        +0.38112177j] 
7.2134752e-04 1.0025000e+00 -3 +2.6622538e-01 +1.7176187e-01j +2.6622538e-01 -1.7176187e-01j [0.38433251+0.59353898j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.38433251-0.59353898j] 
7.2134752e-04 1.0050000e+00 -3 +2.6526113e-01 +1.7108158e-01j +2.6526113e-01 -1.7108158e-01j [0.38325812+0.5942333j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.38325812-0.5942333j] 
7.2134752e-04 1.0075000e+00 -3 +2.6525825e-01 -1.6860127e-01j +2.6525825e-01 +1.6860127e-01j [-0.37930891+0.59676189j  0.37930891+0.59676189j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-04 1.0100000e+00 -3 +2.6525824e-01 +1.6607845e-01j +2.6525824e-01 -1.6607845e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.37524023-0.5993286j -0.37524023-0.5993286j] 
7.2134752e-04 1.0125000e+00 -3 +2.6525824e-01 +1.6351669e-01j +2.6525824e-01 -1.6351669e-01j [-0.37105499-0.60192873j  0.37105499-0.60192873j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-04 1.0150000e+00 -3 +2.6525824e-01 +1.6091415e-01j +2.6525824e-01 -1.6091415e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.3667473-0.604563j -0.3667473-0.604563j] 
7.2134752e-04 1.0175000e+00 -3 +2.6525824e-01 +1.5826883e-01j +2.6525824e-01 -1.5826883e-01j [ 0.70710678+0.j         -0.36231079+0.60723216j] [0.36231079-0.60723216j 0.70710678+0.j        ] 
7.2134752e-04 1.0200000e+00 -3 +2.6525824e-01 +1.5557853e-01j +2.6525824e-01 -1.5557853e-01j [0.70710678+0.j 0.70710678+0.j] [-0.35773855+0.60993699j  0.35773855+0.60993699j] 
7.2134752e-04 1.0225000e+00 -3 +2.6525824e-01 -1.5284088e-01j +2.6525824e-01 +1.5284088e-01j [0.70710678+0.j         0.35302311+0.61267828j] [-0.35302311-0.61267828j  0.70710678+0.j        ] 
7.2134752e-04 1.0250000e+00 -3 +2.6525824e-01 -1.5005330e-01j +2.6525824e-01 +1.5005330e-01j [-0.34815633+0.61545688j  0.34815633+0.61545688j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-04 1.0275000e+00 -3 +2.6525824e-01 +1.4721294e-01j +2.6525824e-01 -1.4721294e-01j [0.34312931+0.61827363j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.34312931-0.61827363j] 
7.2134752e-04 1.0300000e+00 -2 +5.3051648e-01 +0.0000000e+00j -1.4612747e-14 +0.0000000e+00j [-0.+3.80981486e-09j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.-3.80981486e-09j] 
7.2134752e-04 1.0325000e+00 -3 +2.6525824e-01 +1.4136111e-01j +2.6525824e-01 -1.4136111e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.33255473-0.62402512j -0.33255473-0.62402512j] 
7.2134752e-04 1.0350000e+00 -3 +2.6525824e-01 +1.3834240e-01j +2.6525824e-01 -1.3834240e-01j [ 0.32698471+0.62696172j -0.32698471+0.62696172j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-04 1.0375000e+00 -3 +2.6525824e-01 +1.3525633e-01j +2.6525824e-01 -1.3525633e-01j [0.32120925+0.62994017j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.32120925-0.62994017j] 
7.2134752e-04 1.0400000e+00 -3 +2.6525824e-01 +1.3209819e-01j +2.6525824e-01 -1.3209819e-01j [-0.31521384-0.63296148j  0.70710678+0.j        ] [0.70710678+0.j         0.31521384+0.63296148j] 
7.2134752e-04 1.0425000e+00 -3 +2.6525824e-01 +1.2886268e-01j +2.6525824e-01 -1.2886268e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.3089823-0.63602668j -0.3089823-0.63602668j] 
7.2134752e-04 1.0450000e+00 -3 +2.6525824e-01 -1.2554380e-01j +2.6525824e-01 +1.2554380e-01j [ 0.70710678+0.j         -0.30249643-0.63913685j] [0.30249643+0.63913685j 0.70710678+0.j        ] 
7.2134752e-04 1.0475000e+00 -3 +2.6525824e-01 -1.2213477e-01j +2.6525824e-01 +1.2213477e-01j [0.70710678+0.j 0.70710678+0.j] [-0.29573567-0.64229309j  0.29573567-0.64229309j] 
7.2134752e-04 1.0500000e+00 -2 +5.3051648e-01 +0.0000000e+00j -1.5622121e-15 +0.0000000e+00j [-0.+4.15993653e-10j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.-4.15993653e-10j] 
7.2134752e-04 1.0525000e+00 -2 +5.3051648e-01 +0.0000000e+00j +2.9391453e-13 +0.0000000e+00j [-0.+9.37248074e-13j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.-9.37248074e-13j] 
7.2134752e-04 1.0550000e+00 -2 +5.3051648e-01 +0.0000000e+00j +1.8550999e-14 +0.0000000e+00j [-0.+1.21905973e-10j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.-1.21905973e-10j] 
7.2134752e-04 1.0575000e+00 -3 +2.6525824e-01 +1.0742221e-01j +2.6525824e-01 -1.0742221e-01j [0.26541975+0.65540244j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.26541975-0.65540244j] 
7.2134752e-04 1.0600000e+00 -3 +2.6525824e-01 +1.0341754e-01j +2.6525824e-01 -1.0341754e-01j [0.70710678+0.j 0.70710678+0.j] [-0.25685239+0.65880714j  0.25685239+0.65880714j] 
7.2134752e-04 1.0625000e+00 -3 +2.6525824e-01 +9.9251419e-02j +2.6525824e-01 -9.9251419e-02j [0.24779923+0.66226546j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.24779923-0.66226546j] 
7.2134752e-04 1.0650000e+00 -3 +2.6525824e-01 -9.4902586e-02j +2.6525824e-01 +9.4902586e-02j [-0.23819857+0.66577882j  0.23819857+0.66577882j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-04 1.0675000e+00 -3 +2.6525824e-01 -9.0344661e-02j +2.6525824e-01 +9.0344661e-02j [0.70710678+0.j 0.70710678+0.j] [-0.22797438-0.6693487j  0.22797438-0.6693487j] 
7.2134752e-04 1.0700000e+00 -3 +2.6525824e-01 +8.5544225e-02j +2.6525824e-01 -8.5544225e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21703101-0.67297663j -0.21703101-0.67297663j] 
7.2134752e-04 1.0725000e+00 -3 +2.6525824e-01 -8.0457885e-02j +2.6525824e-01 +8.0457885e-02j [-0.20524516+0.67666419j  0.70710678+0.j        ] [0.70710678+0.j         0.20524516-0.67666419j] 
7.2134752e-04 1.0750000e+00 -2 +5.3051648e-01 +0.0000000e+00j -2.0709208e-13 +0.0000000e+00j [-0.+2.56432991e-10j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.-2.56432991e-10j] 
7.2134752e-04 1.0775000e+00 -2 +5.3051648e-01 +0.0000000e+00j +7.2130422e-15 +0.0000000e+00j [-0.+3.16195944e-13j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.-3.16195944e-13j] 
7.2134752e-04 1.0800000e+00 -2 +5.3051648e-01 +0.0000000e+00j -6.9675136e-14 +0.0000000e+00j [-0.+1.33524074e-17j  1.+0.00000000e+00j] [1.+0.j 0.+0.j] 
7.2134752e-04 1.0825000e+00 -2 +5.3051648e-01 +0.0000000e+00j +4.2136911e-16 +0.0000000e+00j [-0.-1.15037216e-14j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.+1.15037216e-14j] 
7.2134752e-04 1.0850000e+00 -2 +5.3051648e-01 +0.0000000e+00j -4.9966406e-15 +0.0000000e+00j [-0.-1.03043636e-11j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.+1.03043636e-11j] 
7.2134752e-04 1.0875000e+00 -2 +5.3051648e-01 +0.0000000e+00j +3.4166252e-14 +0.0000000e+00j [-0.-9.60292537e-09j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.+9.60292537e-09j] 
7.2134752e-04 1.0900000e+00 -3 +2.6525824e-01 +2.3729073e-02j +2.6525824e-01 -2.3729073e-02j [ 0.06300371+0.70429435j -0.06300371+0.70429435j] [0.70710678+0.j 0.70710678+0.j] 
7.2134752e-04 1.0925000e+00 1 +2.8202947e-01 +0.0000000e+00j +2.4848700e-01 +0.0000000e+00j [-0.        +0.68438803j  0.72911798+0.j        ] [0.72911798+0.j         0.        -0.68438803j] 
7.2134752e-04 1.0950000e+00 1 +2.9880846e-01 +0.0000000e+00j +2.3170802e-01 +0.0000000e+00j [-0.        -0.66087769j  0.75049362+0.j        ] [0.75049362+0.j         0.        +0.66087769j] 
7.2134752e-04 1.0975000e+00 1 +3.0964248e-01 +0.0000000e+00j +2.2087400e-01 +0.0000000e+00j [-0.        +0.64524234j  0.76397796+0.j        ] [0.76397796+0.j         0.        -0.64524234j] 
7.2134752e-04 1.1000000e+00 1 +3.1830825e-01 +0.0000000e+00j +2.1220823e-01 +0.0000000e+00j [-0.        -0.63245797j  0.77459468+0.j        ] [0.77459468+0.j         0.        +0.63245797j] 
7.2134752e-04 1.1025000e+00 1 +3.2574499e-01 +0.0000000e+00j +2.0477149e-01 +0.0000000e+00j [-0.        +0.62127704j  0.78359099+0.j        ] [0.78359099+0.j         0.        -0.62127704j] 
7.2134752e-04 1.1050000e+00 1 +5.3051648e-01 +0.0000000e+00j -6.0253871e-16 +0.0000000e+00j [-0.+1.02528373e-10j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.-1.02528373e-10j] 
7.2134752e-04 1.1075000e+00 1 +5.3051648e-01 +0.0000000e+00j +6.1225293e-13 +0.0000000e+00j [-0.-7.35337531e-14j  1.+0.00000000e+00j] [ 1.+0.00000000e+00j -0.+7.35337531e-14j] 
7.2134752e-04 1.1100000e+00 1 +5.3051648e-01 +0.0000000e+00j +2.8375849e-14 +0.0000000e+00j [-0.+9.09802247e-25j  1.+0.00000000e+00j] [1.+0.j 0.+0.j] 
2.5247163e-03 9.9000000e-01 1 +8.4274970e-01 +0.0000000e+00j +3.1236867e-01 +0.0000000e+00j [-0.        +0.0112985j  0.99993617+0.j       ] [ 0.99993617+0.j        -0.        -0.0112985j] 
2.5247163e-03 9.9250000e-01 1 +8.3248790e-01 +0.0000000e+00j +3.0291637e-01 +0.0000000e+00j [-0.        +0.02984272j  0.99955461+0.j        ] [ 0.99955461+0.j         -0.        -0.02984272j] 
2.5247163e-03 9.9500000e-01 1 +8.0514608e-01 +0.0000000e+00j +2.8083921e-01 +0.0000000e+00j [-0.       +0.07650112j  0.9970695+0.j        ] [ 0.9970695+0.j         -0.       -0.07650112j] 
2.5247163e-03 9.9750000e-01 1 +7.3544833e-01 +0.0000000e+00j +2.4039805e-01 +0.0000000e+00j [-0.       -0.18282807j  0.9831449+0.j        ] [ 0.9831449+0.j         -0.       +0.18282807j] 
2.5247163e-03 1.0000000e+00 1 +5.8478765e-01 +0.0000000e+00j +2.0772960e-01 +0.0000000e+00j [-0.        -0.38030403j  0.92486153+0.j        ] [ 0.92486153+0.j         -0.        +0.38030403j] 
2.5247163e-03 1.0025000e+00 -3 +3.1183553e-01 -5.1398121e-02j +3.1183553e-01 +5.1398121e-02j [-0.13451162+0.69419495j  0.70710678+0.j        ] [0.70710678+0.j         0.13451162-0.69419495j] 
2.5247163e-03 1.0050000e+00 -3 +2.7611586e-01 -1.5002385e-01j +2.7611586e-01 +1.5002385e-01j [-0.34810456+0.61548616j  0.70710678+0.j        ] [0.70710678+0.j         0.34810456-0.61548616j] 
2.5247163e-03 1.0075000e+00 -3 +2.6739765e-01 -1.6456674e-01j +2.6739765e-01 +1.6456674e-01j [-0.37277707+0.60086376j  0.70710678+0.j        ] [0.70710678+0.j         0.37277707-0.60086376j] 
2.5247163e-03 1.0100000e+00 -3 +2.6566106e-01 +1.6532065e-01j +2.6566106e-01 -1.6532065e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.37400785-0.60009843j -0.37400785-0.60009843j] 
2.5247163e-03 1.0125000e+00 -3 +2.6533296e-01 +1.6337958e-01j +2.6533296e-01 -1.6337958e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.37082946-0.6020677j -0.37082946-0.6020677j] 
2.5247163e-03 1.0150000e+00 -3 +2.6527198e-01 -1.6089361e-01j +2.6527198e-01 +1.6089361e-01j [-0.36671307+0.60458376j  0.70710678+0.j        ] [0.70710678+0.j         0.36671307-0.60458376j] 
2.5247163e-03 1.0175000e+00 -3 +2.6526075e-01 +1.5827008e-01j +2.6526075e-01 -1.5827008e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.3623129-0.6072309j -0.3623129-0.6072309j] 
2.5247163e-03 1.0200000e+00 -3 +2.6525869e-01 -1.5558390e-01j +2.6525869e-01 +1.5558390e-01j [-0.35774774+0.6099316j  0.35774774+0.6099316j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-03 1.0225000e+00 -3 +2.6525832e-01 -1.5284710e-01j +2.6525832e-01 +1.5284710e-01j [-0.3530339+0.61267207j  0.3530339+0.61267207j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-03 1.0250000e+00 -3 +2.6525825e-01 +1.5005977e-01j +2.6525825e-01 -1.5005977e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.3481677-0.61545044j -0.3481677-0.61545044j] 
2.5247163e-03 1.0275000e+00 -3 +2.6525824e-01 +1.4721956e-01j +2.6525824e-01 -1.4721956e-01j [0.34314111+0.61826708j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.34314111-0.61826708j] 
2.5247163e-03 1.0300000e+00 -3 +2.6525824e-01 -1.4432344e-01j +2.6525824e-01 +1.4432344e-01j [-0.33794455+0.62112276j  0.33794455+0.62112276j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-03 1.0325000e+00 -3 +2.6525824e-01 +1.4136801e-01j +2.6525824e-01 -1.4136801e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.33256737-0.62401838j -0.33256737-0.62401838j] 
2.5247163e-03 1.0350000e+00 -3 +2.6525824e-01 +1.3834945e-01j +2.6525824e-01 -1.3834945e-01j [ 0.32699781+0.62695489j -0.32699781+0.62695489j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-03 1.0375000e+00 -3 +2.6525824e-01 +1.3526355e-01j +2.6525824e-01 -1.3526355e-01j [0.70710678+0.j 0.70710678+0.j] [-0.32122284+0.62993324j  0.32122284+0.62993324j] 
2.5247163e-03 1.0400000e+00 -3 +2.6525824e-01 -1.3210558e-01j +2.6525824e-01 +1.3210558e-01j [0.70710678+0.j         0.31522796+0.63295445j] [-0.31522796-0.63295445j  0.70710678+0.j        ] 
2.5247163e-03 1.0425000e+00 -3 +2.6525824e-01 +1.2887025e-01j +2.6525824e-01 -1.2887025e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30899699-0.63601954j -0.30899699-0.63601954j] 
2.5247163e-03 1.0450000e+00 -3 +2.6525824e-01 +1.2555157e-01j +2.6525824e-01 -1.2555157e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30251173-0.63912961j -0.30251173-0.63912961j] 
2.5247163e-03 1.0475000e+00 -3 +2.6525824e-01 +1.2214276e-01j +2.6525824e-01 -1.2214276e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.29575163-0.64228574j -0.29575163-0.64228574j] 
2.5247163e-03 1.0500000e+00 -3 +2.6525824e-01 -1.1863605e-01j +2.6525824e-01 +1.1863605e-01j [-0.28869329+0.6454891j  0.28869329+0.6454891j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-03 1.0525000e+00 -3 +2.6525824e-01 -1.1502247e-01j +2.6525824e-01 +1.1502247e-01j [-0.28130993+0.64874088j  0.28130993+0.64874088j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-03 1.0550000e+00 -3 +2.6525824e-01 +1.1129162e-01j +2.6525824e-01 -1.1129162e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.27357056-0.65204229j -0.27357056-0.65204229j] 
2.5247163e-03 1.0575000e+00 -3 +2.6525824e-01 +1.0743129e-01j +2.6525824e-01 -1.0743129e-01j [0.26543903+0.65539463j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.26543903-0.65539463j] 
2.5247163e-03 1.0600000e+00 -3 +2.6525824e-01 +1.0342697e-01j +2.6525824e-01 -1.0342697e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25687273-0.65879921j -0.25687273-0.65879921j] 
2.5247163e-03 1.0625000e+00 -3 +2.6525824e-01 +9.9261248e-02j +2.6525824e-01 -9.9261248e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.24782075-0.66225741j -0.24782075-0.66225741j] 
2.5247163e-03 1.0650000e+00 -3 +2.6525824e-01 -9.4912866e-02j +2.6525824e-01 +9.4912866e-02j [-0.23822144+0.66577064j  0.70710678+0.j        ] [0.70710678+0.j         0.23822144-0.66577064j] 
2.5247163e-03 1.0675000e+00 -3 +2.6525824e-01 +9.0355459e-02j +2.6525824e-01 -9.0355459e-02j [ 0.22799879+0.66934039j -0.22799879+0.66934039j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-03 1.0700000e+00 -3 +2.6525824e-01 -8.5555630e-02j +2.6525824e-01 +8.5555630e-02j [-0.21705722+0.67296817j  0.21705722+0.67296817j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-03 1.0725000e+00 -3 +2.6525824e-01 +8.0470010e-02j +2.6525824e-01 -8.0470010e-02j [0.70710678+0.j 0.70710678+0.j] [-0.20527348+0.6766556j  0.20527348+0.6766556j] 
2.5247163e-03 1.0750000e+00 -3 +2.6525824e-01 +7.5040518e-02j +2.6525824e-01 -7.5040518e-02j [ 0.19248372+0.68040431j -0.19248372+0.68040431j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-03 1.0775000e+00 -3 +2.6525824e-01 -6.9186243e-02j +2.6525824e-01 +6.9186243e-02j [-0.17846132+0.68421602j  0.70710678+0.j        ] [0.70710678+0.j         0.17846132-0.68421602j] 
2.5247163e-03 1.0800000e+00 -3 +2.6525824e-01 +6.2788478e-02j +2.6525824e-01 -6.2788478e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16287631-0.68809251j -0.16287631-0.68809251j] 
2.5247163e-03 1.0825000e+00 -3 +2.6525824e-01 +5.5660127e-02j +2.6525824e-01 -5.5660127e-02j [ 0.14521243+0.69203566j -0.14521243+0.69203566j] [0.70710678+0.j 0.70710678+0.j] 
2.5247163e-03 1.0850000e+00 -3 +2.6525824e-01 -4.7473220e-02j +2.6525824e-01 +4.7473220e-02j [0.12457147-0.69604737j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.12457147+0.69604737j] 
2.5247163e-03 1.0875000e+00 -3 +2.6525824e-01 +3.7541489e-02j +2.6525824e-01 -3.7541489e-02j [0.70710678+0.j 0.70710678+0.j] [-0.09908801+0.70012968j  0.09908801+0.70012968j] 
2.5247163e-03 1.0900000e+00 -3 +2.6525824e-01 +2.3770153e-02j +2.6525824e-01 -2.3770153e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06311191-0.70428466j -0.06311191-0.70428466j] 
2.5247163e-03 1.0925000e+00 1 +2.8197120e-01 +0.0000000e+00j +2.4854528e-01 +0.0000000e+00j [-0.        -0.68446827j  0.72904265+0.j        ] [0.72904265+0.j         0.        +0.68446827j] 
2.5247163e-03 1.0950000e+00 1 +2.9877937e-01 +0.0000000e+00j +2.3173711e-01 +0.0000000e+00j [-0.        +0.66091918j  0.75045709+0.j        ] [0.75045709+0.j         0.        -0.66091918j] 
2.5247163e-03 1.0975000e+00 1 +3.0962049e-01 +0.0000000e+00j +2.2089599e-01 +0.0000000e+00j [-0.        +0.64527446j  0.76395083+0.j        ] [0.76395083+0.j         0.        -0.64527446j] 
2.5247163e-03 1.1000000e+00 1 +3.1828986e-01 +0.0000000e+00j +2.1222662e-01 +0.0000000e+00j [-0.       +0.63248538j  0.7745723+0.j        ] [0.7745723+0.j         0.       -0.63248538j] 
2.5247163e-03 1.1025000e+00 1 +3.2572886e-01 +0.0000000e+00j +2.0478762e-01 +0.0000000e+00j [-0.        +0.62130151j  0.78357159+0.j        ] [0.78357159+0.j         0.        -0.62130151j] 
2.5247163e-03 1.1050000e+00 1 +3.3234802e-01 +0.0000000e+00j +1.9816846e-01 +0.0000000e+00j [-0.        +0.61117816j  0.79149306+0.j        ] [0.79149306+0.j         0.        -0.61117816j] 
2.5247163e-03 1.1075000e+00 1 +3.3837036e-01 +0.0000000e+00j +1.9214612e-01 +0.0000000e+00j [-0.        +0.60181966j  0.79863202+0.j        ] [0.79863202+0.j         0.        -0.60181966j] 
2.5247163e-03 1.1100000e+00 1 +3.4393305e-01 +0.0000000e+00j +1.8658342e-01 +0.0000000e+00j [-0.        +0.59304424j  0.80516988+0.j        ] [0.80516988+0.j         0.        -0.59304424j] 
4.3280851e-03 9.9000000e-01 1 +8.1726302e-01 +0.0000000e+00j +2.9009462e-01 +0.0000000e+00j [-0.        +0.05617375j  0.99842101+0.j        ] [ 0.99842101+0.j         -0.        -0.05617375j] 
4.3280851e-03 9.9250000e-01 1 +7.9305654e-01 +0.0000000e+00j +2.7230136e-01 +0.0000000e+00j [-0.        +0.09591563j  0.99538947+0.j        ] [ 0.99538947+0.j         -0.        -0.09591563j] 
4.3280851e-03 9.9500000e-01 1 +7.5158934e-01 +0.0000000e+00j +2.4795995e-01 +0.0000000e+00j [-0.        +0.15918695j  0.98724846+0.j        ] [ 0.98724846+0.j         -0.        -0.15918695j] 
4.3280851e-03 9.9750000e-01 1 +6.8422764e-01 +0.0000000e+00j +2.2167166e-01 +0.0000000e+00j [-0.        +0.2530835j  0.96744444+0.j       ] [ 0.96744444+0.j        -0.        -0.2530835j] 
4.3280851e-03 1.0000000e+00 1 +5.8494144e-01 +0.0000000e+00j +2.0722560e-01 +0.0000000e+00j [-0.        +0.37948809j  0.92519662+0.j        ] [ 0.92519662+0.j         -0.        -0.37948809j] 
4.3280851e-03 1.0025000e+00 1 +4.5432637e-01 +0.0000000e+00j +2.2872987e-01 +0.0000000e+00j [-0.        -0.53607863j  0.84416805+0.j        ] [ 0.84416805+0.j         -0.        +0.53607863j] 
4.3280851e-03 1.0050000e+00 -3 +3.0240800e-01 -8.3909938e-02j +3.0240800e-01 +8.3909938e-02j [-0.21326522+0.67417946j  0.21326522+0.67417946j] [0.70710678+0.j 0.70710678+0.j] 
4.3280851e-03 1.0075000e+00 -3 +2.8109910e-01 +1.3657519e-01j +2.8109910e-01 -1.3657519e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.32368749-0.62867035j -0.32368749-0.62867035j] 
4.3280851e-03 1.0100000e+00 -3 +2.7152348e-01 +1.5387128e-01j +2.7152348e-01 -1.5387128e-01j [0.35480535+0.61164791j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.35480535-0.61164791j] 
4.3280851e-03 1.0125000e+00 -3 +2.6764742e-01 +1.5889974e-01j +2.6764742e-01 -1.5889974e-01j [0.36337423+0.60659638j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.36337423-0.60659638j] 
4.3280851e-03 1.0150000e+00 -3 +2.6615351e-01 -1.5918673e-01j +2.6615351e-01 +1.5918673e-01j [0.70710678+0.j 0.70710678+0.j] [-0.36385687-0.606307j  0.36385687-0.606307j] 
4.3280851e-03 1.0175000e+00 -3 +2.6559053e-01 -1.5763347e-01j +2.6559053e-01 +1.5763347e-01j [-0.36123647+0.60787187j  0.70710678+0.j        ] [0.70710678+0.j         0.36123647-0.60787187j] 
4.3280851e-03 1.0200000e+00 -3 +2.6538079e-01 +1.5535377e-01j +2.6538079e-01 -1.5535377e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.35735381-0.61016248j -0.35735381-0.61016248j] 
4.3280851e-03 1.0225000e+00 -3 +2.6530320e-01 +1.5276995e-01j +2.6530320e-01 -1.5276995e-01j [0.3529001 +0.61274915j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.3529001 -0.61274915j] 
4.3280851e-03 1.0250000e+00 -3 +2.6527465e-01 +1.5003992e-01j +2.6527465e-01 -1.5003992e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.34813281-0.61547019j -0.34813281-0.61547019j] 
4.3280851e-03 1.0275000e+00 -3 +2.6526420e-01 -1.4722116e-01j +2.6526420e-01 +1.4722116e-01j [0.34314397-0.61826549j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.34314397+0.61826549j] 
4.3280851e-03 1.0300000e+00 -3 +2.6526040e-01 -1.4433316e-01j +2.6526040e-01 +1.4433316e-01j [-0.33796211+0.6211132j  0.33796211+0.6211132j] [0.70710678+0.j 0.70710678+0.j] 
4.3280851e-03 1.0325000e+00 -3 +2.6525902e-01 +1.4138091e-01j +2.6525902e-01 -1.4138091e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.33259101-0.62400578j -0.33259101-0.62400578j] 
4.3280851e-03 1.0350000e+00 -3 +2.6525852e-01 -1.3836373e-01j +2.6525852e-01 +1.3836373e-01j [-0.32702435+0.62694105j  0.32702435+0.62694105j] [0.70710678+0.j 0.70710678+0.j] 
4.3280851e-03 1.0375000e+00 -3 +2.6525834e-01 +1.3527855e-01j +2.6525834e-01 -1.3527855e-01j [ 0.32125112+0.62991882j -0.32125112+0.62991882j] [0.70710678+0.j 0.70710678+0.j] 
4.3280851e-03 1.0400000e+00 -3 +2.6525827e-01 +1.3212109e-01j +2.6525827e-01 -1.3212109e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.31525762-0.63293968j -0.31525762-0.63293968j] 
4.3280851e-03 1.0425000e+00 -3 +2.6525825e-01 +1.2888620e-01j +2.6525825e-01 -1.2888620e-01j [ 0.30902793+0.63600451j -0.30902793+0.63600451j] [0.70710678+0.j 0.70710678+0.j] 
4.3280851e-03 1.0450000e+00 -3 +2.6525824e-01 +1.2556797e-01j +2.6525824e-01 -1.2556797e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.302544-0.63911433j -0.302544-0.63911433j] 
4.3280851e-03 1.0475000e+00 -3 +2.6525824e-01 +1.2215962e-01j +2.6525824e-01 -1.2215962e-01j [0.70710678+0.j 0.70710678+0.j] [-0.2957853+0.64227023j  0.2957853+0.64227023j] 
4.3280851e-03 1.0500000e+00 -3 +2.6525824e-01 +1.1865340e-01j +2.6525824e-01 -1.1865340e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.28872849-0.64547336j -0.28872849-0.64547336j] 
4.3280851e-03 1.0525000e+00 -3 +2.6525824e-01 +1.1504037e-01j +2.6525824e-01 -1.1504037e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.28134679-0.64872489j -0.28134679-0.64872489j] 
4.3280851e-03 1.0550000e+00 -3 +2.6525824e-01 +1.1131013e-01j +2.6525824e-01 -1.1131013e-01j [-0.27360923-0.65202606j  0.27360923-0.65202606j] [0.70710678+0.j 0.70710678+0.j] 
4.3280851e-03 1.0575000e+00 -3 +2.6525824e-01 -1.0745046e-01j +2.6525824e-01 +1.0745046e-01j [-0.26547972+0.65537815j  0.70710678+0.j        ] [0.70710678+0.j         0.26547972-0.65537815j] 
4.3280851e-03 1.0600000e+00 -3 +2.6525824e-01 +1.0344688e-01j +2.6525824e-01 -1.0344688e-01j [0.25691566+0.65878247j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.25691566-0.65878247j] 
4.3280851e-03 1.0625000e+00 -3 +2.6525824e-01 +9.9281996e-02j +2.6525824e-01 -9.9281996e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.24786619-0.6622404j -0.24786619-0.6622404j] 
4.3280851e-03 1.0650000e+00 -3 +2.6525824e-01 +9.4934565e-02j +2.6525824e-01 -9.4934565e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.23826972-0.66575336j -0.23826972-0.66575336j] 
4.3280851e-03 1.0675000e+00 -3 +2.6525824e-01 +9.0378251e-02j +2.6525824e-01 -9.0378251e-02j [ 0.22805032+0.66932283j -0.22805032+0.66932283j] [0.70710678+0.j 0.70710678+0.j] 
4.3280851e-03 1.0700000e+00 -3 +2.6525824e-01 +8.5579701e-02j +2.6525824e-01 -8.5579701e-02j [ 0.21711253+0.67295033j -0.21711253+0.67295033j] [0.70710678+0.j 0.70710678+0.j] 
4.3280851e-03 1.0725000e+00 -3 +2.6525824e-01 -8.0495602e-02j +2.6525824e-01 +8.0495602e-02j [0.70710678+0.j 0.70710678+0.j] [-0.20533326-0.67663746j  0.20533326-0.67663746j] 
4.3280851e-03 1.0750000e+00 -3 +2.6525824e-01 +7.5067961e-02j +2.6525824e-01 -7.5067961e-02j [0.19254889+0.68038586j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.19254889-0.68038586j] 
4.3280851e-03 1.0775000e+00 -3 +2.6525824e-01 -6.9216007e-02j +2.6525824e-01 +6.9216007e-02j [-0.1785332 +0.68419726j  0.70710678+0.j        ] [0.70710678+0.j         0.1785332 -0.68419726j] 
4.3280851e-03 1.0800000e+00 -3 +2.6525824e-01 +6.2821273e-02j +2.6525824e-01 -6.2821273e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16295686-0.68807344j -0.16295686-0.68807344j] 
4.3280851e-03 1.0825000e+00 -3 +2.6525824e-01 +5.5697120e-02j +2.6525824e-01 -5.5697120e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.14530486-0.69201625j -0.14530486-0.69201625j] 
4.3280851e-03 1.0850000e+00 -3 +2.6525824e-01 +4.7516586e-02j +2.6525824e-01 -4.7516586e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.12468173-0.69602763j -0.12468173-0.69602763j] 
4.3280851e-03 1.0875000e+00 -3 +2.6525824e-01 +3.7596313e-02j +2.6525824e-01 -3.7596313e-02j [0.09922987+0.70010959j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.09922987-0.70010959j] 
4.3280851e-03 1.0900000e+00 -3 +2.6525824e-01 +2.3856646e-02j +2.6525824e-01 -2.3856646e-02j [ 0.06333972+0.70426421j -0.06333972+0.70426421j] [0.70710678+0.j 0.70710678+0.j] 
4.3280851e-03 1.0925000e+00 1 +2.8184750e-01 +0.0000000e+00j +2.4866898e-01 +0.0000000e+00j [-0.        +0.68463857j  0.72888272+0.j        ] [0.72888272+0.j         0.        -0.68463857j] 
4.3280851e-03 1.0950000e+00 1 +2.9871787e-01 +0.0000000e+00j +2.3179861e-01 +0.0000000e+00j [-0.        +0.66100687j  0.75037985+0.j        ] [0.75037985+0.j         0.        -0.66100687j] 
4.3280851e-03 1.0975000e+00 1 +3.0957404e-01 +0.0000000e+00j +2.2094244e-01 +0.0000000e+00j [-0.        +0.6453423j  0.76389352+0.j       ] [0.76389352+0.j        0.        -0.6453423j] 
4.3280851e-03 1.1000000e+00 1 +3.1825100e-01 +0.0000000e+00j +2.1226547e-01 +0.0000000e+00j [-0.        +0.63254327j  0.77452502+0.j        ] [0.77452502+0.j         0.        -0.63254327j] 
4.3280851e-03 1.1025000e+00 1 +3.2569479e-01 +0.0000000e+00j +2.0482169e-01 +0.0000000e+00j [-0.        +0.62135319j  0.78353061+0.j        ] [0.78353061+0.j         0.        -0.62135319j] 
4.3280851e-03 1.1050000e+00 1 +3.3231731e-01 +0.0000000e+00j +1.9819916e-01 +0.0000000e+00j [-0.        +0.61122551j  0.79145649+0.j        ] [0.79145649+0.j         0.        -0.61122551j] 
4.3280851e-03 1.1075000e+00 1 +3.3834218e-01 +0.0000000e+00j +1.9217429e-01 +0.0000000e+00j [-0.        +0.60186378j  0.79859877+0.j        ] [0.79859877+0.j         0.        -0.60186378j] 
4.3280851e-03 1.1100000e+00 1 +3.4390686e-01 +0.0000000e+00j +1.8660961e-01 +0.0000000e+00j [-0.        +0.59308586j  0.80513922+0.j        ] [0.80513922+0.j         0.        -0.59308586j] 
6.1314539e-03 9.9000000e-01 1 +7.8715165e-01 +0.0000000e+00j +2.6835259e-01 +0.0000000e+00j [-0.        +0.10508761j  0.99446297+0.j        ] [ 0.99446297+0.j         -0.        -0.10508761j] 
6.1314539e-03 9.9250000e-01 1 +7.5755314e-01 +0.0000000e+00j +2.5095902e-01 +0.0000000e+00j [-0.        +0.15015422j  0.98866259+0.j        ] [ 0.98866259+0.j         -0.        -0.15015422j] 
6.1314539e-03 9.9500000e-01 1 +7.1554818e-01 +0.0000000e+00j +2.3190851e-01 +0.0000000e+00j [-0.       +0.21019121j  0.9776603+0.j        ] [ 0.9776603+0.j         -0.       -0.21019121j] 
6.1314539e-03 9.9750000e-01 1 +6.5839139e-01 +0.0000000e+00j +2.1502024e-01 +0.0000000e+00j [-0.      +0.28658774j  0.958054+0.j        ] [ 0.958054+0.j         -0.      -0.28658774j] 
6.1314539e-03 1.0000000e+00 1 +5.8509382e-01 +0.0000000e+00j +2.0672306e-01 +0.0000000e+00j [-0.        +0.37867394j  0.92553014+0.j        ] [ 0.92553014+0.j         -0.        -0.37867394j] 
6.1314539e-03 1.0025000e+00 1 +4.9686064e-01 +0.0000000e+00j +2.1559639e-01 +0.0000000e+00j [-0.        +0.48467999j  0.87469155+0.j        ] [ 0.87469155+0.j         -0.        -0.48467999j] 
6.1314539e-03 1.0050000e+00 1 +3.8723858e-01 +0.0000000e+00j +2.5858812e-01 +0.0000000e+00j [-0.        +0.61542652j  0.78819427+0.j        ] [ 0.78819427+0.j         -0.        -0.61542652j] 
6.1314539e-03 1.0075000e+00 -3 +2.9885612e-01 +9.0743702e-02j +2.9885612e-01 -9.0743702e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.22887602-0.66904093j -0.22887602-0.66904093j] 
6.1314539e-03 1.0100000e+00 -3 +2.8362317e-01 +1.2773554e-01j +2.8362317e-01 -1.2773554e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30679025-0.63708692j -0.30679025-0.63708692j] 
6.1314539e-03 1.0125000e+00 -3 +2.7487559e-01 +1.4416836e-01j +2.7487559e-01 -1.4416836e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.33766426-0.62127518j -0.33766426-0.62127518j] 
6.1314539e-03 1.0150000e+00 -3 +2.7016311e-01 -1.5117212e-01j +2.7016311e-01 +1.5117212e-01j [-0.3501176+0.61434328j  0.3501176+0.61434328j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0175000e+00 -3 +2.6772016e-01 +1.5339375e-01j +2.6772016e-01 -1.5339375e-01j [0.70710678+0.j 0.70710678+0.j] [-0.35398051+0.61212564j  0.35398051+0.61212564j] 
6.1314539e-03 1.0200000e+00 -3 +2.6648177e-01 +1.5315859e-01j +2.6648177e-01 -1.5315859e-01j [0.3535736 +0.61236077j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.3535736 -0.61236077j] 
6.1314539e-03 1.0225000e+00 -3 +2.6586227e-01 +1.5165423e-01j +2.6586227e-01 -1.5165423e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.35095945-0.61386274j -0.35095945-0.61386274j] 
6.1314539e-03 1.0250000e+00 -3 +2.6555495e-01 +1.4948412e-01j +2.6555495e-01 -1.4948412e-01j [0.34715448+0.61602254j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.34715448-0.61602254j] 
6.1314539e-03 1.0275000e+00 -3 +2.6540338e-01 -1.4695215e-01j +2.6540338e-01 +1.4695215e-01j [-0.3426643+0.61853147j  0.3426643+0.61853147j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0300000e+00 -3 +2.6532897e-01 +1.4420972e-01j +2.6532897e-01 -1.4420972e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.33773902-0.62123454j -0.33773902-0.62123454j] 
6.1314539e-03 1.0325000e+00 -3 +2.6529259e-01 +1.4133091e-01j +2.6529259e-01 -1.4133091e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.3324994-0.62405461j -0.3324994-0.62405461j] 
6.1314539e-03 1.0350000e+00 -3 +2.6527486e-01 -1.3835068e-01j +2.6527486e-01 +1.3835068e-01j [-0.32700011+0.62695369j  0.70710678+0.j        ] [0.70710678+0.j         0.32700011-0.62695369j] 
6.1314539e-03 1.0375000e+00 -3 +2.6526625e-01 -1.3528416e-01j +2.6526625e-01 +1.3528416e-01j [-0.32126168+0.62991343j  0.32126168+0.62991343j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0400000e+00 -3 +2.6526209e-01 -1.3213622e-01j +2.6526209e-01 +1.3213622e-01j [-0.31528654+0.63292527j  0.31528654+0.63292527j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0425000e+00 -3 +2.6526008e-01 +1.2890635e-01j +2.6526008e-01 -1.2890635e-01j [ 0.30906701+0.63598552j -0.30906701+0.63598552j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0450000e+00 -3 +2.6525912e-01 -1.2559093e-01j +2.6525912e-01 +1.2559093e-01j [-0.30258919+0.63909294j  0.70710678+0.j        ] [0.70710678+0.j         0.30258919-0.63909294j] 
6.1314539e-03 1.0475000e+00 -3 +2.6525866e-01 +1.2218434e-01j +2.6525866e-01 -1.2218434e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.29583469-0.64224749j -0.29583469-0.64224749j] 
6.1314539e-03 1.0500000e+00 -3 +2.6525844e-01 +1.1867941e-01j +2.6525844e-01 -1.1867941e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.28878121-0.64544977j -0.28878121-0.64544977j] 
6.1314539e-03 1.0525000e+00 -3 +2.6525833e-01 -1.1506746e-01j +2.6525833e-01 +1.1506746e-01j [0.28140254-0.64870071j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.28140254+0.64870071j] 
6.1314539e-03 1.0550000e+00 -3 +2.6525828e-01 +1.1133825e-01j +2.6525828e-01 -1.1133825e-01j [0.27366801+0.65200139j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.27366801-0.65200139j] 
6.1314539e-03 1.0575000e+00 -3 +2.6525826e-01 -1.0747966e-01j +2.6525826e-01 +1.0747966e-01j [-0.26554169+0.65535304j  0.26554169+0.65535304j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0600000e+00 -3 +2.6525825e-01 +1.0347724e-01j +2.6525825e-01 -1.0347724e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.2569811-0.65875695j -0.2569811-0.65875695j] 
6.1314539e-03 1.0625000e+00 -3 +2.6525824e-01 -9.9313643e-02j +2.6525824e-01 +9.9313643e-02j [-0.24793549+0.66221446j  0.70710678+0.j        ] [0.70710678+0.j         0.24793549-0.66221446j] 
6.1314539e-03 1.0650000e+00 -3 +2.6525824e-01 +9.4967667e-02j +2.6525824e-01 -9.4967667e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.23834336-0.665727j -0.23834336-0.665727j] 
6.1314539e-03 1.0675000e+00 -3 +2.6525824e-01 -9.0413026e-02j +2.6525824e-01 +9.0413026e-02j [-0.22812894+0.66929604j  0.22812894+0.66929604j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0700000e+00 -3 +2.6525824e-01 -8.5616426e-02j +2.6525824e-01 +8.5616426e-02j [ 0.21719691-0.6729231j -0.21719691-0.6729231j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0725000e+00 -3 +2.6525824e-01 -8.0534647e-02j +2.6525824e-01 +8.0534647e-02j [-0.20542446+0.67660978j  0.20542446+0.67660978j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0750000e+00 -3 +2.6525824e-01 +7.5109827e-02j +2.6525824e-01 -7.5109827e-02j [ 0.19264831+0.68035772j -0.19264831+0.68035772j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0775000e+00 -3 +2.6525824e-01 -6.9261411e-02j +2.6525824e-01 +6.9261411e-02j [-0.17864284+0.68416865j  0.17864284+0.68416865j] [0.70710678+0.j 0.70710678+0.j] 
6.1314539e-03 1.0800000e+00 -3 +2.6525824e-01 +6.2871296e-02j +2.6525824e-01 -6.2871296e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16307972-0.68804433j -0.16307972-0.68804433j] 
6.1314539e-03 1.0825000e+00 -3 +2.6525824e-01 +5.5753535e-02j +2.6525824e-01 -5.5753535e-02j [0.14544582+0.69198664j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.14544582-0.69198664j] 
6.1314539e-03 1.0850000e+00 -3 +2.6525824e-01 -4.7582701e-02j +2.6525824e-01 +4.7582701e-02j [0.12484981-0.6959975j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.12484981+0.6959975j] 
6.1314539e-03 1.0875000e+00 -3 +2.6525824e-01 -3.7679839e-02j +2.6525824e-01 +3.7679839e-02j [0.09944596-0.70007892j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.09944596+0.70007892j] 
6.1314539e-03 1.0900000e+00 -3 +2.6525824e-01 +2.3988060e-02j +2.6525824e-01 -2.3988060e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.0636858-0.704233j -0.0636858-0.704233j] 
6.1314539e-03 1.0925000e+00 1 +2.8165690e-01 +0.0000000e+00j +2.4885958e-01 +0.0000000e+00j [-0.        +0.6849009j  0.72863623+0.j       ] [0.72863623+0.j        0.        -0.6849009j] 
6.1314539e-03 1.0950000e+00 1 +2.9862378e-01 +0.0000000e+00j +2.3189270e-01 +0.0000000e+00j [-0.        +0.66114101j  0.75026166+0.j        ] [0.75026166+0.j         0.        -0.66114101j] 
6.1314539e-03 1.0975000e+00 1 +3.0950304e-01 +0.0000000e+00j +2.2101344e-01 +0.0000000e+00j [-0.        +0.64544598j  0.76380592+0.j        ] [0.76380592+0.j         0.        -0.64544598j] 
6.1314539e-03 1.1000000e+00 1 +3.1819165e-01 +0.0000000e+00j +2.1232483e-01 +0.0000000e+00j [-0.        +0.63263171j  0.77445279+0.j        ] [0.77445279+0.j         0.        -0.63263171j] 
6.1314539e-03 1.1025000e+00 1 +3.2564275e-01 +0.0000000e+00j +2.0487373e-01 +0.0000000e+00j [-0.        +0.62143212j  0.78346801+0.j        ] [0.78346801+0.j         0.        -0.62143212j] 
6.1314539e-03 1.1050000e+00 1 +3.3227042e-01 +0.0000000e+00j +1.9824606e-01 +0.0000000e+00j [-0.        +0.61129781j  0.79140065+0.j        ] [0.79140065+0.j         0.        -0.61129781j] 
6.1314539e-03 1.1075000e+00 1 +3.3829915e-01 +0.0000000e+00j +1.9221732e-01 +0.0000000e+00j [-0.        +0.60193116j  0.79854798+0.j        ] [ 0.79854798+0.j         -0.        -0.60193116j] 
6.1314539e-03 1.1100000e+00 1 +3.4386688e-01 +0.0000000e+00j +1.8664960e-01 +0.0000000e+00j [-0.        +0.59314939j  0.80509242+0.j        ] [ 0.80509242+0.j         -0.        -0.59314939j] 
7.9348227e-03 9.9000000e-01 1 +7.6062028e-01 +0.0000000e+00j +2.5252560e-01 +0.0000000e+00j [-0.        +0.14536866j  0.98937756+0.j        ] [ 0.98937756+0.j         -0.        -0.14536866j] 
7.9348227e-03 9.9250000e-01 1 +7.3035829e-01 +0.0000000e+00j +2.3781036e-01 +0.0000000e+00j [-0.        +0.18916795j  0.98194475+0.j        ] [ 0.98194475+0.j         -0.        -0.18916795j] 
7.9348227e-03 9.9500000e-01 1 +6.9149671e-01 +0.0000000e+00j +2.2341565e-01 +0.0000000e+00j [-0.        +0.24257782j  0.97013195+0.j        ] [ 0.97013195+0.j         -0.        -0.24257782j] 
7.9348227e-03 9.9750000e-01 1 +6.4313330e-01 +0.0000000e+00j +2.1178178e-01 +0.0000000e+00j [-0.        +0.30571355j  0.95212354+0.j        ] [ 0.95212354+0.j         -0.        -0.30571355j] 
7.9348227e-03 1.0000000e+00 1 +5.8524482e-01 +0.0000000e+00j +2.0622196e-01 +0.0000000e+00j [-0.       +0.37786157j  0.9258621+0.j        ] [ 0.9258621+0.j         -0.       -0.37786157j] 
7.9348227e-03 1.0025000e+00 1 +5.1865694e-01 +0.0000000e+00j +2.1067835e-01 +0.0000000e+00j [-0.        -0.45797054j  0.88896737+0.j        ] [ 0.88896737+0.j         -0.        +0.45797054j] 
7.9348227e-03 1.0050000e+00 1 +4.4310697e-01 +0.0000000e+00j +2.3049803e-01 +0.0000000e+00j [-0.        +0.54737628j  0.83688661+0.j        ] [0.83688661+0.j         0.        -0.54737628j] 
7.9348227e-03 1.0075000e+00 1 +3.2860013e-01 +0.0000000e+00j +2.9941995e-01 +0.0000000e+00j [-0.       +0.68738514j  0.7262931+0.j        ] [0.7262931+0.j         0.       -0.68738514j] 
7.9348227e-03 1.0100000e+00 -3 +2.9693627e-01 -9.2276432e-02j +2.9693627e-01 +9.2276432e-02j [0.70710678+0.j 0.70710678+0.j] [-0.23232768-0.66785017j  0.23232768-0.66785017j] 
7.9348227e-03 1.0125000e+00 -3 +2.8507936e-01 +1.2095135e-01j +2.8507936e-01 -1.2095135e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.29336536-0.64337918j -0.29336536-0.64337918j] 
7.9348227e-03 1.0150000e+00 -3 +2.7731986e-01 -1.3590571e-01j +2.7731986e-01 +1.3590571e-01j [-0.32243136+0.62931552j  0.32243136+0.62931552j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0175000e+00 -3 +2.7245594e-01 -1.4356700e-01j +2.7245594e-01 +1.4356700e-01j [-0.3365754 +0.62186574j  0.70710678+0.j        ] [0.70710678+0.j         0.3365754 -0.62186574j] 
7.9348227e-03 1.0200000e+00 -3 +2.6949611e-01 -1.4696642e-01j +2.6949611e-01 +1.4696642e-01j [-0.34268976+0.61851736j  0.34268976+0.61851736j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0225000e+00 -3 +2.6773033e-01 -1.4782193e-01j +2.6773033e-01 +1.4782193e-01j [0.70710678+0.j 0.70710678+0.j] [-0.34421295-0.61767099j  0.34421295-0.61767099j] 
7.9348227e-03 1.0250000e+00 -3 +2.6669074e-01 +1.4714849e-01j +2.6669074e-01 -1.4714849e-01j [0.34301445+0.61833736j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.34301445-0.61833736j] 
7.9348227e-03 1.0275000e+00 -3 +2.6608417e-01 -1.4554874e-01j +2.6608417e-01 +1.4554874e-01j [-0.34015189+0.61991668j  0.34015189+0.61991668j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0300000e+00 -3 +2.6573253e-01 +1.4337891e-01j +2.6573253e-01 -1.4337891e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.3362342-0.62205029j -0.3362342-0.62205029j] 
7.9348227e-03 1.0325000e+00 -3 +2.6552965e-01 +1.4084801e-01j +2.6552965e-01 -1.4084801e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.33161351-0.6245258j -0.33161351-0.6245258j] 
7.9348227e-03 1.0350000e+00 -3 +2.6541307e-01 +1.3807739e-01j +2.6541307e-01 -1.3807739e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.32649197-0.62721846j -0.32649197-0.62721846j] 
7.9348227e-03 1.0375000e+00 -3 +2.6534630e-01 +1.3513632e-01j +2.6534630e-01 -1.3513632e-01j [ 0.70710678+0.j         -0.32098298+0.63005549j] [0.32098298-0.63005549j 0.70710678+0.j        ] 
7.9348227e-03 1.0400000e+00 -3 +2.6530818e-01 -1.3206315e-01j +2.6530818e-01 +1.3206315e-01j [-0.31514683+0.63299485j  0.31514683+0.63299485j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0425000e+00 -3 +2.6528648e-01 -1.2887776e-01j +2.6528648e-01 +1.2887776e-01j [-0.30901155+0.63601247j  0.30901155+0.63601247j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0450000e+00 -3 +2.6527416e-01 +1.2558885e-01j +2.6527416e-01 -1.2558885e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.3025851-0.63909487j -0.3025851-0.63909487j] 
7.9348227e-03 1.0475000e+00 -3 +2.6526719e-01 +1.2219820e-01j +2.6526719e-01 -1.2219820e-01j [ 0.70710678+0.j         -0.29586236+0.64223474j] [0.29586236-0.64223474j 0.70710678+0.j        ] 
7.9348227e-03 1.0500000e+00 -3 +2.6526326e-01 +1.1870302e-01j +2.6526326e-01 -1.1870302e-01j [0.28882909+0.64542835j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.28882909-0.64542835j] 
7.9348227e-03 1.0525000e+00 -3 +2.6526104e-01 +1.1509726e-01j +2.6526104e-01 -1.1509726e-01j [0.28146388+0.6486741j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.28146388-0.6486741j] 
7.9348227e-03 1.0550000e+00 -3 +2.6525980e-01 -1.1137222e-01j +2.6525980e-01 +1.1137222e-01j [-0.273739  +0.65197159j  0.70710678+0.j        ] [0.70710678+0.j         0.273739  -0.65197159j] 
7.9348227e-03 1.0575000e+00 -3 +2.6525911e-01 +1.0751669e-01j +2.6525911e-01 -1.0751669e-01j [ 0.26562027+0.6553212j -0.26562027+0.6553212j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0600000e+00 -3 +2.6525872e-01 +1.0351677e-01j +2.6525872e-01 -1.0351677e-01j [0.25706629+0.65872371j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.25706629-0.65872371j] 
7.9348227e-03 1.0625000e+00 -3 +2.6525850e-01 +9.9355445e-02j +2.6525850e-01 -9.9355445e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.24802701-0.66218019j -0.24802701-0.66218019j] 
7.9348227e-03 1.0650000e+00 -3 +2.6525838e-01 -9.5011739e-02j +2.6525838e-01 +9.5011739e-02j [-0.2384414+0.6656919j  0.2384414+0.6656919j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0675000e+00 -3 +2.6525832e-01 +9.0459524e-02j +2.6525832e-01 -9.0459524e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.22823404-0.66926021j -0.22823404-0.66926021j] 
7.9348227e-03 1.0700000e+00 -3 +2.6525828e-01 +8.5665648e-02j +2.6525828e-01 -8.5665648e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21730999-0.67288659j -0.21730999-0.67288659j] 
7.9348227e-03 1.0725000e+00 -3 +2.6525826e-01 +8.0587043e-02j +2.6525826e-01 -8.0587043e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20554682-0.67657262j -0.20554682-0.67657262j] 
7.9348227e-03 1.0750000e+00 -3 +2.6525825e-01 +7.5166046e-02j +2.6525825e-01 -7.5166046e-02j [0.19278179+0.68031991j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.19278179-0.68031991j] 
7.9348227e-03 1.0775000e+00 -3 +2.6525825e-01 +6.9322396e-02j +2.6525825e-01 -6.9322396e-02j [ 0.17879009+0.68413018j -0.17879009+0.68413018j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0800000e+00 -3 +2.6525824e-01 -6.2938488e-02j +2.6525824e-01 +6.2938488e-02j [-0.16324472+0.6880052j  0.16324472+0.6880052j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0825000e+00 -3 +2.6525824e-01 +5.5829303e-02j +2.6525824e-01 -5.5829303e-02j [0.1456351 +0.69194683j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.1456351 -0.69194683j] 
7.9348227e-03 1.0850000e+00 -3 +2.6525824e-01 -4.7671463e-02j +2.6525824e-01 +4.7671463e-02j [-0.12507543+0.69595699j  0.12507543+0.69595699j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0875000e+00 -3 +2.6525824e-01 -3.7791871e-02j +2.6525824e-01 +3.7791871e-02j [-0.09973577+0.7000377j  0.70710678+0.j       ] [0.70710678+0.j        0.09973577-0.7000377j] 
7.9348227e-03 1.0900000e+00 -3 +2.6525824e-01 +2.4163659e-02j +2.6525824e-01 -2.4163659e-02j [ 0.06414818+0.70419103j -0.06414818+0.70419103j] [0.70710678+0.j 0.70710678+0.j] 
7.9348227e-03 1.0925000e+00 1 +2.8139703e-01 +0.0000000e+00j +2.4911944e-01 +0.0000000e+00j [-0.        +0.68525841j  0.72830001+0.j        ] [0.72830001+0.j         0.        -0.68525841j] 
7.9348227e-03 1.0950000e+00 1 +2.9849683e-01 +0.0000000e+00j +2.3201965e-01 +0.0000000e+00j [-0.        +0.66132196j  0.75010217+0.j        ] [0.75010217+0.j         0.        -0.66132196j] 
7.9348227e-03 1.0975000e+00 1 +3.0940738e-01 +0.0000000e+00j +2.2110909e-01 +0.0000000e+00j [-0.        -0.64558564j  0.76368788+0.j        ] [ 0.76368788+0.j         -0.        +0.64558564j] 
7.9348227e-03 1.1000000e+00 1 +3.1811172e-01 +0.0000000e+00j +2.1240476e-01 +0.0000000e+00j [-0.        +0.63275077j  0.77435551+0.j        ] [0.77435551+0.j         0.        -0.63275077j] 
7.9348227e-03 1.1025000e+00 1 +3.2557269e-01 +0.0000000e+00j +2.0494378e-01 +0.0000000e+00j [-0.        +0.62153836j  0.78338373+0.j        ] [0.78338373+0.j         0.        -0.62153836j] 
7.9348227e-03 1.1050000e+00 1 +3.3220730e-01 +0.0000000e+00j +1.9830918e-01 +0.0000000e+00j [-0.        +0.61139512j  0.79132547+0.j        ] [0.79132547+0.j         0.        -0.61139512j] 
7.9348227e-03 1.1075000e+00 1 +3.3824125e-01 +0.0000000e+00j +1.9227523e-01 +0.0000000e+00j [-0.        +0.60202182j  0.79847964+0.j        ] [0.79847964+0.j         0.        -0.60202182j] 
7.9348227e-03 1.1100000e+00 1 +3.4381308e-01 +0.0000000e+00j +1.8670340e-01 +0.0000000e+00j [-0.        +0.59323487j  0.80502943+0.j        ] [ 0.80502943+0.j         -0.        -0.59323487j] 
9.7381915e-03 9.9000000e-01 1 +7.3888892e-01 +0.0000000e+00j +2.4152276e-01 +0.0000000e+00j [-0.        +0.17675812j  0.98425432+0.j        ] [ 0.98425432+0.j         -0.        -0.17675812j] 
9.7381915e-03 9.9250000e-01 1 +7.0982372e-01 +0.0000000e+00j +2.2945019e-01 +0.0000000e+00j [-0.        +0.21739046j  0.97608472+0.j        ] [ 0.97608472+0.j         -0.        -0.21739046j] 
9.7381915e-03 9.9500000e-01 1 +6.7466705e-01 +0.0000000e+00j +2.1837442e-01 +0.0000000e+00j [-0.        +0.26448881j  0.96438875+0.j        ] [ 0.96438875+0.j         -0.        -0.26448881j] 
9.7381915e-03 9.9750000e-01 1 +6.3313494e-01 +0.0000000e+00j +2.0983842e-01 +0.0000000e+00j [-0.        +0.31788744j  0.94812846+0.j        ] [ 0.94812846+0.j         -0.        -0.31788744j] 
9.7381915e-03 1.0000000e+00 1 +5.8539444e-01 +0.0000000e+00j +2.0572230e-01 +0.0000000e+00j [-0.        +0.37705097j  0.92619251+0.j        ] [ 0.92619251+0.j         -0.        -0.37705097j] 
9.7381915e-03 1.0025000e+00 1 +5.3199850e-01 +0.0000000e+00j +2.0813035e-01 +0.0000000e+00j [-0.        +0.44131786j  0.89735085+0.j        ] [ 0.89735085+0.j         -0.        -0.44131786j] 
9.7381915e-03 1.0050000e+00 1 +4.7326145e-01 +0.0000000e+00j +2.1956146e-01 +0.0000000e+00j [-0.       +0.51077724j  0.8597131+0.j        ] [0.8597131+0.j         0.       -0.51077724j] 
9.7381915e-03 1.0075000e+00 1 +4.0643106e-01 +0.0000000e+00j +2.4511692e-01 +0.0000000e+00j [-0.        +0.58988558j  0.80748684+0.j        ] [ 0.80748684+0.j         -0.        -0.58988558j] 
9.7381915e-03 1.0100000e+00 -3 +3.0883356e-01 +4.2431865e-02j +3.0883356e-01 -4.2431865e-02j [0.11169189+0.69822985j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.11169189-0.69822985j] 
9.7381915e-03 1.0125000e+00 -3 +2.9569345e-01 +9.1723819e-02j +2.9569345e-01 -9.1723819e-02j [ 0.70710678+0.j         -0.23108534+0.66828105j] [0.23108534-0.66828105j 0.70710678+0.j        ] 
9.7381915e-03 1.0150000e+00 -3 +2.8598957e-01 +1.1520253e-01j +2.8598957e-01 -1.1520253e-01j [ 0.28168047+0.64858008j -0.28168047+0.64858008j] [0.70710678+0.j 0.70710678+0.j] 
9.7381915e-03 1.0175000e+00 -3 +2.7910467e-01 +1.2872140e-01j +2.7910467e-01 -1.2872140e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30870814-0.63615979j -0.30870814-0.63615979j] 
9.7381915e-03 1.0200000e+00 -3 +2.7436920e-01 -1.3644082e-01j +2.7436920e-01 +1.3644082e-01j [-0.32343567+0.62879994j  0.70710678+0.j        ] [0.70710678+0.j         0.32343567-0.62879994j] 
9.7381915e-03 1.0225000e+00 -3 +2.7118679e-01 +1.4046873e-01j +2.7118679e-01 -1.4046873e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.33091632-0.6248955j -0.33091632-0.6248955j] 
9.7381915e-03 1.0250000e+00 -3 +2.6908402e-01 +1.4208263e-01j +2.6908402e-01 -1.4208263e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.33387445-0.62332002j -0.33387445-0.62332002j] 
9.7381915e-03 1.0275000e+00 -3 +2.6771156e-01 +1.4210184e-01j +2.6771156e-01 -1.4210184e-01j [-0.33390953-0.62330123j  0.70710678+0.j        ] [0.70710678+0.j         0.33390953+0.62330123j] 
9.7381915e-03 1.0300000e+00 -3 +2.6682374e-01 +1.4105997e-01j +2.6682374e-01 -1.4105997e-01j [ 0.70710678+0.j         -0.33200261+0.62431904j] [0.33200261-0.62431904j 0.70710678+0.j        ] 
9.7381915e-03 1.0325000e+00 -3 +2.6625324e-01 -1.3930487e-01j +2.6625324e-01 +1.3930487e-01j [-0.32876914+0.62602784j  0.32876914+0.62602784j] [0.70710678+0.j 0.70710678+0.j] 
9.7381915e-03 1.0350000e+00 -3 +2.6588852e-01 +1.3706225e-01j +2.6588852e-01 -1.3706225e-01j [0.32459892+0.62820024j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.32459892-0.62820024j] 
9.7381915e-03 1.0375000e+00 -3 +2.6565630e-01 -1.3447749e-01j +2.6565630e-01 +1.3447749e-01j [-0.31973868+0.63068786j  0.70710678+0.j        ] [0.70710678+0.j         0.31973868-0.63068786j] 
9.7381915e-03 1.0400000e+00 -3 +2.6550895e-01 -1.3164310e-01j +2.6550895e-01 +1.3164310e-01j [-0.31434281+0.63339451j  0.31434281+0.63339451j] [0.70710678+0.j 0.70710678+0.j] 
9.7381915e-03 1.0425000e+00 -3 +2.6541574e-01 +1.2861686e-01j +2.6541574e-01 -1.2861686e-01j [0.30850517+0.63625825j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.30850517-0.63625825j] 
9.7381915e-03 1.0450000e+00 -3 +2.6535694e-01 -1.2543361e-01j +2.6535694e-01 +1.2543361e-01j [0.30227946-0.63923949j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.30227946+0.63923949j] 
9.7381915e-03 1.0475000e+00 -3 +2.6531993e-01 -1.2211294e-01j +2.6531993e-01 +1.2211294e-01j [0.70710678+0.j 0.70710678+0.j] [-0.29569205-0.64231317j  0.29569205-0.64231317j] 
9.7381915e-03 1.0500000e+00 -3 +2.6529671e-01 +1.1866413e-01j +2.6529671e-01 -1.1866413e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.28875024-0.64546363j -0.28875024-0.64546363j] 
9.7381915e-03 1.0525000e+00 -3 +2.6528217e-01 +1.1508920e-01j +2.6528217e-01 -1.1508920e-01j [0.2814473 +0.64868129j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.2814473 -0.64868129j] 
9.7381915e-03 1.0550000e+00 -3 +2.6527309e-01 -1.1138485e-01j +2.6527309e-01 +1.1138485e-01j [-0.27376539+0.65196051j  0.70710678+0.j        ] [0.70710678+0.j         0.27376539-0.65196051j] 
9.7381915e-03 1.0575000e+00 -3 +2.6526743e-01 -1.0754345e-01j +2.6526743e-01 +1.0754345e-01j [-0.26567705+0.65529818j  0.70710678+0.j        ] [0.70710678+0.j         0.26567705-0.65529818j] 
9.7381915e-03 1.0600000e+00 -3 +2.6526391e-01 -1.0355348e-01j +2.6526391e-01 +1.0355348e-01j [0.70710678+0.j 0.70710678+0.j] [-0.25714539-0.65869283j  0.25714539-0.65869283j] 
9.7381915e-03 1.0625000e+00 -3 +2.6526173e-01 +9.9399485e-02j +2.6526173e-01 -9.9399485e-02j [0.24812341+0.66214407j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.24812341-0.66214407j] 
9.7381915e-03 1.0650000e+00 -3 +2.6526039e-01 +9.5061566e-02j +2.6526039e-01 -9.5061566e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.23855221-0.66565219j -0.23855221-0.66565219j] 
9.7381915e-03 1.0675000e+00 -3 +2.6525955e-01 -9.0514314e-02j +2.6525955e-01 +9.0514314e-02j [-0.22835787+0.66921797j  0.70710678+0.j        ] [0.70710678+0.j         0.22835787-0.66921797j] 
9.7381915e-03 1.0700000e+00 -3 +2.6525904e-01 -8.5725104e-02j +2.6525904e-01 +8.5725104e-02j [-0.21744656+0.67284247j  0.21744656+0.67284247j] [0.70710678+0.j 0.70710678+0.j] 
9.7381915e-03 1.0725000e+00 -3 +2.6525873e-01 -8.0651291e-02j +2.6525873e-01 +8.0651291e-02j [-0.20569683+0.67652702j  0.20569683+0.67652702j] [0.70710678+0.j 0.70710678+0.j] 
9.7381915e-03 1.0750000e+00 -3 +2.6525854e-01 +7.5235613e-02j +2.6525854e-01 -7.5235613e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.19294693-0.68027309j -0.19294693-0.68027309j] 
9.7381915e-03 1.0775000e+00 -3 +2.6525842e-01 -6.9398278e-02j +2.6525842e-01 +6.9398278e-02j [-0.17897326+0.68408228j  0.17897326+0.68408228j] [0.70710678+0.j 0.70710678+0.j] 
9.7381915e-03 1.0800000e+00 -3 +2.6525835e-01 +6.3022363e-02j +2.6525835e-01 -6.3022363e-02j [ 0.16345065+0.68795631j -0.16345065+0.68795631j] [0.70710678+0.j 0.70710678+0.j] 
9.7381915e-03 1.0825000e+00 -3 +2.6525830e-01 -5.5924050e-02j +2.6525830e-01 +5.5924050e-02j [-0.14587174+0.69189698j  0.70710678+0.j        ] [0.70710678+0.j         0.14587174-0.69189698j] 
9.7381915e-03 1.0850000e+00 -3 +2.6525828e-01 -4.7782537e-02j +2.6525828e-01 +4.7782537e-02j [-0.12535771+0.6959062j  0.12535771+0.6959062j] [0.70710678+0.j 0.70710678+0.j] 
9.7381915e-03 1.0875000e+00 -3 +2.6525826e-01 +3.7931998e-02j +2.6525826e-01 -3.7931998e-02j [ 0.10009818+0.69998597j -0.10009818+0.69998597j] [0.70710678+0.j 0.70710678+0.j] 
9.7381915e-03 1.0900000e+00 -3 +2.6525825e-01 +2.4382341e-02j +2.6525825e-01 -2.4382341e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06472388-0.70413835j -0.06472388-0.70413835j] 
9.7381915e-03 1.0925000e+00 1 +2.8106462e-01 +0.0000000e+00j +2.4945187e-01 +0.0000000e+00j [-0.        +0.68571545j  0.72786971+0.j        ] [0.72786971+0.j         0.        -0.68571545j] 
9.7381915e-03 1.0950000e+00 1 +2.9833668e-01 +0.0000000e+00j +2.3217981e-01 +0.0000000e+00j [-0.        +0.66155016j  0.74990091+0.j        ] [ 0.74990091+0.j         -0.        -0.66155016j] 
9.7381915e-03 1.0975000e+00 1 +3.0928692e-01 +0.0000000e+00j +2.2122956e-01 +0.0000000e+00j [-0.       -0.64576148j  0.7635392+0.j        ] [ 0.7635392+0.j         -0.       +0.64576148j] 
9.7381915e-03 1.1000000e+00 1 +3.1801113e-01 +0.0000000e+00j +2.1250535e-01 +0.0000000e+00j [-0.        +0.63290058j  0.77423308+0.j        ] [ 0.77423308+0.j         -0.        -0.63290058j] 
9.7381915e-03 1.1025000e+00 1 +3.2548456e-01 +0.0000000e+00j +2.0503191e-01 +0.0000000e+00j [-0.       +0.62167198j  0.7832777+0.j        ] [0.7832777+0.j         0.       -0.62167198j] 
9.7381915e-03 1.1050000e+00 1 +3.3212791e-01 +0.0000000e+00j +1.9838857e-01 +0.0000000e+00j [-0.        +0.61151749j  0.79123092+0.j        ] [0.79123092+0.j         0.        -0.61151749j] 
9.7381915e-03 1.1075000e+00 1 +3.3816843e-01 +0.0000000e+00j +1.9234805e-01 +0.0000000e+00j [-0.        -0.6021358j  0.79839369+0.j       ] [0.79839369+0.j        0.        +0.6021358j] 
9.7381915e-03 1.1100000e+00 1 +3.4374543e-01 +0.0000000e+00j +1.8677105e-01 +0.0000000e+00j [-0.        +0.59334234j  0.80495023+0.j        ] [0.80495023+0.j         0.        -0.59334234j] 
1.1541560e-02 9.9000000e-01 1 +7.2132365e-01 +0.0000000e+00j +2.3375828e-01 +0.0000000e+00j [-0.        +0.20119758j  0.97955068+0.j        ] [ 0.97955068+0.j         -0.        -0.20119758j] 
1.1541560e-02 9.9250000e-01 1 +6.9406006e-01 +0.0000000e+00j +2.2383457e-01 +0.0000000e+00j [-0.        +0.23837559j  0.97117304+0.j        ] [ 0.97117304+0.j         -0.        -0.23837559j] 
1.1541560e-02 9.9500000e-01 1 +6.6234219e-01 +0.0000000e+00j +2.1507605e-01 +0.0000000e+00j [-0.        +0.28010997j  0.95996792+0.j        ] [ 0.95996792+0.j         -0.        -0.28010997j] 
1.1541560e-02 9.9750000e-01 1 +6.2610808e-01 +0.0000000e+00j +2.0848882e-01 +0.0000000e+00j [-0.        +0.32619491j  0.94530253+0.j        ] [ 0.94530253+0.j         -0.        -0.32619491j] 
1.1541560e-02 1.0000000e+00 1 +5.8554270e-01 +0.0000000e+00j +2.0522406e-01 +0.0000000e+00j [-0.        +0.37624212j  0.92652138+0.j        ] [ 0.92652138+0.j         -0.        -0.37624212j] 
1.1541560e-02 1.0025000e+00 1 +5.4103062e-01 +0.0000000e+00j +2.0652257e-01 +0.0000000e+00j [-0.        +0.42980645j  0.90292104+0.j        ] [ 0.90292104+0.j         -0.        -0.42980645j] 
1.1541560e-02 1.0050000e+00 1 +4.9290555e-01 +0.0000000e+00j +2.1376045e-01 +0.0000000e+00j [-0.        +0.48673601j  0.87354911+0.j        ] [ 0.87354911+0.j         -0.        -0.48673601j] 
1.1541560e-02 1.0075000e+00 1 +4.4064999e-01 +0.0000000e+00j +2.2897988e-01 +0.0000000e+00j [-0.       +0.54818393j  0.8363578+0.j        ] [0.8363578+0.j         0.       -0.54818393j] 
1.1541560e-02 1.0100000e+00 1 +3.7900921e-01 +0.0000000e+00j +2.5852248e-01 +0.0000000e+00j [-0.       +0.62164615j  0.7832982+0.j        ] [0.7832982+0.j         0.       -0.62164615j] 
1.1541560e-02 1.0125000e+00 -3 +3.0543772e-01 +5.3575715e-02j +3.0543772e-01 -5.3575715e-02j [ 0.1399915+0.69311065j -0.1399915+0.69311065j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0150000e+00 -3 +2.9479539e-01 -9.0090810e-02j +2.9479539e-01 +9.0090810e-02j [-0.22740014+0.669544j  0.70710678+0.j      ] [0.70710678+0.j       0.22740014-0.669544j] 
1.1541560e-02 1.0175000e+00 -3 +2.8658534e-01 -1.1001452e-01j +2.8658534e-01 +1.1001452e-01j [-0.27089428+0.6531587j  0.27089428+0.6531587j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0200000e+00 -3 +2.8043245e-01 +1.2227616e-01j +2.8043245e-01 -1.2227616e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.29601805-0.642163j -0.29601805-0.642163j] 
1.1541560e-02 1.0225000e+00 -3 +2.7592831e-01 -1.2979302e-01j +2.7592831e-01 +1.2979302e-01j [-0.31078337+0.63514856j  0.31078337+0.63514856j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0250000e+00 -3 +2.7269168e-01 -1.3411409e-01j +2.7269168e-01 +1.3411409e-01j [0.70710678+0.j 0.70710678+0.j] [-0.31905074-0.63103615j  0.31905074-0.63103615j] 
1.1541560e-02 1.0275000e+00 -3 +2.7039904e-01 +1.3621534e-01j +2.7039904e-01 -1.3621534e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.32301279-0.62901728j -0.32301279-0.62901728j] 
1.1541560e-02 1.0300000e+00 -3 +2.6879291e-01 -1.3675406e-01j +2.6879291e-01 +1.3675406e-01j [-0.32402244+0.62849778j  0.32402244+0.62849778j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0325000e+00 -3 +2.6767722e-01 +1.3618377e-01j +2.6767722e-01 -1.3618377e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.32295353-0.62904771j -0.32295353-0.62904771j] 
1.1541560e-02 1.0350000e+00 -3 +2.6690730e-01 -1.3481948e-01j +2.6690730e-01 +1.3481948e-01j [-0.32038506+0.63035975j  0.70710678+0.j        ] [0.70710678+0.j         0.32038506-0.63035975j] 
1.1541560e-02 1.0375000e+00 -3 +2.6637874e-01 +1.3287974e-01j +2.6637874e-01 -1.3287974e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.31670554-0.63221642j -0.31670554-0.63221642j] 
1.1541560e-02 1.0400000e+00 -3 +2.6601740e-01 +1.3051531e-01j +2.6601740e-01 -1.3051531e-01j [0.31217651+0.63446499j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.31217651-0.63446499j] 
1.1541560e-02 1.0425000e+00 -3 +2.6577125e-01 +1.2782922e-01j +2.6577125e-01 -1.2782922e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30697285-0.63699895j -0.30697285-0.63699895j] 
1.1541560e-02 1.0450000e+00 -3 +2.6560407e-01 +1.2489085e-01j +2.6560407e-01 -1.2489085e-01j [ 0.70710678+0.j         -0.30120923+0.63974448j] [0.30120923-0.63974448j 0.70710678+0.j        ] 
1.1541560e-02 1.0475000e+00 -3 +2.6549084e-01 -1.2174573e-01j +2.6549084e-01 +1.2174573e-01j [ 0.29495776-0.6426507j -0.29495776-0.6426507j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0500000e+00 -3 +2.6541433e-01 -1.1842237e-01j +2.6541433e-01 +1.1842237e-01j [-0.28825981+0.6456828j  0.28825981+0.6456828j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0525000e+00 -3 +2.6536276e-01 +1.1493696e-01j +2.6536276e-01 -1.1493696e-01j [0.28113387+0.64881719j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.28113387-0.64881719j] 
1.1541560e-02 1.0550000e+00 -3 +2.6532808e-01 +1.1129649e-01j +2.6532808e-01 -1.1129649e-01j [0.27358074+0.65203802j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.27358074-0.65203802j] 
1.1541560e-02 1.0575000e+00 -3 +2.6530480e-01 -1.0750082e-01j +2.6530480e-01 +1.0750082e-01j [-0.26558659+0.65533485j  0.26558659+0.65533485j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0600000e+00 -3 +2.6528922e-01 +1.0354380e-01j +2.6528922e-01 -1.0354380e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25712454-0.65870097j -0.25712454-0.65870097j] 
1.1541560e-02 1.0625000e+00 -3 +2.6527880e-01 -9.9413874e-02j +2.6527880e-01 +9.9413874e-02j [-0.24815491+0.66213227j  0.24815491+0.66213227j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0650000e+00 -3 +2.6527186e-01 -9.5093904e-02j +2.6527186e-01 +9.5093904e-02j [-0.23862412+0.66562642j  0.70710678+0.j        ] [0.70710678+0.j         0.23862412-0.66562642j] 
1.1541560e-02 1.0675000e+00 -3 +2.6526724e-01 +9.0560507e-02j +2.6526724e-01 -9.0560507e-02j [ 0.22846224+0.66918234j -0.22846224+0.66918234j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0700000e+00 -3 +2.6526417e-01 -8.5782540e-02j +2.6526417e-01 +8.5782540e-02j [-0.21757846+0.67279983j  0.70710678+0.j        ] [0.70710678+0.j         0.21757846-0.67279983j] 
1.1541560e-02 1.0725000e+00 -3 +2.6526214e-01 -8.0718495e-02j +2.6526214e-01 +8.0718495e-02j [ 0.70710678+0.j         -0.20585371-0.67647931j] [0.20585371+0.67647931j 0.70710678+0.j        ] 
1.1541560e-02 1.0750000e+00 -3 +2.6526080e-01 -7.5312047e-02j +2.6526080e-01 +7.5312047e-02j [0.70710678+0.j 0.70710678+0.j] [-0.19312834-0.68022162j  0.19312834-0.68022162j] 
1.1541560e-02 1.0775000e+00 -3 +2.6525992e-01 +6.9484298e-02j +2.6525992e-01 -6.9484298e-02j [ 0.17918087+0.68402794j -0.17918087+0.68402794j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0800000e+00 -3 +2.6525933e-01 +6.3119379e-02j +2.6525933e-01 -6.3119379e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16368879-0.68789969j -0.16368879-0.68789969j] 
1.1541560e-02 1.0825000e+00 -3 +2.6525895e-01 +5.6035070e-02j +2.6525895e-01 -5.6035070e-02j [0.70710678+0.j 0.70710678+0.j] [-0.14614897+0.69183848j  0.14614897+0.69183848j] 
1.1541560e-02 1.0850000e+00 -3 +2.6525870e-01 -4.7913743e-02j +2.6525870e-01 +4.7913743e-02j [-0.12569106+0.69584607j  0.70710678+0.j        ] [0.70710678+0.j         0.12569106-0.69584607j] 
1.1541560e-02 1.0875000e+00 -3 +2.6525854e-01 +3.8098230e-02j +2.6525854e-01 -3.8098230e-02j [ 0.100528+0.69992437j -0.100528+0.69992437j] [0.70710678+0.j 0.70710678+0.j] 
1.1541560e-02 1.0900000e+00 -3 +2.6525843e-01 -2.4641250e-02j +2.6525843e-01 +2.4641250e-02j [0.06540531-0.70407538j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.06540531+0.70407538j] 
1.1541560e-02 1.0925000e+00 1 +2.8065686e-01 +0.0000000e+00j +2.4985987e-01 +0.0000000e+00j [-0.        +0.68627583j  0.72734138+0.j        ] [0.72734138+0.j         0.        -0.68627583j] 
1.1541560e-02 1.0950000e+00 1 +2.9814346e-01 +0.0000000e+00j +2.3237318e-01 +0.0000000e+00j [-0.        +0.66182549j  0.74965794+0.j        ] [0.74965794+0.j         0.        -0.66182549j] 
1.1541560e-02 1.0975000e+00 1 +3.0914177e-01 +0.0000000e+00j +2.2137481e-01 +0.0000000e+00j [-0.        +0.64597337j  0.76335994+0.j        ] [0.76335994+0.j         0.        -0.64597337j] 
1.1541560e-02 1.1000000e+00 1 +3.1788994e-01 +0.0000000e+00j +2.1262660e-01 +0.0000000e+00j [-0.       -0.63308107j  0.7740855+0.j        ] [0.7740855+0.j         0.       +0.63308107j] 
1.1541560e-02 1.1025000e+00 1 +3.2537838e-01 +0.0000000e+00j +2.0513814e-01 +0.0000000e+00j [-0.       +0.62183297j  0.7831499+0.j        ] [0.7831499+0.j         0.       -0.62183297j] 
1.1541560e-02 1.1050000e+00 1 +3.3203226e-01 +0.0000000e+00j +1.9848424e-01 +0.0000000e+00j [-0.        +0.61166491j  0.79111696+0.j        ] [0.79111696+0.j         0.        -0.61166491j] 
1.1541560e-02 1.1075000e+00 1 +3.3808069e-01 +0.0000000e+00j +1.9243580e-01 +0.0000000e+00j [-0.       +0.60227313j  0.7982901+0.j        ] [0.7982901+0.j         0.       -0.60227313j] 
1.1541560e-02 1.1100000e+00 1 +3.4366392e-01 +0.0000000e+00j +1.8685257e-01 +0.0000000e+00j [-0.        -0.5934718j  0.80485478+0.j       ] [ 0.80485478+0.j        -0.        +0.5934718j] 
1.3344929e-02 9.9000000e-01 1 +7.0704860e-01 +0.0000000e+00j +2.2810992e-01 +0.0000000e+00j [-0.        +0.22047887j  0.97539175+0.j        ] [ 0.97539175+0.j         -0.        -0.22047887j] 
1.3344929e-02 9.9250000e-01 1 +6.8168970e-01 +0.0000000e+00j +2.1985410e-01 +0.0000000e+00j [-0.        +0.2544213j  0.96709348+0.j       ] [ 0.96709348+0.j        -0.        -0.2544213j] 
1.3344929e-02 9.9500000e-01 1 +6.5297281e-01 +0.0000000e+00j +2.1274026e-01 +0.0000000e+00j [-0.        +0.29170293j  0.95650897+0.j        ] [ 0.95650897+0.j         -0.        -0.29170293j] 
1.3344929e-02 9.9750000e-01 1 +6.2091796e-01 +0.0000000e+00j +2.0744876e-01 +0.0000000e+00j [-0.        +0.3321362j  0.94323144+0.j       ] [ 0.94323144+0.j        -0.        -0.3321362j] 
1.3344929e-02 1.0000000e+00 1 +5.8568959e-01 +0.0000000e+00j +2.0472725e-01 +0.0000000e+00j [-0.        +0.37543502j  0.92684872+0.j        ] [ 0.92684872+0.j         -0.        -0.37543502j] 
1.3344929e-02 1.0025000e+00 1 +5.4756640e-01 +0.0000000e+00j +2.0536115e-01 +0.0000000e+00j [-0.        +0.42128274j  0.90692935+0.j        ] [ 0.90692935+0.j         -0.        -0.42128274j] 
1.3344929e-02 1.0050000e+00 1 +5.0682650e-01 +0.0000000e+00j +2.1018577e-01 +0.0000000e+00j [-0.        +0.46949197j  0.88293674+0.j        ] [ 0.88293674+0.j         -0.        -0.46949197j] 
1.3344929e-02 1.0075000e+00 1 +4.6344782e-01 +0.0000000e+00j +2.2025487e-01 +0.0000000e+00j [-0.       +0.52038067j  0.8539344+0.j        ] [0.8539344+0.j         0.       -0.52038067j] 
1.3344929e-02 1.0100000e+00 1 +4.1619818e-01 +0.0000000e+00j +2.3762032e-01 +0.0000000e+00j [-0.        +0.57592911j  0.81749964+0.j        ] [0.81749964+0.j         0.        -0.57592911j] 
1.3344929e-02 1.0125000e+00 1 +3.5686622e-01 +0.0000000e+00j +2.7100706e-01 +0.0000000e+00j [-0.        +0.64736362j  0.76218131+0.j        ] [ 0.76218131+0.j         -0.        -0.64736362j] 
1.3344929e-02 1.0150000e+00 -3 +3.0302095e-01 +5.8409711e-02j +3.0302095e-01 -5.8409711e-02j [0.15206158+0.69056301j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.15206158-0.69056301j] 
1.3344929e-02 1.0175000e+00 -3 +2.9409649e-01 +8.7788022e-02j +2.9409649e-01 -8.7788022e-02j [ 0.22216819+0.67129822j -0.22216819+0.67129822j] [0.70710678+0.j 0.70710678+0.j] 
1.3344929e-02 1.0200000e+00 -3 +2.8698404e-01 +1.0513470e-01j +2.8698404e-01 -1.0513470e-01j [0.2605423 +0.65735661j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.2605423 -0.65735661j] 
1.3344929e-02 1.0225000e+00 -3 +2.8143892e-01 +1.1632596e-01j +2.8143892e-01 -1.1632596e-01j [ 0.2839861+0.64757385j -0.2839861+0.64757385j] [0.70710678+0.j 0.70710678+0.j] 
1.3344929e-02 1.0250000e+00 -3 +2.7719469e-01 +1.2353484e-01j +2.7719469e-01 -1.2353484e-01j [0.70710678+0.j 0.70710678+0.j] [-0.29852436+0.64100172j  0.29852436+0.64100172j] 
1.3344929e-02 1.0275000e+00 -3 +2.7399492e-01 +1.2795291e-01j +2.7399492e-01 -1.2795291e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30721384-0.63688276j -0.30721384-0.63688276j] 
1.3344929e-02 1.0300000e+00 -3 +2.7161191e-01 -1.3034881e-01j +2.7161191e-01 +1.3034881e-01j [0.70710678+0.j 0.70710678+0.j] [-0.31185578-0.6346227j  0.31185578-0.6346227j] 
1.3344929e-02 1.0325000e+00 -3 +2.6985453e-01 -1.3125581e-01j +2.6985453e-01 +1.3125581e-01j [-0.31360013+0.63376254j  0.70710678+0.j        ] [0.70710678+0.j         0.31360013-0.63376254j] 
1.3344929e-02 1.0350000e+00 -3 +2.6856866e-01 -1.3105572e-01j +2.6856866e-01 +1.3105572e-01j [ 0.70710678+0.j         -0.31321592-0.63395251j] [0.31321592+0.63395251j 0.70710678+0.j        ] 
1.3344929e-02 1.0375000e+00 -3 +2.6763371e-01 -1.3002519e-01j +2.6763371e-01 +1.3002519e-01j [-0.31123168+0.63492901j  0.31123168+0.63492901j] [0.70710678+0.j 0.70710678+0.j] 
1.3344929e-02 1.0400000e+00 -3 +2.6695740e-01 +1.2836513e-01j +2.6695740e-01 -1.2836513e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30801602-0.6364952j -0.30801602-0.6364952j] 
1.3344929e-02 1.0425000e+00 -3 +2.6647024e-01 -1.2622090e-01j +2.6647024e-01 +1.2622090e-01j [0.70710678+0.j 0.70710678+0.j] [-0.30382735-0.63850524j  0.30382735-0.63850524j] 
1.3344929e-02 1.0450000e+00 -3 +2.6612058e-01 -1.2369690e-01j +2.6612058e-01 +1.2369690e-01j [-0.29884606+0.6408518j  0.29884606+0.6408518j] [0.70710678+0.j 0.70710678+0.j] 
1.3344929e-02 1.0475000e+00 -3 +2.6587038e-01 -1.2086707e-01j +2.6587038e-01 +1.2086707e-01j [-0.29319609+0.64345633j  0.29319609+0.64345633j] [0.70710678+0.j 0.70710678+0.j] 
1.3344929e-02 1.0500000e+00 -3 +2.6569182e-01 -1.1778264e-01j +2.6569182e-01 +1.1778264e-01j [0.28695963-0.64626169j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.28695963+0.64626169j] 
1.3344929e-02 1.0525000e+00 -3 +2.6556471e-01 +1.1447773e-01j +2.6556471e-01 -1.1447773e-01j [0.28018725+0.64922654j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.28018725-0.64922654j] 
1.3344929e-02 1.0550000e+00 -3 +2.6547443e-01 -1.1097334e-01j +2.6547443e-01 +1.1097334e-01j [-0.27290486+0.65232119j  0.70710678+0.j        ] [0.70710678+0.j         0.27290486-0.65232119j] 
1.3344929e-02 1.0575000e+00 -3 +2.6541044e-01 +1.0728018e-01j +2.6541044e-01 -1.0728018e-01j [0.2651182 +0.65552448j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.2651182 -0.65552448j] 
1.3344929e-02 1.0600000e+00 -3 +2.6536518e-01 +1.0340048e-01j +2.6536518e-01 -1.0340048e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25681562-0.65882148j -0.25681562-0.65882148j] 
1.3344929e-02 1.0625000e+00 -3 +2.6533323e-01 -9.9329065e-02j +2.6533323e-01 +9.9329065e-02j [-0.24796925+0.66220182j  0.24796925+0.66220182j] [0.70710678+0.j 0.70710678+0.j] 
1.3344929e-02 1.0650000e+00 -3 +2.6531072e-01 -9.5053693e-02j +2.6531072e-01 +9.5053693e-02j [0.70710678+0.j 0.70710678+0.j] [-0.2385347-0.66565847j  0.2385347-0.66565847j] 
1.3344929e-02 1.0675000e+00 -3 +2.6529490e-01 +9.0554719e-02j +2.6529490e-01 -9.0554719e-02j [ 0.22844916+0.6691868j -0.22844916+0.6691868j] [0.70710678+0.j 0.70710678+0.j] 
1.3344929e-02 1.0700000e+00 -3 +2.6528380e-01 -8.5803877e-02j +2.6528380e-01 +8.5803877e-02j [-0.21762745+0.67278399j  0.21762745+0.67278399j] [0.70710678+0.j 0.70710678+0.j] 
1.3344929e-02 1.0725000e+00 -3 +2.6527602e-01 +8.0761909e-02j +2.6527602e-01 -8.0761909e-02j [0.20595503+0.67644846j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.20595503-0.67644846j] 
1.3344929e-02 1.0750000e+00 -3 +2.6527058e-01 +7.5374326e-02j +2.6527058e-01 -7.5374326e-02j [0.19327612+0.68017964j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.19327612-0.68017964j] 
1.3344929e-02 1.0775000e+00 -3 +2.6526679e-01 +6.9563852e-02j +2.6526679e-01 -6.9563852e-02j [0.17937282+0.68397762j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.17937282-0.68397762j] 
1.3344929e-02 1.0800000e+00 -3 +2.6526415e-01 +6.3216285e-02j +2.6526415e-01 -6.3216285e-02j [0.16392661+0.68784305j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.16392661-0.68784305j] 
1.3344929e-02 1.0825000e+00 -3 +2.6526232e-01 -5.6151587e-02j +2.6526232e-01 +5.6151587e-02j [-0.14643984+0.69177697j  0.70710678+0.j        ] [0.70710678+0.j         0.14643984-0.69177697j] 
1.3344929e-02 1.0850000e+00 -3 +2.6526105e-01 -4.8055992e-02j +2.6526105e-01 +4.8055992e-02j [0.70710678+0.j 0.70710678+0.j] [-0.12605238-0.69578071j  0.12605238-0.69578071j] 
1.3344929e-02 1.0875000e+00 -3 +2.6526017e-01 -3.8282257e-02j +2.6526017e-01 +3.8282257e-02j [-0.1010037+0.69985588j  0.1010037+0.69985588j] [0.70710678+0.j 0.70710678+0.j] 
1.3344929e-02 1.0900000e+00 -3 +2.6525956e-01 +2.4930476e-02j +2.6525956e-01 -2.4930476e-02j [ 0.06616632+0.70400427j -0.06616632+0.70400427j] [0.70710678+0.j 0.70710678+0.j] 
1.3344929e-02 1.0925000e+00 1 +2.8017830e-01 +0.0000000e+00j +2.5033999e-01 +0.0000000e+00j [-0.        +0.6869338j  0.72671999+0.j       ] [0.72671999+0.j        0.        -0.6869338j] 
1.3344929e-02 1.0950000e+00 1 +2.9792022e-01 +0.0000000e+00j +2.3259749e-01 +0.0000000e+00j [-0.        +0.66214407j  0.74937656+0.j        ] [0.74937656+0.j         0.        -0.66214407j] 
1.3344929e-02 1.0975000e+00 1 +3.0897364e-01 +0.0000000e+00j +2.2154368e-01 +0.0000000e+00j [-0.        +0.64621916j  0.76315188+0.j        ] [0.76315188+0.j         0.        -0.64621916j] 
1.3344929e-02 1.1000000e+00 1 +3.1774918e-01 +0.0000000e+00j +2.1276787e-01 +0.0000000e+00j [-0.        +0.63329097j  0.77391379+0.j        ] [0.77391379+0.j         0.        -0.63329097j] 
1.3344929e-02 1.1025000e+00 1 +3.2525478e-01 +0.0000000e+00j +2.0526208e-01 +0.0000000e+00j [-0.        +0.62202054j  0.78300093+0.j        ] [0.78300093+0.j         0.        -0.62202054j] 
1.3344929e-02 1.1050000e+00 1 +3.3192073e-01 +0.0000000e+00j +1.9859600e-01 +0.0000000e+00j [-0.        +0.61183691j  0.79098394+0.j        ] [0.79098394+0.j         0.        -0.61183691j] 
1.3344929e-02 1.1075000e+00 1 +3.3797828e-01 +0.0000000e+00j +1.9253838e-01 +0.0000000e+00j [-0.        +0.6024335j  0.79816908+0.j       ] [0.79816908+0.j        0.        -0.6024335j] 
1.3344929e-02 1.1100000e+00 1 +3.4356870e-01 +0.0000000e+00j +1.8694790e-01 +0.0000000e+00j [-0.        +0.59362309j  0.80474321+0.j        ] [0.80474321+0.j         0.        -0.59362309j] 
1.5148298e-02 9.9000000e-01 1 +6.9531682e-01 +0.0000000e+00j +2.2386352e-01 +0.0000000e+00j [-0.        +0.23593587j  0.97176863+0.j        ] [ 0.97176863+0.j         -0.        -0.23593587j] 
1.5148298e-02 9.9250000e-01 1 +6.7177505e-01 +0.0000000e+00j +2.1689383e-01 +0.0000000e+00j [-0.        +0.26699166j  0.96369884+0.j        ] [ 0.96369884+0.j         -0.        -0.26699166j] 
1.5148298e-02 9.9500000e-01 1 +6.4563329e-01 +0.0000000e+00j +2.1097595e-01 +0.0000000e+00j [-0.       +0.30057463j  0.9537583+0.j        ] [ 0.9537583+0.j         -0.       -0.30057463j] 
1.5148298e-02 9.9750000e-01 1 +6.1694048e-01 +0.0000000e+00j +2.0658577e-01 +0.0000000e+00j [-0.        +0.33652607j  0.94167415+0.j        ] [ 0.94167415+0.j         -0.        -0.33652607j] 
1.5148298e-02 1.0000000e+00 1 +5.8583514e-01 +0.0000000e+00j +2.0423185e-01 +0.0000000e+00j [-0.        +0.37462966j  0.92717454+0.j        ] [ 0.92717454+0.j         -0.        -0.37462966j] 
1.5148298e-02 1.0025000e+00 1 +5.5252659e-01 +0.0000000e+00j +2.0443846e-01 +0.0000000e+00j [-0.        +0.41465006j  0.90998095+0.j        ] [ 0.90998095+0.j         -0.        -0.41465006j] 
1.5148298e-02 1.0050000e+00 1 +5.1723725e-01 +0.0000000e+00j +2.0774744e-01 +0.0000000e+00j [-0.       +0.4564129j  0.8897681+0.j       ] [ 0.8897681+0.j        -0.       -0.4564129j] 
1.5148298e-02 1.0075000e+00 1 +4.8007125e-01 +0.0000000e+00j +2.1478001e-01 +0.0000000e+00j [-0.        +0.49996889j  0.86604336+0.j        ] [ 0.86604336+0.j         -0.        -0.49996889j] 
1.5148298e-02 1.0100000e+00 1 +4.4070061e-01 +0.0000000e+00j +2.2647922e-01 +0.0000000e+00j [-0.        +0.54598635j  0.83779407+0.j        ] [ 0.83779407+0.j         -0.        -0.54598635j] 
1.5148298e-02 1.0125000e+00 1 +3.9732293e-01 +0.0000000e+00j +2.4509386e-01 +0.0000000e+00j [-0.        +0.59709922j  0.80216739+0.j        ] [0.80216739+0.j         0.        -0.59709922j] 
1.5148298e-02 1.0150000e+00 1 +3.3731743e-01 +0.0000000e+00j +2.8348985e-01 +0.0000000e+00j [-0.        +0.67027509j  0.74211273+0.j        ] [ 0.74211273+0.j         -0.        -0.67027509j] 
1.5148298e-02 1.0175000e+00 -3 +3.0119711e-01 -6.0242688e-02j +3.0119711e-01 +6.0242688e-02j [0.70710678+0.j 0.70710678+0.j] [-0.15660281-0.68954736j  0.15660281-0.68954736j] 
1.5148298e-02 1.0200000e+00 -3 +2.9352299e-01 +8.5008349e-02j +2.9352299e-01 -8.5008349e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21579845-0.67337288j -0.21579845-0.67337288j] 
1.5148298e-02 1.0225000e+00 -3 +2.8725124e-01 -1.0041255e-01j +2.8725124e-01 +1.0041255e-01j [-0.2503367+0.66131047j  0.2503367+0.66131047j] [0.70710678+0.j 0.70710678+0.j] 
1.5148298e-02 1.0250000e+00 -3 +2.8221356e-01 +1.1069923e-01j +2.8221356e-01 -1.1069923e-01j [0.27233087+0.65256103j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.27233087-0.65256103j] 
1.5148298e-02 1.0275000e+00 -3 +2.7822685e-01 -1.1756741e-01j +2.7822685e-01 +1.1756741e-01j [-0.28652142+0.64645609j  0.28652142+0.64645609j] [0.70710678+0.j 0.70710678+0.j] 
1.5148298e-02 1.0300000e+00 -3 +2.7511128e-01 +1.2196967e-01j +2.7511128e-01 -1.2196967e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.2954057-0.64244492j -0.2954057-0.64244492j] 
1.5148298e-02 1.0325000e+00 -3 +2.7270192e-01 -1.2452928e-01j +2.7270192e-01 +1.2452928e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30049488+0.64008033j -0.30049488+0.64008033j] 
1.5148298e-02 1.0350000e+00 -3 +2.7085485e-01 +1.2568645e-01j +2.7085485e-01 -1.2568645e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.30277716-0.63900391j -0.30277716-0.63900391j] 
1.5148298e-02 1.0375000e+00 -3 +2.6944899e-01 +1.2576389e-01j +2.6944899e-01 -1.2576389e-01j [ 0.30292948+0.63893171j -0.30292948+0.63893171j] [0.70710678+0.j 0.70710678+0.j] 
1.5148298e-02 1.0400000e+00 -3 +2.6838529e-01 -1.2500213e-01j +2.6838529e-01 +1.2500213e-01j [-0.30142887+0.63964102j  0.30142887+0.63964102j] [0.70710678+0.j 0.70710678+0.j] 
1.5148298e-02 1.0425000e+00 -3 +2.6758447e-01 +1.2358144e-01j +2.6758447e-01 -1.2358144e-01j [0.29861689+0.64095862j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.29861689-0.64095862j] 
1.5148298e-02 1.0450000e+00 -3 +2.6698405e-01 +1.2163672e-01j +2.6698405e-01 -1.2163672e-01j [0.29473958+0.64275079j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.29473958-0.64275079j] 
1.5148298e-02 1.0475000e+00 -3 +2.6653548e-01 +1.1926826e-01j +2.6653548e-01 -1.1926826e-01j [0.2899736 +0.64491496j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.2899736 -0.64491496j] 
1.5148298e-02 1.0500000e+00 -3 +2.6620139e-01 +1.1654964e-01j +2.6620139e-01 -1.1654964e-01j [-0.28444387-0.64737291j  0.28444387-0.64737291j] [0.70710678+0.j 0.70710678+0.j] 
1.5148298e-02 1.0525000e+00 -3 +2.6595323e-01 +1.1353369e-01j +2.6595323e-01 -1.1353369e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.27823571-0.6500653j -0.27823571-0.6500653j] 
1.5148298e-02 1.0550000e+00 -3 +2.6576935e-01 +1.1025690e-01j +2.6576935e-01 -1.1025690e-01j [0.27140327+0.65294737j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.27140327-0.65294737j] 
1.5148298e-02 1.0575000e+00 -3 +2.6563340e-01 +1.0674264e-01j +2.6563340e-01 -1.0674264e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.26397531-0.65598554j -0.26397531-0.65598554j] 
1.5148298e-02 1.0600000e+00 -3 +2.6553311e-01 +1.0300341e-01j +2.6553311e-01 -1.0300341e-01j [0.25595885+0.65915481j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.25595885-0.65915481j] 
1.5148298e-02 1.0625000e+00 -3 +2.6545925e-01 -9.9042336e-02j +2.6545925e-01 +9.9042336e-02j [-0.24734114+0.66243668j  0.24734114+0.66243668j] [0.70710678+0.j 0.70710678+0.j] 
1.5148298e-02 1.0650000e+00 -3 +2.6540498e-01 +9.4853829e-02j +2.6540498e-01 -9.4853829e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.23809007-0.66581763j -0.23809007-0.66581763j] 
1.5148298e-02 1.0675000e+00 -3 +2.6536517e-01 +9.0423571e-02j +2.6536517e-01 -9.0423571e-02j [ 0.22815278+0.66928791j -0.22815278+0.66928791j] [0.70710678+0.j 0.70710678+0.j] 
1.5148298e-02 1.0700000e+00 -3 +2.6533601e-01 +8.5727574e-02j +2.6533601e-01 -8.5727574e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21745223-0.67284064j -0.21745223-0.67284064j] 
1.5148298e-02 1.0725000e+00 -3 +2.6531471e-01 +8.0730040e-02j +2.6531471e-01 -8.0730040e-02j [0.20588065+0.67647111j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.20588065-0.67647111j] 
1.5148298e-02 1.0750000e+00 -3 +2.6529916e-01 -7.5379351e-02j +2.6529916e-01 +7.5379351e-02j [-0.19328804+0.68017625j  0.70710678+0.j        ] [0.70710678+0.j         0.19328804-0.68017625j] 
1.5148298e-02 1.0775000e+00 -3 +2.6528784e-01 +6.9600730e-02j +2.6528784e-01 -6.9600730e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.17946179-0.68395429j -0.17946179-0.68395429j] 
1.5148298e-02 1.0800000e+00 -3 +2.6527961e-01 +6.3282398e-02j +2.6527961e-01 -6.3282398e-02j [0.16408882+0.68780438j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.16408882-0.68780438j] 
1.5148298e-02 1.0825000e+00 -3 +2.6527364e-01 +5.6247160e-02j +2.6527364e-01 -5.6247160e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.14667838-0.69172643j -0.14667838-0.69172643j] 
1.5148298e-02 1.0850000e+00 -3 +2.6526932e-01 +4.8185757e-02j +2.6526932e-01 -4.8185757e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.1263819-0.69572093j -0.1263819-0.69572093j] 
1.5148298e-02 1.0875000e+00 -3 +2.6526619e-01 -3.8461647e-02j +2.6526619e-01 +3.8461647e-02j [-0.10146728+0.69978882j  0.10146728+0.69978882j] [0.70710678+0.j 0.70710678+0.j] 
1.5148298e-02 1.0900000e+00 -3 +2.6526394e-01 +2.5223571e-02j +2.6526394e-01 -2.5223571e-02j [0.70710678+0.j 0.70710678+0.j] [-0.06693728+0.70393139j  0.06693728+0.70393139j] 
1.5148298e-02 1.0925000e+00 1 +2.7965684e-01 +0.0000000e+00j +2.5086778e-01 +0.0000000e+00j [-0.        +0.68765322j  0.72603929+0.j        ] [0.72603929+0.j         0.        -0.68765322j] 
1.5148298e-02 1.0950000e+00 1 +2.9767864e-01 +0.0000000e+00j +2.3284365e-01 +0.0000000e+00j [-0.        +0.66249111j  0.74906978+0.j        ] [0.74906978+0.j         0.        -0.66249111j] 
1.5148298e-02 1.0975000e+00 1 +3.0878928e-01 +0.0000000e+00j +2.2173133e-01 +0.0000000e+00j [-0.        +0.64649038j  0.76292214+0.j        ] [0.76292214+0.j         0.        -0.64649038j] 
1.5148298e-02 1.1000000e+00 1 +3.1759310e-01 +0.0000000e+00j +2.1292632e-01 +0.0000000e+00j [-0.        +0.63352496j  0.77372225+0.j        ] [0.77372225+0.j         0.        -0.63352496j] 
1.5148298e-02 1.1025000e+00 1 +3.2511654e-01 +0.0000000e+00j +2.0540202e-01 +0.0000000e+00j [-0.       +0.62223124j  0.7828335+0.j        ] [0.7828335+0.j         0.       -0.62223124j] 
1.5148298e-02 1.1050000e+00 1 +3.3179520e-01 +0.0000000e+00j +1.9872276e-01 +0.0000000e+00j [-0.        +0.61203119j  0.79083362+0.j        ] [0.79083362+0.j         0.        -0.61203119j] 
1.5148298e-02 1.1075000e+00 1 +3.3786244e-01 +0.0000000e+00j +1.9265508e-01 +0.0000000e+00j [-0.        -0.60261538j  0.79803177+0.j        ] [ 0.79803177+0.j         -0.        +0.60261538j] 
1.5148298e-02 1.1100000e+00 1 +3.4346061e-01 +0.0000000e+00j +1.8705660e-01 +0.0000000e+00j [-0.        -0.59379516j  0.80461625+0.j        ] [0.80461625+0.j         0.        +0.59379516j] 
1.6951667e-02 9.9000000e-01 1 +6.8555437e-01 +0.0000000e+00j +2.2056904e-01 +0.0000000e+00j [-0.        +0.24851891j  0.96862704+0.j        ] [ 0.96862704+0.j         -0.        -0.24851891j] 
1.6951667e-02 9.9250000e-01 1 +6.6367828e-01 +0.0000000e+00j +2.1459796e-01 +0.0000000e+00j [-0.        +0.2770411j  0.96085807+0.j       ] [ 0.96085807+0.j        -0.        -0.2770411j] 
1.6951667e-02 9.9500000e-01 1 +6.3974280e-01 +0.0000000e+00j +2.0957116e-01 +0.0000000e+00j [-0.        +0.30752688j  0.95153939+0.j        ] [ 0.95153939+0.j         -0.        -0.30752688j] 
1.6951667e-02 9.9750000e-01 1 +6.1380473e-01 +0.0000000e+00j +2.0583147e-01 +0.0000000e+00j [-0.        +0.33984446j  0.94048165+0.j        ] [ 0.94048165+0.j         -0.        -0.33984446j] 
1.6951667e-02 1.0000000e+00 1 +5.8597933e-01 +0.0000000e+00j +2.0373786e-01 +0.0000000e+00j [-0.        +0.37382602j  0.92749884+0.j        ] [ 0.92749884+0.j         -0.        -0.37382602j] 
1.6951667e-02 1.0025000e+00 1 +5.5642863e-01 +0.0000000e+00j +2.0365497e-01 +0.0000000e+00j [-0.        +0.40929043j  0.91240416+0.j        ] [ 0.91240416+0.j         -0.        -0.40929043j] 
1.6951667e-02 1.0050000e+00 1 +5.2533028e-01 +0.0000000e+00j +2.0595183e-01 +0.0000000e+00j [-0.     +0.44608621j  0.89499+0.j        ] [ 0.89499+0.j         -0.     -0.44608621j] 
1.6951667e-02 1.0075000e+00 1 +4.9281361e-01 +0.0000000e+00j +2.1102632e-01 +0.0000000e+00j [-0.       +0.48417118j  0.8749733+0.j        ] [ 0.8749733+0.j         -0.       -0.48417118j] 
1.6951667e-02 1.0100000e+00 1 +4.5882815e-01 +0.0000000e+00j +2.1939523e-01 +0.0000000e+00j [-0.        +0.52377455j  0.85185692+0.j        ] [ 0.85185692+0.j         -0.        -0.52377455j] 
1.6951667e-02 1.0125000e+00 1 +4.2282022e-01 +0.0000000e+00j +2.3198127e-01 +0.0000000e+00j [-0.        +0.56580785j  0.82453713+0.j        ] [0.82453713+0.j         0.        -0.56580785j] 
1.6951667e-02 1.0150000e+00 1 +3.8253884e-01 +0.0000000e+00j +2.5128202e-01 +0.0000000e+00j [-0.        +0.61342756j  0.78975099+0.j        ] [0.78975099+0.j         0.        -0.61342756j] 
1.6951667e-02 1.0175000e+00 1 +3.1405946e-01 +0.0000000e+00j +3.0133675e-01 +0.0000000e+00j [-0.        +0.6985765j  0.71553537+0.j       ] [ 0.71553537+0.j        -0.        -0.6985765j] 
1.6951667e-02 1.0200000e+00 -3 +2.9975847e-01 -6.0288725e-02j +2.9975847e-01 +6.0288725e-02j [0.70710678+0.j 0.70710678+0.j] [-0.15671661-0.6895215j  0.15671661-0.6895215j] 
1.6951667e-02 1.0225000e+00 -3 +2.9303352e-01 -8.1847623e-02j +2.9303352e-01 +8.1847623e-02j [-0.20848454+0.67567314j  0.20848454+0.67567314j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0250000e+00 -3 +2.8742642e-01 -9.5748512e-02j +2.8742642e-01 +9.5748512e-02j [-0.24007798+0.66510342j  0.24007798+0.66510342j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0275000e+00 -3 +2.8281644e-01 +1.0527178e-01j +2.8281644e-01 -1.0527178e-01j [ 0.70710678+0.j         -0.2608358 +0.65724021j] [0.2608358 -0.65724021j 0.70710678+0.j        ] 
1.6951667e-02 1.0300000e+00 -3 +2.7907254e-01 +1.1180128e-01j +2.7907254e-01 -1.1180128e-01j [ 0.27463474+0.65159478j -0.27463474+0.65159478j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0325000e+00 -3 +2.7606413e-01 -1.1612435e-01j +2.7606413e-01 +1.1612435e-01j [-0.28357312+0.6477548j  0.28357312+0.6477548j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0350000e+00 -3 +2.7366859e-01 +1.1876020e-01j +2.7366859e-01 -1.1876020e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.288945-0.64537647j -0.288945-0.64537647j] 
1.6951667e-02 1.0375000e+00 -3 +2.7177577e-01 +1.2007923e-01j +2.7177577e-01 -1.2007923e-01j [ 0.2916109+0.64417628j -0.2916109+0.64417628j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0400000e+00 -3 +2.7028994e-01 -1.2035691e-01j +2.7028994e-01 +1.2035691e-01j [-0.29217022+0.64392279j  0.29217022+0.64392279j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0425000e+00 -3 +2.6913004e-01 +1.1980240e-01j +2.6913004e-01 -1.1980240e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.29105263-0.64442871j -0.29105263-0.64442871j] 
1.6951667e-02 1.0450000e+00 -3 +2.6822886e-01 -1.1857585e-01j +2.6822886e-01 +1.1857585e-01j [-0.28857121+0.64554369j  0.70710678+0.j        ] [0.70710678+0.j         0.28857121-0.64554369j] 
1.6951667e-02 1.0475000e+00 -3 +2.6753149e-01 -1.1679992e-01j +2.6753149e-01 +1.1679992e-01j [-0.28495558+0.64714783j  0.28495558+0.64714783j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0500000e+00 -3 +2.6699373e-01 +1.1456800e-01j +2.6699373e-01 -1.1456800e-01j [-0.28037348-0.64914614j  0.70710678+0.j        ] [0.70710678+0.j         0.28037348+0.64914614j] 
1.6951667e-02 1.0525000e+00 -3 +2.6658031e-01 +1.1195026e-01j +2.6658031e-01 -1.1195026e-01j [ 0.27494541+0.65146375j -0.27494541+0.65146375j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0550000e+00 -3 +2.6626334e-01 -1.0899819e-01j +2.6626334e-01 +1.0899819e-01j [-0.26875468+0.65404199j  0.26875468+0.65404199j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0575000e+00 -3 +2.6602090e-01 -1.0574802e-01j +2.6602090e-01 +1.0574802e-01j [-0.26185429+0.65683509j  0.26185429+0.65683509j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0600000e+00 -3 +2.6583588e-01 +1.0222316e-01j +2.6583588e-01 -1.0222316e-01j [ 0.25427151+0.65980755j -0.25427151+0.65980755j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0625000e+00 -3 +2.6569498e-01 -9.8435910e-02j +2.6569498e-01 +9.8435910e-02j [0.70710678+0.j 0.70710678+0.j] [-0.24601051-0.66293199j  0.24601051-0.66293199j] 
1.6951667e-02 1.0650000e+00 -3 +2.6558787e-01 +9.4388354e-02j +2.6558787e-01 -9.4388354e-02j [0.23705329+0.66618746j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.23705329-0.66618746j] 
1.6951667e-02 1.0675000e+00 -3 +2.6550661e-01 +9.0072567e-02j +2.6550661e-01 -9.0072567e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.22735886-0.66955803j -0.22735886-0.66955803j] 
1.6951667e-02 1.0700000e+00 -3 +2.6544506e-01 +8.5469879e-02j +2.6544506e-01 -8.5469879e-02j [0.21686014+0.67303171j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.21686014-0.67303171j] 
1.6951667e-02 1.0725000e+00 -3 +2.6539853e-01 +8.0548936e-02j +2.6539853e-01 -8.0548936e-02j [ 0.70710678+0.j         -0.20545783+0.67659965j] [0.20545783-0.67659965j 0.70710678+0.j        ] 
1.6951667e-02 1.0750000e+00 -3 +2.6536341e-01 +7.5261881e-02j +2.6536341e-01 -7.5261881e-02j [0.19300928+0.68025541j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.19300928-0.68025541j] 
1.6951667e-02 1.0775000e+00 -3 +2.6533695e-01 -6.9537230e-02j +2.6533695e-01 +6.9537230e-02j [-0.17930859+0.68399447j  0.70710678+0.j        ] [0.70710678+0.j         0.17930859-0.68399447j] 
1.6951667e-02 1.0800000e+00 -3 +2.6531705e-01 +6.3266299e-02j +2.6531705e-01 -6.3266299e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16404932-0.6878138j -0.16404932-0.6878138j] 
1.6951667e-02 1.0825000e+00 -3 +2.6530210e-01 +5.6275263e-02j +2.6530210e-01 -5.6275263e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.14674851-0.69171156j -0.14674851-0.69171156j] 
1.6951667e-02 1.0850000e+00 -3 +2.6529089e-01 +4.8259657e-02j +2.6529089e-01 -4.8259657e-02j [0.12656952+0.69568682j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.12656952-0.69568682j] 
1.6951667e-02 1.0875000e+00 -3 +2.6528251e-01 +3.8593272e-02j +2.6528251e-01 -3.8593272e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.10180733-0.69973943j -0.10180733-0.69973943j] 
1.6951667e-02 1.0900000e+00 -3 +2.6527624e-01 +2.5468746e-02j +2.6527624e-01 -2.5468746e-02j [-0.06758199-0.70386978j  0.06758199-0.70386978j] [0.70710678+0.j 0.70710678+0.j] 
1.6951667e-02 1.0925000e+00 1 +2.7916565e-01 +0.0000000e+00j +2.5137749e-01 +0.0000000e+00j [-0.        +0.68833878j  0.72538936+0.j        ] [0.72538936+0.j         0.        -0.68833878j] 
1.6951667e-02 1.0950000e+00 1 +2.9744624e-01 +0.0000000e+00j +2.3308995e-01 +0.0000000e+00j [-0.        +0.66283152j  0.74876857+0.j        ] [0.74876857+0.j         0.        -0.66283152j] 
1.6951667e-02 1.0975000e+00 1 +3.0860522e-01 +0.0000000e+00j +2.2192580e-01 +0.0000000e+00j [-0.       +0.64676624j  0.7626883+0.j        ] [0.7626883+0.j         0.       -0.64676624j] 
1.6951667e-02 1.1000000e+00 1 +3.1743262e-01 +0.0000000e+00j +2.1309456e-01 +0.0000000e+00j [-0.        +0.63376943j  0.77352201+0.j        ] [0.77352201+0.j         0.        -0.63376943j] 
1.6951667e-02 1.1025000e+00 1 +3.2497118e-01 +0.0000000e+00j +2.0555316e-01 +0.0000000e+00j [-0.        +0.62245576j  0.78265499+0.j        ] [0.78265499+0.j         0.        -0.62245576j] 
1.6951667e-02 1.1050000e+00 1 +3.3166091e-01 +0.0000000e+00j +1.9886134e-01 +0.0000000e+00j [-0.        +0.61224125j  0.79067101+0.j        ] [0.79067101+0.j         0.        -0.61224125j] 
1.6951667e-02 1.1075000e+00 1 +3.3773691e-01 +0.0000000e+00j +1.9278379e-01 +0.0000000e+00j [-0.        +0.60281415j  0.79788163+0.j        ] [0.79788163+0.j         0.        -0.60281415j] 
1.6951667e-02 1.1100000e+00 1 +3.4334234e-01 +0.0000000e+00j +1.8717723e-01 +0.0000000e+00j [-0.        -0.59398472j  0.80447632+0.j        ] [0.80447632+0.j         0.        +0.59398472j] 
1.8755036e-02 9.9000000e-01 1 +6.7733197e-01 +0.0000000e+00j +2.1793807e-01 +0.0000000e+00j [-0.        +0.25890432j  0.96590297+0.j        ] [ 0.96590297+0.j         -0.        -0.25890432j] 
1.8755036e-02 9.9250000e-01 1 +6.5695772e-01 +0.0000000e+00j +2.1275134e-01 +0.0000000e+00j [-0.        +0.28521106j  0.95846474+0.j        ] [ 0.95846474+0.j         -0.        -0.28521106j] 
1.8755036e-02 9.9500000e-01 1 +6.3492055e-01 +0.0000000e+00j +2.0840346e-01 +0.0000000e+00j [-0.       +0.31307684j  0.9497278+0.j        ] [ 0.9497278+0.j         -0.       -0.31307684j] 
1.8755036e-02 9.9750000e-01 1 +6.1127668e-01 +0.0000000e+00j +2.0514772e-01 +0.0000000e+00j [-0.        +0.34239229j  0.93955709+0.j        ] [ 0.93955709+0.j         -0.        -0.34239229j] 
1.8755036e-02 1.0000000e+00 1 +5.8612220e-01 +0.0000000e+00j +2.0324526e-01 +0.0000000e+00j [-0.        +0.37302411j  0.92782165+0.j        ] [ 0.92782165+0.j         -0.        -0.37302411j] 
1.8755036e-02 1.0025000e+00 1 +5.5958567e-01 +0.0000000e+00j +2.0295815e-01 +0.0000000e+00j [-0.        +0.40482895j  0.91439243+0.j        ] [ 0.91439243+0.j         -0.        -0.40482895j] 
1.8755036e-02 1.0050000e+00 1 +5.3181044e-01 +0.0000000e+00j +2.0454736e-01 +0.0000000e+00j [-0.       +0.43767776j  0.8991319+0.j        ] [ 0.8991319+0.j         -0.       -0.43767776j] 
1.8755036e-02 1.0075000e+00 1 +5.0292095e-01 +0.0000000e+00j +2.0828258e-01 +0.0000000e+00j [-0.        +0.47149748j  0.88186741+0.j        ] [ 0.88186741+0.j         -0.        -0.47149748j] 
1.8755036e-02 1.0100000e+00 1 +4.7296058e-01 +0.0000000e+00j +2.1447937e-01 +0.0000000e+00j [-0.        -0.50634692j  0.86232987+0.j        ] [ 0.86232987+0.j         -0.        +0.50634692j] 
1.8755036e-02 1.0125000e+00 1 +4.4176406e-01 +0.0000000e+00j +2.2360339e-01 +0.0000000e+00j [-0.       +0.54257572j  0.8400069+0.j        ] [ 0.8400069+0.j         -0.       -0.54257572j] 
1.8755036e-02 1.0150000e+00 1 +4.0862696e-01 +0.0000000e+00j +2.3658300e-01 +0.0000000e+00j [-0.        +0.58125071j  0.81372453+0.j        ] [ 0.81372453+0.j         -0.        -0.58125071j] 
1.8755036e-02 1.0175000e+00 1 +3.7097133e-01 +0.0000000e+00j +2.5613333e-01 +0.0000000e+00j [-0.        +0.62591352j  0.77989247+0.j        ] [0.77989247+0.j         0.        -0.62591352j] 
1.8755036e-02 1.0200000e+00 -3 +3.0555046e-01 +1.8608522e-02j +3.0555046e-01 -1.8608522e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04948368-0.70537321j -0.04948368-0.70537321j] 
1.8755036e-02 1.0225000e+00 -3 +2.9858374e-01 -5.9113754e-02j +2.9858374e-01 +5.9113754e-02j [-0.15380823+0.69017609j  0.15380823+0.69017609j] [0.70710678+0.j 0.70710678+0.j] 
1.8755036e-02 1.0250000e+00 -3 +2.9260310e-01 +7.8351044e-02j +2.9260310e-01 -7.8351044e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20030729-0.67814231j -0.20030729-0.67814231j] 
1.8755036e-02 1.0275000e+00 -3 +2.8753470e-01 -9.1069454e-02j +2.8753470e-01 +9.1069454e-02j [-0.22961115+0.668789j  0.22961115+0.668789j] [0.70710678+0.j 0.70710678+0.j] 
1.8755036e-02 1.0300000e+00 -3 +2.8328899e-01 +9.9949070e-02j +2.8328899e-01 -9.9949070e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.24932515-0.6616925j -0.24932515-0.6616925j] 
1.8755036e-02 1.0325000e+00 -3 +2.7976900e-01 +1.0615874e-01j +2.7976900e-01 -1.0615874e-01j [ 0.26273115+0.65648484j -0.26273115+0.65648484j] [0.70710678+0.j 0.70710678+0.j] 
1.8755036e-02 1.0350000e+00 -3 +2.7687713e-01 -1.1036897e-01j +2.7687713e-01 +1.1036897e-01j [0.70710678+0.j 0.70710678+0.j] [-0.27163843-0.65284957j  0.27163843-0.65284957j] 
1.8755036e-02 1.0375000e+00 -3 +2.7452009e-01 +1.1302320e-01j +2.7452009e-01 -1.1302320e-01j [0.70710678+0.j         0.27717726-0.65051731j] [-0.27717726+0.65051731j  0.70710678+0.j        ] 
1.8755036e-02 1.0400000e+00 -3 +2.7261216e-01 +1.1443920e-01j +2.7261216e-01 -1.1443920e-01j [0.28010775+0.64926085j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.28010775-0.64926085j] 
1.8755036e-02 1.0425000e+00 -3 +2.7107697e-01 +1.1485509e-01j +2.7107697e-01 -1.1485509e-01j [ 0.28096525+0.64889023j -0.28096525+0.64889023j] [0.70710678+0.j 0.70710678+0.j] 
1.8755036e-02 1.0450000e+00 -3 +2.6984804e-01 +1.1445376e-01j +2.6984804e-01 -1.1445376e-01j [-0.2801378 -0.64924788j  0.70710678+0.j        ] [0.70710678+0.j         0.2801378 +0.64924788j] 
1.8755036e-02 1.0475000e+00 -3 +2.6886865e-01 +1.1337712e-01j +2.6886865e-01 -1.1337712e-01j [0.2779113 +0.65020405j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.2779113 -0.65020405j] 
1.8755036e-02 1.0500000e+00 -3 +2.6809117e-01 +1.1173555e-01j +2.6809117e-01 -1.1173555e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.27449763-0.65165256j -0.27449763-0.65165256j] 
1.8755036e-02 1.0525000e+00 -3 +2.6747605e-01 -1.0961437e-01j +2.6747605e-01 +1.0961437e-01j [ 0.27005292-0.65350702j -0.27005292-0.65350702j] [0.70710678+0.j 0.70710678+0.j] 
1.8755036e-02 1.0550000e+00 -3 +2.6699084e-01 -1.0707859e-01j +2.6699084e-01 +1.0707859e-01j [-0.26468987+0.65569754j  0.26468987+0.65569754j] [0.70710678+0.j 0.70710678+0.j] 
1.8755036e-02 1.0575000e+00 -3 +2.6660914e-01 -1.0417639e-01j +2.6660914e-01 +1.0417639e-01j [0.70710678+0.j         0.25848605+0.65816788j] [-0.25848605-0.65816788j  0.70710678+0.j        ] 
1.8755036e-02 1.0600000e+00 -3 +2.6630958e-01 -1.0094169e-01j +2.6630958e-01 +1.0094169e-01j [-0.2514894+0.66087297j  0.2514894+0.66087297j] [0.70710678+0.j 0.70710678+0.j] 
1.8755036e-02 1.0625000e+00 -3 +2.6607500e-01 +9.7395950e-02j +2.6607500e-01 -9.7395950e-02j [0.24372167+0.66377688j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.24372167-0.66377688j] 
1.8755036e-02 1.0650000e+00 -3 +2.6589168e-01 -9.3549184e-02j +2.6589168e-01 +9.3549184e-02j [ 0.23517981-0.66685115j -0.23517981-0.66685115j] [0.70710678+0.j 0.70710678+0.j] 
1.8755036e-02 1.0675000e+00 -3 +2.6574870e-01 -8.9400287e-02j +2.6574870e-01 +8.9400287e-02j [-0.22583559+0.67007335j  0.70710678+0.j        ] [0.70710678+0.j         0.22583559-0.67007335j] 
1.8755036e-02 1.0700000e+00 -3 +2.6563737e-01 +8.4936440e-02j +2.6563737e-01 -8.4936440e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21563289-0.67342591j -0.21563289-0.67342591j] 
1.8755036e-02 1.0725000e+00 -3 +2.6555084e-01 -8.0131305e-02j +2.6555084e-01 +8.0131305e-02j [0.70710678+0.j         0.20448186+0.67689524j] [-0.20448186-0.67689524j  0.70710678+0.j        ] 
1.8755036e-02 1.0750000e+00 -3 +2.6548371e-01 -7.4941353e-02j +2.6548371e-01 +7.4941353e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.19224817+0.6804709j -0.19224817+0.6804709j] 
1.8755036e-02 1.0775000e+00 -3 +2.6543170e-01 -6.9298901e-02j +2.6543170e-01 +6.9298901e-02j [0.70710678+0.j 0.70710678+0.j] [-0.17873336-0.684145j  0.17873336-0.684145j] 
1.8755036e-02 1.0800000e+00 -3 +2.6539147e-01 +6.3098745e-02j +2.6539147e-01 -6.3098745e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16363815-0.68791174j -0.16363815-0.68791174j] 
1.8755036e-02 1.0825000e+00 -3 +2.6536041e-01 +5.6170576e-02j +2.6536041e-01 -5.6170576e-02j [ 0.14648724+0.69176693j -0.14648724+0.69176693j] [0.70710678+0.j 0.70710678+0.j] 
1.8755036e-02 1.0850000e+00 -3 +2.6533647e-01 +4.8214298e-02j +2.6533647e-01 -4.8214298e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.12645436-0.69570776j -0.12645436-0.69570776j] 
1.8755036e-02 1.0875000e+00 -3 +2.6531803e-01 +3.8611733e-02j +2.6531803e-01 -3.8611733e-02j [0.70710678+0.j 0.70710678+0.j] [-0.10185502+0.69973249j  0.10185502+0.69973249j] 
1.8755036e-02 1.0900000e+00 -3 +2.6530387e-01 -2.5585547e-02j +2.6530387e-01 +2.5585547e-02j [-0.06788908+0.70384023j  0.70710678+0.j        ] [0.70710678+0.j         0.06788908-0.70384023j] 
1.8755036e-02 1.0925000e+00 1 +2.7884077e-01 +0.0000000e+00j +2.5174523e-01 +0.0000000e+00j [-0.        +0.68881279j  0.72493927+0.j        ] [ 0.72493927+0.j         -0.        -0.68881279j] 
1.8755036e-02 1.0950000e+00 1 +2.9727179e-01 +0.0000000e+00j +2.3329757e-01 +0.0000000e+00j [-0.        +0.6631031j  0.74852808+0.j       ] [ 0.74852808+0.j        -0.        -0.6631031j] 
1.8755036e-02 1.0975000e+00 1 +3.0845163e-01 +0.0000000e+00j +2.2210499e-01 +0.0000000e+00j [-0.        +0.64700866j  0.76248265+0.j        ] [0.76248265+0.j         0.        -0.64700866j] 
1.8755036e-02 1.1000000e+00 1 +3.1728843e-01 +0.0000000e+00j +2.1325848e-01 +0.0000000e+00j [-0.        +0.63399848j  0.77333429+0.j        ] [0.77333429+0.j         0.        -0.63399848j] 
1.8755036e-02 1.1025000e+00 1 +3.2483348e-01 +0.0000000e+00j +2.0570602e-01 +0.0000000e+00j [-0.        -0.62267568j  0.78248003+0.j        ] [ 0.78248003+0.j         -0.        +0.62267568j] 
1.8755036e-02 1.1050000e+00 1 +3.3152869e-01 +0.0000000e+00j +1.9900517e-01 +0.0000000e+00j [-0.        +0.61245369j  0.79050647+0.j        ] [0.79050647+0.j         0.        -0.61245369j] 
1.8755036e-02 1.1075000e+00 1 +3.3760970e-01 +0.0000000e+00j +1.9291989e-01 +0.0000000e+00j [-0.       +0.60301996j  0.7977261+0.j        ] [ 0.7977261+0.j         -0.       -0.60301996j] 
1.8755036e-02 1.1100000e+00 1 +3.4321982e-01 +0.0000000e+00j +1.8730652e-01 +0.0000000e+00j [-0.        +0.59418446j  0.80432881+0.j        ] [0.80432881+0.j         0.        -0.59418446j] 
2.0558404e-02 9.9000000e-01 1 +6.7032910e-01 +0.0000000e+00j +2.1578131e-01 +0.0000000e+00j [-0.        +0.26757952j  0.96353578+0.j        ] [ 0.96353578+0.j         -0.        -0.26757952j] 
2.0558404e-02 9.9250000e-01 1 +6.5130071e-01 +0.0000000e+00j +2.1121854e-01 +0.0000000e+00j [-0.        +0.29194576j  0.95643488+0.j        ] [ 0.95643488+0.j         -0.        -0.29194576j] 
2.0558404e-02 9.9500000e-01 1 +6.3090734e-01 +0.0000000e+00j +2.0739831e-01 +0.0000000e+00j [-0.        +0.31757226j  0.94823407+0.j        ] [ 0.94823407+0.j         -0.        -0.31757226j] 
2.0558404e-02 9.9750000e-01 1 +6.0920146e-01 +0.0000000e+00j +2.0451191e-01 +0.0000000e+00j [-0.        +0.34436766j  0.93883487+0.j        ] [ 0.93883487+0.j         -0.        -0.34436766j] 
2.0558404e-02 1.0000000e+00 1 +5.8626374e-01 +0.0000000e+00j +2.0275405e-01 +0.0000000e+00j [-0.        +0.3722239j  0.92814297+0.j       ] [ 0.92814297+0.j        -0.        -0.3722239j] 
2.0558404e-02 1.0025000e+00 1 +5.6219833e-01 +0.0000000e+00j +2.0231823e-01 +0.0000000e+00j [-0.        +0.40102493j  0.91606714+0.j        ] [ 0.91606714+0.j         -0.        -0.40102493j] 
2.0558404e-02 1.0050000e+00 1 +5.3712235e-01 +0.0000000e+00j +2.0339457e-01 +0.0000000e+00j [-0.        +0.43066109j  0.90251372+0.j        ] [ 0.90251372+0.j         -0.        -0.43066109j] 
2.0558404e-02 1.0075000e+00 1 +5.1114714e-01 +0.0000000e+00j +2.0617365e-01 +0.0000000e+00j [-0.        +0.46105233j  0.88737295+0.j        ] [ 0.88737295+0.j         -0.        -0.46105233j] 
2.0558404e-02 1.0100000e+00 1 +4.8434614e-01 +0.0000000e+00j +2.1086267e-01 +0.0000000e+00j [-0.        +0.49218686j  0.87048957+0.j        ] [ 0.87048957+0.j         -0.        -0.49218686j] 
2.0558404e-02 1.0125000e+00 1 +4.5669682e-01 +0.0000000e+00j +2.1772838e-01 +0.0000000e+00j [-0.        +0.52419228j  0.85159993+0.j        ] [ 0.85159993+0.j         -0.        -0.52419228j] 
2.0558404e-02 1.0150000e+00 1 +4.2795894e-01 +0.0000000e+00j +2.2720603e-01 +0.0000000e+00j [-0.        +0.55748976j  0.83018381+0.j        ] [0.83018381+0.j         0.        -0.55748976j] 
2.0558404e-02 1.0175000e+00 1 +3.9734383e-01 +0.0000000e+00j +2.4022150e-01 +0.0000000e+00j [-0.        +0.59322482j  0.80503684+0.j        ] [ 0.80503684+0.j         -0.        -0.59322482j] 
2.0558404e-02 1.0200000e+00 1 +3.6209396e-01 +0.0000000e+00j +2.5960815e-01 +0.0000000e+00j [-0.        +0.63514518j  0.77239277+0.j        ] [0.77239277+0.j         0.        -0.63514518j] 
2.0558404e-02 1.0225000e+00 -3 +3.0379564e-01 +2.2842175e-02j +3.0379564e-01 -2.2842175e-02j [ 0.06066655+0.70449952j -0.06066655+0.70449952j] [0.70710678+0.j 0.70710678+0.j] 
2.0558404e-02 1.0250000e+00 -3 +2.9759754e-01 +5.7006581e-02j +2.9759754e-01 -5.7006581e-02j [0.14857188+0.69132221j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.14857188-0.69132221j] 
2.0558404e-02 1.0275000e+00 -3 +2.9221578e-01 -7.4532847e-02j +2.9221578e-01 +7.4532847e-02j [-0.1912771+0.6807445j  0.1912771+0.6807445j] [0.70710678+0.j 0.70710678+0.j] 
2.0558404e-02 1.0300000e+00 -3 +2.8759284e-01 +8.6315339e-02j +2.8759284e-01 -8.6315339e-02j [-0.21880082-0.6724033j  0.21880082-0.6724033j] [0.70710678+0.j 0.70710678+0.j] 
2.0558404e-02 1.0325000e+00 -3 +2.8366048e-01 -9.4654421e-02j +2.8366048e-01 +9.4654421e-02j [-0.23764613+0.66597621j  0.23764613+0.66597621j] [0.70710678+0.j 0.70710678+0.j] 
2.0558404e-02 1.0350000e+00 -3 +2.8034495e-01 -1.0057138e-01j +2.8034495e-01 +1.0057138e-01j [-0.25068294+0.6611793j  0.25068294+0.6611793j] [0.70710678+0.j 0.70710678+0.j] 
2.0558404e-02 1.0375000e+00 -3 +2.7757148e-01 +1.0465338e-01j +2.7757148e-01 -1.0465338e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25951048-0.65776463j -0.25951048-0.65776463j] 
2.0558404e-02 1.0400000e+00 -3 +2.7526763e-01 -1.0728826e-01j +2.7526763e-01 +1.0728826e-01j [-0.26513534+0.65551754j  0.26513534+0.65551754j] [0.70710678+0.j 0.70710678+0.j] 
2.0558404e-02 1.0425000e+00 -3 +2.7336567e-01 -1.0875384e-01j +2.7336567e-01 +1.0875384e-01j [-0.26823898+0.65425366j  0.70710678+0.j        ] [0.70710678+0.j         0.26823898-0.65425366j] 
2.0558404e-02 1.0450000e+00 -3 +2.7180400e-01 +1.0925892e-01j +2.7180400e-01 -1.0925892e-01j [ 0.70710678+0.j         -0.26930441+0.65381583j] [0.26930441-0.65381583j 0.70710678+0.j        ] 
2.0558404e-02 1.0475000e+00 -3 +2.7052785e-01 +1.0896465e-01j +2.7052785e-01 -1.0896465e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.26868392-0.65407106j -0.26868392-0.65407106j] 
2.0558404e-02 1.0500000e+00 -3 +2.6948940e-01 -1.0799705e-01j +2.6948940e-01 +1.0799705e-01j [-0.26663859+0.65490752j  0.70710678+0.j        ] [0.70710678+0.j         0.26663859-0.65490752j] 
2.0558404e-02 1.0525000e+00 -3 +2.6864748e-01 +1.0645493e-01j +2.6864748e-01 -1.0645493e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.26336263-0.65623176j -0.26336263-0.65623176j] 
2.0558404e-02 1.0550000e+00 -3 +2.6796713e-01 +1.0441525e-01j +2.6796713e-01 -1.0441525e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25899927-0.65796609j -0.25899927-0.65796609j] 
2.0558404e-02 1.0575000e+00 -3 +2.6741896e-01 -1.0193688e-01j +2.6741896e-01 +1.0193688e-01j [-0.25365116+0.66004628j  0.70710678+0.j        ] [0.70710678+0.j         0.25365116-0.66004628j] 
2.0558404e-02 1.0600000e+00 -3 +2.6697845e-01 +9.9063369e-02j +2.6697845e-01 -9.9063369e-02j [0.24738724+0.66241947j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.24738724-0.66241947j] 
2.0558404e-02 1.0625000e+00 -3 +2.6662528e-01 +9.5824723e-02j +2.6662528e-01 -9.5824723e-02j [0.24024702+0.66504238j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.24024702-0.66504238j] 
2.0558404e-02 1.0650000e+00 -3 +2.6634276e-01 -9.2238579e-02j +2.6634276e-01 +9.2238579e-02j [-0.23224266+0.66787974j  0.70710678+0.j        ] [0.70710678+0.j         0.23224266-0.66787974j] 
2.0558404e-02 1.0675000e+00 -3 +2.6611722e-01 +8.8310548e-02j +2.6611722e-01 -8.8310548e-02j [0.22335897+0.67090295j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.22335897-0.67090295j] 
2.0558404e-02 1.0700000e+00 -3 +2.6593749e-01 +8.4033710e-02j +2.6593749e-01 -8.4033710e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21355113-0.67408895j -0.21355113-0.67408895j] 
2.0558404e-02 1.0725000e+00 -3 +2.6579453e-01 +7.9386888e-02j +2.6579453e-01 -7.9386888e-02j [ 0.20273907+0.67741927j -0.20273907+0.67741927j] [0.70710678+0.j 0.70710678+0.j] 
2.0558404e-02 1.0750000e+00 -3 +2.6568100e-01 +7.4331047e-02j +2.6568100e-01 -7.4331047e-02j [ 0.19079696+0.68087923j -0.19079696+0.68087923j] [0.70710678+0.j 0.70710678+0.j] 
2.0558404e-02 1.0775000e+00 -3 +2.6559101e-01 -6.8802430e-02j +2.6559101e-01 +6.8802430e-02j [-0.17753387+0.68445725j  0.17753387+0.68445725j] [0.70710678+0.j 0.70710678+0.j] 
2.0558404e-02 1.0800000e+00 -3 +2.6551977e-01 +6.2699282e-02j +2.6551977e-01 -6.2699282e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16265718-0.68814435j -0.16265718-0.68814435j] 
2.0558404e-02 1.0825000e+00 -3 +2.6546347e-01 -5.5854377e-02j +2.6546347e-01 +5.5854377e-02j [0.70710678+0.j         0.14569773+0.69193365j] [-0.14569773-0.69193365j  0.70710678+0.j        ] 
2.0558404e-02 1.0850000e+00 -3 +2.6541905e-01 +4.7970504e-02j +2.6541905e-01 -4.7970504e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.12583525-0.69582001j -0.12583525-0.69582001j] 
2.0558404e-02 1.0875000e+00 -3 +2.6538405e-01 +3.8432476e-02j +2.6538405e-01 -3.8432476e-02j [0.70710678+0.j 0.70710678+0.j] [-0.1013919+0.69979974j  0.1013919+0.69979974j] 
2.0558404e-02 1.0900000e+00 -3 +2.6535652e-01 +2.5466593e-02j +2.6535652e-01 -2.5466593e-02j [0.06757633+0.70387033j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.06757633-0.70387033j] 
2.0558404e-02 1.0925000e+00 1 +2.7887815e-01 +0.0000000e+00j +2.5179164e-01 +0.0000000e+00j [-0.       +0.68881897j  0.7249334+0.j        ] [0.7249334+0.j         0.       -0.68881897j] 
2.0558404e-02 1.0950000e+00 1 +2.9722570e-01 +0.0000000e+00j +2.3341016e-01 +0.0000000e+00j [-0.        +0.66321586j  0.74842817+0.j        ] [0.74842817+0.j         0.        -0.66321586j] 
2.0558404e-02 1.0975000e+00 1 +3.0837349e-01 +0.0000000e+00j +2.2223580e-01 +0.0000000e+00j [-0.       +0.64716083j  0.7623535+0.j        ] [0.7623535+0.j         0.       -0.64716083j] 
2.0558404e-02 1.1000000e+00 1 +3.1719240e-01 +0.0000000e+00j +2.1339612e-01 +0.0000000e+00j [-0.        +0.63417214j  0.77319188+0.j        ] [0.77319188+0.j         0.        -0.63417214j] 
2.0558404e-02 1.1025000e+00 1 +3.2472702e-01 +0.0000000e+00j +2.0584529e-01 +0.0000000e+00j [-0.        -0.62286163j  0.78233202+0.j        ] [0.78233202+0.j         0.        +0.62286163j] 
2.0558404e-02 1.1050000e+00 1 +3.3141634e-01 +0.0000000e+00j +1.9914334e-01 +0.0000000e+00j [-0.        +0.61264642j  0.79035711+0.j        ] [0.79035711+0.j         0.        -0.61264642j] 
2.0558404e-02 1.1075000e+00 1 +3.3749440e-01 +0.0000000e+00j +1.9305544e-01 +0.0000000e+00j [-0.       +0.60321595j  0.7975779+0.j        ] [0.7975779+0.j         0.       -0.60321595j] 
2.0558404e-02 1.1100000e+00 1 +3.4310355e-01 +0.0000000e+00j +1.8743865e-01 +0.0000000e+00j [-0.        +0.59438143j  0.80418326+0.j        ] [0.80418326+0.j         0.        -0.59438143j] 
2.2361773e-02 9.9000000e-01 1 +6.6430453e-01 +0.0000000e+00j +2.1397130e-01 +0.0000000e+00j [-0.        +0.27490167j  0.96147235+0.j        ] [ 0.96147235+0.j         -0.        -0.27490167j] 
2.2361773e-02 9.9250000e-01 1 +6.4648085e-01 +0.0000000e+00j +2.0991117e-01 +0.0000000e+00j [-0.        +0.29756137j  0.95470269+0.j        ] [ 0.95470269+0.j         -0.        -0.29756137j] 
2.2361773e-02 9.9500000e-01 1 +6.2752096e-01 +0.0000000e+00j +2.0650833e-01 +0.0000000e+00j [-0.        +0.32125526j  0.94699264+0.j        ] [ 0.94699264+0.j         -0.        -0.32125526j] 
2.2361773e-02 9.9750000e-01 1 +6.0747255e-01 +0.0000000e+00j +2.0390992e-01 +0.0000000e+00j [-0.        +0.34590632j  0.93826905+0.j        ] [ 0.93826905+0.j         -0.        -0.34590632j] 
2.2361773e-02 1.0000000e+00 1 +5.8640396e-01 +0.0000000e+00j +2.0226421e-01 +0.0000000e+00j [-0.       +0.37142539j  0.9284628+0.j        ] [ 0.9284628+0.j         -0.       -0.37142539j] 
2.2361773e-02 1.0025000e+00 1 +5.6440104e-01 +0.0000000e+00j +2.0171728e-01 +0.0000000e+00j [-0.        +0.39771675j  0.91750825+0.j        ] [ 0.91750825+0.j         -0.        -0.39771675j] 
2.2361773e-02 1.0050000e+00 1 +5.4156073e-01 +0.0000000e+00j +2.0241106e-01 +0.0000000e+00j [-0.        +0.42468691j  0.90534028+0.j        ] [ 0.90534028+0.j         -0.        -0.42468691j] 
2.2361773e-02 1.0075000e+00 1 +5.1798010e-01 +0.0000000e+00j +2.0448456e-01 +0.0000000e+00j [-0.        +0.45225813j  0.89188709+0.j        ] [ 0.89188709+0.j         -0.        -0.45225813j] 
2.2361773e-02 1.0100000e+00 1 +4.9373870e-01 +0.0000000e+00j +2.0808108e-01 +0.0000000e+00j [-0.        +0.48038946j  0.87705528+0.j        ] [0.87705528+0.j         0.        -0.48038946j] 
2.2361773e-02 1.0125000e+00 1 +4.6886933e-01 +0.0000000e+00j +2.1336721e-01 +0.0000000e+00j [-0.        +0.5091119j  0.86070034+0.j       ] [ 0.86070034+0.j        -0.        -0.5091119j] 
2.2361773e-02 1.0150000e+00 1 +4.4330512e-01 +0.0000000e+00j +2.2057677e-01 +0.0000000e+00j [-0.        +0.53859398j  0.84256544+0.j        ] [ 0.84256544+0.j         -0.        -0.53859398j] 
2.2361773e-02 1.0175000e+00 1 +4.1676562e-01 +0.0000000e+00j +2.3011795e-01 +0.0000000e+00j [-0.        +0.5692879j  0.82213824+0.j       ] [ 0.82213824+0.j        -0.        -0.5692879j] 
2.2361773e-02 1.0200000e+00 1 +3.8843823e-01 +0.0000000e+00j +2.4288790e-01 +0.0000000e+00j [-0.        +0.60234711j  0.79823427+0.j        ] [0.79823427+0.j         0.        -0.60234711j] 
2.2361773e-02 1.0225000e+00 1 +3.5556640e-01 +0.0000000e+00j +2.6168375e-01 +0.0000000e+00j [-0.      +0.64149645j  0.767126+0.j        ] [0.767126+0.j         0.      -0.64149645j] 
2.2361773e-02 1.0250000e+00 -3 +3.0232726e-01 -2.3284036e-02j +3.0232726e-01 +2.3284036e-02j [0.70710678+0.j 0.70710678+0.j] [-0.0618312-0.70439826j  0.0618312-0.70439826j] 
2.2361773e-02 1.0275000e+00 -3 +2.9675058e-01 +5.4110508e-02j +2.9675058e-01 -5.4110508e-02j [0.14133333+0.69283828j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.14133333-0.69283828j] 
2.2361773e-02 1.0300000e+00 -3 +2.9186085e-01 -7.0384347e-02j +2.9186085e-01 +7.0384347e-02j [-0.18135009+0.68345603j  0.70710678+0.j        ] [0.70710678+0.j         0.18135009-0.68345603j] 
2.2361773e-02 1.0325000e+00 -3 +2.8761246e-01 +8.1430852e-02j +2.8761246e-01 -8.1430852e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20751457-0.67597167j -0.20751457-0.67597167j] 
2.2361773e-02 1.0350000e+00 -3 +2.8395216e-01 -8.9320653e-02j +2.8395216e-01 +8.9320653e-02j [0.70710678+0.j         0.22565492+0.67013421j] [-0.22565492-0.67013421j  0.70710678+0.j        ] 
2.2361773e-02 1.0375000e+00 -3 +2.8082259e-01 +9.4976405e-02j +2.8082259e-01 -9.4976405e-02j [ 0.2383628+0.66572004j -0.2383628+0.66572004j] [0.70710678+0.j 0.70710678+0.j] 
2.2361773e-02 1.0400000e+00 -3 +2.7816525e-01 -9.8926511e-02j +2.7816525e-01 +9.8926511e-02j [-0.24708723+0.66253143j  0.70710678+0.j        ] [0.70710678+0.j         0.24708723-0.66253143j] 
2.2361773e-02 1.0425000e+00 -3 +2.7592287e-01 -1.0151809e-01j +2.7592287e-01 +1.0151809e-01j [-0.25274245+0.66039477j  0.70710678+0.j        ] [0.70710678+0.j         0.25274245-0.66039477j] 
2.2361773e-02 1.0450000e+00 -3 +2.7404116e-01 +1.0299878e-01j +2.7404116e-01 -1.0299878e-01j [0.25594885+0.6591587j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.25594885-0.6591587j] 
2.2361773e-02 1.0475000e+00 -3 +2.7246992e-01 -1.0355430e-01j +2.7246992e-01 +1.0355430e-01j [-0.25714717+0.65869214j  0.25714717+0.65869214j] [0.70710678+0.j 0.70710678+0.j] 
2.2361773e-02 1.0500000e+00 -3 +2.7116372e-01 +1.0332807e-01j +2.7116372e-01 -1.0332807e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25665947-0.65888232j -0.25665947-0.65888232j] 
2.2361773e-02 1.0525000e+00 -3 +2.7008212e-01 -1.0243242e-01j +2.7008212e-01 +1.0243242e-01j [-0.25472455+0.65963278j  0.25472455+0.65963278j] [0.70710678+0.j 0.70710678+0.j] 
2.2361773e-02 1.0550000e+00 -3 +2.6918965e-01 +1.0095559e-01j +2.6918965e-01 -1.0095559e-01j [0.25151965+0.66086146j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.25151965-0.66086146j] 
2.2361773e-02 1.0575000e+00 -3 +2.6845554e-01 -9.8966261e-02j +2.6845554e-01 +9.8966261e-02j [-0.24717438+0.66249892j  0.70710678+0.j        ] [0.70710678+0.j         0.24717438-0.66249892j] 
2.2361773e-02 1.0600000e+00 -3 +2.6785342e-01 +9.6516673e-02j +2.6785342e-01 -9.6516673e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.24177966-0.66448672j -0.24177966-0.66448672j] 
2.2361773e-02 1.0625000e+00 -3 +2.6736081e-01 +9.3644659e-02j +2.6736081e-01 -9.3644659e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.23539324-0.66677584j -0.23539324-0.66677584j] 
2.2361773e-02 1.0650000e+00 -3 +2.6695874e-01 -9.0374874e-02j +2.6695874e-01 +9.0374874e-02j [-0.22804269+0.66932543j  0.22804269+0.66932543j] [0.70710678+0.j 0.70710678+0.j] 
2.2361773e-02 1.0675000e+00 -3 +2.6663126e-01 +8.6719218e-02j +2.6663126e-01 -8.6719218e-02j [0.21972596+0.67210156j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.21972596-0.67210156j] 
2.2361773e-02 1.0700000e+00 -3 +2.6636508e-01 -8.2676367e-02j +2.6636508e-01 +8.2676367e-02j [-0.21040947+0.67507618j  0.21040947+0.67507618j] [0.70710678+0.j 0.70710678+0.j] 
2.2361773e-02 1.0725000e+00 -3 +2.6614912e-01 +7.8230080e-02j +2.6614912e-01 -7.8230080e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.2000228-0.67822627j -0.2000228-0.67822627j] 
2.2361773e-02 1.0750000e+00 -3 +2.6597422e-01 -7.3345621e-02j +2.6597422e-01 +7.3345621e-02j [-0.18844829+0.68153301j  0.18844829+0.68153301j] [0.70710678+0.j 0.70710678+0.j] 
2.2361773e-02 1.0775000e+00 -3 +2.6583280e-01 +6.7962877e-02j +2.6583280e-01 -6.7962877e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.17550176-0.68498112j -0.17550176-0.68498112j] 
2.2361773e-02 1.0800000e+00 -3 +2.6571864e-01 +6.1983013e-02j +2.6571864e-01 -6.1983013e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16089574-0.68855832j -0.16089574-0.68855832j] 
2.2361773e-02 1.0825000e+00 -3 +2.6562662e-01 +5.5240728e-02j +2.6562662e-01 -5.5240728e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.1441639-0.69225484j -0.1441639-0.69225484j] 
2.2361773e-02 1.0850000e+00 -3 +2.6555257e-01 -4.7438829e-02j +2.6555257e-01 +4.7438829e-02j [-0.12448403+0.69606302j  0.12448403+0.69606302j] [0.70710678+0.j 0.70710678+0.j] 
2.2361773e-02 1.0875000e+00 -3 +2.6549307e-01 +3.7956404e-02j +2.6549307e-01 -3.7956404e-02j [0.10016129+0.69997694j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.10016129-0.69997694j] 
2.2361773e-02 1.0900000e+00 -3 +2.6544532e-01 -2.4979325e-02j +2.6544532e-01 +2.4979325e-02j [-0.06629483+0.70399218j  0.06629483+0.70399218j] [0.70710678+0.j 0.70710678+0.j] 
2.2361773e-02 1.0925000e+00 1 +2.7949087e-01 +0.0000000e+00j +2.5132326e-01 +0.0000000e+00j [-0.        -0.68807896j  0.72563582+0.j        ] [0.72563582+0.j         0.        +0.68807896j] 
2.2361773e-02 1.0950000e+00 1 +2.9739464e-01 +0.0000000e+00j +2.3335827e-01 +0.0000000e+00j [-0.        +0.66305892j  0.74856721+0.j        ] [0.74856721+0.j         0.        -0.66305892j] 
2.2361773e-02 1.0975000e+00 1 +3.0842834e-01 +0.0000000e+00j +2.2227566e-01 +0.0000000e+00j [-0.        +0.64714991j  0.76236277+0.j        ] [0.76236277+0.j         0.        -0.64714991j] 
2.2361773e-02 1.1000000e+00 1 +3.1718665e-01 +0.0000000e+00j +2.1347833e-01 +0.0000000e+00j [-0.        +0.6342375j  0.77313827+0.j       ] [0.77313827+0.j        0.        -0.6342375j] 
2.2361773e-02 1.1025000e+00 1 +3.2468388e-01 +0.0000000e+00j +2.0595003e-01 +0.0000000e+00j [-0.        +0.62297349j  0.78224295+0.j        ] [ 0.78224295+0.j         -0.        -0.62297349j] 
2.2361773e-02 1.1050000e+00 1 +3.3134883e-01 +0.0000000e+00j +1.9926036e-01 +0.0000000e+00j [-0.        +0.61278834j  0.79024708+0.j        ] [0.79024708+0.j         0.        -0.61278834j] 
2.2361773e-02 1.1075000e+00 1 +3.3741070e-01 +0.0000000e+00j +1.9317886e-01 +0.0000000e+00j [-0.        -0.60337774j  0.79745552+0.j        ] [0.79745552+0.j         0.        +0.60337774j] 
2.2361773e-02 1.1100000e+00 1 +3.4300912e-01 +0.0000000e+00j +1.8756488e-01 +0.0000000e+00j [-0.        +0.59455635j  0.80405394+0.j        ] [0.80405394+0.j         0.        -0.59455635j] 
2.4165142e-02 9.9000000e-01 1 +6.5907458e-01 +0.0000000e+00j +2.1242011e-01 +0.0000000e+00j [-0.        +0.28113712j  0.95966761+0.j        ] [ 0.95966761+0.j         -0.        -0.28113712j] 
2.4165142e-02 9.9250000e-01 1 +6.4233080e-01 +0.0000000e+00j +2.0876977e-01 +0.0000000e+00j [-0.        +0.30228852j  0.95321648+0.j        ] [ 0.95321648+0.j         -0.        -0.30228852j] 
2.4165142e-02 9.9500000e-01 1 +6.2462975e-01 +0.0000000e+00j +2.0570225e-01 +0.0000000e+00j [-0.        +0.32429944j  0.94595448+0.j        ] [ 0.94595448+0.j         -0.        -0.32429944j] 
2.4165142e-02 9.9750000e-01 1 +6.0601430e-01 +0.0000000e+00j +2.0333260e-01 +0.0000000e+00j [-0.        +0.34710436j  0.93782651+0.j        ] [ 0.93782651+0.j         -0.        -0.34710436j] 
2.4165142e-02 1.0000000e+00 1 +5.8654286e-01 +0.0000000e+00j +2.0177575e-01 +0.0000000e+00j [-0.        +0.37062858j  0.92878117+0.j        ] [ 0.92878117+0.j         -0.        -0.37062858j] 
2.4165142e-02 1.0025000e+00 1 +5.6628727e-01 +0.0000000e+00j +2.0114405e-01 +0.0000000e+00j [-0.        +0.39479187j  0.91877058+0.j        ] [ 0.91877058+0.j         -0.        -0.39479187j] 
2.4165142e-02 1.0050000e+00 1 +5.4532872e-01 +0.0000000e+00j +2.0154563e-01 +0.0000000e+00j [-0.        +0.41951408j  0.90774883+0.j        ] [ 0.90774883+0.j         -0.        -0.41951408j] 
2.4165142e-02 1.0075000e+00 1 +5.2375118e-01 +0.0000000e+00j +2.0308447e-01 +0.0000000e+00j [-0.        +0.44472322j  0.89566805+0.j        ] [ 0.89566805+0.j         -0.        -0.44472322j] 
2.4165142e-02 1.0100000e+00 1 +5.0163112e-01 +0.0000000e+00j +2.0586357e-01 +0.0000000e+00j [-0.        +0.47036757j  0.88247059+0.j        ] [ 0.88247059+0.j         -0.        -0.47036757j] 
2.4165142e-02 1.0125000e+00 1 +4.7902175e-01 +0.0000000e+00j +2.0999366e-01 +0.0000000e+00j [-0.        +0.49643428j  0.86807431+0.j        ] [ 0.86807431+0.j         -0.        -0.49643428j] 
2.4165142e-02 1.0150000e+00 1 +4.5592731e-01 +0.0000000e+00j +2.1561257e-01 +0.0000000e+00j [-0.        +0.52298059j  0.85234459+0.j        ] [0.85234459+0.j         0.        -0.52298059j] 
2.4165142e-02 1.0175000e+00 1 +4.3225575e-01 +0.0000000e+00j +2.2292729e-01 +0.0000000e+00j [-0.        +0.55019321j  0.83503738+0.j        ] [ 0.83503738+0.j         -0.        -0.55019321j] 
2.4165142e-02 1.0200000e+00 1 +4.0771559e-01 +0.0000000e+00j +2.3231358e-01 +0.0000000e+00j [-0.       +0.57852182j  0.8156669+0.j        ] [ 0.8156669+0.j         -0.       -0.57852182j] 
2.4165142e-02 1.0225000e+00 1 +3.8152428e-01 +0.0000000e+00j +2.4460599e-01 +0.0000000e+00j [-0.        +0.60906284j  0.79312197+0.j        ] [0.79312197+0.j         0.        -0.60906284j] 
2.4165142e-02 1.0250000e+00 1 +3.5111983e-01 +0.0000000e+00j +2.6238655e-01 +0.0000000e+00j [-0.        +0.64526804j  0.76395625+0.j        ] [0.76395625+0.j         0.        -0.64526804j] 
2.4165142e-02 1.0275000e+00 -3 +3.0107389e-01 -2.1108503e-02j +3.0107389e-01 +2.1108503e-02j [-0.05609224+0.70487847j  0.70710678+0.j        ] [0.70710678+0.j         0.05609224-0.70487847j] 
2.4165142e-02 1.0300000e+00 -3 +2.9600934e-01 +5.0474623e-02j +2.9600934e-01 -5.0474623e-02j [ 0.13217998+0.69464268j -0.13217998+0.69464268j] [0.70710678+0.j 0.70710678+0.j] 
2.4165142e-02 1.0325000e+00 -3 +2.9153091e-01 -6.5875588e-02j +2.9153091e-01 +6.5875588e-02j [-0.1704295+0.68626073j  0.1704295+0.68626073j] [0.70710678+0.j 0.70710678+0.j] 
2.4165142e-02 1.0350000e+00 -3 +2.8760183e-01 -7.6358929e-02j +2.8760183e-01 +7.6358929e-02j [-0.1956088+0.67951247j  0.1956088+0.67951247j] [0.70710678+0.j 0.70710678+0.j] 
2.4165142e-02 1.0375000e+00 -3 +2.8417976e-01 +8.3883586e-02j +2.8417976e-01 -8.3883586e-02j [0.21320433+0.67419872j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.21320433-0.67419872j] 
2.4165142e-02 1.0400000e+00 -3 +2.8121920e-01 -8.9312676e-02j +2.8121920e-01 +8.9312676e-02j [-0.22563682+0.6701403j  0.22563682+0.6701403j] [0.70710678+0.j 0.70710678+0.j] 
2.4165142e-02 1.0425000e+00 -3 +2.7867354e-01 -9.3135231e-02j +2.7867354e-01 +9.3135231e-02j [-0.23425358+0.66717708j  0.70710678+0.j        ] [0.70710678+0.j         0.23425358-0.66717708j] 
2.4165142e-02 1.0450000e+00 -3 +2.7649680e-01 +9.5669334e-02j +2.7649680e-01 -9.5669334e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.23990231-0.66516681j -0.23990231-0.66516681j] 
2.4165142e-02 1.0475000e+00 -3 +2.7464485e-01 +9.7140048e-02j +2.7464485e-01 -9.7140048e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.24315712-0.6639839j -0.24315712-0.6639839j] 
2.4165142e-02 1.0500000e+00 -3 +2.7307639e-01 +9.7715146e-02j +2.7307639e-01 -9.7715146e-02j [0.24442511+0.66351817j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.24442511-0.66351817j] 
2.4165142e-02 1.0525000e+00 -3 +2.7175346e-01 -9.7523596e-02j +2.7175346e-01 +9.7523596e-02j [-0.24400307+0.66367349j  0.70710678+0.j        ] [0.70710678+0.j         0.24400307-0.66367349j] 
2.4165142e-02 1.0550000e+00 -3 +2.7064173e-01 +9.6666034e-02j +2.7064173e-01 -9.6666034e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.24210998-0.66436643j -0.24210998-0.66436643j] 
2.4165142e-02 1.0575000e+00 -3 +2.6971060e-01 +9.5221089e-02j +2.6971060e-01 -9.5221089e-02j [-0.23890687-0.66552499j  0.70710678+0.j        ] [0.70710678+0.j         0.23890687+0.66552499j] 
2.4165142e-02 1.0600000e+00 -3 +2.6893308e-01 -9.3249385e-02j +2.6893308e-01 +9.3249385e-02j [-0.23450914+0.6670873j  0.23450914+0.6670873j] [0.70710678+0.j 0.70710678+0.j] 
2.4165142e-02 1.0625000e+00 -3 +2.6828559e-01 +9.0796060e-02j +2.6828559e-01 -9.0796060e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.22899423-0.66900048j -0.22899423-0.66900048j] 
2.4165142e-02 1.0650000e+00 -3 +2.6774774e-01 +8.7892238e-02j +2.6774774e-01 -8.7892238e-02j [ 0.22240585+0.67121951j -0.22240585+0.67121951j] [0.70710678+0.j 0.70710678+0.j] 
2.4165142e-02 1.0675000e+00 -3 +2.6730199e-01 -8.4555587e-02j +2.6730199e-01 +8.4555587e-02j [-0.21475536+0.67370627j  0.21475536+0.67370627j] [0.70710678+0.j 0.70710678+0.j] 
2.4165142e-02 1.0700000e+00 -3 +2.6693333e-01 +8.0789896e-02j +2.6693333e-01 -8.0789896e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20602035-0.67642857j -0.20602035-0.67642857j] 
2.4165142e-02 1.0725000e+00 -3 +2.6662904e-01 +7.6583399e-02j +2.6662904e-01 -7.6583399e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.19613964-0.67935944j -0.19613964-0.67935944j] 
2.4165142e-02 1.0750000e+00 -3 +2.6637833e-01 -7.1905153e-02j +2.6637833e-01 +7.1905153e-02j [-0.18500297+0.6824763j  0.18500297+0.6824763j] [0.70710678+0.j 0.70710678+0.j] 
2.4165142e-02 1.0775000e+00 -3 +2.6617214e-01 +6.6698027e-02j +2.6617214e-01 -6.6698027e-02j [ 0.17243147+0.68576044j -0.17243147+0.68576044j] [0.70710678+0.j 0.70710678+0.j] 
2.4165142e-02 1.0800000e+00 -3 +2.6600283e-01 -6.0865040e-02j +2.6600283e-01 +6.0865040e-02j [-0.15814011+0.68919642j  0.70710678+0.j        ] [0.70710678+0.j         0.15814011-0.68919642j] 
2.4165142e-02 1.0825000e+00 -3 +2.6586402e-01 +5.4240771e-02j +2.6586402e-01 -5.4240771e-02j [0.14165994+0.69277158j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.14165994-0.69277158j] 
2.4165142e-02 1.0850000e+00 -3 +2.6575040e-01 -4.6523367e-02j +2.6575040e-01 +4.6523367e-02j [-0.12215414+0.69647567j  0.70710678+0.j        ] [0.70710678+0.j         0.12215414-0.69647567j] 
2.4165142e-02 1.0875000e+00 -3 +2.6565754e-01 -3.7072303e-02j +2.6565754e-01 +3.7072303e-02j [0.70710678+0.j 0.70710678+0.j] [-0.0978735-0.70030049j  0.0978735-0.70030049j] 
2.4165142e-02 1.0900000e+00 -3 +2.6558174e-01 +2.3960483e-02j +2.6558174e-01 -2.3960483e-02j [0.06361318+0.70423956j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.06361318-0.70423956j] 
2.4165142e-02 1.0925000e+00 1 +2.8083249e-01 +0.0000000e+00j +2.5020745e-01 +0.0000000e+00j [-0.        +0.6863939j  0.72722996+0.j       ] [0.72722996+0.j        0.        -0.6863939j] 
2.4165142e-02 1.0950000e+00 1 +2.9787107e-01 +0.0000000e+00j +2.3306832e-01 +0.0000000e+00j [-0.       +0.66251403j  0.7490495+0.j        ] [0.7490495+0.j         0.       -0.66251403j] 
2.4165142e-02 1.0975000e+00 1 +3.0868119e-01 +0.0000000e+00j +2.2217648e-01 +0.0000000e+00j [-0.        +0.64689353j  0.76258033+0.j        ] [0.76258033+0.j         0.        -0.64689353j] 
2.4165142e-02 1.1000000e+00 1 +3.1732054e-01 +0.0000000e+00j +2.1347081e-01 +0.0000000e+00j [-0.        +0.63413242j  0.77322446+0.j        ] [0.77322446+0.j         0.        -0.63413242j] 
2.4165142e-02 1.1025000e+00 1 +3.2474288e-01 +0.0000000e+00j +2.0599472e-01 +0.0000000e+00j [-0.        +0.62296267j  0.78225156+0.j        ] [0.78225156+0.j         0.        -0.62296267j] 
2.4165142e-02 1.1050000e+00 1 +3.3135723e-01 +0.0000000e+00j +1.9933688e-01 +0.0000000e+00j [-0.        +0.61284072j  0.79020646+0.j        ] [0.79020646+0.j         0.        -0.61284072j] 
2.4165142e-02 1.1075000e+00 1 +3.3738372e-01 +0.0000000e+00j +1.9327524e-01 +0.0000000e+00j [-0.        +0.60347408j  0.79738262+0.j        ] [0.79738262+0.j         0.        -0.60347408j] 
2.4165142e-02 1.1100000e+00 1 +3.4295698e-01 +0.0000000e+00j +1.8767361e-01 +0.0000000e+00j [-0.        -0.59468385j  0.80395965+0.j        ] [ 0.80395965+0.j         -0.        +0.59468385j] 
2.5968511e-02 9.9000000e-01 1 +6.5449761e-01 +0.0000000e+00j +2.1106573e-01 +0.0000000e+00j [-0.        +0.28648786j  0.95808387+0.j        ] [ 0.95808387+0.j         -0.        -0.28648786j] 
2.5968511e-02 9.9250000e-01 1 +6.3872446e-01 +0.0000000e+00j +2.0775318e-01 +0.0000000e+00j [-0.        +0.30629909j  0.95193533+0.j        ] [ 0.95193533+0.j         -0.        -0.30629909j] 
2.5968511e-02 9.9500000e-01 1 +6.2213630e-01 +0.0000000e+00j +2.0495879e-01 +0.0000000e+00j [-0.        +0.32683247j  0.94508229+0.j        ] [ 0.94508229+0.j         -0.        -0.32683247j] 
2.5968511e-02 9.9750000e-01 1 +6.0477152e-01 +0.0000000e+00j +2.0277381e-01 +0.0000000e+00j [-0.        +0.34803173j  0.93748276+0.j        ] [ 0.93748276+0.j         -0.        -0.34803173j] 
2.5968511e-02 1.0000000e+00 1 +5.8668047e-01 +0.0000000e+00j +2.0128866e-01 +0.0000000e+00j [-0.        +0.36983344j  0.92909807+0.j        ] [ 0.92909807+0.j         -0.        -0.36983344j] 
2.5968511e-02 1.0025000e+00 1 +5.6792402e-01 +0.0000000e+00j +2.0059114e-01 +0.0000000e+00j [-0.        +0.3921695j  0.91989297+0.j       ] [ 0.91989297+0.j        -0.        -0.3921695j] 
2.5968511e-02 1.0050000e+00 1 +5.4857097e-01 +0.0000000e+00j +2.0076508e-01 +0.0000000e+00j [-0.        -0.41497069j  0.90983478+0.j        ] [ 0.90983478+0.j         -0.        +0.41497069j] 
2.5968511e-02 1.0075000e+00 1 +5.2869386e-01 +0.0000000e+00j +2.0188987e-01 +0.0000000e+00j [-0.        +0.43817177j  0.89889126+0.j        ] [ 0.89889126+0.j         -0.        -0.43817177j] 
2.5968511e-02 1.0100000e+00 1 +5.0836287e-01 +0.0000000e+00j +2.0404173e-01 +0.0000000e+00j [-0.        +0.46171862j  0.88702645+0.j        ] [ 0.88702645+0.j         -0.        -0.46171862j] 
2.5968511e-02 1.0125000e+00 1 +4.8763680e-01 +0.0000000e+00j +2.0729780e-01 +0.0000000e+00j [-0.        +0.48557874j  0.87419294+0.j        ] [ 0.87419294+0.j         -0.        -0.48557874j] 
2.5968511e-02 1.0150000e+00 1 +4.6654947e-01 +0.0000000e+00j +2.1174503e-01 +0.0000000e+00j [-0.        +0.50975727j  0.86031827+0.j        ] [ 0.86031827+0.j         -0.        -0.50975727j] 
2.5968511e-02 1.0175000e+00 1 +4.4508757e-01 +0.0000000e+00j +2.1749848e-01 +0.0000000e+00j [-0.        -0.53432418j  0.84527964+0.j        ] [0.84527964+0.j         0.        +0.53432418j] 
2.5968511e-02 1.0200000e+00 1 +4.2314978e-01 +0.0000000e+00j +2.2473917e-01 +0.0000000e+00j [-0.        +0.55946618j  0.82885318+0.j        ] [0.82885318+0.j         0.        -0.55946618j] 
2.5968511e-02 1.0225000e+00 1 +4.0045706e-01 +0.0000000e+00j +2.3380198e-01 +0.0000000e+00j [-0.        -0.58560335j  0.81059775+0.j        ] [ 0.81059775+0.j         -0.        +0.58560335j] 
2.5968511e-02 1.0250000e+00 1 +3.7630184e-01 +0.0000000e+00j +2.4542600e-01 +0.0000000e+00j [-0.        +0.61372016j  0.78952363+0.j        ] [0.78952363+0.j         0.        -0.61372016j] 
2.5968511e-02 1.0275000e+00 1 +3.4848065e-01 +0.0000000e+00j +2.6182266e-01 +0.0000000e+00j [-0.        +0.64678186j  0.76267505+0.j        ] [0.76267505+0.j         0.        -0.64678186j] 
2.5968511e-02 1.0300000e+00 -3 +2.9998586e-01 -1.6087375e-02j +2.9998586e-01 +1.6087375e-02j [-0.04280594+0.70580993j  0.70710678+0.j        ] [0.70710678+0.j         0.04280594-0.70580993j] 
2.5968511e-02 1.0325000e+00 -3 +2.9535022e-01 +4.6066930e-02j +2.9535022e-01 -4.6066930e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.12099096-0.69667868j -0.12099096-0.69667868j] 
2.5968511e-02 1.0350000e+00 -3 +2.9122063e-01 +6.0951782e-02j +2.9122063e-01 -6.0951782e-02j [ 0.15835419+0.68914726j -0.15835419+0.68914726j] [0.70710678+0.j 0.70710678+0.j] 
2.5968511e-02 1.0375000e+00 -3 +2.8756703e-01 +7.1034225e-02j +2.8756703e-01 -7.1034225e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.18291298-0.68303941j -0.18291298-0.68303941j] 
2.5968511e-02 1.0400000e+00 -3 +2.8435518e-01 +7.8275928e-02j +2.8435518e-01 -7.8275928e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20013064-0.67819446j -0.20013064-0.67819446j] 
2.5968511e-02 1.0425000e+00 -3 +2.8154837e-01 +8.3516265e-02j +2.8154837e-01 -8.3516265e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.2123551-0.67446669j -0.2123551-0.67446669j] 
2.5968511e-02 1.0450000e+00 -3 +2.7910890e-01 -8.7221818e-02j +2.7910890e-01 +8.7221818e-02j [-0.2208755+0.67172466j  0.2208755+0.67172466j] [0.70710678+0.j 0.70710678+0.j] 
2.5968511e-02 1.0475000e+00 -3 +2.7699929e-01 +8.9691481e-02j +2.7699929e-01 -8.9691481e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.22649581-0.66985047j -0.22649581-0.66985047j] 
2.5968511e-02 1.0500000e+00 -3 +2.7518329e-01 +9.1134094e-02j +2.7518329e-01 -9.1134094e-02j [0.22975692+0.66873893j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.22975692-0.66873893j] 
2.5968511e-02 1.0525000e+00 -3 +2.7362655e-01 +9.1703692e-02j +2.7362655e-01 -9.1703692e-02j [0.23104005+0.66829671j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.23104005-0.66829671j] 
2.5968511e-02 1.0550000e+00 -3 +2.7229714e-01 -9.1517563e-02j +2.7229714e-01 +9.1517563e-02j [-0.23062104+0.66844142j  0.23062104+0.66844142j] [0.70710678+0.j 0.70710678+0.j] 
2.5968511e-02 1.0575000e+00 -3 +2.7116577e-01 -9.0666309e-02j +2.7116577e-01 +9.0666309e-02j [0.70710678+0.j 0.70710678+0.j] [-0.22870125-0.66910069j  0.22870125-0.66910069j] 
2.5968511e-02 1.0600000e+00 -3 +2.7020599e-01 +8.9219761e-02j +2.7020599e-01 -8.9219761e-02j [-0.22542595-0.67021127j  0.22542595-0.67021127j] [0.70710678+0.j 0.70710678+0.j] 
2.5968511e-02 1.0625000e+00 -3 +2.6939410e-01 +8.7230536e-02j +2.6939410e-01 -8.7230536e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.22089542-0.67171811j -0.22089542-0.67171811j] 
2.5968511e-02 1.0650000e+00 -3 +2.6870913e-01 -8.4736053e-02j +2.6870913e-01 +8.4736053e-02j [0.70710678+0.j 0.70710678+0.j] [-0.21517131-0.67357353j  0.21517131-0.67357353j] 
2.5968511e-02 1.0675000e+00 -3 +2.6813263e-01 +8.1759383e-02j +2.6813263e-01 -8.1759383e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20827928-0.67573644j -0.20827928-0.67573644j] 
2.5968511e-02 1.0700000e+00 -3 +2.6764850e-01 +7.8308958e-02j +2.6764850e-01 -7.8308958e-02j [ 0.20020832+0.67817153j -0.20020832+0.67817153j] [0.70710678+0.j 0.70710678+0.j] 
2.5968511e-02 1.0725000e+00 -3 +2.6724279e-01 +7.4376914e-02j +2.6724279e-01 -7.4376914e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.19090612-0.68084863j -0.19090612-0.68084863j] 
2.5968511e-02 1.0750000e+00 -3 +2.6690345e-01 +6.9935372e-02j +2.6690345e-01 -6.9935372e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.18026869-0.68374206j -0.18026869-0.68374206j] 
2.5968511e-02 1.0775000e+00 -3 +2.6662013e-01 +6.4929161e-02j +2.6662013e-01 -6.4929161e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16812032-0.68683008j -0.16812032-0.68683008j] 
2.5968511e-02 1.0800000e+00 -3 +2.6638398e-01 +5.9261478e-02j +2.6638398e-01 -5.9261478e-02j [ 0.15417434+0.69009439j -0.15417434+0.69009439j] [0.70710678+0.j 0.70710678+0.j] 
2.5968511e-02 1.0825000e+00 -3 +2.6618748e-01 -5.2763615e-02j +2.6618748e-01 +5.2763615e-02j [ 0.13795087-0.69351969j -0.13795087-0.69351969j] [0.70710678+0.j 0.70710678+0.j] 
2.5968511e-02 1.0850000e+00 -3 +2.6602423e-01 +4.5121800e-02j +2.6602423e-01 -4.5121800e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.11857917-0.69709324j -0.11857917-0.69709324j] 
2.5968511e-02 1.0875000e+00 -3 +2.6588879e-01 -3.5653819e-02j +2.6588879e-01 +3.5653819e-02j [-0.09419635+0.70080457j  0.09419635+0.70080457j] [0.70710678+0.j 0.70710678+0.j] 
2.5968511e-02 1.0900000e+00 -3 +2.6577660e-01 -2.2191554e-02j +2.6577660e-01 +2.2191554e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05895075+0.70464517j -0.05895075+0.70464517j] 
2.5968511e-02 1.0925000e+00 1 +2.8294214e-01 +0.0000000e+00j +2.4842546e-01 +0.0000000e+00j [-0.        +0.68371689j  0.72974736+0.j        ] [0.72974736+0.j         0.        -0.68371689j] 
2.5968511e-02 1.0950000e+00 1 +2.9873979e-01 +0.0000000e+00j +2.3247449e-01 +0.0000000e+00j [-0.        -0.66147292j  0.74996905+0.j        ] [0.74996905+0.j         0.        +0.66147292j] 
2.5968511e-02 1.0975000e+00 1 +3.0919762e-01 +0.0000000e+00j +2.2189018e-01 +0.0000000e+00j [-0.        +0.6463085j  0.76307622+0.j       ] [ 0.76307622+0.j        -0.        -0.6463085j] 
2.5968511e-02 1.1000000e+00 1 +3.1764633e-01 +0.0000000e+00j +2.1333729e-01 +0.0000000e+00j [-0.        +0.63379101j  0.77350433+0.j        ] [0.77350433+0.j         0.        -0.63379101j] 
2.5968511e-02 1.1025000e+00 1 +3.2494655e-01 +0.0000000e+00j +2.0595136e-01 +0.0000000e+00j [-0.        +0.62277579j  0.78240036+0.j        ] [0.78240036+0.j         0.        -0.62277579j] 
2.5968511e-02 1.1050000e+00 1 +3.3147660e-01 +0.0000000e+00j +1.9935088e-01 +0.0000000e+00j [-0.       +0.61275969j  0.7902693+0.j        ] [0.7902693+0.j         0.       -0.61275969j] 
2.5968511e-02 1.1075000e+00 1 +3.3744258e-01 +0.0000000e+00j +1.9332714e-01 +0.0000000e+00j [-0.        +0.60346863j  0.79738674+0.j        ] [0.79738674+0.j         0.        -0.60346863j] 
2.5968511e-02 1.1100000e+00 1 +3.4297143e-01 +0.0000000e+00j +1.8775095e-01 +0.0000000e+00j [-0.        +0.59473368j  0.80392279+0.j        ] [0.80392279+0.j         0.        -0.59473368j] 
2.7771880e-02 9.9000000e-01 1 +6.5046302e-01 +0.0000000e+00j +2.0986350e-01 +0.0000000e+00j [-0.        +0.29110948j  0.95668974+0.j        ] [ 0.95668974+0.j         -0.        -0.29110948j] 
2.7771880e-02 9.9250000e-01 1 +6.3556516e-01 +0.0000000e+00j +2.0683224e-01 +0.0000000e+00j [-0.        +0.30972365j  0.95082662+0.j        ] [ 0.95082662+0.j         -0.        -0.30972365j] 
2.7771880e-02 9.9500000e-01 1 +6.1996703e-01 +0.0000000e+00j +2.0426309e-01 +0.0000000e+00j [-0.        +0.32895025j  0.94434725+0.j        ] [ 0.94434725+0.j         -0.        -0.32895025j] 
2.7771880e-02 9.9750000e-01 1 +6.0370298e-01 +0.0000000e+00j +2.0222928e-01 +0.0000000e+00j [-0.        +0.34874051j  0.93721932+0.j        ] [ 0.93721932+0.j         -0.        -0.34874051j] 
2.7771880e-02 1.0000000e+00 1 +5.8681678e-01 +0.0000000e+00j +2.0080292e-01 +0.0000000e+00j [-0.        +0.36903998j  0.92941352+0.j        ] [ 0.92941352+0.j         -0.        -0.36903998j] 
2.7771880e-02 1.0025000e+00 1 +5.6936058e-01 +0.0000000e+00j +2.0005358e-01 +0.0000000e+00j [-0.        +0.38979014j  0.92090371+0.j        ] [ 0.92090371+0.j         -0.        -0.38979014j] 
2.7771880e-02 1.0050000e+00 1 +5.5139322e-01 +0.0000000e+00j +2.0004719e-01 +0.0000000e+00j [-0.        +0.41093085j  0.91166652+0.j        ] [ 0.91166652+0.j         -0.        -0.41093085j] 
2.7771880e-02 1.0075000e+00 1 +5.3297760e-01 +0.0000000e+00j +2.0084541e-01 +0.0000000e+00j [-0.        +0.43240349j  0.90168022+0.j        ] [ 0.90168022+0.j         -0.        -0.43240349j] 
2.7771880e-02 1.0100000e+00 1 +5.1417681e-01 +0.0000000e+00j +2.0250598e-01 +0.0000000e+00j [-0.        +0.45415545j  0.89092246+0.j        ] [0.89092246+0.j         0.        -0.45415545j] 
2.7771880e-02 1.0125000e+00 1 +4.9504878e-01 +0.0000000e+00j +2.0508458e-01 +0.0000000e+00j [-0.        +0.47614617j  0.87936615+0.j        ] [ 0.87936615+0.j         -0.        -0.47614617j] 
2.7771880e-02 1.0150000e+00 1 +4.7563869e-01 +0.0000000e+00j +2.0863899e-01 +0.0000000e+00j [-0.        +0.49835601j  0.86697248+0.j        ] [ 0.86697248+0.j         -0.        -0.49835601j] 
2.7771880e-02 1.0175000e+00 1 +4.5596756e-01 +0.0000000e+00j +2.1323753e-01 +0.0000000e+00j [-0.       +0.52079971j  0.8536789+0.j        ] [ 0.8536789+0.j         -0.       -0.52079971j] 
2.7771880e-02 1.0200000e+00 1 +4.3601380e-01 +0.0000000e+00j +2.1897509e-01 +0.0000000e+00j [-0.        +0.54354929j  0.83937725+0.j        ] [0.83937725+0.j         0.        -0.54354929j] 
2.7771880e-02 1.0225000e+00 1 +4.1567910e-01 +0.0000000e+00j +2.2600552e-01 +0.0000000e+00j [-0.        +0.56677762j  0.82387082+0.j        ] [0.82387082+0.j         0.        -0.56677762j] 
2.7771880e-02 1.0250000e+00 1 +3.9471454e-01 +0.0000000e+00j +2.3461477e-01 +0.0000000e+00j [-0.        +0.59085491j  0.80677783+0.j        ] [0.80677783+0.j         0.        -0.59085491j] 
2.7771880e-02 1.0275000e+00 1 +3.7251942e-01 +0.0000000e+00j +2.4542203e-01 +0.0000000e+00j [-0.        +0.61661457j  0.78726518+0.j        ] [0.78726518+0.j         0.        -0.61661457j] 
2.7771880e-02 1.0300000e+00 1 +3.4734296e-01 +0.0000000e+00j +2.6017888e-01 +0.0000000e+00j [-0.        +0.64641302j  0.76298769+0.j        ] [0.76298769+0.j         0.        -0.64641302j] 
2.7771880e-02 1.0325000e+00 -3 +2.9902761e-01 -1.0786869e-03j +2.9902761e-01 +1.0786869e-03j [-0.00287546+0.70710093j  0.00287546+0.70710093j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0350000e+00 -3 +2.9475615e-01 -4.0754792e-02j +2.9475615e-01 +4.0754792e-02j [-0.10738124+0.69890577j  0.10738124+0.69890577j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0375000e+00 -3 +2.9092612e-01 -5.5522889e-02j +2.9092612e-01 +5.5522889e-02j [-0.14486943+0.69210754j  0.14486943+0.69210754j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0400000e+00 -3 +2.8751261e-01 -6.5374508e-02j +2.8751261e-01 +6.5374508e-02j [-0.16920764+0.68656302j  0.70710678+0.j        ] [0.70710678+0.j         0.16920764-0.68656302j] 
2.7771880e-02 1.0425000e+00 -3 +2.8448754e-01 -7.2420148e-02j +2.8448754e-01 +7.2420148e-02j [-0.18623638+0.68214076j  0.18623638+0.68214076j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0450000e+00 -3 +2.8182088e-01 +7.7514877e-02j +2.8182088e-01 -7.7514877e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.19833861-0.6787207j -0.19833861-0.6787207j] 
2.7771880e-02 1.0475000e+00 -3 +2.7948168e-01 +8.1119818e-02j +2.7948168e-01 -8.1119818e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20678985-0.67619373j -0.20678985-0.67619373j] 
2.7771880e-02 1.0500000e+00 -3 +2.7743904e-01 +8.3523936e-02j +2.7743904e-01 -8.3523936e-02j [-0.21237284-0.6744611j  0.21237284-0.6744611j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0525000e+00 -3 +2.7566281e-01 +8.4925536e-02j +2.7566281e-01 -8.4925536e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21560778-0.67343395j -0.21560778-0.67343395j] 
2.7771880e-02 1.0550000e+00 -3 +2.7412421e-01 +8.5468593e-02j +2.7412421e-01 -8.5468593e-02j [ 0.21685718+0.67303266j -0.21685718+0.67303266j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0575000e+00 -3 +2.7279614e-01 +8.5261050e-02j +2.7279614e-01 -8.5261050e-02j [0.21637995+0.67318624j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.21637995-0.67318624j] 
2.7771880e-02 1.0600000e+00 -3 +2.7165352e-01 -8.4384800e-02j +2.7165352e-01 +8.4384800e-02j [-0.21436149+0.67383169j  0.70710678+0.j        ] [0.70710678+0.j         0.21436149-0.67383169j] 
2.7771880e-02 1.0625000e+00 -3 +2.7067339e-01 +8.2901363e-02j +2.7067339e-01 -8.2901363e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21093119-0.67491335j -0.21093119-0.67491335j] 
2.7771880e-02 1.0650000e+00 -3 +2.6983494e-01 +8.0855051e-02j +2.6983494e-01 -8.0855051e-02j [-0.20617238-0.67638225j  0.20617238-0.67638225j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0675000e+00 -3 +2.6911950e-01 -7.8274419e-02j +2.6911950e-01 +7.8274419e-02j [-0.20012709+0.67819551j  0.20012709+0.67819551j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0700000e+00 -3 +2.6851046e-01 +7.5172287e-02j +2.6851046e-01 -7.5172287e-02j [ 0.19279661+0.68031571j -0.19279661+0.68031571j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0725000e+00 -3 +2.6799311e-01 -7.1544146e-02j +2.6799311e-01 +7.1544146e-02j [0.70710678+0.j 0.70710678+0.j] [-0.18413728-0.68271038j  0.18413728-0.68271038j] 
2.7771880e-02 1.0750000e+00 -3 +2.6755454e-01 -6.7364309e-02j +2.6755454e-01 +6.7364309e-02j [-0.17405011+0.68535141j  0.17405011+0.68535141j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0775000e+00 -3 +2.6718345e-01 +6.2578153e-02j +2.6718345e-01 -6.2578153e-02j [0.16235952+0.68821464j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.16235952-0.68821464j] 
2.7771880e-02 1.0800000e+00 -3 +2.6687002e-01 -5.7086620e-02j +2.6687002e-01 +5.7086620e-02j [-0.14877125+0.69127933j  0.70710678+0.j        ] [0.70710678+0.j         0.14877125-0.69127933j] 
2.7771880e-02 1.0825000e+00 -3 +2.6660573e-01 -5.0712908e-02j +2.6660573e-01 +5.0712908e-02j [-0.13278203+0.69452785j  0.13278203+0.69452785j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0850000e+00 -3 +2.6638324e-01 +4.3119921e-02j +2.6638324e-01 -4.3119921e-02j [ 0.11345677+0.69794524j -0.11345677+0.69794524j] [0.70710678+0.j 0.70710678+0.j] 
2.7771880e-02 1.0875000e+00 -3 +2.6619623e-01 +3.3546658e-02j +2.6619623e-01 -3.3546658e-02j [ 0.70710678+0.j         -0.08871964+0.70151894j] [0.08871964-0.70151894j 0.70710678+0.j        ] 
2.7771880e-02 1.0900000e+00 -3 +2.6603926e-01 -1.9320940e-02j +2.6603926e-01 +1.9320940e-02j [-0.05136832+0.70523847j  0.70710678+0.j        ] [0.70710678+0.j         0.05136832-0.70523847j] 
2.7771880e-02 1.0925000e+00 1 +2.8575851e-01 +0.0000000e+00j +2.4605690e-01 +0.0000000e+00j [-0.        +0.6801339j  0.73308791+0.j       ] [0.73308791+0.j        0.        -0.6801339j] 
2.7771880e-02 1.0950000e+00 1 +3.0006494e-01 +0.0000000e+00j +2.3153027e-01 +0.0000000e+00j [-0.        +0.65985422j  0.75139364+0.j        ] [0.75139364+0.j         0.        -0.65985422j] 
2.7771880e-02 1.0975000e+00 1 +3.1003645e-01 +0.0000000e+00j +2.2137471e-01 +0.0000000e+00j [-0.        +0.6453203j  0.76391211+0.j       ] [0.76391211+0.j        0.        -0.6453203j] 
2.7771880e-02 1.1000000e+00 1 +3.1821426e-01 +0.0000000e+00j +2.1304328e-01 +0.0000000e+00j [-0.        +0.63314982j  0.77402927+0.j        ] [0.77402927+0.j         0.        -0.63314982j] 
2.7771880e-02 1.1025000e+00 1 +3.2533763e-01 +0.0000000e+00j +2.0579186e-01 +0.0000000e+00j [-0.       +0.62235903j  0.7827319+0.j        ] [ 0.7827319+0.j         -0.       -0.62235903j] 
2.7771880e-02 1.1050000e+00 1 +3.3174341e-01 +0.0000000e+00j +1.9927948e-01 +0.0000000e+00j [-0.        +0.61249954j  0.79047095+0.j        ] [0.79047095+0.j         0.        -0.61249954j] 
2.7771880e-02 1.1075000e+00 1 +3.3761846e-01 +0.0000000e+00j +1.9331582e-01 +0.0000000e+00j [-0.        +0.60332244j  0.79749736+0.j        ] [0.79749736+0.j         0.        -0.60332244j] 
2.7771880e-02 1.1100000e+00 1 +3.4307914e-01 +0.0000000e+00j +1.8778155e-01 +0.0000000e+00j [-0.        +0.59467257j  0.80396799+0.j        ] [0.80396799+0.j         0.        -0.59467257j] 
2.9575248e-02 9.9000000e-01 1 +6.4688338e-01 +0.0000000e+00j +2.0878068e-01 +0.0000000e+00j [-0.        +0.29512359j  0.95545909+0.j        ] [ 0.95545909+0.j         -0.        -0.29512359j] 
2.9575248e-02 9.9250000e-01 1 +6.3277763e-01 +0.0000000e+00j +2.0598586e-01 +0.0000000e+00j [-0.        +0.31266313j  0.94986408+0.j        ] [ 0.94986408+0.j         -0.        -0.31266313j] 
2.9575248e-02 9.9500000e-01 1 +6.1806534e-01 +0.0000000e+00j +2.0360449e-01 +0.0000000e+00j [-0.        +0.33072625j  0.94372674+0.j        ] [ 0.94372674+0.j         -0.        -0.33072625j] 
2.9575248e-02 9.9750000e-01 1 +6.0277730e-01 +0.0000000e+00j +2.0169599e-01 +0.0000000e+00j [-0.      +0.34927034j  0.937022+0.j        ] [ 0.937022+0.j         -0.      -0.34927034j] 
2.9575248e-02 1.0000000e+00 1 +5.8695180e-01 +0.0000000e+00j +2.0031852e-01 +0.0000000e+00j [-0.        +0.36824817j  0.92972753+0.j        ] [ 0.92972753+0.j         -0.        -0.36824817j] 
2.9575248e-02 1.0025000e+00 1 +5.7063398e-01 +0.0000000e+00j +1.9952789e-01 +0.0000000e+00j [-0.        +0.38760902j  0.92182387+0.j        ] [ 0.92182387+0.j         -0.        -0.38760902j] 
2.9575248e-02 1.0050000e+00 1 +5.5387463e-01 +0.0000000e+00j +1.9937659e-01 +0.0000000e+00j [-0.        +0.40730022j  0.91329433+0.j        ] [ 0.91329433+0.j         -0.        -0.40730022j] 
2.9575248e-02 1.0075000e+00 1 +5.3672849e-01 +0.0000000e+00j +1.9991321e-01 +0.0000000e+00j [-0.       +0.42726932j  0.9041244+0.j        ] [ 0.9041244+0.j         -0.       -0.42726932j] 
2.9575248e-02 1.0100000e+00 1 +5.1925179e-01 +0.0000000e+00j +2.0118232e-01 +0.0000000e+00j [-0.        +0.44746686j  0.89430051+0.j        ] [ 0.89430051+0.j         -0.        -0.44746686j] 
2.9575248e-02 1.0125000e+00 1 +5.0149895e-01 +0.0000000e+00j +2.0322525e-01 +0.0000000e+00j [-0.        +0.46785003j  0.88380787+0.j        ] [ 0.88380787+0.j         -0.        -0.46785003j] 
2.9575248e-02 1.0150000e+00 1 +4.8351810e-01 +0.0000000e+00j +2.0608196e-01 +0.0000000e+00j [-0.        +0.48838776j  0.87262672+0.j        ] [ 0.87262672+0.j         -0.        -0.48838776j] 
2.9575248e-02 1.0175000e+00 1 +4.6534481e-01 +0.0000000e+00j +2.0979510e-01 +0.0000000e+00j [-0.        +0.50906785j  0.86072639+0.j        ] [ 0.86072639+0.j         -0.        -0.50906785j] 
2.9575248e-02 1.0200000e+00 1 +4.4699293e-01 +0.0000000e+00j +2.1441719e-01 +0.0000000e+00j [-0.        +0.52990804j  0.84805511+0.j        ] [0.84805511+0.j         0.        -0.52990804j] 
2.9575248e-02 1.0225000e+00 1 +4.2843974e-01 +0.0000000e+00j +2.2002406e-01 +0.0000000e+00j [-0.        +0.55097445j  0.83452211+0.j        ] [ 0.83452211+0.j         -0.        -0.55097445j] 
2.9575248e-02 1.0250000e+00 1 +4.0959886e-01 +0.0000000e+00j +2.2674095e-01 +0.0000000e+00j [-0.        +0.57241635j  0.81996312+0.j        ] [0.81996312+0.j         0.        -0.57241635j] 
2.9575248e-02 1.0275000e+00 1 +3.9026295e-01 +0.0000000e+00j +2.3479958e-01 +0.0000000e+00j [-0.        +0.59454119j  0.80406516+0.j        ] [0.80406516+0.j         0.        -0.59454119j] 
2.9575248e-02 1.0300000e+00 1 +3.6995442e-01 +0.0000000e+00j +2.4468765e-01 +0.0000000e+00j [-0.        +0.61801202j  0.78616865+0.j        ] [0.78616865+0.j         0.        -0.61801202j] 
2.9575248e-02 1.0325000e+00 1 +3.4738673e-01 +0.0000000e+00j +2.5768836e-01 +0.0000000e+00j [-0.        +0.64456286j  0.76455132+0.j        ] [ 0.76455132+0.j         -0.        -0.64456286j] 
2.9575248e-02 1.0350000e+00 1 +3.1586721e-01 +0.0000000e+00j +2.8047887e-01 +0.0000000e+00j [-0.        +0.68311585j  0.73031002+0.j        ] [0.73031002+0.j         0.        -0.68311585j] 
2.9575248e-02 1.0375000e+00 -3 +2.9421448e-01 +3.4222617e-02j +2.9421448e-01 -3.4222617e-02j [0.09047834+0.70129428j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.09047834-0.70129428j] 
2.9575248e-02 1.0400000e+00 -3 +2.9064443e-01 +4.9439898e-02j +2.9064443e-01 -4.9439898e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.12956219-0.6951357j -0.12956219-0.6951357j] 
2.9575248e-02 1.0425000e+00 -3 +2.8744205e-01 +5.9266641e-02j +2.8744205e-01 -5.9266641e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.15418713-0.69009154j -0.15418713-0.69009154j] 
2.9575248e-02 1.0450000e+00 -3 +2.8458400e-01 -6.6218172e-02j +2.8458400e-01 +6.6218172e-02j [-0.17126395+0.68605296j  0.70710678+0.j        ] [0.70710678+0.j         0.17126395-0.68605296j] 
2.9575248e-02 1.0475000e+00 -3 +2.8204538e-01 +7.1219727e-02j +2.8204538e-01 -7.1219727e-02j [0.18335857+0.68291993j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.18335857-0.68291993j] 
2.9575248e-02 1.0500000e+00 -3 +2.7980050e-01 +7.4747445e-02j +2.7980050e-01 -7.4747445e-02j [-0.19178737-0.68060091j  0.19178737-0.68060091j] [0.70710678+0.j 0.70710678+0.j] 
2.9575248e-02 1.0525000e+00 -3 +2.7782358e-01 -7.7090437e-02j +2.7782358e-01 +7.7090437e-02j [-0.19733739+0.67901248j  0.19733739+0.67901248j] [0.70710678+0.j 0.70710678+0.j] 
2.9575248e-02 1.0550000e+00 -3 +2.7608933e-01 +7.8442211e-02j +2.7608933e-01 -7.8442211e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20052163-0.67807896j -0.20052163-0.67807896j] 
2.9575248e-02 1.0575000e+00 -3 +2.7457337e-01 -7.8940142e-02j +2.7457337e-01 +7.8940142e-02j [-0.20169123+0.67773199j  0.20169123+0.67773199j] [0.70710678+0.j 0.70710678+0.j] 
2.9575248e-02 1.0600000e+00 -3 +2.7325259e-01 +7.8684845e-02j +2.7325259e-01 -7.8684845e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.20109178-0.6779101j -0.20109178-0.6779101j] 
2.9575248e-02 1.0625000e+00 -3 +2.7210538e-01 +7.7750451e-02j +2.7210538e-01 -7.7750451e-02j [0.19889376+0.67855823j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.19889376-0.67855823j] 
2.9575248e-02 1.0650000e+00 -3 +2.7111174e-01 -7.6190151e-02j +2.7111174e-01 +7.6190151e-02j [-0.19520942+0.67962731j  0.19520942+0.67962731j] [0.70710678+0.j 0.70710678+0.j] 
2.9575248e-02 1.0675000e+00 -3 +2.7025335e-01 +7.4038928e-02j +2.7025335e-01 -7.4038928e-02j [-0.19010143-0.68107375j  0.70710678+0.j        ] [0.70710678+0.j         0.19010143+0.68107375j] 
2.9575248e-02 1.0700000e+00 -3 +2.6951361e-01 -7.1314201e-02j +2.6951361e-01 +7.1314201e-02j [-0.18358541+0.68285899j  0.70710678+0.j        ] [0.70710678+0.j         0.18358541-0.68285899j] 
2.9575248e-02 1.0725000e+00 -3 +2.6887756e-01 -6.8014458e-02j +2.6887756e-01 +6.8014458e-02j [-0.17562674+0.68494908j  0.17562674+0.68494908j] [0.70710678+0.j 0.70710678+0.j] 
2.9575248e-02 1.0750000e+00 -3 +2.6833181e-01 -6.4115215e-02j +2.6833181e-01 +6.4115215e-02j [-0.16612981+0.68731426j  0.70710678+0.j        ] [0.70710678+0.j         0.16612981-0.68731426j] 
2.9575248e-02 1.0775000e+00 -3 +2.6786446e-01 +5.9560511e-02j +2.6786446e-01 -5.9560511e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.15491505-0.68992849j -0.15491505-0.68992849j] 
2.9575248e-02 1.0800000e+00 -3 +2.6746498e-01 +5.4245444e-02j +2.6746498e-01 -5.4245444e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.14167165-0.69276919j -0.14167165-0.69276919j] 
2.9575248e-02 1.0825000e+00 -3 +2.6712413e-01 -4.7977581e-02j +2.6712413e-01 +4.7977581e-02j [-0.12585323+0.69581676j  0.12585323+0.69581676j] [0.70710678+0.j 0.70710678+0.j] 
2.9575248e-02 1.0850000e+00 -3 +2.6683377e-01 -4.0377383e-02j +2.6683377e-01 +4.0377383e-02j [-0.10640946+0.69905438j  0.10640946+0.69905438j] [0.70710678+0.j 0.70710678+0.j] 
2.9575248e-02 1.0875000e+00 -3 +2.6658682e-01 -3.0535555e-02j +2.6658682e-01 +3.0535555e-02j [-0.0808655 +0.70246763j  0.70710678+0.j        ] [0.70710678+0.j         0.0808655 -0.70246763j] 
2.9575248e-02 1.0900000e+00 -3 +2.6637711e-01 +1.4557895e-02j +2.6637711e-01 -1.4557895e-02j [ 0.0387491+0.70604427j -0.0387491+0.70604427j] [0.70710678+0.j 0.70710678+0.j] 
2.9575248e-02 1.0925000e+00 1 +2.8917359e-01 +0.0000000e+00j +2.4322496e-01 +0.0000000e+00j [-0.        +0.67579171j  0.73709264+0.j        ] [0.73709264+0.j         0.        -0.67579171j] 
2.9575248e-02 1.0950000e+00 1 +3.0188129e-01 +0.0000000e+00j +2.3021609e-01 +0.0000000e+00j [-0.       +0.65761474j  0.7533544+0.j        ] [ 0.7533544+0.j         -0.       -0.65761474j] 
2.9575248e-02 1.0975000e+00 1 +3.1124325e-01 +0.0000000e+00j +2.2059946e-01 +0.0000000e+00j [-0.        +0.64387129j  0.76513382+0.j        ] [0.76513382+0.j         0.        -0.64387129j] 
2.9575248e-02 1.1000000e+00 1 +3.1906796e-01 +0.0000000e+00j +2.1255967e-01 +0.0000000e+00j [-0.        +0.6321537j  0.77484301+0.j       ] [0.77484301+0.j        0.        -0.6321537j] 
2.9575248e-02 1.1025000e+00 1 +3.2595562e-01 +0.0000000e+00j +2.0549063e-01 +0.0000000e+00j [-0.        +0.62166263j  0.78328512+0.j        ] [ 0.78328512+0.j         -0.        -0.62166263j] 
2.9575248e-02 1.1050000e+00 1 +3.3219279e-01 +0.0000000e+00j +1.9910070e-01 +0.0000000e+00j [-0.        +0.61201606j  0.79084533+0.j        ] [ 0.79084533+0.j         -0.        -0.61201606j] 
2.9575248e-02 1.1075000e+00 1 +3.3794238e-01 +0.0000000e+00j +1.9322260e-01 +0.0000000e+00j [-0.       +0.60299654j  0.7977438+0.j        ] [ 0.7977438+0.j         -0.       -0.60299654j] 
2.9575248e-02 1.1100000e+00 1 +3.4330744e-01 +0.0000000e+00j +1.8774959e-01 +0.0000000e+00j [-0.        +0.5944663j  0.80412053+0.j       ] [0.80412053+0.j        0.        -0.5944663j] 
3.1378617e-02 9.9000000e-01 1 +6.4368876e-01 +0.0000000e+00j +2.0779285e-01 +0.0000000e+00j [-0.        +0.29862649j  0.95437006+0.j        ] [ 0.95437006+0.j         -0.        -0.29862649j] 
3.1378617e-02 9.9250000e-01 1 +6.3030246e-01 +0.0000000e+00j +2.0519848e-01 +0.0000000e+00j [-0.        +0.31519667j  0.94902637+0.j        ] [ 0.94902637+0.j         -0.        -0.31519667j] 
3.1378617e-02 9.9500000e-01 1 +6.1638702e-01 +0.0000000e+00j +2.0297521e-01 +0.0000000e+00j [-0.        +0.33221762j  0.94320276+0.j        ] [ 0.94320276+0.j         -0.        -0.33221762j] 
3.1378617e-02 9.9750000e-01 1 +6.0197014e-01 +0.0000000e+00j +2.0117175e-01 +0.0000000e+00j [-0.       +0.34965185j  0.9368797+0.j        ] [ 0.9368797+0.j         -0.       -0.34965185j] 
3.1378617e-02 1.0000000e+00 1 +5.8708555e-01 +0.0000000e+00j +1.9983547e-01 +0.0000000e+00j [-0.        +0.36745803j  0.93004011+0.j        ] [ 0.93004011+0.j         -0.        -0.36745803j] 
3.1378617e-02 1.0025000e+00 1 +5.7177263e-01 +0.0000000e+00j +1.9901160e-01 +0.0000000e+00j [-0.        +0.38559176j  0.92266949+0.j        ] [ 0.92266949+0.j         -0.        -0.38559176j] 
3.1378617e-02 1.0050000e+00 1 +5.5607558e-01 +0.0000000e+00j +1.9874241e-01 +0.0000000e+00j [-0.        +0.4040067j  0.91475602+0.j       ] [ 0.91475602+0.j        -0.        -0.4040067j] 
3.1378617e-02 1.0075000e+00 1 +5.4004230e-01 +0.0000000e+00j +1.9906665e-01 +0.0000000e+00j [-0.        +0.42265592j  0.90629023+0.j        ] [ 0.90629023+0.j         -0.        -0.42265592j] 
3.1378617e-02 1.0100000e+00 1 +5.2372274e-01 +0.0000000e+00j +2.0001929e-01 +0.0000000e+00j [-0.        +0.44149369j  0.89726435+0.j        ] [ 0.89726435+0.j         -0.        -0.44149369j] 
3.1378617e-02 1.0125000e+00 1 +5.0716686e-01 +0.0000000e+00j +2.0163164e-01 +0.0000000e+00j [-0.       +0.46047784j  0.8876712+0.j        ] [ 0.8876712+0.j         -0.       -0.46047784j] 
3.1378617e-02 1.0150000e+00 1 +4.9042184e-01 +0.0000000e+00j +2.0393227e-01 +0.0000000e+00j [-0.        +0.47957267j  0.87750217+0.j        ] [ 0.87750217+0.j         -0.        -0.47957267j] 
3.1378617e-02 1.0175000e+00 1 +4.7352850e-01 +0.0000000e+00j +2.0694882e-01 +0.0000000e+00j [-0.        +0.49875301j  0.86674416+0.j        ] [ 0.86674416+0.j         -0.        -0.49875301j] 
3.1378617e-02 1.0200000e+00 1 +4.5651638e-01 +0.0000000e+00j +2.1071139e-01 +0.0000000e+00j [-0.        +0.5180099j  0.85537462+0.j       ] [ 0.85537462+0.j        -0.        -0.5180099j] 
3.1378617e-02 1.0225000e+00 1 +4.3939655e-01 +0.0000000e+00j +2.1525847e-01 +0.0000000e+00j [-0.        +0.53735913j  0.84335352+0.j        ] [0.84335352+0.j         0.        -0.53735913j] 
3.1378617e-02 1.0250000e+00 1 +4.2215029e-01 +0.0000000e+00j +2.2064742e-01 +0.0000000e+00j [-0.        +0.55685547j  0.83060941+0.j        ] [0.83060941+0.j         0.        -0.55685547j] 
3.1378617e-02 1.0275000e+00 1 +4.0470879e-01 +0.0000000e+00j +2.2697428e-01 +0.0000000e+00j [-0.        +0.57661874j  0.81701336+0.j        ] [0.81701336+0.j         0.        -0.57661874j] 
3.1378617e-02 1.0300000e+00 1 +3.8691166e-01 +0.0000000e+00j +2.3441522e-01 +0.0000000e+00j [-0.        +0.59688817j  0.80232444+0.j        ] [0.80232444+0.j         0.        -0.59688817j] 
3.1378617e-02 1.0325000e+00 1 +3.6840521e-01 +0.0000000e+00j +2.4332864e-01 +0.0000000e+00j [-0.        +0.61815702j  0.78605464+0.j        ] [0.78605464+0.j         0.        -0.61815702j] 
3.1378617e-02 1.0350000e+00 1 +3.4831408e-01 +0.0000000e+00j +2.5458420e-01 +0.0000000e+00j [-0.        +0.64160866j  0.76703216+0.j        ] [0.76703216+0.j         0.        -0.64160866j] 
3.1378617e-02 1.0375000e+00 1 +3.2334825e-01 +0.0000000e+00j +2.7145690e-01 +0.0000000e+00j [-0.        +0.67163498j  0.74088221+0.j        ] [0.74088221+0.j         0.        -0.67163498j] 
3.1378617e-02 1.0400000e+00 -3 +2.9371563e-01 -2.5656858e-02j +2.9371563e-01 +2.5656858e-02j [-0.06807655+0.70382213j  0.06807655+0.70382213j] [0.70710678+0.j 0.70710678+0.j] 
3.1378617e-02 1.0425000e+00 -3 +2.9037333e-01 +4.2437687e-02j +2.9037333e-01 -4.2437687e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.11170684-0.69822746j -0.11170684-0.69822746j] 
3.1378617e-02 1.0450000e+00 -3 +2.8735805e-01 -5.2539481e-02j +2.8735805e-01 +5.2539481e-02j [-0.13738704+0.6936316j  0.13738704+0.6936316j] [0.70710678+0.j 0.70710678+0.j] 
3.1378617e-02 1.0475000e+00 -3 +2.8465020e-01 -5.9533561e-02j +2.8465020e-01 +5.9533561e-02j [0.70710678+0.j 0.70710678+0.j] [-0.15484832-0.68994347j  0.15484832-0.68994347j] 
3.1378617e-02 1.0500000e+00 -3 +2.8222888e-01 -6.4511940e-02j +2.8222888e-01 +6.4511940e-02j [-0.16710053+0.6870789j  0.16710053+0.6870789j] [0.70710678+0.j 0.70710678+0.j] 
3.1378617e-02 1.0525000e+00 -3 +2.8007254e-01 -6.7996265e-02j +2.8007254e-01 +6.7996265e-02j [-0.17558266+0.68496038j  0.17558266+0.68496038j] [0.70710678+0.j 0.70710678+0.j] 
3.1378617e-02 1.0550000e+00 -3 +2.7815946e-01 -7.0289029e-02j +2.7815946e-01 +7.0289029e-02j [-0.18112062+0.68351688j  0.18112062+0.68351688j] [0.70710678+0.j 0.70710678+0.j] 
3.1378617e-02 1.0575000e+00 -3 +2.7646821e-01 -7.1585716e-02j +2.7646821e-01 +7.1585716e-02j [-0.18423701+0.68268347j  0.70710678+0.j        ] [0.70710678+0.j         0.18423701-0.68268347j] 
3.1378617e-02 1.0600000e+00 -3 +2.7497800e-01 +7.2020768e-02j +2.7497800e-01 -7.2020768e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.18528003-0.68240114j -0.18528003-0.68240114j] 
3.1378617e-02 1.0625000e+00 -3 +2.7366899e-01 +7.1689292e-02j +2.7366899e-01 -7.1689292e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.18448545-0.68261638j -0.18448545-0.68261638j] 
3.1378617e-02 1.0650000e+00 -3 +2.7252245e-01 +7.0658072e-02j +2.7252245e-01 -7.0658072e-02j [ 0.18200872+0.68328093j -0.18200872+0.68328093j] [0.70710678+0.j 0.70710678+0.j] 
3.1378617e-02 1.0675000e+00 -3 +2.7152089e-01 -6.8971062e-02j +2.7152089e-01 +6.8971062e-02j [-0.17794148+0.68435139j  0.70710678+0.j        ] [0.70710678+0.j         0.17794148-0.68435139j] 
3.1378617e-02 1.0700000e+00 -3 +2.7064816e-01 +6.6651412e-02j +2.7064816e-01 -6.6651412e-02j [0.17231812+0.68578894j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.17231812-0.68578894j] 
3.1378617e-02 1.0725000e+00 -3 +2.6988946e-01 -6.3700633e-02j +2.6988946e-01 +6.3700633e-02j [-0.16511434+0.68755891j  0.70710678+0.j        ] [0.70710678+0.j         0.16511434-0.68755891j] 
3.1378617e-02 1.0750000e+00 -3 +2.6923132e-01 +6.0094356e-02j +2.6923132e-01 -6.0094356e-02j [-0.15623607-0.68963055j  0.70710678+0.j        ] [0.70710678+0.j         0.15623607+0.68963055j] 
3.1378617e-02 1.0775000e+00 -3 +2.6866158e-01 +5.5772610e-02j +2.6866158e-01 -5.5772610e-02j [0.70710678+0.j 0.70710678+0.j] [-0.14549347+0.69197662j  0.14549347+0.69197662j] 
3.1378617e-02 1.0800000e+00 -3 +2.6816931e-01 +5.0618996e-02j +2.6816931e-01 -5.0618996e-02j [ 0.13254479+0.69457316j -0.13254479+0.69457316j] [0.70710678+0.j 0.70710678+0.j] 
3.1378617e-02 1.0825000e+00 -3 +2.6774474e-01 -4.4412610e-02j +2.6774474e-01 +4.4412610e-02j [-0.11676665+0.69739913j  0.70710678+0.j        ] [0.70710678+0.j         0.11676665-0.69739913j] 
3.1378617e-02 1.0850000e+00 -3 +2.6737919e-01 +3.6695589e-02j +2.6737919e-01 -3.6695589e-02j [0.09689772+0.70043617j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.09689772-0.70043617j] 
3.1378617e-02 1.0875000e+00 -3 +2.6706497e-01 -2.6254888e-02j +2.6706497e-01 +2.6254888e-02j [-0.0696481 +0.70366835j  0.70710678+0.j        ] [0.70710678+0.j         0.0696481 -0.70366835j] 
3.1378617e-02 1.0900000e+00 -3 +2.6679529e-01 +2.2255344e-03j +2.6679529e-01 -2.2255344e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.00593246-0.70708189j -0.00593246-0.70708189j] 
3.1378617e-02 1.0925000e+00 1 +2.9307511e-01 +0.0000000e+00j +2.4005325e-01 +0.0000000e+00j [-0.        +0.67084132j  0.74160092+0.j        ] [0.74160092+0.j         0.        -0.67084132j] 
3.1378617e-02 1.0950000e+00 1 +3.0419215e-01 +0.0000000e+00j +2.2854068e-01 +0.0000000e+00j [-0.        +0.65475199j  0.75584379+0.j        ] [0.75584379+0.j         0.        -0.65475199j] 
3.1378617e-02 1.0975000e+00 1 +3.1284600e-01 +0.0000000e+00j +2.1954883e-01 +0.0000000e+00j [-0.        +0.64192639j  0.76676627+0.j        ] [0.76676627+0.j         0.        -0.64192639j] 
3.1378617e-02 1.1000000e+00 1 +3.2024065e-01 +0.0000000e+00j +2.1186573e-01 +0.0000000e+00j [-0.        +0.63076068j  0.77597742+0.j        ] [0.77597742+0.j         0.        -0.63076068j] 
3.1378617e-02 1.1025000e+00 1 +3.2683368e-01 +0.0000000e+00j +2.0502687e-01 +0.0000000e+00j [-0.        +0.62064466j  0.78409197+0.j        ] [0.78409197+0.j         0.        -0.62064466j] 
3.1378617e-02 1.1050000e+00 1 +3.3285605e-01 +0.0000000e+00j +1.9879526e-01 +0.0000000e+00j [-0.        -0.61126973j  0.79142233+0.j        ] [0.79142233+0.j         0.        +0.61126973j] 
3.1378617e-02 1.1075000e+00 1 +3.3844321e-01 +0.0000000e+00j +1.9303024e-01 +0.0000000e+00j [-0.        +0.60245456j  0.79815318+0.j        ] [0.79815318+0.j         0.        -0.60245456j] 
3.1378617e-02 1.1100000e+00 1 +3.4368257e-01 +0.0000000e+00j +1.8763988e-01 +0.0000000e+00j [-0.       +0.59408184j  0.8044046+0.j        ] [0.8044046+0.j         0.       -0.59408184j] 
3.3181986e-02 9.9000000e-01 1 +6.4082267e-01 +0.0000000e+00j +2.0688151e-01 +0.0000000e+00j [-0.        +0.30169536j  0.95340438+0.j        ] [ 0.95340438+0.j         -0.        -0.30169536j] 
3.3181986e-02 9.9250000e-01 1 +6.2809211e-01 +0.0000000e+00j +2.0445842e-01 +0.0000000e+00j [-0.        +0.31738722j  0.94829602+0.j        ] [ 0.94829602+0.j         -0.        -0.31738722j] 
3.3181986e-02 9.9500000e-01 1 +6.1489703e-01 +0.0000000e+00j +2.0236948e-01 +0.0000000e+00j [-0.        +0.33346956j  0.94276087+0.j        ] [ 0.94276087+0.j         -0.        -0.33346956j] 
3.3181986e-02 9.9750000e-01 1 +6.0126235e-01 +0.0000000e+00j +2.0065494e-01 +0.0000000e+00j [-0.        +0.34990914j  0.93678364+0.j        ] [ 0.93678364+0.j         -0.        -0.34990914j] 
3.3181986e-02 1.0000000e+00 1 +5.8721802e-01 +0.0000000e+00j +1.9935375e-01 +0.0000000e+00j [-0.        -0.36666952j  0.93035126+0.j        ] [ 0.93035126+0.j         -0.        +0.36666952j] 
3.3181986e-02 1.0025000e+00 1 +5.7279864e-01 +0.0000000e+00j +1.9850291e-01 +0.0000000e+00j [-0.        +0.38371159j  0.92345299+0.j        ] [ 0.92345299+0.j         -0.        -0.38371159j] 
3.3181986e-02 1.0050000e+00 1 +5.5804296e-01 +0.0000000e+00j +1.9813678e-01 +0.0000000e+00j [-0.        +0.40099428j  0.91608056+0.j        ] [ 0.91608056+0.j         -0.        -0.40099428j] 
3.3181986e-02 1.0075000e+00 1 +5.4299309e-01 +0.0000000e+00j +1.9828660e-01 +0.0000000e+00j [-0.        +0.41847555j  0.90822806+0.j        ] [ 0.90822806+0.j         -0.        -0.41847555j] 
3.3181986e-02 1.0100000e+00 1 +5.2769344e-01 +0.0000000e+00j +1.9898013e-01 +0.0000000e+00j [-0.        +0.43611353j  0.89989165+0.j        ] [ 0.89989165+0.j         -0.        -0.43611353j] 
3.3181986e-02 1.0125000e+00 1 +5.1218932e-01 +0.0000000e+00j +2.0024157e-01 +0.0000000e+00j [-0.        -0.45386801j  0.89106892+0.j        ] [ 0.89106892+0.j         -0.        +0.45386801j] 
3.3181986e-02 1.0150000e+00 1 +4.9652527e-01 +0.0000000e+00j +2.0209182e-01 +0.0000000e+00j [-0.        +0.47170225j  0.88175789+0.j        ] [ 0.88175789+0.j         -0.        -0.47170225j] 
3.3181986e-02 1.0175000e+00 1 +4.8074284e-01 +0.0000000e+00j +2.0454935e-01 +0.0000000e+00j [-0.       -0.48958531j  0.8719554+0.j        ] [ 0.8719554+0.j         -0.       +0.48958531j] 
3.3181986e-02 1.0200000e+00 1 +4.6487781e-01 +0.0000000e+00j +2.0763172e-01 +0.0000000e+00j [-0.        +0.5074951j  0.86165464+0.j       ] [ 0.86165464+0.j        -0.        -0.5074951j] 
3.3181986e-02 1.0225000e+00 1 +4.4895647e-01 +0.0000000e+00j +2.1135829e-01 +0.0000000e+00j [-0.        +0.52542267j  0.85084136+0.j        ] [ 0.85084136+0.j         -0.        -0.52542267j] 
3.3181986e-02 1.0250000e+00 1 +4.3299035e-01 +0.0000000e+00j +2.1575472e-01 +0.0000000e+00j [-0.       +0.54337854j  0.8394878+0.j        ] [0.8394878+0.j         0.       -0.54337854j] 
3.3181986e-02 1.0275000e+00 1 +4.1696798e-01 +0.0000000e+00j +2.2086069e-01 +0.0000000e+00j [-0.       +0.56140292j  0.8275426+0.j        ] [0.8275426+0.j         0.       -0.56140292j] 
3.3181986e-02 1.0300000e+00 1 +4.0084075e-01 +0.0000000e+00j +2.2674382e-01 +0.0000000e+00j [-0.        +0.57958391j  0.81491257+0.j        ] [0.81491257+0.j         0.        -0.57958391j] 
3.3181986e-02 1.0325000e+00 1 +3.8449527e-01 +0.0000000e+00j +2.3352741e-01 +0.0000000e+00j [-0.        -0.59809376j  0.80142614+0.j        ] [0.80142614+0.j         0.        +0.59809376j] 
3.3181986e-02 1.0350000e+00 1 +3.6769016e-01 +0.0000000e+00j +2.4145406e-01 +0.0000000e+00j [-0.        +0.61727245j  0.78674947+0.j        ] [0.78674947+0.j         0.        -0.61727245j] 
3.3181986e-02 1.0375000e+00 1 +3.4987566e-01 +0.0000000e+00j +2.5106657e-01 +0.0000000e+00j [-0.        +0.63786725j  0.77014634+0.j        ] [0.77014634+0.j         0.        -0.63786725j] 
3.3181986e-02 1.0400000e+00 1 +3.2942520e-01 +0.0000000e+00j +2.6397730e-01 +0.0000000e+00j [-0.        +0.66205499j  0.74945526+0.j        ] [0.74945526+0.j         0.        -0.66205499j] 
3.3181986e-02 1.0425000e+00 -3 +2.9325221e-01 -1.1242440e-02j +2.9325221e-01 +1.1242440e-02j [ 0.02994243-0.70647254j -0.02994243-0.70647254j] [0.70710678+0.j 0.70710678+0.j] 
3.3181986e-02 1.0450000e+00 -3 +2.9011107e-01 -3.3967146e-02j +2.9011107e-01 +3.3967146e-02j [-0.08981386+0.70137969j  0.08981386+0.70137969j] [0.70710678+0.j 0.70710678+0.j] 
3.3181986e-02 1.0475000e+00 -3 +2.8726276e-01 -4.4901683e-02j +2.8726276e-01 +4.4901683e-02j [-0.11801686+0.69718866j  0.70710678+0.j        ] [0.70710678+0.j         0.11801686-0.69718866j] 
3.3181986e-02 1.0500000e+00 -3 +2.8469067e-01 +5.2155232e-02j +2.8469067e-01 -5.2155232e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.13641979-0.69382249j -0.13641979-0.69382249j] 
3.3181986e-02 1.0525000e+00 -3 +2.8237711e-01 +5.7216337e-02j +2.8237711e-01 -5.7216337e-02j [ 0.14909429+0.69120973j -0.14909429+0.69120973j] [0.70710678+0.j 0.70710678+0.j] 
3.3181986e-02 1.0550000e+00 -3 +2.8030381e-01 +6.0709746e-02j +2.8030381e-01 -6.0709746e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.15775673-0.68928428j -0.15775673-0.68928428j] 
3.3181986e-02 1.0575000e+00 -3 +2.7845229e-01 +6.2972893e-02j +2.7845229e-01 -6.2972893e-02j [ 0.1633292+0.68798515j -0.1633292+0.68798515j] [0.70710678+0.j 0.70710678+0.j] 
3.3181986e-02 1.0600000e+00 -3 +2.7680427e-01 +6.4212996e-02j +2.7680427e-01 -6.4212996e-02j [0.16636916+0.68725636j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.16636916-0.68725636j] 
3.3181986e-02 1.0625000e+00 -3 +2.7534188e-01 +6.4566185e-02j +2.7534188e-01 -6.4566185e-02j [0.16723318+0.68704662j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.16723318-0.68704662j] 
3.3181986e-02 1.0650000e+00 -3 +2.7404798e-01 -6.4123764e-02j +2.7404798e-01 +6.4123764e-02j [-0.16615074+0.6873092j  0.16615074+0.6873092j] [0.70710678+0.j 0.70710678+0.j] 
3.3181986e-02 1.0675000e+00 -3 +2.7290623e-01 +6.2944664e-02j +2.7290623e-01 -6.2944664e-02j [0.16325989+0.68800161j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.16325989-0.68800161j] 
3.3181986e-02 1.0700000e+00 -3 +2.7190131e-01 +6.1060784e-02j +2.7190131e-01 -6.1060784e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.15862314-0.68908541j -0.15862314-0.68908541j] 
3.3181986e-02 1.0725000e+00 -3 +2.7101892e-01 +5.8477490e-02j +2.7101892e-01 -5.8477490e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.15222986-0.69052594j -0.15222986-0.69052594j] 
3.3181986e-02 1.0750000e+00 -3 +2.7024585e-01 -5.5169245e-02j +2.7024585e-01 +5.5169245e-02j [-0.14398509+0.69229206j  0.70710678+0.j        ] [0.70710678+0.j         0.14398509-0.69229206j] 
3.3181986e-02 1.0775000e+00 -3 +2.6956997e-01 -5.1067838e-02j +2.6956997e-01 +5.1067838e-02j [-0.13367824+0.69435591j  0.13367824+0.69435591j] [0.70710678+0.j 0.70710678+0.j] 
3.3181986e-02 1.0800000e+00 -3 +2.6898023e-01 -4.6035369e-02j +2.6898023e-01 +4.6035369e-02j [-0.12091049+0.69669265j  0.12091049+0.69669265j] [0.70710678+0.j 0.70710678+0.j] 
3.3181986e-02 1.0825000e+00 -3 +2.6846661e-01 -3.9797388e-02j +2.6846661e-01 +3.9797388e-02j [-0.10491485+0.69928025j  0.70710678+0.j        ] [0.70710678+0.j         0.10491485-0.69928025j] 
3.3181986e-02 1.0850000e+00 -3 +2.6802007e-01 +3.1737307e-02j +2.6802007e-01 -3.1737307e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.08400395-0.70209924j -0.08400395-0.70209924j] 
3.3181986e-02 1.0875000e+00 -3 +2.6763250e-01 +1.9863699e-02j +2.6763250e-01 -1.9863699e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05280341-0.70513247j -0.05280341-0.70513247j] 
3.3181986e-02 1.0900000e+00 1 +2.8309953e-01 +0.0000000e+00j +2.5149379e-01 +0.0000000e+00j [-0.        +0.68572027j  0.72786517+0.j        ] [0.72786517+0.j         0.        -0.68572027j] 
3.3181986e-02 1.0925000e+00 1 +2.9736428e-01 +0.0000000e+00j +2.3664788e-01 +0.0000000e+00j [-0.        +0.66541426j  0.74647429+0.j        ] [0.74647429+0.j         0.        -0.66541426j] 
3.3181986e-02 1.0950000e+00 1 +3.0697370e-01 +0.0000000e+00j +2.2653636e-01 +0.0000000e+00j [-0.        +0.65129839j  0.75882172+0.j        ] [0.75882172+0.j         0.        -0.65129839j] 
3.3181986e-02 1.0975000e+00 1 +3.1485353e-01 +0.0000000e+00j +2.1822337e-01 +0.0000000e+00j [-0.        -0.63947496j  0.76881193+0.j        ] [0.76881193+0.j         0.        +0.63947496j] 
3.3181986e-02 1.1000000e+00 1 +3.2175280e-01 +0.0000000e+00j +2.1095091e-01 +0.0000000e+00j [-0.        +0.62894489j  0.77744988+0.j        ] [0.77744988+0.j         0.        -0.62894489j] 
3.3181986e-02 1.1025000e+00 1 +3.2799633e-01 +0.0000000e+00j +2.0438628e-01 +0.0000000e+00j [-0.        +0.61927399j  0.78517496+0.j        ] [0.78517496+0.j         0.        -0.61927399j] 
3.3181986e-02 1.1050000e+00 1 +3.3375863e-01 +0.0000000e+00j +1.9834808e-01 +0.0000000e+00j [-0.        +0.61022829j  0.79222562+0.j        ] [0.79222562+0.j         0.        -0.61022829j] 
3.3181986e-02 1.1075000e+00 1 +3.3914586e-01 +0.0000000e+00j +1.9272409e-01 +0.0000000e+00j [-0.        +0.60166497j  0.79874856+0.j        ] [0.79874856+0.j         0.        -0.60166497j] 
3.3181986e-02 1.1100000e+00 1 +3.4422819e-01 +0.0000000e+00j +1.8743884e-01 +0.0000000e+00j [-0.       +0.59348928j  0.8048419+0.j        ] [0.8048419+0.j         0.       -0.59348928j] 
3.4985355e-02 9.9000000e-01 1 +6.3823901e-01 +0.0000000e+00j +2.0603248e-01 +0.0000000e+00j [-0.        +0.30439274j  0.95254662+0.j        ] [ 0.95254662+0.j         -0.        -0.30439274j] 
3.4985355e-02 9.9250000e-01 1 +6.2610818e-01 +0.0000000e+00j +2.0375679e-01 +0.0000000e+00j [-0.        +0.31928544j  0.94765859+0.j        ] [ 0.94765859+0.j         -0.        -0.31928544j] 
3.4985355e-02 9.9500000e-01 1 +6.1356722e-01 +0.0000000e+00j +2.0178291e-01 +0.0000000e+00j [-0.        +0.3345182j  0.94238929+0.j       ] [ 0.94238929+0.j        -0.        -0.3345182j] 
3.4985355e-02 9.9750000e-01 1 +6.0063867e-01 +0.0000000e+00j +2.0014433e-01 +0.0000000e+00j [-0.        +0.35006139j  0.93672676+0.j        ] [ 0.93672676+0.j         -0.        -0.35006139j] 
3.4985355e-02 1.0000000e+00 1 +5.8734923e-01 +0.0000000e+00j +1.9887336e-01 +0.0000000e+00j [-0.        +0.36588266j  0.93066099+0.j        ] [ 0.93066099+0.j         -0.        -0.36588266j] 
3.4985355e-02 1.0025000e+00 1 +5.7372952e-01 +0.0000000e+00j +1.9800048e-01 +0.0000000e+00j [-0.        +0.38194729j  0.92418411+0.j        ] [ 0.92418411+0.j         -0.        -0.38194729j] 
3.4985355e-02 1.0050000e+00 1 +5.5981373e-01 +0.0000000e+00j +1.9755389e-01 +0.0000000e+00j [-0.        +0.39821872j  0.91729049+0.j        ] [ 0.91729049+0.j         -0.        -0.39821872j] 
3.4985355e-02 1.0075000e+00 1 +5.4563908e-01 +0.0000000e+00j +1.9755900e-01 +0.0000000e+00j [-0.        +0.41465921j  0.90997678+0.j        ] [ 0.90997678+0.j         -0.        -0.41465921j] 
3.4985355e-02 1.0100000e+00 1 +5.3124508e-01 +0.0000000e+00j +1.9803809e-01 +0.0000000e+00j [-0.        +0.43123057j  0.90224176+0.j        ] [ 0.90224176+0.j         -0.        -0.43123057j] 
3.4985355e-02 1.0125000e+00 1 +5.1667268e-01 +0.0000000e+00j +1.9901011e-01 +0.0000000e+00j [-0.        +0.44789517j  0.89408608+0.j        ] [ 0.89408608+0.j         -0.        -0.44789517j] 
3.4985355e-02 1.0150000e+00 1 +5.0196305e-01 +0.0000000e+00j +2.0049068e-01 +0.0000000e+00j [-0.        +0.46461703j  0.88551172+0.j        ] [ 0.88551172+0.j         -0.        -0.46461703j] 
3.4985355e-02 1.0175000e+00 1 +4.8715633e-01 +0.0000000e+00j +2.0249241e-01 +0.0000000e+00j [-0.        +0.48136325j  0.87652121+0.j        ] [ 0.87652121+0.j         -0.        -0.48136325j] 
3.4985355e-02 1.0200000e+00 1 +4.7228991e-01 +0.0000000e+00j +2.0502556e-01 +0.0000000e+00j [-0.        +0.49810569j  0.86711632+0.j        ] [ 0.86711632+0.j         -0.        -0.49810569j] 
3.4985355e-02 1.0225000e+00 1 +4.5739638e-01 +0.0000000e+00j +2.0809924e-01 +0.0000000e+00j [-0.        +0.51482325j  0.85729634+0.j        ] [ 0.85729634+0.j         -0.        -0.51482325j] 
3.4985355e-02 1.0250000e+00 1 +4.4250088e-01 +0.0000000e+00j +2.1172341e-01 +0.0000000e+00j [-0.        +0.53150481j  0.84705528+0.j        ] [ 0.84705528+0.j         -0.        -0.53150481j] 
3.4985355e-02 1.0275000e+00 1 +4.2761743e-01 +0.0000000e+00j +2.1591205e-01 +0.0000000e+00j [-0.        +0.54815361j  0.83637768+0.j        ] [ 0.83637768+0.j         -0.        -0.54815361j] 
3.4985355e-02 1.0300000e+00 1 +4.1274345e-01 +0.0000000e+00j +2.2068835e-01 +0.0000000e+00j [-0.        +0.56479406j  0.82523189+0.j        ] [ 0.82523189+0.j         -0.        -0.56479406j] 
3.4985355e-02 1.0325000e+00 1 +3.9785073e-01 +0.0000000e+00j +2.2609373e-01 +0.0000000e+00j [-0.        +0.58148331j  0.81355833+0.j        ] [ 0.81355833+0.j         -0.        -0.58148331j] 
3.4985355e-02 1.0350000e+00 1 +3.8286867e-01 +0.0000000e+00j +2.3220463e-01 +0.0000000e+00j [-0.        +0.59833309j  0.80124748+0.j        ] [0.80124748+0.j         0.        -0.59833309j] 
3.4985355e-02 1.0375000e+00 1 +3.6764918e-01 +0.0000000e+00j +2.3916810e-01 +0.0000000e+00j [-0.      +0.61555619j  0.788093+0.j        ] [0.788093+0.j         0.      -0.61555619j] 
3.4985355e-02 1.0400000e+00 1 +3.5187822e-01 +0.0000000e+00j +2.4729068e-01 +0.0000000e+00j [-0.        +0.63358391j  0.77367398+0.j        ] [ 0.77367398+0.j         -0.        -0.63358391j] 
3.4985355e-02 1.0425000e+00 1 +3.3478304e-01 +0.0000000e+00j +2.5733184e-01 +0.0000000e+00j [-0.        +0.6534554j  0.75696502+0.j       ] [0.75696502+0.j        0.        -0.6534554j] 
3.4985355e-02 1.0450000e+00 1 +3.1334111e-01 +0.0000000e+00j +2.7229581e-01 +0.0000000e+00j [-0.        +0.67920226j  0.73395115+0.j        ] [0.73395115+0.j         0.        -0.67920226j] 
3.4985355e-02 1.0475000e+00 -3 +2.8985625e-01 +2.2439596e-02j +2.8985625e-01 -2.2439596e-02j [0.70710678+0.j 0.70710678+0.j] [-0.059605+0.70459012j  0.059605+0.70459012j] 
3.4985355e-02 1.0500000e+00 -3 +2.8715787e-01 +3.5760694e-02j +2.8715787e-01 -3.5760694e-02j [0.70710678+0.j 0.70710678+0.j] [-0.09447368+0.70076724j  0.09447368+0.70076724j] 
3.4985355e-02 1.0525000e+00 -3 +2.8470908e-01 -4.3708432e-02j +2.8470908e-01 +4.3708432e-02j [-0.11496459+0.69769846j  0.11496459+0.69769846j] [0.70710678+0.j 0.70710678+0.j] 
3.4985355e-02 1.0550000e+00 -3 +2.8249479e-01 +4.9042362e-02j +2.8249479e-01 -4.9042362e-02j [ 0.12855498+0.69532267j -0.12855498+0.69532267j] [0.70710678+0.j 0.70710678+0.j] 
3.4985355e-02 1.0575000e+00 -3 +2.8049935e-01 -5.2636807e-02j +2.8049935e-01 +5.2636807e-02j [-0.13763191+0.69358306j  0.70710678+0.j        ] [0.70710678+0.j         0.13763191-0.69358306j] 
3.4985355e-02 1.0600000e+00 -3 +2.7870694e-01 -5.4909403e-02j +2.7870694e-01 +5.4909403e-02j [-0.14333486+0.69242698j  0.70710678+0.j        ] [0.70710678+0.j         0.14333486-0.69242698j] 
3.4985355e-02 1.0625000e+00 -3 +2.7710181e-01 -5.6096962e-02j +2.7710181e-01 +5.6096962e-02j [-0.14630348+0.69180582j  0.14630348+0.69180582j] [0.70710678+0.j 0.70710678+0.j] 
3.4985355e-02 1.0650000e+00 -3 +2.7566854e-01 +5.6344570e-02j +2.7566854e-01 -5.6344570e-02j [0.14692144+0.69167485j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.14692144-0.69167485j] 
3.4985355e-02 1.0675000e+00 -3 +2.7439218e-01 -5.5741371e-02j +2.7439218e-01 +5.5741371e-02j [-0.14541543+0.69199303j  0.70710678+0.j        ] [0.70710678+0.j         0.14541543-0.69199303j] 
3.4985355e-02 1.0700000e+00 -3 +2.7325847e-01 +5.4335704e-02j +2.7325847e-01 -5.4335704e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.14189789-0.69272288j -0.14189789-0.69272288j] 
3.4985355e-02 1.0725000e+00 -3 +2.7225389e-01 +5.2139543e-02j +2.7225389e-01 -5.2139543e-02j [0.13638028+0.69383025j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.13638028-0.69383025j] 
3.4985355e-02 1.0750000e+00 -3 +2.7136574e-01 +4.9124454e-02j +2.7136574e-01 -4.9124454e-02j [ 0.12876303+0.69528417j -0.12876303+0.69528417j] [0.70710678+0.j 0.70710678+0.j] 
3.4985355e-02 1.0775000e+00 -3 +2.7058222e-01 +4.5205968e-02j +2.7058222e-01 -4.5205968e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.11879412-0.69705664j -0.11879412-0.69705664j] 
3.4985355e-02 1.0800000e+00 -3 +2.6989239e-01 +4.0203469e-02j +2.6989239e-01 -4.0203469e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.10596145-0.69912243j -0.10596145-0.69912243j] 
3.4985355e-02 1.0825000e+00 -3 +2.6928621e-01 +3.3728488e-02j +2.6928621e-01 -3.3728488e-02j [ 0.08919289+0.70145893j -0.08919289+0.70145893j] [0.70710678+0.j 0.70710678+0.j] 
3.4985355e-02 1.0850000e+00 -3 +2.6875449e-01 -2.4761460e-02j +2.6875449e-01 +2.4761460e-02j [0.70710678+0.j 0.70710678+0.j] [-0.06572164-0.70404593j  0.06572164-0.70404593j] 
3.4985355e-02 1.0875000e+00 -3 +2.6828890e-01 +6.9319828e-03j +2.6828890e-01 -6.9319828e-03j [0.01847249+0.70686545j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.01847249-0.70686545j] 
3.4985355e-02 1.0900000e+00 1 +2.9139626e-01 +0.0000000e+00j +2.4436750e-01 +0.0000000e+00j [-0.        +0.6750381j  0.73778287+0.j       ] [0.73778287+0.j        0.        -0.6750381j] 
3.4985355e-02 1.0925000e+00 1 +3.0195870e-01 +0.0000000e+00j +2.3309453e-01 +0.0000000e+00j [-0.        +0.65961887j  0.75160026+0.j        ] [0.75160026+0.j         0.        -0.65961887j] 
3.4985355e-02 1.0950000e+00 1 +3.1018287e-01 +0.0000000e+00j +2.2425111e-01 +0.0000000e+00j [-0.       +0.64731077j  0.7622262+0.j        ] [0.7622262+0.j         0.       -0.64731077j] 
3.4985355e-02 1.0975000e+00 1 +3.1725674e-01 +0.0000000e+00j +2.1663834e-01 +0.0000000e+00j [-0.        +0.63652918j  0.77125262+0.j        ] [0.77125262+0.j         0.        -0.63652918j] 
3.4985355e-02 1.1000000e+00 1 +3.2361134e-01 +0.0000000e+00j +2.0981541e-01 +0.0000000e+00j [-0.        +0.62669758j  0.77926256+0.j        ] [ 0.77926256+0.j         -0.        -0.62669758j] 
3.4985355e-02 1.1025000e+00 1 +3.2945821e-01 +0.0000000e+00j +2.0356208e-01 +0.0000000e+00j [-0.       +0.61753194j  0.7865458+0.j        ] [0.7865458+0.j         0.       -0.61753194j] 
3.4985355e-02 1.1050000e+00 1 +3.3491875e-01 +0.0000000e+00j +1.9774926e-01 +0.0000000e+00j [-0.       +0.60886846j  0.7932712+0.j        ] [0.7932712+0.j         0.       -0.60886846j] 
3.4985355e-02 1.1075000e+00 1 +3.4006992e-01 +0.0000000e+00j +1.9229315e-01 +0.0000000e+00j [-0.        +0.60060276j  0.79954758+0.j        ] [ 0.79954758+0.j         -0.        -0.60060276j] 
3.4985355e-02 1.1100000e+00 1 +3.4496412e-01 +0.0000000e+00j +1.8713533e-01 +0.0000000e+00j [-0.        -0.59266337j  0.80545026+0.j        ] [0.80545026+0.j         0.        +0.59266337j] 
0.0000000e+00 1.0500000e+00 -3 +2.6525824e-01 +1.1862709e-01j +2.6525824e-01 -1.1862709e-01j [0.28867513+0.64549722j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.28867513-0.64549722j] 
0.0000000e+00 1.0525000e+00 -3 +2.6525824e-01 -1.1501323e-01j +2.6525824e-01 +1.1501323e-01j [-0.28129092+0.64874912j  0.70710678+0.j        ] [0.70710678+0.j         0.28129092-0.64874912j] 
0.0000000e+00 1.0550000e+00 -3 +2.6525824e-01 -1.1128208e-01j +2.6525824e-01 +1.1128208e-01j [-0.2735506+0.65205066j  0.2735506+0.65205066j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0575000e+00 -3 +2.6525824e-01 -1.0742140e-01j +2.6525824e-01 +1.0742140e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.26541804+0.65540313j -0.26541804+0.65540313j] 
0.0000000e+00 1.0600000e+00 -3 +2.6525824e-01 -1.0341670e-01j +2.6525824e-01 +1.0341670e-01j [-0.25685058+0.65880785j  0.70710678+0.j        ] [0.70710678+0.j         0.25685058-0.65880785j] 
0.0000000e+00 1.0625000e+00 -3 +2.6525824e-01 +9.9250545e-02j +2.6525824e-01 -9.9250545e-02j [ 0.24779731+0.66226618j -0.24779731+0.66226618j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0650000e+00 -3 +2.6525824e-01 +9.4901672e-02j +2.6525824e-01 -9.4901672e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.23819653-0.66577955j -0.23819653-0.66577955j] 
0.0000000e+00 1.0675000e+00 -3 +2.6525824e-01 +9.0343701e-02j +2.6525824e-01 -9.0343701e-02j [ 0.2279722+0.66934944j -0.2279722+0.66934944j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0700000e+00 -3 +2.6525824e-01 -8.5543212e-02j +2.6525824e-01 +8.5543212e-02j [-0.21702868+0.67297738j  0.21702868+0.67297738j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0725000e+00 -3 +2.6525824e-01 +8.0456807e-02j +2.6525824e-01 -8.0456807e-02j [0.20524264+0.67666495j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.20524264-0.67666495j] 
0.0000000e+00 1.0750000e+00 -3 +2.6525824e-01 +7.5026360e-02j +2.6525824e-01 -7.5026360e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.19245009-0.68041382j -0.19245009-0.68041382j] 
0.0000000e+00 1.0775000e+00 -3 +2.6525824e-01 +6.9170886e-02j +2.6525824e-01 -6.9170886e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.17842423-0.68422569j -0.17842423-0.68422569j] 
0.0000000e+00 1.0800000e+00 -3 +2.6525824e-01 +6.2771556e-02j +2.6525824e-01 -6.2771556e-02j [0.16283474+0.68810235j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.16283474-0.68810235j] 
0.0000000e+00 1.0825000e+00 -3 +2.6525824e-01 -5.5641038e-02j +2.6525824e-01 +5.5641038e-02j [-0.14516472+0.69204567j  0.14516472+0.69204567j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0850000e+00 -3 +2.6525824e-01 +4.7450836e-02j +2.6525824e-01 -4.7450836e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.12451456-0.69605756j -0.12451456-0.69605756j] 
0.0000000e+00 1.0875000e+00 -3 +2.6525824e-01 +3.7513180e-02j +2.6525824e-01 -3.7513180e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.09901475-0.70014004j -0.09901475-0.70014004j] 
0.0000000e+00 1.0900000e+00 -3 +2.6525824e-01 +2.3725418e-02j +2.6525824e-01 -2.3725418e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06299408-0.70429521j -0.06299408-0.70429521j] 
0.0000000e+00 1.0925000e+00 1 +2.8203464e-01 +0.0000000e+00j +2.4848183e-01 +0.0000000e+00j [-0.        +0.68438091j  0.72912466+0.j        ] [ 0.72912466+0.j         -0.        -0.68438091j] 
0.0000000e+00 1.0950000e+00 1 +2.9881105e-01 +0.0000000e+00j +2.3170543e-01 +0.0000000e+00j [-0.        +0.660874j  0.75049687+0.j      ] [0.75049687+0.j       0.        -0.660874j] 
0.0000000e+00 1.0975000e+00 1 +3.0964443e-01 +0.0000000e+00j +2.2087205e-01 +0.0000000e+00j [-0.        +0.64523949j  0.76398037+0.j        ] [0.76398037+0.j         0.        -0.64523949j] 
0.0000000e+00 1.1000000e+00 1 +3.1830989e-01 +0.0000000e+00j +2.1220659e-01 +0.0000000e+00j [-0.        +0.63245553j  0.77459667+0.j        ] [0.77459667+0.j         0.        -0.63245553j] 
3.6067376e-02 1.0500000e+00 -3 +2.8863114e-01 +2.0487890e-02j +2.8863114e-01 -2.0487890e-02j [ 0.054453+0.705007j -0.054453+0.705007j] [0.70710678+0.j 0.70710678+0.j] 
3.6067376e-02 1.0525000e+00 -3 +2.8611138e-01 -3.3043828e-02j +2.8611138e-01 +3.3043828e-02j [-0.0874103 +0.70168329j  0.70710678+0.j        ] [0.70710678+0.j         0.0874103 -0.70168329j] 
3.6067376e-02 1.0550000e+00 -3 +2.8382164e-01 +4.0380148e-02j +2.8382164e-01 -4.0380148e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.10641658-0.6990533j -0.10641658-0.6990533j] 
3.6067376e-02 1.0575000e+00 -3 +2.8174789e-01 -4.5192000e-02j +2.8174789e-01 +4.5192000e-02j [-0.11875845+0.69706272j  0.70710678+0.j        ] [0.70710678+0.j         0.11875845-0.69706272j] 
3.6067376e-02 1.0600000e+00 -3 +2.7987573e-01 +4.8315523e-02j +2.7987573e-01 -4.8315523e-02j [0.12671134+0.69566101j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.12671134-0.69566101j] 
3.6067376e-02 1.0625000e+00 -3 +2.7819067e-01 +5.0143854e-02j +2.7819067e-01 -5.0143854e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.13134376-0.69480128j -0.13134376-0.69480128j] 
3.6067376e-02 1.0650000e+00 -3 +2.7667835e-01 +5.0894191e-02j +2.7667835e-01 -5.0894191e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.13323986-0.69444016j -0.13323986-0.69444016j] 
3.6067376e-02 1.0675000e+00 -3 +2.7532473e-01 +5.0692532e-02j +2.7532473e-01 -5.0692532e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.13273056-0.69453769j -0.13273056-0.69453769j] 
3.6067376e-02 1.0700000e+00 -3 +2.7411626e-01 +4.9606090e-02j +2.7411626e-01 -4.9606090e-02j [0.12998302+0.69505713j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.12998302-0.69505713j] 
3.6067376e-02 1.0725000e+00 -3 +2.7303998e-01 +4.7654203e-02j +2.7303998e-01 -4.7654203e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.12503156-0.69596488j -0.12503156-0.69596488j] 
3.6067376e-02 1.0750000e+00 -3 +2.7208361e-01 +4.4805407e-02j +2.7208361e-01 -4.4805407e-02j [ 0.11777084+0.69723026j -0.11777084+0.69723026j] [0.70710678+0.j 0.70710678+0.j] 
3.6067376e-02 1.0775000e+00 -3 +2.7123563e-01 +4.0957556e-02j +2.7123563e-01 -4.0957556e-02j [ 0.10790308+0.69882539j -0.10790308+0.69882539j] [0.70710678+0.j 0.70710678+0.j] 
3.6067376e-02 1.0800000e+00 -3 +2.7048529e-01 +3.5881165e-02j +2.7048529e-01 -3.5881165e-02j [ 0.70710678+0.j         -0.09478624+0.70072503j] [0.09478624-0.70072503j 0.70710678+0.j        ] 
3.6067376e-02 1.0825000e+00 -3 +2.6982262e-01 +2.9042066e-02j +2.6982262e-01 -2.9042066e-02j [ 0.07695842+0.7029064j -0.07695842+0.7029064j] [0.70710678+0.j 0.70710678+0.j] 
3.6067376e-02 1.0850000e+00 -3 +2.6923846e-01 +1.8738422e-02j +2.6923846e-01 -1.8738422e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.0498274-0.70534901j -0.0498274-0.70534901j] 
3.6067376e-02 1.0875000e+00 1 +2.8229932e-01 +0.0000000e+00j +2.5514950e-01 +0.0000000e+00j [-0.        +0.68877565j  0.72497456+0.j        ] [0.72497456+0.j         0.        -0.68877565j] 
3.6067376e-02 1.0900000e+00 1 +2.9580497e-01 +0.0000000e+00j +2.4074062e-01 +0.0000000e+00j [-0.        -0.66940502j  0.74289765+0.j        ] [ 0.74289765+0.j         -0.        +0.66940502j] 
3.6067376e-02 1.0925000e+00 1 +3.0483301e-01 +0.0000000e+00j +2.3092033e-01 +0.0000000e+00j [-0.        +0.65600224j  0.75475894+0.j        ] [0.75475894+0.j         0.        -0.65600224j] 
3.6067376e-02 1.0950000e+00 1 +3.1229148e-01 +0.0000000e+00j +2.2276801e-01 +0.0000000e+00j [-0.        +0.64469071j  0.76444351+0.j        ] [0.76444351+0.j         0.        -0.64469071j] 
3.6067376e-02 1.0975000e+00 1 +3.1887920e-01 +0.0000000e+00j +2.1557350e-01 +0.0000000e+00j [-0.        +0.63453658j  0.77289283+0.j        ] [ 0.77289283+0.j         -0.        -0.63453658j] 
3.6067376e-02 1.1000000e+00 1 +3.2489080e-01 +0.0000000e+00j +2.0903201e-01 +0.0000000e+00j [-0.        +0.62514451j  0.78050902+0.j        ] [0.78050902+0.j         0.        -0.62514451j] 
3.6788724e-02 1.0500000e+00 1 +3.0181816e-01 +0.0000000e+00j +2.7739741e-01 +0.0000000e+00j [-0.        +0.69064027j  0.72319846+0.j        ] [ 0.72319846+0.j         -0.        -0.69064027j] 
3.6788724e-02 1.0525000e+00 -3 +2.8704477e-01 +2.3400595e-02j +2.8704477e-01 -2.3400595e-02j [0.70710678+0.j 0.70710678+0.j] [-0.06213834+0.70437123j  0.06213834+0.70437123j] 
3.6788724e-02 1.0550000e+00 -3 +2.8470846e-01 +3.3365121e-02j +2.8470846e-01 -3.3365121e-02j [0.08824704+0.70157855j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.08824704-0.70157855j] 
3.6788724e-02 1.0575000e+00 -3 +2.8258584e-01 +3.9417727e-02j +2.8258584e-01 -3.9417727e-02j [ 0.1039357+0.69942646j -0.1039357+0.69942646j] [0.70710678+0.j 0.70710678+0.j] 
3.6788724e-02 1.0600000e+00 -3 +2.8066344e-01 +4.3310115e-02j +2.8066344e-01 -4.3310115e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.11394424-0.69786583j -0.11394424-0.69786583j] 
3.6788724e-02 1.0625000e+00 -3 +2.7892759e-01 +4.5676388e-02j +2.7892759e-01 -4.5676388e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.11999489-0.69685094j -0.11999489-0.69685094j] 
3.6788724e-02 1.0650000e+00 -3 +2.7736465e-01 -4.6827526e-02j +2.7736465e-01 +4.6827526e-02j [-0.1229287 +0.69633938j  0.70710678+0.j        ] [0.70710678+0.j         0.1229287 -0.69633938j] 
3.6788724e-02 1.0675000e+00 -3 +2.7596119e-01 +4.6932950e-02j +2.7596119e-01 -4.6932950e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.12319706-0.69629195j -0.12319706-0.69629195j] 
3.6788724e-02 1.0700000e+00 -3 +2.7470415e-01 -4.6080871e-02j +2.7470415e-01 +4.6080871e-02j [-0.1210265 +0.69667251j  0.70710678+0.j        ] [0.70710678+0.j         0.1210265 -0.69667251j] 
3.6788724e-02 1.0725000e+00 -3 +2.7358099e-01 -4.4298684e-02j +2.7358099e-01 +4.4298684e-02j [0.70710678+0.j 0.70710678+0.j] [-0.11647526-0.69744786j  0.11647526-0.69744786j] 
3.6788724e-02 1.0750000e+00 -3 +2.7257972e-01 -4.1552026e-02j +2.7257972e-01 +4.1552026e-02j [0.70710678+0.j 0.70710678+0.j] [-0.10943197-0.69858761j  0.10943197-0.69858761j] 
3.6788724e-02 1.0775000e+00 -3 +2.7168907e-01 +3.7720327e-02j +2.7168907e-01 -3.7720327e-02j [0.0995507 +0.70006404j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.0995507 -0.70006404j] 
3.6788724e-02 1.0800000e+00 -3 +2.7089843e-01 +3.2520090e-02j +2.7089843e-01 -3.2520090e-02j [0.08604554+0.70185195j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.08604554-0.70185195j] 
3.6788724e-02 1.0825000e+00 -3 +2.7019795e-01 -2.5234978e-02j +2.7019795e-01 +2.5234978e-02j [-0.06696727+0.70392854j  0.06696727+0.70392854j] [0.70710678+0.j 0.70710678+0.j] 
3.6788724e-02 1.0850000e+00 -3 +2.6957848e-01 +1.2891356e-02j +2.6957848e-01 -1.2891356e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03432436-0.7062732j -0.03432436-0.7062732j] 
3.6788724e-02 1.0875000e+00 1 +2.8771572e-01 +0.0000000e+00j +2.5034751e-01 +0.0000000e+00j [-0.        +0.6817487j  0.73158643+0.j       ] [0.73158643+0.j        0.        -0.6817487j] 
3.6788724e-02 1.0900000e+00 1 +2.9862066e-01 +0.0000000e+00j +2.3847866e-01 +0.0000000e+00j [-0.        +0.66582092j  0.74611159+0.j        ] [ 0.74611159+0.j         -0.        -0.66582092j] 
3.6788724e-02 1.0925000e+00 1 +3.0679020e-01 +0.0000000e+00j +2.2946098e-01 +0.0000000e+00j [-0.        -0.65354336j  0.75688908+0.j        ] [0.75688908+0.j         0.        +0.65354336j] 
3.6788724e-02 1.0950000e+00 1 +3.1376588e-01 +0.0000000e+00j +2.2174017e-01 +0.0000000e+00j [-0.        +0.64285909j  0.76598446+0.j        ] [0.76598446+0.j         0.        -0.64285909j] 
3.6788724e-02 1.0975000e+00 1 +3.2003189e-01 +0.0000000e+00j +2.1482050e-01 +0.0000000e+00j [-0.        +0.63311973j  0.77405388+0.j        ] [ 0.77405388+0.j         -0.        -0.63311973j] 
3.6788724e-02 1.1000000e+00 1 +3.2581047e-01 +0.0000000e+00j +2.0846930e-01 +0.0000000e+00j [-0.        +0.62402609j  0.78140351+0.j        ] [0.78140351+0.j         0.        -0.62402609j] 
3.7510071e-02 1.0500000e+00 1 +3.1730221e-01 +0.0000000e+00j +2.6385529e-01 +0.0000000e+00j [-0.        +0.67054266j  0.74187097+0.j        ] [0.74187097+0.j         0.        -0.67054266j] 
3.7510071e-02 1.0525000e+00 -3 +2.8797560e-01 -2.2745071e-03j +2.8797560e-01 +2.2745071e-03j [-0.006063+0.70708079j  0.006063+0.70708079j] [0.70710678+0.j 0.70710678+0.j] 
3.7510071e-02 1.0550000e+00 -3 +2.8559562e-01 +2.4413261e-02j +2.8559562e-01 -2.4413261e-02j [ 0.06480526+0.70413087j -0.06480526+0.70413087j] [0.70710678+0.j 0.70710678+0.j] 
3.7510071e-02 1.0575000e+00 -3 +2.8342678e-01 -3.2613727e-02j +2.8342678e-01 +3.2613727e-02j [-0.08628961+0.70182199j  0.08628961+0.70182199j] [0.70710678+0.j 0.70710678+0.j] 
3.7510071e-02 1.0600000e+00 -3 +2.8145650e-01 +3.7604912e-02j +2.8145650e-01 -3.7604912e-02j [-0.09925211-0.70010643j  0.09925211-0.70010643j] [0.70710678+0.j 0.70710678+0.j] 
3.7510071e-02 1.0625000e+00 -3 +2.7967191e-01 -4.0668953e-02j +2.7967191e-01 +4.0668953e-02j [-0.10716027+0.69893968j  0.70710678+0.j        ] [0.70710678+0.j         0.10716027-0.69893968j] 
3.7510071e-02 1.0650000e+00 -3 +2.7806008e-01 +4.2308795e-02j +2.7806008e-01 -4.2308795e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.11137599-0.69828031j -0.11137599-0.69828031j] 
3.7510071e-02 1.0675000e+00 -3 +2.7660820e-01 +4.2771464e-02j +2.7660820e-01 -4.2771464e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.11256324-0.69808991j -0.11256324-0.69808991j] 
3.7510071e-02 1.0700000e+00 -3 +2.7530372e-01 +4.2180029e-02j +2.7530372e-01 -4.2180029e-02j [0.11104539+0.69833296j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.11104539-0.69833296j] 
3.7510071e-02 1.0725000e+00 -3 +2.7413451e-01 -4.0574951e-02j +2.7413451e-01 +4.0574951e-02j [-0.10691825+0.69897674j  0.10691825+0.69897674j] [0.70710678+0.j 0.70710678+0.j] 
3.7510071e-02 1.0750000e+00 -3 +2.7308895e-01 +3.7917837e-02j +2.7308895e-01 -3.7917837e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.10006156-0.6999912j -0.10006156-0.6999912j] 
3.7510071e-02 1.0775000e+00 -3 +2.7215599e-01 +3.4059663e-02j +2.7215599e-01 -3.4059663e-02j [0.09005452+0.70134883j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.09005452-0.70134883j] 
3.7510071e-02 1.0800000e+00 -3 +2.7132521e-01 +2.8627127e-02j +2.7132521e-01 -2.8627127e-02j [ 0.07587162+0.70302454j -0.07587162+0.70302454j] [0.70710678+0.j 0.70710678+0.j] 
3.7510071e-02 1.0825000e+00 -3 +2.7058688e-01 +2.0544099e-02j +2.7058688e-01 -2.0544099e-02j [0.0546015 +0.70499551j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.0546015 -0.70499551j] 
3.7510071e-02 1.0850000e+00 1 +2.7510197e-01 +0.0000000e+00j +2.6476188e-01 +0.0000000e+00j [-0.       +0.7001819j  0.7139645+0.j       ] [0.7139645+0.j        0.       -0.7001819j] 
3.7510071e-02 1.0875000e+00 1 +2.9219223e-01 +0.0000000e+00j +2.4651170e-01 +0.0000000e+00j [-0.        +0.67597864j  0.73692122+0.j        ] [0.73692122+0.j         0.        -0.67597864j] 
3.7510071e-02 1.0900000e+00 1 +3.0136618e-01 +0.0000000e+00j +2.3631237e-01 +0.0000000e+00j [-0.        +0.66233543j  0.74920743+0.j        ] [ 0.74920743+0.j         -0.        -0.66233543j] 
3.7510071e-02 1.0925000e+00 1 +3.0877613e-01 +0.0000000e+00j +2.2799743e-01 +0.0000000e+00j [-0.        +0.65105136j  0.75903368+0.j        ] [0.75903368+0.j         0.        -0.65105136j] 
3.7510071e-02 1.0950000e+00 1 +3.1529087e-01 +0.0000000e+00j +2.2068520e-01 +0.0000000e+00j [-0.        +0.6409651j  0.76757003+0.j       ] [ 0.76757003+0.j        -0.        -0.6409651j] 
3.7510071e-02 1.0975000e+00 1 +3.2123869e-01 +0.0000000e+00j +2.1403568e-01 +0.0000000e+00j [-0.        +0.63163561j  0.77526541+0.j        ] [0.77526541+0.j         0.        -0.63163561j] 
3.7510071e-02 1.1000000e+00 1 +3.2678207e-01 +0.0000000e+00j +2.0787575e-01 +0.0000000e+00j [-0.        +0.62284302j  0.78234683+0.j        ] [0.78234683+0.j         0.        -0.62284302j] 
3.8231419e-02 1.0500000e+00 1 +3.2724840e-01 +0.0000000e+00j +2.5583777e-01 +0.0000000e+00j [-0.        +0.65779713j  0.75319515+0.j        ] [0.75319515+0.j         0.        -0.65779713j] 
3.8231419e-02 1.0525000e+00 1 +3.1202738e-01 +0.0000000e+00j +2.6577826e-01 +0.0000000e+00j [-0.        +0.67558214j  0.73728473+0.j        ] [0.73728473+0.j         0.        -0.67558214j] 
3.8231419e-02 1.0550000e+00 -3 +2.8648201e-01 -8.9186125e-03j +2.8648201e-01 +8.9186125e-03j [-0.02376118+0.70670744j  0.70710678+0.j        ] [0.70710678+0.j         0.02376118-0.70670744j] 
3.8231419e-02 1.0575000e+00 -3 +2.8426955e-01 -2.3931148e-02j +2.8426955e-01 +2.3931148e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06353593+0.70424654j -0.06353593+0.70424654j] 
3.8231419e-02 1.0600000e+00 -3 +2.8225372e-01 -3.0824983e-02j +2.8225372e-01 +3.0824983e-02j [-0.08162181+0.70238015j  0.70710678+0.j        ] [0.70710678+0.j         0.08162181-0.70238015j] 
3.8231419e-02 1.0625000e+00 -3 +2.8042246e-01 -3.4899737e-02j +2.8042246e-01 +3.4899737e-02j [0.70710678+0.j 0.70710678+0.j] [-0.09223835-0.70106497j  0.09223835-0.70106497j] 
3.8231419e-02 1.0650000e+00 -3 +2.7876351e-01 +3.7182483e-02j +2.7876351e-01 -3.7182483e-02j [0.09815879+0.70026056j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.09815879-0.70026056j] 
3.8231419e-02 1.0675000e+00 -3 +2.7726469e-01 +3.8084804e-02j +2.7726469e-01 -3.8084804e-02j [0.10049329+0.69992935j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.10049329-0.69992935j] 
3.8231419e-02 1.0700000e+00 -3 +2.7591397e-01 -3.7795135e-02j +2.7591397e-01 +3.7795135e-02j [-0.09974421+0.70003649j  0.70710678+0.j        ] [0.70710678+0.j         0.09974421-0.70003649j] 
3.8231419e-02 1.0725000e+00 -3 +2.7469966e-01 -3.6377356e-02j +2.7469966e-01 +3.6377356e-02j [-0.09607298+0.70054977j  0.70710678+0.j        ] [0.70710678+0.j         0.09607298-0.70054977j] 
3.8231419e-02 1.0750000e+00 -3 +2.7361048e-01 -3.3787116e-02j +2.7361048e-01 +3.3787116e-02j [-0.08934546+0.70143951j  0.08934546+0.70143951j] [0.70710678+0.j 0.70710678+0.j] 
3.8231419e-02 1.0775000e+00 -3 +2.7263567e-01 -2.9826890e-02j +2.7263567e-01 +2.9826890e-02j [-0.07901249+0.70267847j  0.07901249+0.70267847j] [0.70710678+0.j 0.70710678+0.j] 
3.8231419e-02 1.0800000e+00 -3 +2.7176501e-01 -2.3951507e-02j +2.7176501e-01 +2.3951507e-02j [-0.06358954+0.7042417j  0.70710678+0.j       ] [0.70710678+0.j        0.06358954-0.7042417j] 
3.8231419e-02 1.0825000e+00 -3 +2.7098891e-01 +1.4124374e-02j +2.7098891e-01 -1.4124374e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.0375985-0.70610647j -0.0375985-0.70610647j] 
3.8231419e-02 1.0850000e+00 1 +2.8537783e-01 +0.0000000e+00j +2.5521897e-01 +0.0000000e+00j [-0.        +0.68671387j  0.72692782+0.j        ] [0.72692782+0.j         0.        -0.68671387j] 
3.8231419e-02 1.0875000e+00 1 +2.9617749e-01 +0.0000000e+00j +2.4319276e-01 +0.0000000e+00j [-0.        -0.6708674j  0.74157733+0.j       ] [ 0.74157733+0.j        -0.        +0.6708674j] 
3.8231419e-02 1.0900000e+00 1 +3.0405691e-01 +0.0000000e+00j +2.3422584e-01 +0.0000000e+00j [-0.        +0.65892774j  0.75220625+0.j        ] [0.75220625+0.j         0.        -0.65892774j] 
3.8231419e-02 1.0925000e+00 1 +3.1078757e-01 +0.0000000e+00j +2.2653255e-01 +0.0000000e+00j [-0.        +0.64853027j  0.76118887+0.j        ] [0.76118887+0.j         0.        -0.64853027j] 
3.8231419e-02 1.0950000e+00 1 +3.1686278e-01 +0.0000000e+00j +2.1960655e-01 +0.0000000e+00j [-0.        +0.63901343j  0.76919558+0.j        ] [0.76919558+0.j         0.        -0.63901343j] 
3.8231419e-02 1.0975000e+00 1 +3.2249708e-01 +0.0000000e+00j +2.1322143e-01 +0.0000000e+00j [-0.        +0.6300874j  0.77652423+0.j       ] [0.77652423+0.j        0.        -0.6300874j] 
3.8231419e-02 1.1000000e+00 1 +3.2780411e-01 +0.0000000e+00j +2.0725279e-01 +0.0000000e+00j [-0.        +0.62159718j  0.78333706+0.j        ] [0.78333706+0.j         0.        -0.62159718j] 
3.8952766e-02 1.0500000e+00 1 +3.3528787e-01 +0.0000000e+00j +2.4971200e-01 +0.0000000e+00j [-0.        +0.6475698j  0.76200614+0.j       ] [0.76200614+0.j        0.        -0.6475698j] 
3.8952766e-02 1.0525000e+00 1 +3.2256113e-01 +0.0000000e+00j +2.5708979e-01 +0.0000000e+00j [-0.        +0.6620383j  0.74947001+0.j       ] [0.74947001+0.j        0.        -0.6620383j] 
3.8952766e-02 1.0550000e+00 1 +3.0823673e-01 +0.0000000e+00j +2.6649642e-01 +0.0000000e+00j [-0.        +0.67871988j  0.73439725+0.j        ] [0.73439725+0.j         0.        -0.67871988j] 
3.8952766e-02 1.0575000e+00 -3 +2.8511305e-01 +9.0294334e-03j +2.8511305e-01 -9.0294334e-03j [ 0.0240561+0.70669746j -0.0240561+0.70669746j] [0.70710678+0.j 0.70710678+0.j] 
3.8952766e-02 1.0600000e+00 -3 +2.8305401e-01 +2.2013038e-02j +2.8305401e-01 -2.2013038e-02j [-0.05847979-0.70468441j  0.05847979-0.70468441j] [0.70710678+0.j 0.70710678+0.j] 
3.8952766e-02 1.0625000e+00 -3 +2.8117813e-01 +2.7911886e-02j +2.8117813e-01 -2.7911886e-02j [-0.07399701-0.70322432j  0.07399701-0.70322432j] [0.70710678+0.j 0.70710678+0.j] 
3.8952766e-02 1.0650000e+00 -3 +2.7947387e-01 +3.1160348e-02j +2.7947387e-01 -3.1160348e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.0824978-0.7022778j -0.0824978-0.7022778j] 
3.8952766e-02 1.0675000e+00 -3 +2.7792964e-01 +3.2656952e-02j +2.7792964e-01 -3.2656952e-02j [0.08640227+0.70180813j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.08640227-0.70180813j] 
3.8952766e-02 1.0700000e+00 -3 +2.7653395e-01 +3.2740972e-02j +2.7653395e-01 -3.2740972e-02j [ 0.08662123+0.70178114j -0.08662123+0.70178114j] [0.70710678+0.j 0.70710678+0.j] 
3.8952766e-02 1.0725000e+00 -3 +2.7527555e-01 -3.1525460e-02j +2.7527555e-01 +3.1525460e-02j [-0.08345106+0.70216517j  0.70710678+0.j        ] [0.70710678+0.j         0.08345106-0.70216517j] 
3.8952766e-02 1.0750000e+00 -3 +2.7414352e-01 -2.8956240e-02j +2.7414352e-01 +2.8956240e-02j [0.70710678+0.j         0.07673367+0.70293097j] [-0.07673367-0.70293097j  0.70710678+0.j        ] 
3.8952766e-02 1.0775000e+00 -3 +2.7312740e-01 -2.4738389e-02j +2.7312740e-01 +2.4738389e-02j [-0.06566093+0.70405159j  0.06566093+0.70405159j] [0.70710678+0.j 0.70710678+0.j] 
3.8952766e-02 1.0800000e+00 -3 +2.7221721e-01 +1.7899795e-02j +2.7221721e-01 -1.7899795e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04760774-0.70550231j -0.04760774-0.70550231j] 
3.8952766e-02 1.0825000e+00 1 +2.7693334e-01 +0.0000000e+00j +2.6587368e-01 +0.0000000e+00j [-0.        +0.69969744j  0.71443928+0.j        ] [ 0.71443928+0.j         -0.        -0.69969744j] 
3.8952766e-02 1.0850000e+00 1 +2.9154713e-01 +0.0000000e+00j +2.4980776e-01 +0.0000000e+00j [-0.        +0.67872054j  0.73439665+0.j        ] [0.73439665+0.j         0.        -0.67872054j] 
3.8952766e-02 1.0875000e+00 1 +2.9985358e-01 +0.0000000e+00j +2.4020789e-01 +0.0000000e+00j [-0.        +0.6661721j  0.74579805+0.j       ] [0.74579805+0.j        0.        -0.6661721j] 
3.8952766e-02 1.0900000e+00 1 +3.0670352e-01 +0.0000000e+00j +2.3220786e-01 +0.0000000e+00j [-0.        +0.65558332j  0.75512284+0.j        ] [0.75512284+0.j         0.        -0.65558332j] 
3.8952766e-02 1.0925000e+00 1 +3.1282152e-01 +0.0000000e+00j +2.2506890e-01 +0.0000000e+00j [-0.       -0.64598382j  0.7633511+0.j        ] [0.7633511+0.j         0.       +0.64598382j] 
3.8952766e-02 1.0950000e+00 1 +3.1847797e-01 +0.0000000e+00j +2.1850753e-01 +0.0000000e+00j [-0.        +0.6370087j  0.77085661+0.j       ] [0.77085661+0.j        0.        -0.6370087j] 
3.8952766e-02 1.0975000e+00 1 +3.2380444e-01 +0.0000000e+00j +2.1238022e-01 +0.0000000e+00j [-0.        +0.62847844j  0.77782701+0.j        ] [0.77782701+0.j         0.        -0.62847844j] 
3.8952766e-02 1.1000000e+00 1 +3.2887494e-01 +0.0000000e+00j +2.0660201e-01 +0.0000000e+00j [-0.        +0.62029064j  0.78437206+0.j        ] [0.78437206+0.j         0.        -0.62029064j] 
3.9674114e-02 1.0500000e+00 1 +3.4224964e-01 +0.0000000e+00j +2.4464743e-01 +0.0000000e+00j [-0.        +0.63875824j  0.76940751+0.j        ] [ 0.76940751+0.j         -0.        -0.63875824j] 
3.9674114e-02 1.0525000e+00 1 +3.3080479e-01 +0.0000000e+00j +2.5068050e-01 +0.0000000e+00j [-0.        +0.65152485j  0.75862729+0.j        ] [0.75862729+0.j         0.        -0.65152485j] 
3.9674114e-02 1.0550000e+00 1 +3.1905028e-01 +0.0000000e+00j +2.5744643e-01 +0.0000000e+00j [-0.        +0.66478548j  0.74703432+0.j        ] [0.74703432+0.j         0.        -0.66478548j] 
3.9674114e-02 1.0575000e+00 1 +3.0618646e-01 +0.0000000e+00j +2.6572607e-01 +0.0000000e+00j [-0.       -0.67960796j  0.7335755+0.j        ] [0.7335755+0.j         0.       +0.67960796j] 
3.9674114e-02 1.0600000e+00 -3 +2.8385630e-01 +4.2341093e-03j +2.8385630e-01 -4.2341093e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.01128555-0.70701672j -0.01128555-0.70701672j] 
3.9674114e-02 1.0625000e+00 -3 +2.8193788e-01 +1.8380177e-02j +2.8193788e-01 -1.8380177e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04887938-0.70541534j -0.04887938-0.70541534j] 
3.9674114e-02 1.0650000e+00 -3 +2.8019013e-01 +2.3578341e-02j +2.8019013e-01 -2.3578341e-02j [-0.06260664-0.70432976j  0.70710678+0.j        ] [0.70710678+0.j         0.06260664+0.70432976j] 
3.9674114e-02 1.0675000e+00 -3 +2.7860206e-01 -2.6039629e-02j +2.7860206e-01 +2.6039629e-02j [-0.06908255+0.70372409j  0.70710678+0.j        ] [0.70710678+0.j         0.06908255-0.70372409j] 
3.9674114e-02 1.0700000e+00 -3 +2.7716272e-01 -2.6649785e-02j +2.7716272e-01 +2.6649785e-02j [-0.07068528+0.70356492j  0.07068528+0.70356492j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0725000e+00 -3 +2.7586130e-01 +2.5660724e-02j +2.7586130e-01 -2.5660724e-02j [0.06808671+0.70382114j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.06808671-0.70382114j] 
3.9674114e-02 1.0750000e+00 -3 +2.7468727e-01 +2.2998210e-02j +2.7468727e-01 -2.2998210e-02j [0.06107788+0.70446398j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.06107788-0.70446398j] 
3.9674114e-02 1.0775000e+00 -3 +2.7363047e-01 -1.8097372e-02j +2.7363047e-01 +1.8097372e-02j [-0.04813082+0.70546681j  0.04813082+0.70546681j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0800000e+00 -3 +2.7268117e-01 -7.7501295e-03j +2.7268117e-01 +7.7501295e-03j [-0.02065094+0.70680516j  0.02065094+0.70680516j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0825000e+00 1 +2.8819641e-01 +0.0000000e+00j +2.5546383e-01 +0.0000000e+00j [-0.        -0.68494545j  0.72859436+0.j        ] [0.72859436+0.j         0.        +0.68494545j] 
3.9674114e-02 1.0850000e+00 1 +2.9658192e-01 +0.0000000e+00j +2.4555527e-01 +0.0000000e+00j [-0.        -0.67224141j  0.74033201+0.j        ] [ 0.74033201+0.j         -0.        +0.67224141j] 
3.9674114e-02 1.0875000e+00 1 +3.0331458e-01 +0.0000000e+00j +2.3746221e-01 +0.0000000e+00j [-0.        +0.66176703j  0.74970954+0.j        ] [0.74970954+0.j         0.        -0.66176703j] 
3.9674114e-02 1.0900000e+00 1 +3.0931355e-01 +0.0000000e+00j +2.3025024e-01 +0.0000000e+00j [-0.        +0.6522918j  0.75796795+0.j       ] [ 0.75796795+0.j        -0.        -0.6522918j] 
3.9674114e-02 1.0925000e+00 1 +3.1487515e-01 +0.0000000e+00j +2.2360882e-01 +0.0000000e+00j [-0.        +0.6434155j  0.76551714+0.j       ] [0.76551714+0.j        0.        -0.6434155j] 
3.9674114e-02 1.0950000e+00 1 +3.2013293e-01 +0.0000000e+00j +2.1739131e-01 +0.0000000e+00j [-0.        -0.63495535j  0.77254883+0.j        ] [0.77254883+0.j         0.        +0.63495535j] 
3.9674114e-02 1.0975000e+00 1 +3.2515805e-01 +0.0000000e+00j +2.1151450e-01 +0.0000000e+00j [-0.        +0.62681215j  0.77917041+0.j        ] [ 0.77917041+0.j         -0.        -0.62681215j] 
3.9674114e-02 1.1000000e+00 1 +3.2999275e-01 +0.0000000e+00j +2.0592508e-01 +0.0000000e+00j [-0.        +0.61892566j  0.78544957+0.j        ] [0.78544957+0.j         0.        -0.61892566j] 
4.0395461e-02 1.0500000e+00 1 +3.4848754e-01 +0.0000000e+00j +2.4028891e-01 +0.0000000e+00j [-0.        +0.63089238j  0.77587035+0.j        ] [0.77587035+0.j         0.        -0.63089238j] 
4.0395461e-02 1.0525000e+00 1 +3.3785276e-01 +0.0000000e+00j +2.4545442e-01 +0.0000000e+00j [-0.        +0.64258588j  0.76621367+0.j        ] [0.76621367+0.j         0.        -0.64258588j] 
4.0395461e-02 1.0550000e+00 1 +3.2733047e-01 +0.0000000e+00j +2.5092247e-01 +0.0000000e+00j [-0.       +0.65420728j  0.7563153+0.j        ] [0.7563153+0.j         0.       -0.65420728j] 
4.0395461e-02 1.0575000e+00 1 +3.1678374e-01 +0.0000000e+00j +2.5681277e-01 +0.0000000e+00j [-0.        +0.66594196j  0.74600356+0.j        ] [0.74600356+0.j         0.        -0.66594196j] 
4.0395461e-02 1.0600000e+00 1 +3.0585360e-01 +0.0000000e+00j +2.6346563e-01 +0.0000000e+00j [-0.        +0.67827006j  0.73481271+0.j        ] [ 0.73481271+0.j         -0.        -0.67827006j] 
4.0395461e-02 1.0625000e+00 1 +2.9295492e-01 +0.0000000e+00j +2.7244648e-01 +0.0000000e+00j [-0.        -0.69330459j  0.72064468+0.j        ] [0.72064468+0.j         0.        +0.69330459j] 
4.0395461e-02 1.0650000e+00 -3 +2.8091130e-01 -1.1748800e-02j +2.8091130e-01 +1.1748800e-02j [0.03128845-0.70641421j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.03128845+0.70641421j] 
4.0395461e-02 1.0675000e+00 -3 +2.7928099e-01 +1.6905009e-02j +2.7928099e-01 -1.6905009e-02j [0.04497295+0.70567516j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.04497295-0.70567516j] 
4.0395461e-02 1.0700000e+00 -3 +2.7779936e-01 +1.8540102e-02j +2.7779936e-01 -1.8540102e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04930262-0.70538589j -0.04930262-0.70538589j] 
4.0395461e-02 1.0725000e+00 -3 +2.7645605e-01 +1.7823453e-02j +2.7645605e-01 -1.7823453e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04740561-0.70551592j -0.04740561-0.70551592j] 
4.0395461e-02 1.0750000e+00 -3 +2.7524093e-01 +1.4608173e-02j +2.7524093e-01 -1.4608173e-02j [0.03888252+0.70603693j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.03888252-0.70603693j] 
4.0395461e-02 1.0775000e+00 -3 +2.7414415e-01 +6.0536558e-03j +2.7414415e-01 -6.0536558e-03j [0.70710678+0.j 0.70710678+0.j] [-0.01613321+0.70692271j  0.01613321+0.70692271j] 
4.0395461e-02 1.0800000e+00 1 +2.8754255e-01 +0.0000000e+00j +2.5876994e-01 +0.0000000e+00j [-0.        +0.68766449j  0.72602861+0.j        ] [0.72602861+0.j         0.        -0.68766449j] 
4.0395461e-02 1.0825000e+00 1 +2.9489575e-01 +0.0000000e+00j +2.4964061e-01 +0.0000000e+00j [-0.        +0.67627512j  0.73664915+0.j        ] [0.73664915+0.j         0.        -0.67627512j] 
4.0395461e-02 1.0850000e+00 1 +3.0102252e-01 +0.0000000e+00j +2.4192019e-01 +0.0000000e+00j [-0.        +0.66655635j  0.74545465+0.j        ] [0.74545465+0.j         0.        -0.66655635j] 
4.0395461e-02 1.0875000e+00 1 +3.0661593e-01 +0.0000000e+00j +2.3489947e-01 +0.0000000e+00j [-0.        +0.657578j  0.75338647+0.j      ] [0.75338647+0.j       0.        -0.657578j] 
4.0395461e-02 1.0900000e+00 1 +3.1189241e-01 +0.0000000e+00j +2.2834688e-01 +0.0000000e+00j [-0.       +0.6490456j  0.7607495+0.j       ] [0.7607495+0.j        0.       -0.6490456j] 
4.0395461e-02 1.0925000e+00 1 +3.1694581e-01 +0.0000000e+00j +2.2215442e-01 +0.0000000e+00j [-0.        +0.64082853j  0.76768404+0.j        ] [ 0.76768404+0.j         -0.        -0.64082853j] 
4.0395461e-02 1.0950000e+00 1 +3.2182424e-01 +0.0000000e+00j +2.1626089e-01 +0.0000000e+00j [-0.        +0.63285771j  0.77426812+0.j        ] [0.77426812+0.j         0.        -0.63285771j] 
4.0395461e-02 1.0975000e+00 1 +3.2655515e-01 +0.0000000e+00j +2.1062672e-01 +0.0000000e+00j [-0.        +0.62509201j  0.78055107+0.j        ] [0.78055107+0.j         0.        -0.62509201j] 
4.0395461e-02 1.1000000e+00 1 +3.3115559e-01 +0.0000000e+00j +2.0522374e-01 +0.0000000e+00j [-0.        +0.61750467j  0.78656721+0.j        ] [0.78656721+0.j         0.        -0.61750467j] 
4.1116809e-02 1.0500000e+00 1 +3.5419169e-01 +0.0000000e+00j +2.3644511e-01 +0.0000000e+00j [-0.        +0.62371986j  0.78164796+0.j        ] [0.78164796+0.j         0.        -0.62371986j] 
4.1116809e-02 1.0525000e+00 1 +3.4412697e-01 +0.0000000e+00j +2.4098820e-01 +0.0000000e+00j [-0.        +0.63466054j  0.77279104+0.j        ] [0.77279104+0.j         0.        -0.63466054j] 
4.1116809e-02 1.0550000e+00 1 +3.3435631e-01 +0.0000000e+00j +2.4564392e-01 +0.0000000e+00j [-0.        +0.64528331j  0.76394336+0.j        ] [ 0.76394336+0.j         -0.        -0.64528331j] 
4.1116809e-02 1.0575000e+00 1 +3.2488830e-01 +0.0000000e+00j +2.5038797e-01 +0.0000000e+00j [-0.        +0.65557997j  0.75512575+0.j        ] [ 0.75512575+0.j         -0.        -0.65557997j] 
4.1116809e-02 1.0600000e+00 1 +3.1573235e-01 +0.0000000e+00j +2.5519374e-01 +0.0000000e+00j [-0.        +0.66554017j  0.74636204+0.j        ] [ 0.74636204+0.j         -0.        -0.66554017j] 
4.1116809e-02 1.0625000e+00 1 +3.0690314e-01 +0.0000000e+00j +2.6002820e-01 +0.0000000e+00j [-0.        +0.67514547j  0.73768461+0.j        ] [0.73768461+0.j         0.        -0.67514547j] 
4.1116809e-02 1.0650000e+00 1 +2.9843492e-01 +0.0000000e+00j +2.6483795e-01 +0.0000000e+00j [-0.        +0.6843505j  0.72915321+0.j       ] [ 0.72915321+0.j        -0.        -0.6843505j] 
4.1116809e-02 1.0675000e+00 1 +2.9044531e-01 +0.0000000e+00j +2.6948571e-01 +0.0000000e+00j [-0.        +0.69299787j  0.72093963+0.j        ] [0.72093963+0.j         0.        -0.69299787j] 
4.1116809e-02 1.0700000e+00 1 +2.8363233e-01 +0.0000000e+00j +2.7325363e-01 +0.0000000e+00j [-0.        +0.70015592j  0.71398998+0.j        ] [ 0.71398998+0.j         -0.        -0.70015592j] 
4.1116809e-02 1.0725000e+00 1 +2.8235419e-01 +0.0000000e+00j +2.7176374e-01 +0.0000000e+00j [-0.        +0.70001338j  0.71412973+0.j        ] [0.71412973+0.j         0.        -0.70001338j] 
4.1116809e-02 1.0750000e+00 1 +2.8617825e-01 +0.0000000e+00j +2.6542919e-01 +0.0000000e+00j [-0.      -0.69314102j  0.720802+0.j        ] [ 0.720802+0.j         -0.      +0.69314102j] 
4.1116809e-02 1.0775000e+00 1 +2.9079829e-01 +0.0000000e+00j +2.5853717e-01 +0.0000000e+00j [-0.        +0.68526974j  0.72828936+0.j        ] [0.72828936+0.j         0.        -0.68526974j] 
4.1116809e-02 1.0800000e+00 1 +2.9555778e-01 +0.0000000e+00j +2.5172581e-01 +0.0000000e+00j [-0.        +0.67726608j  0.73573817+0.j        ] [ 0.73573817+0.j         -0.        -0.67726608j] 
4.1116809e-02 1.0825000e+00 1 +3.0033414e-01 +0.0000000e+00j +2.4510005e-01 +0.0000000e+00j [-0.        +0.66928551j  0.74300532+0.j        ] [0.74300532+0.j         0.        -0.66928551j] 
4.1116809e-02 1.0850000e+00 1 +3.0508587e-01 +0.0000000e+00j +2.3868458e-01 +0.0000000e+00j [-0.        +0.66137603j  0.75005449+0.j        ] [0.75005449+0.j         0.        -0.66137603j] 
4.1116809e-02 1.0875000e+00 1 +3.0979307e-01 +0.0000000e+00j +2.3248337e-01 +0.0000000e+00j [-0.        +0.65355743j  0.75687693+0.j        ] [0.75687693+0.j         0.        -0.65355743j] 
4.1116809e-02 1.0900000e+00 1 +3.1444403e-01 +0.0000000e+00j +2.2649313e-01 +0.0000000e+00j [-0.        +0.64583917j  0.76347349+0.j        ] [0.76347349+0.j         0.        -0.64583917j] 
4.1116809e-02 1.0925000e+00 1 +3.1903101e-01 +0.0000000e+00j +2.2070759e-01 +0.0000000e+00j [-0.       +0.63822595j  0.7698491+0.j        ] [0.7698491+0.j         0.       -0.63822595j] 
4.1116809e-02 1.0950000e+00 1 +3.2354861e-01 +0.0000000e+00j +2.1511908e-01 +0.0000000e+00j [-0.        +0.63071989j  0.77601058+0.j        ] [ 0.77601058+0.j         -0.        -0.63071989j] 
4.1116809e-02 1.0975000e+00 1 +3.2799298e-01 +0.0000000e+00j +2.0971932e-01 +0.0000000e+00j [-0.        +0.62332151j  0.78196566+0.j        ] [0.78196566+0.j         0.        -0.62332151j] 
4.1116809e-02 1.1000000e+00 1 +3.3236142e-01 +0.0000000e+00j +2.0449979e-01 +0.0000000e+00j [-0.        +0.61603023j  0.78772251+0.j        ] [0.78772251+0.j         0.        -0.61603023j] 
4.1838156e-02 1.0500000e+00 1 +3.5947835e-01 +0.0000000e+00j +2.3299877e-01 +0.0000000e+00j [-0.        -0.61708655j  0.78689529+0.j        ] [0.78689529+0.j         0.        +0.61708655j] 
4.1838156e-02 1.0525000e+00 1 +3.4984325e-01 +0.0000000e+00j +2.3706474e-01 +0.0000000e+00j [-0.        +0.62746215j  0.77864706+0.j        ] [0.77864706+0.j         0.        -0.62746215j] 
4.1838156e-02 1.0550000e+00 1 +3.4058910e-01 +0.0000000e+00j +2.4114802e-01 +0.0000000e+00j [-0.        +0.63740018j  0.77053294+0.j        ] [0.77053294+0.j         0.        -0.63740018j] 
4.1838156e-02 1.0575000e+00 1 +3.3176644e-01 +0.0000000e+00j +2.4518378e-01 +0.0000000e+00j [-0.       +0.64683674j  0.7626285+0.j        ] [0.7626285+0.j         0.       -0.64683674j] 
4.1838156e-02 1.0600000e+00 1 +3.2345060e-01 +0.0000000e+00j +2.4908086e-01 +0.0000000e+00j [-0.        +0.65567383j  0.75504426+0.j        ] [0.75504426+0.j         0.        -0.65567383j] 
4.1838156e-02 1.0625000e+00 1 +3.1576205e-01 +0.0000000e+00j +2.5270175e-01 +0.0000000e+00j [-0.        +0.66375227j  0.74795249+0.j        ] [0.74795249+0.j         0.        -0.66375227j] 
4.1838156e-02 1.0650000e+00 1 +3.0890154e-01 +0.0000000e+00j +2.5582776e-01 +0.0000000e+00j [-0.        +0.67080484j  0.74163391+0.j        ] [0.74163391+0.j         0.        -0.67080484j] 
4.1838156e-02 1.0675000e+00 1 +3.0319874e-01 +0.0000000e+00j +2.5811072e-01 +0.0000000e+00j [-0.        +0.67639156j  0.73654223+0.j        ] [0.73654223+0.j         0.        -0.67639156j] 
4.1838156e-02 1.0700000e+00 1 +2.9912459e-01 +0.0000000e+00j +2.5906088e-01 +0.0000000e+00j [-0.        +0.67988296j  0.73332064+0.j        ] [0.73332064+0.j         0.        -0.67988296j] 
4.1838156e-02 1.0725000e+00 1 +2.9711626e-01 +0.0000000e+00j +2.5822219e-01 +0.0000000e+00j [-0.        +0.68069318j  0.73256863+0.j        ] [0.73256863+0.j         0.        -0.68069318j] 
4.1838156e-02 1.0750000e+00 1 +2.9720073e-01 +0.0000000e+00j +2.5554900e-01 +0.0000000e+00j [-0.        +0.67878138j  0.73434041+0.j        ] [0.73434041+0.j         0.        -0.67878138j] 
4.1838156e-02 1.0775000e+00 1 +2.9891950e-01 +0.0000000e+00j +2.5148146e-01 +0.0000000e+00j [-0.        +0.67475233j  0.73804424+0.j        ] [0.73804424+0.j         0.        -0.67475233j] 
4.1838156e-02 1.0800000e+00 1 +3.0169783e-01 +0.0000000e+00j +2.4657648e-01 +0.0000000e+00j [-0.        +0.66936489j  0.74293381+0.j        ] [0.74293381+0.j         0.        -0.66936489j] 
4.1838156e-02 1.0825000e+00 1 +3.0510751e-01 +0.0000000e+00j +2.4124510e-01 +0.0000000e+00j [-0.        +0.66318256j  0.74845768+0.j        ] [ 0.74845768+0.j         -0.        -0.66318256j] 
4.1838156e-02 1.0850000e+00 1 +3.0888387e-01 +0.0000000e+00j +2.3573552e-01 +0.0000000e+00j [-0.        -0.65655107j  0.75428158+0.j        ] [0.75428158+0.j         0.        +0.65655107j] 
4.1838156e-02 1.0875000e+00 1 +3.1287001e-01 +0.0000000e+00j +2.3018898e-01 +0.0000000e+00j [-0.        +0.64967297j  0.76021381+0.j        ] [0.76021381+0.j         0.        -0.64967297j] 
4.1838156e-02 1.0900000e+00 1 +3.1697128e-01 +0.0000000e+00j +2.2468538e-01 +0.0000000e+00j [-0.        +0.64266834j  0.76614451+0.j        ] [ 0.76614451+0.j         -0.        -0.64266834j] 
4.1838156e-02 1.0925000e+00 1 +3.2112841e-01 +0.0000000e+00j +2.1927006e-01 +0.0000000e+00j [-0.        +0.63561055j  0.77200987+0.j        ] [0.77200987+0.j         0.        -0.63561055j] 
4.1838156e-02 1.0950000e+00 1 +3.2530287e-01 +0.0000000e+00j +2.1396854e-01 +0.0000000e+00j [-0.        +0.62854583j  0.77777255+0.j        ] [ 0.77777255+0.j         -0.        -0.62854583j] 
4.1838156e-02 1.0975000e+00 1 +3.2946875e-01 +0.0000000e+00j +2.0879465e-01 +0.0000000e+00j [-0.        -0.62150409j  0.78341091+0.j        ] [0.78341091+0.j         0.        +0.62150409j] 
4.1838156e-02 1.1000000e+00 1 +3.3360812e-01 +0.0000000e+00j +2.0375505e-01 +0.0000000e+00j [-0.        +0.61450497j  0.78891295+0.j        ] [ 0.78891295+0.j         -0.        -0.61450497j] 
4.2559504e-02 1.0500000e+00 1 +3.6442479e-01 +0.0000000e+00j +2.2987168e-01 +0.0000000e+00j [-0.        +0.61089008j  0.79171542+0.j        ] [0.79171542+0.j         0.        -0.61089008j] 
4.2559504e-02 1.0525000e+00 1 +3.5512963e-01 +0.0000000e+00j +2.3355486e-01 +0.0000000e+00j [-0.       -0.62082081j  0.7839525+0.j        ] [0.7839525+0.j         0.       +0.62082081j] 
4.2559504e-02 1.0550000e+00 1 +3.4625784e-01 +0.0000000e+00j +2.3720444e-01 +0.0000000e+00j [-0.        +0.63025359j  0.77638934+0.j        ] [0.77638934+0.j         0.        -0.63025359j] 
4.2559504e-02 1.0575000e+00 1 +3.3787186e-01 +0.0000000e+00j +2.4074502e-01 +0.0000000e+00j [-0.        +0.63910884j  0.76911631+0.j        ] [0.76911631+0.j         0.        -0.63910884j] 
4.2559504e-02 1.0600000e+00 1 +3.3005736e-01 +0.0000000e+00j +2.4407640e-01 +0.0000000e+00j [-0.        +0.64727495j  0.76225661+0.j        ] [0.76225661+0.j         0.        -0.64727495j] 
4.2559504e-02 1.0625000e+00 1 +3.2293499e-01 +0.0000000e+00j +2.4706213e-01 +0.0000000e+00j [-0.       +0.65459264j  0.7559818+0.j        ] [0.7559818+0.j         0.       -0.65459264j] 
4.2559504e-02 1.0650000e+00 1 +3.1667371e-01 +0.0000000e+00j +2.4951650e-01 +0.0000000e+00j [-0.        -0.66083722j  0.75052926+0.j        ] [0.75052926+0.j         0.        +0.66083722j] 
4.2559504e-02 1.0675000e+00 1 +3.1149647e-01 +0.0000000e+00j +2.5119916e-01 +0.0000000e+00j [-0.        -0.66571099j  0.74620968+0.j        ] [0.74620968+0.j         0.        +0.66571099j] 
4.2559504e-02 1.0700000e+00 1 +3.0765502e-01 +0.0000000e+00j +2.5184055e-01 +0.0000000e+00j [-0.        +0.66887674j  0.74337333+0.j        ] [0.74337333+0.j         0.        -0.66887674j] 
4.2559504e-02 1.0725000e+00 1 +3.0534703e-01 +0.0000000e+00j +2.5122504e-01 +0.0000000e+00j [-0.        +0.67006807j  0.74229965+0.j        ] [0.74229965+0.j         0.        -0.67006807j] 
4.2559504e-02 1.0750000e+00 1 +3.0460166e-01 +0.0000000e+00j +2.4930559e-01 +0.0000000e+00j [-0.        +0.66924187j  0.74304463+0.j        ] [0.74304463+0.j         0.        -0.66924187j] 
4.2559504e-02 1.0775000e+00 1 +3.0523969e-01 +0.0000000e+00j +2.4624375e-01 +0.0000000e+00j [-0.        +0.66663156j  0.74538739+0.j        ] [0.74538739+0.j         0.        -0.66663156j] 
4.2559504e-02 1.0800000e+00 1 +3.0695932e-01 +0.0000000e+00j +2.4232407e-01 +0.0000000e+00j [-0.        +0.66263316j  0.74894412+0.j        ] [0.74894412+0.j         0.        -0.66263316j] 
4.2559504e-02 1.0825000e+00 1 +3.0945539e-01 +0.0000000e+00j +2.3783503e-01 +0.0000000e+00j [-0.        +0.65764687j  0.75332635+0.j        ] [ 0.75332635+0.j         -0.        -0.65764687j] 
4.2559504e-02 1.0850000e+00 1 +3.1248254e-01 +0.0000000e+00j +2.3300591e-01 +0.0000000e+00j [-0.        -0.65199313j  0.75822488+0.j        ] [ 0.75822488+0.j         -0.        +0.65199313j] 
4.2559504e-02 1.0875000e+00 1 +3.1586369e-01 +0.0000000e+00j +2.2799847e-01 +0.0000000e+00j [-0.        +0.64590168j  0.76342061+0.j        ] [0.76342061+0.j         0.        -0.64590168j] 
4.2559504e-02 1.0900000e+00 1 +3.1947620e-01 +0.0000000e+00j +2.2292076e-01 +0.0000000e+00j [-0.        +0.63953001j  0.76876613+0.j        ] [0.76876613+0.j         0.        -0.63953001j] 
4.2559504e-02 1.0925000e+00 1 +3.2323579e-01 +0.0000000e+00j +2.1784334e-01 +0.0000000e+00j [-0.        +0.63298496j  0.77416409+0.j        ] [0.77416409+0.j         0.        -0.63298496j] 
4.2559504e-02 1.0950000e+00 1 +3.2708401e-01 +0.0000000e+00j +2.1281173e-01 +0.0000000e+00j [-0.        -0.6263393j  0.77955057+0.j       ] [ 0.77955057+0.j        -0.        +0.6263393j] 
4.2559504e-02 1.0975000e+00 1 +3.3097973e-01 +0.0000000e+00j +2.0785501e-01 +0.0000000e+00j [-0.        +0.61964319j  0.78488363+0.j        ] [0.78488363+0.j         0.        -0.61964319j] 
4.2559504e-02 1.1000000e+00 1 +3.3489352e-01 +0.0000000e+00j +2.0299135e-01 +0.0000000e+00j [-0.        +0.61293159j  0.79013598+0.j        ] [0.79013598+0.j         0.        -0.61293159j] 
4.3280851e-02 1.0500000e+00 1 +3.6908557e-01 +0.0000000e+00j +2.2700854e-01 +0.0000000e+00j [-0.        +0.60505831j  0.79618116+0.j        ] [0.79618116+0.j         0.        -0.60505831j] 
4.3280851e-02 1.0525000e+00 1 +3.6006948e-01 +0.0000000e+00j +2.3037422e-01 +0.0000000e+00j [-0.        +0.61462599j  0.78881867+0.j        ] [ 0.78881867+0.j         -0.        -0.61462599j] 
4.3280851e-02 1.0550000e+00 1 +3.5149597e-01 +0.0000000e+00j +2.3367857e-01 +0.0000000e+00j [-0.        +0.62366635j  0.78169066+0.j        ] [0.78169066+0.j         0.        -0.62366635j] 
4.3280851e-02 1.0575000e+00 1 +3.4342907e-01 +0.0000000e+00j +2.3684584e-01 +0.0000000e+00j [-0.        +0.63209783j  0.77488859+0.j        ] [0.77488859+0.j         0.        -0.63209783j] 
4.3280851e-02 1.0600000e+00 1 +3.3595120e-01 +0.0000000e+00j +2.3978031e-01 +0.0000000e+00j [-0.        +0.63981331j  0.76853037+0.j        ] [0.76853037+0.j         0.        -0.63981331j] 
4.3280851e-02 1.0625000e+00 1 +3.2916916e-01 +0.0000000e+00j +2.4236058e-01 +0.0000000e+00j [-0.        +0.64667212j  0.76276809+0.j        ] [0.76276809+0.j         0.        -0.64667212j] 
4.3280851e-02 1.0650000e+00 1 +3.2321824e-01 +0.0000000e+00j +2.4443575e-01 +0.0000000e+00j [-0.        +0.65249463j  0.75779335+0.j        ] [0.75779335+0.j         0.        -0.65249463j] 
4.3280851e-02 1.0675000e+00 1 +3.1825835e-01 +0.0000000e+00j +2.4582957e-01 +0.0000000e+00j [-0.        +0.65706734j  0.75383189+0.j        ] [0.75383189+0.j         0.        -0.65706734j] 
4.3280851e-02 1.0700000e+00 1 +3.1445258e-01 +0.0000000e+00j +2.4636212e-01 +0.0000000e+00j [-0.      -0.66017138j  0.751115+0.j        ] [0.751115+0.j         0.      +0.66017138j] 
4.3280851e-02 1.0725000e+00 1 +3.1192250e-01 +0.0000000e+00j +2.4589476e-01 +0.0000000e+00j [-0.        +0.66164213j  0.74981977+0.j        ] [0.74981977+0.j         0.        -0.66164213j] 
4.3280851e-02 1.0750000e+00 1 +3.1069478e-01 +0.0000000e+00j +2.4438373e-01 +0.0000000e+00j [-0.       +0.66144033j  0.7499978+0.j        ] [0.7499978+0.j         0.       -0.66144033j] 
4.3280851e-02 1.0775000e+00 1 +3.1067683e-01 +0.0000000e+00j +2.4190464e-01 +0.0000000e+00j [-0.        +0.65968458j  0.75154259+0.j        ] [ 0.75154259+0.j         -0.        -0.65968458j] 
4.3280851e-02 1.0800000e+00 1 +3.1168488e-01 +0.0000000e+00j +2.3862464e-01 +0.0000000e+00j [-0.        +0.65661431j  0.75422652+0.j        ] [0.75422652+0.j         0.        -0.65661431j] 
4.3280851e-02 1.0825000e+00 1 +3.1350166e-01 +0.0000000e+00j +2.3474479e-01 +0.0000000e+00j [-0.        +0.65251313j  0.75777741+0.j        ] [0.75777741+0.j         0.        -0.65251313j] 
4.3280851e-02 1.0850000e+00 1 +3.1592435e-01 +0.0000000e+00j +2.3045226e-01 +0.0000000e+00j [-0.        -0.64764531j  0.76194196+0.j        ] [0.76194196+0.j         0.        +0.64764531j] 
4.3280851e-02 1.0875000e+00 1 +3.1878644e-01 +0.0000000e+00j +2.2589854e-01 +0.0000000e+00j [-0.       +0.64222677j  0.7665147+0.j        ] [0.7665147+0.j         0.       -0.64222677j] 
4.3280851e-02 1.0900000e+00 1 +3.2196029e-01 +0.0000000e+00j +2.2119698e-01 +0.0000000e+00j [-0.        +0.63642188j  0.77134116+0.j        ] [0.77134116+0.j         0.        -0.63642188j] 
4.3280851e-02 1.0925000e+00 1 +3.2535108e-01 +0.0000000e+00j +2.1642881e-01 +0.0000000e+00j [-0.        +0.63035163j  0.77630975+0.j        ] [ 0.77630975+0.j         -0.        -0.63035163j] 
4.3280851e-02 1.0950000e+00 1 +3.2888914e-01 +0.0000000e+00j +2.1165094e-01 +0.0000000e+00j [-0.        +0.62410384j  0.78134141+0.j        ] [0.78134141+0.j         0.        -0.62410384j] 
4.3280851e-02 1.0975000e+00 1 +3.3252322e-01 +0.0000000e+00j +2.0690261e-01 +0.0000000e+00j [-0.        +0.61774215j  0.78638072+0.j        ] [ 0.78638072+0.j         -0.        -0.61774215j] 
4.3280851e-02 1.1000000e+00 1 +3.3621539e-01 +0.0000000e+00j +2.0221052e-01 +0.0000000e+00j [-0.        +0.61131284j  0.79138904+0.j        ] [0.79138904+0.j         0.        -0.61131284j] 
4.4002199e-02 1.0500000e+00 1 +3.7350095e-01 +0.0000000e+00j +2.2436842e-01 +0.0000000e+00j [-0.        +0.59953808j  0.80034623+0.j        ] [ 0.80034623+0.j         -0.        -0.59953808j] 
4.4002199e-02 1.0525000e+00 1 +3.6472071e-01 +0.0000000e+00j +2.2746401e-01 +0.0000000e+00j [-0.        +0.60880096j  0.79332301+0.j        ] [0.79332301+0.j         0.        -0.60880096j] 
4.4002199e-02 1.0550000e+00 1 +3.5638929e-01 +0.0000000e+00j +2.3048352e-01 +0.0000000e+00j [-0.        +0.61752458j  0.78655158+0.j        ] [0.78655158+0.j         0.        -0.61752458j] 
4.4002199e-02 1.0575000e+00 1 +3.4856856e-01 +0.0000000e+00j +2.3335451e-01 +0.0000000e+00j [-0.        +0.62563034j  0.78011966+0.j        ] [ 0.78011966+0.j         -0.        -0.62563034j] 
4.4002199e-02 1.0600000e+00 1 +3.4133441e-01 +0.0000000e+00j +2.3598896e-01 +0.0000000e+00j [-0.        +0.63301994j  0.77413549+0.j        ] [ 0.77413549+0.j         -0.        -0.63301994j] 
4.4002199e-02 1.0625000e+00 1 +3.3477961e-01 +0.0000000e+00j +2.3828062e-01 +0.0000000e+00j [-0.        +0.63957161j  0.76873153+0.j        ] [0.76873153+0.j         0.        -0.63957161j] 
4.4002199e-02 1.0650000e+00 1 +3.2901420e-01 +0.0000000e+00j +2.4010495e-01 +0.0000000e+00j [-0.        +0.64513953j  0.76406478+0.j        ] [ 0.76406478+0.j         -0.        -0.64513953j] 
4.4002199e-02 1.0675000e+00 1 +3.2415987e-01 +0.0000000e+00j +2.4132494e-01 +0.0000000e+00j [-0.       +0.64956133j  0.7603092+0.j        ] [0.7603092+0.j         0.       -0.64956133j] 
4.4002199e-02 1.0700000e+00 1 +3.2033413e-01 +0.0000000e+00j +2.4180720e-01 +0.0000000e+00j [-0.       +0.65267918j  0.7576344+0.j        ] [0.7576344+0.j         0.       -0.65267918j] 
4.4002199e-02 1.0725000e+00 1 +3.1762306e-01 +0.0000000e+00j +2.4144946e-01 +0.0000000e+00j [-0.        +0.65437609j  0.75616925+0.j        ] [0.75616925+0.j         0.        -0.65437609j] 
4.4002199e-02 1.0750000e+00 1 +3.1605095e-01 +0.0000000e+00j +2.4021112e-01 +0.0000000e+00j [-0.        +0.65461641j  0.75596122+0.j        ] [0.75596122+0.j         0.        -0.65461641j] 
4.4002199e-02 1.0775000e+00 1 +3.1556394e-01 +0.0000000e+00j +2.3812978e-01 +0.0000000e+00j [-0.        +0.65346769j  0.75695441+0.j        ] [0.75695441+0.j         0.        -0.65346769j] 
4.4002199e-02 1.0800000e+00 1 +3.1604007e-01 +0.0000000e+00j +2.3531137e-01 +0.0000000e+00j [-0.        +0.65108754j  0.75900264+0.j        ] [0.75900264+0.j         0.        -0.65108754j] 
4.4002199e-02 1.0825000e+00 1 +3.1731972e-01 +0.0000000e+00j +2.3189981e-01 +0.0000000e+00j [-0.        +0.64768328j  0.76190968+0.j        ] [0.76190968+0.j         0.        -0.64768328j] 
4.4002199e-02 1.0850000e+00 1 +3.1923822e-01 +0.0000000e+00j +2.2804455e-01 +0.0000000e+00j [-0.        +0.64346872j  0.76547241+0.j        ] [ 0.76547241+0.j         -0.        -0.64346872j] 
4.4002199e-02 1.0875000e+00 1 +3.2164745e-01 +0.0000000e+00j +2.2387907e-01 +0.0000000e+00j [-0.        +0.63863563j  0.76950928+0.j        ] [0.76950928+0.j         0.        -0.63863563j] 
4.4002199e-02 1.0900000e+00 1 +3.2442458e-01 +0.0000000e+00j +2.1951214e-01 +0.0000000e+00j [-0.        +0.63334221j  0.77387185+0.j        ] [0.77387185+0.j         0.        -0.63334221j] 
4.4002199e-02 1.0925000e+00 1 +3.2747234e-01 +0.0000000e+00j +2.1502770e-01 +0.0000000e+00j [-0.        +0.62771285j  0.77844497+0.j        ] [ 0.77844497+0.j         -0.        -0.62771285j] 
4.4002199e-02 1.0950000e+00 1 +3.3071553e-01 +0.0000000e+00j +2.1048829e-01 +0.0000000e+00j [-0.        +0.62184282j  0.78314207+0.j        ] [ 0.78314207+0.j         -0.        -0.62184282j] 
4.4002199e-02 1.0975000e+00 1 +3.3409659e-01 +0.0000000e+00j +2.0593957e-01 +0.0000000e+00j [-0.       +0.61580424j  0.7878992+0.j        ] [0.7878992+0.j         0.       -0.61580424j] 
4.4002199e-02 1.1000000e+00 1 +3.3757154e-01 +0.0000000e+00j +2.0141436e-01 +0.0000000e+00j [-0.        +0.60965144j  0.79266961+0.j        ] [ 0.79266961+0.j         -0.        -0.60965144j] 
4.4723546e-02 1.0500000e+00 1 +3.7770171e-01 +0.0000000e+00j +2.2191999e-01 +0.0000000e+00j [-0.        +0.59428881j  0.80425171+0.j        ] [ 0.80425171+0.j         -0.        -0.59428881j] 
4.4723546e-02 1.0525000e+00 1 +3.6912557e-01 +0.0000000e+00j +2.2478122e-01 +0.0000000e+00j [-0.      -0.60328986j  0.797522+0.j        ] [0.797522+0.j         0.      +0.60328986j] 
4.4723546e-02 1.0550000e+00 1 +3.6099687e-01 +0.0000000e+00j +2.2755926e-01 +0.0000000e+00j [-0.        +0.61174996j  0.79105119+0.j        ] [ 0.79105119+0.j         -0.        -0.61174996j] 
4.4723546e-02 1.0575000e+00 1 +3.5337408e-01 +0.0000000e+00j +2.3018616e-01 +0.0000000e+00j [-0.        +0.61959513j  0.78492157+0.j        ] [0.78492157+0.j         0.        -0.61959513j] 
4.4723546e-02 1.0600000e+00 1 +3.4632625e-01 +0.0000000e+00j +2.3258183e-01 +0.0000000e+00j [-0.        +0.62673632j  0.77923141+0.j        ] [ 0.77923141+0.j         -0.        -0.62673632j] 
4.4723546e-02 1.0625000e+00 1 +3.3993421e-01 +0.0000000e+00j +2.3465304e-01 +0.0000000e+00j [-0.        +0.6330678j  0.77409635+0.j       ] [0.77409635+0.j        0.        -0.6330678j] 
4.4723546e-02 1.0650000e+00 1 +3.3428951e-01 +0.0000000e+00j +2.3629477e-01 +0.0000000e+00j [-0.        -0.63846858j  0.76964789+0.j        ] [0.76964789+0.j         0.        +0.63846858j] 
4.4723546e-02 1.0675000e+00 1 +3.2948906e-01 +0.0000000e+00j +2.3739578e-01 +0.0000000e+00j [-0.        +0.64280955j  0.76602603+0.j        ] [0.76602603+0.j         0.        -0.64280955j] 
4.4723546e-02 1.0700000e+00 1 +3.2562338e-01 +0.0000000e+00j +2.3785062e-01 +0.0000000e+00j [-0.        +0.64596913j  0.76336353+0.j        ] [ 0.76336353+0.j         -0.        -0.64596913j] 
4.4723546e-02 1.0725000e+00 1 +3.2275862e-01 +0.0000000e+00j +2.3757781e-01 +0.0000000e+00j [-0.        +0.64785722j  0.76176179+0.j        ] [0.76176179+0.j         0.        -0.64785722j] 
4.4723546e-02 1.0750000e+00 1 +3.2091714e-01 +0.0000000e+00j +2.3653943e-01 +0.0000000e+00j [-0.        +0.64844112j  0.76126481+0.j        ] [0.76126481+0.j         0.        -0.64844112j] 
4.4723546e-02 1.0775000e+00 1 +3.2006583e-01 +0.0000000e+00j +2.3475304e-01 +0.0000000e+00j [-0.        +0.64776122j  0.76184343+0.j        ] [0.76184343+0.j         0.        -0.64776122j] 
4.4723546e-02 1.0800000e+00 1 +3.2011930e-01 +0.0000000e+00j +2.3228860e-01 +0.0000000e+00j [-0.        +0.64592687j  0.76339929+0.j        ] [0.76339929+0.j         0.        -0.64592687j] 
4.4723546e-02 1.0825000e+00 1 +3.2095691e-01 +0.0000000e+00j +2.2925158e-01 +0.0000000e+00j [-0.        +0.6430939j  0.76578733+0.j       ] [0.76578733+0.j        0.        -0.6430939j] 
4.4723546e-02 1.0850000e+00 1 +3.2244476e-01 +0.0000000e+00j +2.2576113e-01 +0.0000000e+00j [-0.       +0.63943555j  0.7688447+0.j        ] [0.7688447+0.j         0.       -0.63943555j] 
4.4723546e-02 1.0875000e+00 1 +3.2445371e-01 +0.0000000e+00j +2.2193208e-01 +0.0000000e+00j [-0.        +0.6351186j  0.77241463+0.j       ] [0.77241463+0.j        0.        -0.6351186j] 
4.4723546e-02 1.0900000e+00 1 +3.2686977e-01 +0.0000000e+00j +2.1786470e-01 +0.0000000e+00j [-0.        +0.63028972j  0.77636001+0.j        ] [0.77636001+0.j         0.        -0.63028972j] 
4.4723546e-02 1.0925000e+00 1 +3.2959772e-01 +0.0000000e+00j +2.1364108e-01 +0.0000000e+00j [-0.       +0.62507075j  0.7805681+0.j        ] [ 0.7805681+0.j         -0.       -0.62507075j] 
4.4723546e-02 1.0950000e+00 1 +3.3256058e-01 +0.0000000e+00j +2.0932571e-01 +0.0000000e+00j [-0.        +0.61955942j  0.78494976+0.j        ] [0.78494976+0.j         0.        -0.61955942j] 
4.4723546e-02 1.0975000e+00 1 +3.3569727e-01 +0.0000000e+00j +2.0496790e-01 +0.0000000e+00j [-0.       +0.61383261j  0.7894362+0.j        ] [0.7894362+0.j         0.       -0.61383261j] 
4.4723546e-02 1.1000000e+00 1 +3.3895972e-01 +0.0000000e+00j +2.0060462e-01 +0.0000000e+00j [-0.        +0.60795016j  0.79397519+0.j        ] [0.79397519+0.j         0.        -0.60795016j] 
4.5444894e-02 1.0500000e+00 1 +3.8171208e-01 +0.0000000e+00j +2.1963859e-01 +0.0000000e+00j [-0.        -0.58927866j  0.80792986+0.j        ] [0.80792986+0.j         0.        +0.58927866j] 
4.5444894e-02 1.0525000e+00 1 +3.7331603e-01 +0.0000000e+00j +2.2229323e-01 +0.0000000e+00j [-0.        +0.59805047j  0.80145845+0.j        ] [ 0.80145845+0.j         -0.        -0.59805047j] 
4.5444894e-02 1.0550000e+00 1 +3.6536148e-01 +0.0000000e+00j +2.2486217e-01 +0.0000000e+00j [-0.        +0.60628584j  0.79524681+0.j        ] [0.79524681+0.j         0.        -0.60628584j] 
4.5444894e-02 1.0575000e+00 1 +3.5790320e-01 +0.0000000e+00j +2.2728221e-01 +0.0000000e+00j [-0.        +0.61391581j  0.78937151+0.j        ] [0.78937151+0.j         0.        -0.61391581j] 
4.5444894e-02 1.0600000e+00 1 +3.5100395e-01 +0.0000000e+00j +2.2948054e-01 +0.0000000e+00j [-0.        +0.62085979j  0.78392163+0.j        ] [ 0.78392163+0.j         -0.        -0.62085979j] 
4.5444894e-02 1.0625000e+00 1 +3.4473482e-01 +0.0000000e+00j +2.3137472e-01 +0.0000000e+00j [-0.        +0.62702522j  0.77899896+0.j        ] [0.77899896+0.j         0.        -0.62702522j] 
4.5444894e-02 1.0650000e+00 1 +3.3917359e-01 +0.0000000e+00j +2.3287446e-01 +0.0000000e+00j [-0.       -0.6323096j  0.7747158+0.j       ] [0.7747158+0.j        0.       +0.6323096j] 
4.5444894e-02 1.0675000e+00 1 +3.3440013e-01 +0.0000000e+00j +2.3388654e-01 +0.0000000e+00j [-0.        +0.63660677j  0.77118858+0.j        ] [0.77118858+0.j         0.        -0.63660677j] 
4.5444894e-02 1.0700000e+00 1 +3.3048746e-01 +0.0000000e+00j +2.3432390e-01 +0.0000000e+00j [-0.        -0.6398187j  0.76852588+0.j       ] [0.76852588+0.j        0.        +0.6398187j] 
4.5444894e-02 1.0725000e+00 1 +3.2748921e-01 +0.0000000e+00j +2.3411840e-01 +0.0000000e+00j [-0.        +0.64187233j  0.76681153+0.j        ] [0.76681153+0.j         0.        -0.64187233j] 
4.5444894e-02 1.0750000e+00 1 +3.2542623e-01 +0.0000000e+00j +2.3323442e-01 +0.0000000e+00j [-0.        +0.64273732j  0.76608664+0.j        ] [0.76608664+0.j         0.        -0.64273732j] 
4.5444894e-02 1.0775000e+00 1 +3.2427781e-01 +0.0000000e+00j +2.3167779e-01 +0.0000000e+00j [-0.        +0.64243797j  0.76633769+0.j        ] [ 0.76633769+0.j         -0.        -0.64243797j] 
4.5444894e-02 1.0800000e+00 1 +3.2398205e-01 +0.0000000e+00j +2.2949561e-01 +0.0000000e+00j [-0.        +0.64105275j  0.76749682+0.j        ] [0.76749682+0.j         0.        -0.64105275j] 
4.5444894e-02 1.0825000e+00 1 +3.2444571e-01 +0.0000000e+00j +2.2676649e-01 +0.0000000e+00j [-0.        +0.63870142j  0.76945467+0.j        ] [0.76945467+0.j         0.        -0.63870142j] 
4.5444894e-02 1.0850000e+00 1 +3.2555915e-01 +0.0000000e+00j +2.2358575e-01 +0.0000000e+00j [-0.        +0.63552524j  0.77208009+0.j        ] [0.77208009+0.j         0.        -0.63552524j] 
4.5444894e-02 1.0875000e+00 1 +3.2721063e-01 +0.0000000e+00j +2.2005122e-01 +0.0000000e+00j [-0.        -0.63166814j  0.77523891+0.j        ] [0.77523891+0.j         0.        +0.63166814j] 
4.5444894e-02 1.0900000e+00 1 +3.2929633e-01 +0.0000000e+00j +2.1625331e-01 +0.0000000e+00j [-0.        +0.62726347j  0.77880712+0.j        ] [0.77880712+0.j         0.        -0.62726347j] 
4.5444894e-02 1.0925000e+00 1 +3.3172549e-01 +0.0000000e+00j +2.1226990e-01 +0.0000000e+00j [-0.        +0.62242732j  0.78267761+0.j        ] [0.78267761+0.j         0.        -0.62242732j] 
4.5444894e-02 1.0950000e+00 1 +3.3442182e-01 +0.0000000e+00j +2.0816500e-01 +0.0000000e+00j [-0.        +0.61725663j  0.78676188+0.j        ] [0.78676188+0.j         0.        -0.61725663j] 
4.5444894e-02 1.0975000e+00 1 +3.3732277e-01 +0.0000000e+00j +2.0398952e-01 +0.0000000e+00j [-0.        +0.61183034j  0.79098902+0.j        ] [0.79098902+0.j         0.        -0.61183034j] 
4.5444894e-02 1.1000000e+00 1 +3.4037774e-01 +0.0000000e+00j +1.9978304e-01 +0.0000000e+00j [-0.        +0.6062117j  0.79530333+0.j       ] [0.79530333+0.j        0.        -0.6062117j] 
4.6166241e-02 1.0500000e+00 1 +3.8555153e-01 +0.0000000e+00j +2.1750435e-01 +0.0000000e+00j [-0.        +0.58448205j  0.81140664+0.j        ] [ 0.81140664+0.j         -0.        -0.58448205j] 
4.6166241e-02 1.0525000e+00 1 +3.7731701e-01 +0.0000000e+00j +2.1997452e-01 +0.0000000e+00j [-0.       +0.59304991j  0.8051657+0.j        ] [0.8051657+0.j         0.       -0.59304991j] 
4.6166241e-02 1.0550000e+00 1 +3.6951529e-01 +0.0000000e+00j +2.2235934e-01 +0.0000000e+00j [-0.        +0.60108967j  0.79918159+0.j        ] [0.79918159+0.j         0.        -0.60108967j] 
4.6166241e-02 1.0575000e+00 1 +3.6219752e-01 +0.0000000e+00j +2.2460015e-01 +0.0000000e+00j [-0.        +0.60853721j  0.79352534+0.j        ] [0.79352534+0.j         0.        -0.60853721j] 
4.6166241e-02 1.0600000e+00 1 +3.5542095e-01 +0.0000000e+00j +2.2663063e-01 +0.0000000e+00j [-0.        +0.61531942j  0.78827788+0.j        ] [0.78827788+0.j         0.        -0.61531942j] 
4.6166241e-02 1.0625000e+00 1 +3.4924871e-01 +0.0000000e+00j +2.2837724e-01 +0.0000000e+00j [-0.        +0.62135443j  0.78352963+0.j        ] [0.78352963+0.j         0.        -0.62135443j] 
4.6166241e-02 1.0650000e+00 1 +3.4374814e-01 +0.0000000e+00j +2.2976110e-01 +0.0000000e+00j [-0.        +0.62655386j  0.77937812+0.j        ] [0.77937812+0.j         0.        -0.62655386j] 
4.6166241e-02 1.0675000e+00 1 +3.3898681e-01 +0.0000000e+00j +2.3070219e-01 +0.0000000e+00j [-0.        +0.63082815j  0.77592258+0.j        ] [0.77592258+0.j         0.        -0.63082815j] 
4.6166241e-02 1.0700000e+00 1 +3.3502570e-01 +0.0000000e+00j +2.3112638e-01 +0.0000000e+00j [-0.        -0.63409558j  0.77325468+0.j        ] [0.77325468+0.j         0.        +0.63409558j] 
4.6166241e-02 1.0725000e+00 1 +3.3190993e-01 +0.0000000e+00j +2.3097482e-01 +0.0000000e+00j [-0.        +0.63629466j  0.77144611+0.j        ] [0.77144611+0.j         0.        -0.63629466j] 
4.6166241e-02 1.0750000e+00 1 +3.2965915e-01 +0.0000000e+00j +2.3021388e-01 +0.0000000e+00j [-0.       +0.63739708j  0.7705355+0.j        ] [0.7705355+0.j         0.       -0.63739708j] 
4.6166241e-02 1.0775000e+00 1 +3.2826063e-01 +0.0000000e+00j +2.2884206e-01 +0.0000000e+00j [-0.        +0.63741682j  0.77051918+0.j        ] [ 0.77051918+0.j         -0.        -0.63741682j] 
4.6166241e-02 1.0800000e+00 1 +3.2766848e-01 +0.0000000e+00j +2.2689107e-01 +0.0000000e+00j [-0.        +0.63641145j  0.77134977+0.j        ] [0.77134977+0.j         0.        -0.63641145j] 
4.6166241e-02 1.0825000e+00 1 +3.2780936e-01 +0.0000000e+00j +2.2442015e-01 +0.0000000e+00j [-0.        +0.63447456j  0.77294375+0.j        ] [0.77294375+0.j         0.        -0.63447456j] 
4.6166241e-02 1.0850000e+00 1 +3.2859283e-01 +0.0000000e+00j +2.2150590e-01 +0.0000000e+00j [-0.        +0.6317222j  0.77519485+0.j       ] [0.77519485+0.j        0.        -0.6317222j] 
4.6166241e-02 1.0875000e+00 1 +3.2992241e-01 +0.0000000e+00j +2.1823130e-01 +0.0000000e+00j [-0.        +0.62827828j  0.77798869+0.j        ] [ 0.77798869+0.j         -0.        -0.62827828j] 
4.6166241e-02 1.0900000e+00 1 +3.3170451e-01 +0.0000000e+00j +2.1467684e-01 +0.0000000e+00j [-0.        +0.62426279j  0.78121442+0.j        ] [0.78121442+0.j         0.        -0.62426279j] 
4.6166241e-02 1.0925000e+00 1 +3.3385403e-01 +0.0000000e+00j +2.1091502e-01 +0.0000000e+00j [-0.        +0.61978441j  0.78477212+0.j        ] [0.78477212+0.j         0.        -0.61978441j] 
4.6166241e-02 1.0950000e+00 1 +3.3629695e-01 +0.0000000e+00j +2.0700778e-01 +0.0000000e+00j [-0.        +0.61493726j  0.78857604+0.j        ] [ 0.78857604+0.j         -0.        -0.61493726j] 
4.6166241e-02 1.0975000e+00 1 +3.3897071e-01 +0.0000000e+00j +2.0300620e-01 +0.0000000e+00j [-0.        +0.60980035j  0.79255506+0.j        ] [0.79255506+0.j         0.        -0.60980035j] 
4.6166241e-02 1.1000000e+00 1 +3.4182342e-01 +0.0000000e+00j +1.9895127e-01 +0.0000000e+00j [-0.        +0.60443873j  0.79665163+0.j        ] [0.79665163+0.j         0.        -0.60443873j] 
4.6887589e-02 1.0500000e+00 1 +3.8923607e-01 +0.0000000e+00j +2.1550099e-01 +0.0000000e+00j [-0.        +0.57987804j  0.81470329+0.j        ] [ 0.81470329+0.j         -0.        -0.57987804j] 
4.6887589e-02 1.0525000e+00 1 +3.8114844e-01 +0.0000000e+00j +2.1780471e-01 +0.0000000e+00j [-0.        +0.58826198j  0.80867041+0.j        ] [0.80867041+0.j         0.        -0.58826198j] 
4.6887589e-02 1.0550000e+00 1 +3.7348323e-01 +0.0000000e+00j +2.2002516e-01 +0.0000000e+00j [-0.        +0.59612849j  0.80288905+0.j        ] [0.80288905+0.j         0.        -0.59612849j] 
4.6887589e-02 1.0575000e+00 1 +3.6628827e-01 +0.0000000e+00j +2.2210792e-01 +0.0000000e+00j [-0.        +0.60341795j  0.79742509+0.j        ] [0.79742509+0.j         0.        -0.60341795j] 
4.6887589e-02 1.0600000e+00 1 +3.5961598e-01 +0.0000000e+00j +2.2399237e-01 +0.0000000e+00j [-0.        +0.61006373j  0.79235235+0.j        ] [0.79235235+0.j         0.        -0.61006373j] 
4.6887589e-02 1.0625000e+00 1 +3.5352302e-01 +0.0000000e+00j +2.2561239e-01 +0.0000000e+00j [-0.        +0.61599276j  0.78775182+0.j        ] [0.78775182+0.j         0.        -0.61599276j] 
4.6887589e-02 1.0650000e+00 1 +3.4806857e-01 +0.0000000e+00j +2.2689813e-01 +0.0000000e+00j [-0.        +0.62112765j  0.78370942+0.j        ] [0.78370942+0.j         0.        -0.62112765j] 
4.6887589e-02 1.0675000e+00 1 +3.4331104e-01 +0.0000000e+00j +2.2777961e-01 +0.0000000e+00j [-0.        +0.62539124j  0.78031135+0.j        ] [0.78031135+0.j         0.        -0.62539124j] 
4.6887589e-02 1.0700000e+00 1 +3.3930267e-01 +0.0000000e+00j +2.2819226e-01 +0.0000000e+00j [-0.        +0.62871369j  0.77763687+0.j        ] [ 0.77763687+0.j         -0.        -0.62871369j] 
4.6887589e-02 1.0725000e+00 1 +3.3608254e-01 +0.0000000e+00j +2.2808408e-01 +0.0000000e+00j [-0.        +0.63104187j  0.77574877+0.j        ] [0.77574877+0.j         0.        -0.63104187j] 
4.6887589e-02 1.0750000e+00 1 +3.3366928e-01 +0.0000000e+00j +2.2742317e-01 +0.0000000e+00j [-0.        -0.63234911j  0.77468355+0.j        ] [ 0.77468355+0.j         -0.        +0.63234911j] 
4.6887589e-02 1.0775000e+00 1 +3.3205563e-01 +0.0000000e+00j +2.2620328e-01 +0.0000000e+00j [-0.        +0.63264248j  0.77444399+0.j        ] [ 0.77444399+0.j         -0.        -0.63264248j] 
4.6887589e-02 1.0800000e+00 1 +3.3120704e-01 +0.0000000e+00j +2.2444533e-01 +0.0000000e+00j [-0.        +0.63196476j  0.77499713+0.j        ] [0.77499713+0.j         0.        -0.63196476j] 
4.6887589e-02 1.0825000e+00 1 +3.3106511e-01 +0.0000000e+00j +2.2219421e-01 +0.0000000e+00j [-0.        +0.63039004j  0.77627856+0.j        ] [0.77627856+0.j         0.        -0.63039004j] 
4.6887589e-02 1.0850000e+00 1 +3.3155468e-01 +0.0000000e+00j +2.1951169e-01 +0.0000000e+00j [-0.        -0.62801431j  0.77820179+0.j        ] [0.77820179+0.j         0.        +0.62801431j] 
4.6887589e-02 1.0875000e+00 1 +3.3259241e-01 +0.0000000e+00j +2.1646801e-01 +0.0000000e+00j [-0.        +0.62494426j  0.78066937+0.j        ] [0.78066937+0.j         0.        -0.62494426j] 
4.6887589e-02 1.0900000e+00 1 +3.3409442e-01 +0.0000000e+00j +2.1313430e-01 +0.0000000e+00j [-0.        -0.62128719j  0.78358294+0.j        ] [ 0.78358294+0.j         -0.        +0.62128719j] 
4.6887589e-02 1.0925000e+00 1 +3.3598181e-01 +0.0000000e+00j +2.0957716e-01 +0.0000000e+00j [-0.        -0.61714376j  0.78685042+0.j        ] [ 0.78685042+0.j         -0.        +0.61714376j] 
4.6887589e-02 1.0950000e+00 1 +3.3818375e-01 +0.0000000e+00j +2.0585555e-01 +0.0000000e+00j [-0.        +0.61260396j  0.79039003+0.j        ] [0.79039003+0.j         0.        -0.61260396j] 
4.6887589e-02 1.0975000e+00 1 +3.4063876e-01 +0.0000000e+00j +2.0201965e-01 +0.0000000e+00j [-0.        -0.60774547j  0.79413188+0.j        ] [ 0.79413188+0.j         -0.        +0.60774547j] 
4.6887589e-02 1.1000000e+00 1 +3.4329462e-01 +0.0000000e+00j +1.9811091e-01 +0.0000000e+00j [-0.        +0.60263387j  0.79801781+0.j        ] [0.79801781+0.j         0.        -0.60263387j] 
4.7608936e-02 1.0500000e+00 1 +3.9277908e-01 +0.0000000e+00j +2.1361493e-01 +0.0000000e+00j [-0.        +0.57544919j  0.81783753+0.j        ] [ 0.81783753+0.j         -0.        -0.57544919j] 
4.7608936e-02 1.0525000e+00 1 +3.8482657e-01 +0.0000000e+00j +2.1576712e-01 +0.0000000e+00j [-0.        +0.58366534j  0.81199432+0.j        ] [ 0.81199432+0.j         -0.        -0.58366534j] 
4.7608936e-02 1.0550000e+00 1 +3.7728517e-01 +0.0000000e+00j +2.1783919e-01 +0.0000000e+00j [-0.        +0.59137611j  0.80639587+0.j        ] [0.80639587+0.j         0.        -0.59137611j] 
4.7608936e-02 1.0575000e+00 1 +3.7019964e-01 +0.0000000e+00j +2.1978060e-01 +0.0000000e+00j [-0.        +0.59852602j  0.80110337+0.j        ] [ 0.80110337+0.j         -0.        -0.59852602j] 
4.7608936e-02 1.0600000e+00 1 +3.6361825e-01 +0.0000000e+00j +2.2153572e-01 +0.0000000e+00j [-0.        +0.60505402j  0.79618442+0.j        ] [0.79618442+0.j         0.        -0.60505402j] 
4.7608936e-02 1.0625000e+00 1 +3.5759229e-01 +0.0000000e+00j +2.2304465e-01 +0.0000000e+00j [-0.        +0.6108943j  0.79171217+0.j       ] [ 0.79171217+0.j        -0.        -0.6108943j] 
4.7608936e-02 1.0650000e+00 1 +3.5217447e-01 +0.0000000e+00j +2.2424488e-01 +0.0000000e+00j [-0.        +0.61597825j  0.78776316+0.j        ] [0.78776316+0.j         0.        -0.61597825j] 
4.7608936e-02 1.0675000e+00 1 +3.4741616e-01 +0.0000000e+00j +2.2507430e-01 +0.0000000e+00j [-0.        +0.62023827j  0.78441347+0.j        ] [ 0.78441347+0.j         -0.        -0.62023827j] 
4.7608936e-02 1.0700000e+00 1 +3.4336305e-01 +0.0000000e+00j +2.2547567e-01 +0.0000000e+00j [-0.        +0.62361347j  0.78173284+0.j        ] [0.78173284+0.j         0.        -0.62361347j] 
4.7608936e-02 1.0725000e+00 1 +3.4004971e-01 +0.0000000e+00j +2.2540230e-01 +0.0000000e+00j [-0.        +0.62605699j  0.77977731+0.j        ] [ 0.77977731+0.j         -0.        -0.62605699j] 
4.7608936e-02 1.0750000e+00 1 +3.3749394e-01 +0.0000000e+00j +2.2482381e-01 +0.0000000e+00j [-0.        +0.62754355j  0.77858146+0.j        ] [0.77858146+0.j         0.        -0.62754355j] 
4.7608936e-02 1.0775000e+00 1 +3.3569233e-01 +0.0000000e+00j +2.2373076e-01 +0.0000000e+00j [-0.        +0.6280754j  0.77815249+0.j       ] [0.77815249+0.j        0.        -0.6280754j] 
4.7608936e-02 1.0800000e+00 1 +3.3461871e-01 +0.0000000e+00j +2.2213631e-01 +0.0000000e+00j [-0.        +0.62768451j  0.77846783+0.j        ] [0.77846783+0.j         0.        -0.62768451j] 
4.7608936e-02 1.0825000e+00 1 +3.3422608e-01 +0.0000000e+00j +2.2007446e-01 +0.0000000e+00j [-0.        +0.62643007j  0.77947762+0.j        ] [0.77947762+0.j         0.        -0.62643007j] 
4.7608936e-02 1.0850000e+00 1 +3.3445164e-01 +0.0000000e+00j +2.1759514e-01 +0.0000000e+00j [-0.        +0.62439198j  0.78111117+0.j        ] [0.78111117+0.j         0.        -0.62439198j] 
4.7608936e-02 1.0875000e+00 1 +3.3522328e-01 +0.0000000e+00j +2.1475773e-01 +0.0000000e+00j [-0.        +0.6216622j  0.78328546+0.j       ] [ 0.78328546+0.j        -0.        -0.6216622j] 
4.7608936e-02 1.0900000e+00 1 +3.3646609e-01 +0.0000000e+00j +2.1162478e-01 +0.0000000e+00j [-0.        +0.61833635j  0.78591358+0.j        ] [0.78591358+0.j         0.        -0.61833635j] 
4.7608936e-02 1.0925000e+00 1 +3.3810739e-01 +0.0000000e+00j +2.0825694e-01 +0.0000000e+00j [-0.        +0.61450698j  0.78891138+0.j        ] [0.78891138+0.j         0.        -0.61450698j] 
4.7608936e-02 1.0950000e+00 1 +3.4008017e-01 +0.0000000e+00j +2.0470963e-01 +0.0000000e+00j [-0.        +0.61025919j  0.79220182+0.j        ] [0.79220182+0.j         0.        -0.61025919j] 
4.7608936e-02 1.0975000e+00 1 +3.4232473e-01 +0.0000000e+00j +2.0103142e-01 +0.0000000e+00j [-0.        +0.60566839j  0.79571716+0.j        ] [ 0.79571716+0.j         -0.        -0.60566839j] 
4.7608936e-02 1.1000000e+00 1 +3.4478926e-01 +0.0000000e+00j +1.9726350e-01 +0.0000000e+00j [-0.        +0.60079967j  0.79939962+0.j        ] [0.79939962+0.j         0.        -0.60079967j] 
4.8330284e-02 1.0500000e+00 1 +3.9619188e-01 +0.0000000e+00j +2.1183471e-01 +0.0000000e+00j [-0.        +0.57118076j  0.82082431+0.j        ] [ 0.82082431+0.j         -0.        -0.57118076j] 
4.8330284e-02 1.0525000e+00 1 +3.8836491e-01 +0.0000000e+00j +2.1384793e-01 +0.0000000e+00j [-0.        +0.57924229j  0.81515543+0.j        ] [ 0.81515543+0.j         -0.        -0.57924229j] 
4.8330284e-02 1.0550000e+00 1 +3.8093724e-01 +0.0000000e+00j +2.1578482e-01 +0.0000000e+00j [-0.        +0.58681131j  0.80972371+0.j        ] [0.80972371+0.j         0.        -0.58681131j] 
4.8330284e-02 1.0575000e+00 1 +3.7395085e-01 +0.0000000e+00j +2.1759832e-01 +0.0000000e+00j [-0.       +0.59383602j  0.8045861+0.j        ] [0.8045861+0.j         0.       -0.59383602j] 
4.8330284e-02 1.0600000e+00 1 +3.6745042e-01 +0.0000000e+00j +2.1923723e-01 +0.0000000e+00j [-0.        +0.60026024j  0.79980475+0.j        ] [0.79980475+0.j         0.        -0.60026024j] 
4.8330284e-02 1.0625000e+00 1 +3.6148274e-01 +0.0000000e+00j +2.2064692e-01 +0.0000000e+00j [-0.        +0.60602423j  0.79544618+0.j        ] [0.79544618+0.j         0.        -0.60602423j] 
4.8330284e-02 1.0650000e+00 1 +3.5609530e-01 +0.0000000e+00j +2.2177092e-01 +0.0000000e+00j [-0.        -0.61106649j  0.79157928+0.j        ] [ 0.79157928+0.j         -0.        +0.61106649j] 
4.8330284e-02 1.0675000e+00 1 +3.5133392e-01 +0.0000000e+00j +2.2255345e-01 +0.0000000e+00j [-0.        -0.61532696j  0.78827199+0.j        ] [ 0.78827199+0.j         -0.        +0.61532696j] 
4.8330284e-02 1.0700000e+00 1 +3.4723923e-01 +0.0000000e+00j +2.2294313e-01 +0.0000000e+00j [-0.       +0.61875172j  0.7855866+0.j        ] [0.7855866+0.j         0.       -0.61875172j] 
4.8330284e-02 1.0725000e+00 1 +3.4384234e-01 +0.0000000e+00j +2.2289745e-01 +0.0000000e+00j [-0.        -0.62129874j  0.78357378+0.j        ] [0.78357378+0.j         0.        +0.62129874j] 
4.8330284e-02 1.0750000e+00 1 +3.4116033e-01 +0.0000000e+00j +2.2238745e-01 +0.0000000e+00j [-0.        -0.62294398j  0.78226645+0.j        ] [0.78226645+0.j         0.        +0.62294398j] 
4.8330284e-02 1.0775000e+00 1 +3.3919262e-01 +0.0000000e+00j +2.2140149e-01 +0.0000000e+00j [-0.        +0.6236862j  0.78167482+0.j       ] [0.78167482+0.j        0.        -0.6236862j] 
4.8330284e-02 1.0800000e+00 1 +3.3791936e-01 +0.0000000e+00j +2.1994701e-01 +0.0000000e+00j [-0.        +0.62354926j  0.78178406+0.j        ] [ 0.78178406+0.j         -0.        -0.62354926j] 
4.8330284e-02 1.0825000e+00 1 +3.3730251e-01 +0.0000000e+00j +2.1804962e-01 +0.0000000e+00j [-0.        +0.62258076j  0.78255556+0.j        ] [0.78255556+0.j         0.        -0.62258076j] 
4.8330284e-02 1.0850000e+00 1 +3.3728927e-01 +0.0000000e+00j +2.1574967e-01 +0.0000000e+00j [-0.        +0.62084751j  0.78393136+0.j        ] [0.78393136+0.j         0.        -0.62084751j] 
4.8330284e-02 1.0875000e+00 1 +3.3781718e-01 +0.0000000e+00j +2.1309736e-01 +0.0000000e+00j [-0.        -0.61842893j  0.78584073+0.j        ] [ 0.78584073+0.j         -0.        +0.61842893j] 
4.8330284e-02 1.0900000e+00 1 +3.3881943e-01 +0.0000000e+00j +2.1014749e-01 +0.0000000e+00j [-0.        +0.61541007j  0.78820711+0.j        ] [0.78820711+0.j         0.        -0.61541007j] 
4.8330284e-02 1.0925000e+00 1 +3.4022945e-01 +0.0000000e+00j +2.0695491e-01 +0.0000000e+00j [-0.        +0.61187557j  0.79095404+0.j        ] [0.79095404+0.j         0.        -0.61187557j] 
4.8330284e-02 1.0950000e+00 1 +3.4198426e-01 +0.0000000e+00j +2.0357126e-01 +0.0000000e+00j [-0.        +0.60790528j  0.79400956+0.j        ] [0.79400956+0.j         0.        -0.60790528j] 
4.8330284e-02 1.0975000e+00 1 +3.4402649e-01 +0.0000000e+00j +2.0004299e-01 +0.0000000e+00j [-0.        +0.60357166j  0.79730875+0.j        ] [0.79730875+0.j         0.        -0.60357166j] 
4.8330284e-02 1.1000000e+00 1 +3.4630530e-01 +0.0000000e+00j +1.9641048e-01 +0.0000000e+00j [-0.        +0.59893861j  0.80079494+0.j        ] [0.80079494+0.j         0.        -0.59893861j] 
4.9051631e-02 1.0500000e+00 1 +3.9948417e-01 +0.0000000e+00j +2.1015050e-01 +0.0000000e+00j [-0.        +0.56706015j  0.82367638+0.j        ] [ 0.82367638+0.j         -0.        -0.56706015j] 
4.9051631e-02 1.0525000e+00 1 +3.9177483e-01 +0.0000000e+00j +2.1203551e-01 +0.0000000e+00j [-0.        +0.57497798j  0.81816888+0.j        ] [ 0.81816888+0.j         -0.        -0.57497798j] 
4.9051631e-02 1.0550000e+00 1 +3.8445277e-01 +0.0000000e+00j +2.1384826e-01 +0.0000000e+00j [-0.       +0.58241655j  0.8128905+0.j        ] [ 0.8128905+0.j         -0.       -0.58241655j] 
4.9051631e-02 1.0575000e+00 1 +3.7755748e-01 +0.0000000e+00j +2.1554492e-01 +0.0000000e+00j [-0.        +0.58932738j  0.80789432+0.j        ] [ 0.80789432+0.j         -0.        -0.58932738j] 
4.9051631e-02 1.0600000e+00 1 +3.7113050e-01 +0.0000000e+00j +2.1707816e-01 +0.0000000e+00j [-0.        +0.59565854j  0.80323777+0.j        ] [0.80323777+0.j         0.        -0.59565854j] 
4.9051631e-02 1.0625000e+00 1 +3.6521483e-01 +0.0000000e+00j +2.1839790e-01 +0.0000000e+00j [-0.        +0.60135538j  0.79898167+0.j        ] [0.79898167+0.j         0.        -0.60135538j] 
4.9051631e-02 1.0650000e+00 1 +3.5985367e-01 +0.0000000e+00j +2.1945271e-01 +0.0000000e+00j [-0.        +0.60636228j  0.79518852+0.j        ] [0.79518852+0.j         0.        -0.60636228j] 
4.9051631e-02 1.0675000e+00 1 +3.5508836e-01 +0.0000000e+00j +2.2019205e-01 +0.0000000e+00j [-0.        +0.61062527j  0.79191968+0.j        ] [0.79191968+0.j         0.        -0.61062527j] 
4.9051631e-02 1.0700000e+00 1 +3.5095554e-01 +0.0000000e+00j +2.2056927e-01 +0.0000000e+00j [-0.        -0.61409595j  0.78923138+0.j        ] [ 0.78923138+0.j         -0.        +0.61409595j] 
4.9051631e-02 1.0725000e+00 1 +3.4748358e-01 +0.0000000e+00j +2.2054530e-01 +0.0000000e+00j [-0.        +0.61673616j  0.78716994+0.j        ] [0.78716994+0.j         0.        -0.61673616j] 
4.9051631e-02 1.0750000e+00 1 +3.4468896e-01 +0.0000000e+00j +2.2009247e-01 +0.0000000e+00j [-0.        +0.6185229j  0.78576677+0.j       ] [0.78576677+0.j        0.        -0.6185229j] 
4.9051631e-02 1.0775000e+00 1 +3.4257320e-01 +0.0000000e+00j +2.1919766e-01 +0.0000000e+00j [-0.        +0.61945241j  0.78503421+0.j        ] [0.78503421+0.j         0.        -0.61945241j] 
4.9051631e-02 1.0800000e+00 1 +3.4112137e-01 +0.0000000e+00j +2.1786400e-01 +0.0000000e+00j [-0.        +0.6195423j  0.78496327+0.j       ] [0.78496327+0.j        0.        -0.6195423j] 
4.9051631e-02 1.0825000e+00 1 +3.4030250e-01 +0.0000000e+00j +2.1611052e-01 +0.0000000e+00j [-0.        +0.61883101j  0.78552415+0.j        ] [0.78552415+0.j         0.        -0.61883101j] 
4.9051631e-02 1.0850000e+00 1 +3.4007206e-01 +0.0000000e+00j +2.1396981e-01 +0.0000000e+00j [-0.        +0.61737462j  0.78666929+0.j        ] [0.78666929+0.j         0.        -0.61737462j] 
4.9051631e-02 1.0875000e+00 1 +3.4037584e-01 +0.0000000e+00j +2.1148424e-01 +0.0000000e+00j [-0.        +0.61524184j  0.78833843+0.j        ] [ 0.78833843+0.j         -0.        -0.61524184j] 
4.9051631e-02 1.0900000e+00 1 +3.4115432e-01 +0.0000000e+00j +2.0870168e-01 +0.0000000e+00j [-0.        +0.61250823j  0.79046421+0.j        ] [0.79046421+0.j         0.        -0.61250823j] 
4.9051631e-02 1.0925000e+00 1 +3.4234671e-01 +0.0000000e+00j +2.0567152e-01 +0.0000000e+00j [-0.        -0.60925091j  0.79297751+0.j        ] [0.79297751+0.j         0.        +0.60925091j] 
4.9051631e-02 1.0950000e+00 1 +3.4389419e-01 +0.0000000e+00j +2.0244152e-01 +0.0000000e+00j [-0.        +0.60554438j  0.79581153+0.j        ] [0.79581153+0.j         0.        -0.60554438j] 
4.9051631e-02 1.0975000e+00 1 +3.4574202e-01 +0.0000000e+00j +1.9905571e-01 +0.0000000e+00j [-0.        +0.60145773j  0.79890462+0.j        ] [0.79890462+0.j         0.        -0.60145773j] 
4.9051631e-02 1.1000000e+00 1 +3.4784077e-01 +0.0000000e+00j +1.9555326e-01 +0.0000000e+00j [-0.        +0.59705309j  0.80220172+0.j        ] [0.80220172+0.j         0.        -0.59705309j] 
4.9772979e-02 1.0500000e+00 1 +4.0266440e-01 +0.0000000e+00j +2.0855386e-01 +0.0000000e+00j [-0.        +0.56307648j  0.82640479+0.j        ] [ 0.82640479+0.j         -0.        -0.56307648j] 
4.9772979e-02 1.0525000e+00 1 +3.9506605e-01 +0.0000000e+00j +2.1031992e-01 +0.0000000e+00j [-0.        +0.57085976j  0.82104758+0.j        ] [ 0.82104758+0.j         -0.        -0.57085976j] 
4.9772979e-02 1.0550000e+00 1 +3.8784298e-01 +0.0000000e+00j +2.1201795e-01 +0.0000000e+00j [-0.        +0.57817714j  0.81591126+0.j        ] [ 0.81591126+0.j         -0.        -0.57817714j] 
4.9772979e-02 1.0575000e+00 1 +3.8103241e-01 +0.0000000e+00j +2.1360703e-01 +0.0000000e+00j [-0.        +0.58498316j  0.81104544+0.j        ] [0.81104544+0.j         0.        -0.58498316j] 
4.9772979e-02 1.0600000e+00 1 +3.7467314e-01 +0.0000000e+00j +2.1504325e-01 +0.0000000e+00j [-0.        +0.59122955j  0.80650333+0.j        ] [0.80650333+0.j         0.        -0.59122955j] 
4.9772979e-02 1.0625000e+00 1 +3.6880492e-01 +0.0000000e+00j +2.1628048e-01 +0.0000000e+00j [-0.        +0.59686606j  0.80234089+0.j        ] [0.80234089+0.j         0.        -0.59686606j] 
4.9772979e-02 1.0650000e+00 1 +3.6346738e-01 +0.0000000e+00j +2.1727160e-01 +0.0000000e+00j [-0.        +0.60184195j  0.79861522+0.j        ] [0.79861522+0.j         0.        -0.60184195j] 
4.9772979e-02 1.0675000e+00 1 +3.5869821e-01 +0.0000000e+00j +2.1797044e-01 +0.0000000e+00j [-0.        +0.60610824j  0.79538217+0.j        ] [0.79538217+0.j         0.        -0.60610824j] 
4.9772979e-02 1.0700000e+00 1 +3.5453080e-01 +0.0000000e+00j +2.1833428e-01 +0.0000000e+00j [-0.      +0.60962103j  0.792693+0.j        ] [0.792693+0.j         0.      -0.60962103j] 
4.9772979e-02 1.0725000e+00 1 +3.5099133e-01 +0.0000000e+00j +2.1832695e-01 +0.0000000e+00j [-0.        -0.6123453j  0.79059043+0.j       ] [0.79059043+0.j        0.        +0.6123453j] 
4.9772979e-02 1.0750000e+00 1 +3.4809574e-01 +0.0000000e+00j +2.1792195e-01 +0.0000000e+00j [-0.        +0.61425898j  0.78910449+0.j        ] [0.78910449+0.j         0.        -0.61425898j] 
4.9772979e-02 1.0775000e+00 1 +3.4584717e-01 +0.0000000e+00j +2.1710517e-01 +0.0000000e+00j [-0.      +0.61535642j  0.788249+0.j        ] [0.788249+0.j         0.      -0.61535642j] 
4.9772979e-02 1.0800000e+00 1 +3.4423454e-01 +0.0000000e+00j +2.1587645e-01 +0.0000000e+00j [-0.        +0.61565034j  0.78801945+0.j        ] [ 0.78801945+0.j         -0.        -0.61565034j] 
4.9772979e-02 1.0825000e+00 1 +3.4323262e-01 +0.0000000e+00j +2.1424962e-01 +0.0000000e+00j [-0.        +0.61517184j  0.78839305+0.j        ] [ 0.78839305+0.j         -0.        -0.61517184j] 
4.9772979e-02 1.0850000e+00 1 +3.4280371e-01 +0.0000000e+00j +2.1225090e-01 +0.0000000e+00j [-0.        +0.61396814j  0.78933081+0.j        ] [0.78933081+0.j         0.        -0.61396814j] 
4.9772979e-02 1.0875000e+00 1 +3.4290070e-01 +0.0000000e+00j +2.0991601e-01 +0.0000000e+00j [-0.        +0.61209875j  0.79078133+0.j        ] [0.79078133+0.j         0.        -0.61209875j] 
4.9772979e-02 1.0900000e+00 1 +3.4347057e-01 +0.0000000e+00j +2.0728667e-01 +0.0000000e+00j [-0.        +0.60963078j  0.79268551+0.j        ] [0.79268551+0.j         0.        -0.60963078j] 
4.9772979e-02 1.0925000e+00 1 +3.4445800e-01 +0.0000000e+00j +2.0440715e-01 +0.0000000e+00j [-0.        -0.60663431j  0.79498101+0.j        ] [0.79498101+0.j         0.        +0.60663431j] 
4.9772979e-02 1.0950000e+00 1 +3.4580824e-01 +0.0000000e+00j +2.0132139e-01 +0.0000000e+00j [-0.       +0.60317854j  0.7976062+0.j        ] [0.7976062+0.j         0.       -0.60317854j] 
4.9772979e-02 1.0975000e+00 1 +3.4746941e-01 +0.0000000e+00j +1.9807083e-01 +0.0000000e+00j [-0.        +0.59932892j  0.80050287+0.j        ] [ 0.80050287+0.j         -0.        -0.59932892j] 
4.9772979e-02 1.1000000e+00 1 +3.4939376e-01 +0.0000000e+00j +1.9469312e-01 +0.0000000e+00j [-0.        +0.59514543j  0.80361802+0.j        ] [0.80361802+0.j         0.        -0.59514543j] 
0.0000000e+00 1.0600000e+00 -3 +2.6525824e-01 +1.0341670e-01j +2.6525824e-01 -1.0341670e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25685058-0.65880785j -0.25685058-0.65880785j] 
0.0000000e+00 1.0610000e+00 -3 +2.6525824e-01 +1.0177071e-01j +2.6525824e-01 -1.0177071e-01j [0.70710678+0.j 0.70710678+0.j] [ 0.25329075-0.66018467j -0.25329075-0.66018467j] 
0.0000000e+00 1.0620000e+00 -3 +2.6525824e-01 +1.0009765e-01j +2.6525824e-01 -1.0009765e-01j [0.70710678+0.j 0.70710678+0.j] [-0.24964961+0.66157016j  0.24964961+0.66157016j] 
0.0000000e+00 1.0630000e+00 -3 +2.6525824e-01 +9.8396148e-02j +2.6525824e-01 -9.8396148e-02j [ 0.24592316+0.6629644j -0.24592316+0.6629644j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0640000e+00 -3 +2.6525824e-01 +9.6664703e-02j +2.6525824e-01 -9.6664703e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.24210704-0.6643675j -0.24210704-0.6643675j] 
0.0000000e+00 1.0650000e+00 -3 +2.6525824e-01 -9.4901672e-02j +2.6525824e-01 +9.4901672e-02j [-0.23819653+0.66577955j  0.23819653+0.66577955j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0660000e+00 -3 +2.6525824e-01 +9.3105264e-02j +2.6525824e-01 -9.3105264e-02j [-0.23418647-0.66720064j  0.23418647-0.66720064j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0670000e+00 -3 +2.6525824e-01 +9.1273506e-02j +2.6525824e-01 -9.1273506e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.23007121-0.66863087j -0.23007121-0.66863087j] 
0.0000000e+00 1.0680000e+00 -3 +2.6525824e-01 +8.9404226e-02j +2.6525824e-01 -8.9404226e-02j [0.22584452+0.67007033j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.22584452-0.67007033j] 
0.0000000e+00 1.0690000e+00 -3 +2.6525824e-01 +8.7495019e-02j +2.6525824e-01 -8.7495019e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.22149955-0.67151914j -0.22149955-0.67151914j] 
0.0000000e+00 1.0700000e+00 -3 +2.6525824e-01 +8.5543212e-02j +2.6525824e-01 -8.5543212e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21702868-0.67297738j -0.21702868-0.67297738j] 
0.0000000e+00 1.0710000e+00 -3 +2.6525824e-01 +8.3545818e-02j +2.6525824e-01 -8.3545818e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.21242346-0.67444516j -0.21242346-0.67444516j] 
0.0000000e+00 1.0720000e+00 -3 +2.6525824e-01 +8.1499488e-02j +2.6525824e-01 -8.1499488e-02j [ 0.70710678+0.j         -0.2076744 +0.67592259j] [0.2076744 -0.67592259j 0.70710678+0.j        ] 
0.0000000e+00 1.0730000e+00 -3 +2.6525824e-01 -7.9400436e-02j +2.6525824e-01 +7.9400436e-02j [0.70710678+0.j 0.70710678+0.j] [-0.20277082-0.67740977j  0.20277082-0.67740977j] 
0.0000000e+00 1.0740000e+00 -3 +2.6525824e-01 -7.7244365e-02j +2.6525824e-01 +7.7244365e-02j [-0.19770065+0.67890681j  0.70710678+0.j        ] [0.70710678+0.j         0.19770065-0.67890681j] 
0.0000000e+00 1.0750000e+00 -3 +2.6525824e-01 +7.5026360e-02j +2.6525824e-01 -7.5026360e-02j [-0.19245009-0.68041382j  0.70710678+0.j        ] [0.70710678+0.j         0.19245009+0.68041382j] 
0.0000000e+00 1.0760000e+00 -3 +2.6525824e-01 -7.2740755e-02j +2.6525824e-01 +7.2740755e-02j [-0.18700331+0.68193091j  0.18700331+0.68193091j] [0.70710678+0.j 0.70710678+0.j] 
0.0000000e+00 1.0770000e+00 -3 +2.6525824e-01 +7.0380964e-02j +2.6525824e-01 -7.0380964e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.18134195-0.68345819j -0.18134195-0.68345819j] 
0.0000000e+00 1.0780000e+00 -3 +2.6525824e-01 -6.7939258e-02j +2.6525824e-01 +6.7939258e-02j [-0.17544452+0.68499578j  0.70710678+0.j        ] [0.70710678+0.j         0.17544452-0.68499578j] 
0.0000000e+00 1.0790000e+00 -3 +2.6525824e-01 +6.5406464e-02j +2.6525824e-01 -6.5406464e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.16928561-0.6865438j -0.16928561-0.6865438j] 
0.0000000e+00 1.0800000e+00 -3 +2.6525824e-01 +6.2771556e-02j +2.6525824e-01 -6.2771556e-02j [ 0.16283474+0.68810235j -0.16283474+0.68810235j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0600000e+00 -3 +2.8385630e-01 +4.2341093e-03j +2.8385630e-01 -4.2341093e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.01128555-0.70701672j -0.01128555-0.70701672j] 
3.9674114e-02 1.0610000e+00 -3 +2.8306775e-01 +1.2588274e-02j +2.8306775e-01 -1.2588274e-02j [ 0.70710678+0.j         -0.03351921+0.70631187j] [0.03351921-0.70631187j 0.70710678+0.j        ] 
3.9674114e-02 1.0620000e+00 -3 +2.8230756e-01 +1.6798068e-02j +2.8230756e-01 -1.6798068e-02j [0.04468959+0.70569316j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.04468959-0.70569316j] 
3.9674114e-02 1.0630000e+00 -3 +2.8157502e-01 +1.9733571e-02j +2.8157502e-01 -1.9733571e-02j [0.0524594 +0.70515815j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.0524594 -0.70515815j] 
3.9674114e-02 1.0640000e+00 -3 +2.8086945e-01 +2.1921324e-02j +2.8086945e-01 -2.1921324e-02j [-0.05823779-0.70470445j  0.70710678+0.j        ] [0.70710678+0.j         0.05823779+0.70470445j] 
3.9674114e-02 1.0650000e+00 -3 +2.8019013e-01 +2.3578341e-02j +2.8019013e-01 -2.3578341e-02j [ 0.06260664+0.70432976j -0.06260664+0.70432976j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0660000e+00 -3 +2.7953636e-01 -2.4818792e-02j +2.7953636e-01 +2.4818792e-02j [0.70710678+0.j 0.70710678+0.j] [-0.06587249-0.70403183j  0.06587249-0.70403183j] 
3.9674114e-02 1.0670000e+00 -3 +2.7890743e-01 -2.5710496e-02j +2.7890743e-01 +2.5710496e-02j [-0.06821754+0.70380847j  0.70710678+0.j        ] [0.70710678+0.j         0.06821754-0.70380847j] 
3.9674114e-02 1.0680000e+00 -3 +2.7830265e-01 +2.6296307e-02j +2.7830265e-01 -2.6296307e-02j [ 0.06975691+0.70365757j -0.06975691+0.70365757j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0690000e+00 -3 +2.7772131e-01 -2.6603750e-02j +2.7772131e-01 +2.6603750e-02j [0.0705644 -0.70357705j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.0705644 +0.70357705j] 
3.9674114e-02 1.0700000e+00 -3 +2.7716272e-01 +2.6649785e-02j +2.7716272e-01 -2.6649785e-02j [-0.07068528-0.70356492j  0.70710678+0.j        ] [0.70710678+0.j         0.07068528+0.70356492j] 
3.9674114e-02 1.0710000e+00 -3 +2.7662620e-01 +2.6443163e-02j +2.7662620e-01 -2.6443163e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.07014266-0.70361922j -0.07014266-0.70361922j] 
3.9674114e-02 1.0720000e+00 -3 +2.7611106e-01 +2.5985362e-02j +2.7611106e-01 -2.5985362e-02j [0.06893995+0.70373808j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.06893995-0.70373808j] 
3.9674114e-02 1.0730000e+00 -3 +2.7561663e-01 -2.5270420e-02j +2.7561663e-01 +2.5270420e-02j [ 0.06706048-0.70391966j -0.06706048-0.70391966j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0740000e+00 -3 +2.7514225e-01 -2.4283586e-02j +2.7514225e-01 +2.4283586e-02j [-0.06446391+0.7041622j  0.06446391+0.7041622j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0750000e+00 -3 +2.7468727e-01 +2.2998210e-02j +2.7468727e-01 -2.2998210e-02j [0.06107788+0.70446398j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.06107788-0.70446398j] 
3.9674114e-02 1.0760000e+00 -3 +2.7425104e-01 -2.1369348e-02j +2.7425104e-01 +2.1369348e-02j [-0.05678095+0.70482333j  0.05678095+0.70482333j] [0.70710678+0.j 0.70710678+0.j] 
3.9674114e-02 1.0770000e+00 -3 +2.7383292e-01 -1.9319988e-02j +2.7383292e-01 +1.9319988e-02j [-0.0513658 +0.70523865j  0.70710678+0.j        ] [0.70710678+0.j         0.0513658 -0.70523865j] 
3.9674114e-02 1.0780000e+00 -3 +2.7343231e-01 +1.6707083e-02j +2.7343231e-01 -1.6707083e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04444849-0.70570839j -0.04444849-0.70570839j] 
3.9674114e-02 1.0790000e+00 -3 +2.7304859e-01 +1.3213927e-02j +2.7304859e-01 -1.3213927e-02j [0.03518113+0.70623104j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.03518113-0.70623104j] 
3.9674114e-02 1.0800000e+00 -3 +2.7268117e-01 +7.7501295e-03j +2.7268117e-01 -7.7501295e-03j [-0.02065094-0.70680516j  0.02065094-0.70680516j] [0.70710678+0.j 0.70710678+0.j] 
3.9746248e-02 1.0600000e+00 1 +2.8930053e-01 +0.0000000e+00j +2.7857267e-01 +0.0000000e+00j [-0.        +0.69992088j  0.71422039+0.j        ] [0.71422039+0.j         0.        -0.69992088j] 
3.9746248e-02 1.0610000e+00 -3 +2.8314641e-01 +1.0617907e-02j +2.8314641e-01 -1.0617907e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.02828182-0.70654097j -0.02828182-0.70654097j] 
3.9746248e-02 1.0620000e+00 -3 +2.8238455e-01 +1.5409200e-02j +2.8238455e-01 -1.5409200e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04100763-0.70591669j -0.04100763-0.70591669j] 
3.9746248e-02 1.0630000e+00 -3 +2.8165034e-01 +1.8592758e-02j +2.8165034e-01 -1.8592758e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04944196-0.70537614j -0.04944196-0.70537614j] 
3.9746248e-02 1.0640000e+00 -3 +2.8094307e-01 +2.0924688e-02j +2.8094307e-01 -2.0924688e-02j [ 0.05560682+0.70491693j -0.05560682+0.70491693j] [0.70710678+0.j 0.70710678+0.j] 
3.9746248e-02 1.0650000e+00 -3 +2.8026204e-01 -2.2677472e-02j +2.8026204e-01 +2.2677472e-02j [-0.0602323+0.70453678j  0.0602323+0.70453678j] [0.70710678+0.j 0.70710678+0.j] 
3.9746248e-02 1.0660000e+00 -3 +2.7960655e-01 +2.3986270e-02j +2.7960655e-01 -2.3986270e-02j [-0.06368109-0.70423343j  0.70710678+0.j        ] [0.70710678+0.j         0.06368109+0.70423343j] 
3.9746248e-02 1.0670000e+00 -3 +2.7897591e-01 -2.4928753e-02j +2.7897591e-01 +2.4928753e-02j [-0.06616179+0.7040047j  0.06616179+0.7040047j] [0.70710678+0.j 0.70710678+0.j] 
3.9746248e-02 1.0680000e+00 -3 +2.7836940e-01 +2.5553009e-02j +2.7836940e-01 -2.5553009e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06780354-0.70384848j -0.06780354-0.70384848j] 
3.9746248e-02 1.0690000e+00 -3 +2.7778634e-01 -2.5889540e-02j +2.7778634e-01 +2.5889540e-02j [-0.06868813+0.7037627j  0.06868813+0.7037627j] [0.70710678+0.j 0.70710678+0.j] 
3.9746248e-02 1.0700000e+00 -3 +2.7722604e-01 -2.5957019e-02j +2.7722604e-01 +2.5957019e-02j [-0.06886547+0.70374537j  0.06886547+0.70374537j] [0.70710678+0.j 0.70710678+0.j] 
3.9746248e-02 1.0710000e+00 -3 +2.7668782e-01 +2.5765103e-02j +2.7668782e-01 -2.5765103e-02j [0.06836108+0.70379455j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.06836108-0.70379455j] 
3.9746248e-02 1.0720000e+00 -3 +2.7617098e-01 +2.5315561e-02j +2.7617098e-01 -2.5315561e-02j [ 0.06717919+0.70390834j -0.06717919+0.70390834j] [0.70710678+0.j 0.70710678+0.j] 
3.9746248e-02 1.0730000e+00 -3 +2.7567488e-01 -2.4602134e-02j +2.7567488e-01 +2.4602134e-02j [-0.06530237+0.70408494j  0.70710678+0.j        ] [0.70710678+0.j         0.06530237-0.70408494j] 
3.9746248e-02 1.0740000e+00 -3 +2.7519883e-01 +2.3609054e-02j +2.7519883e-01 -2.3609054e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06268755-0.70432256j -0.06268755-0.70432256j] 
3.9746248e-02 1.0750000e+00 -3 +2.7474220e-01 +2.2307552e-02j +2.7474220e-01 -2.2307552e-02j [-0.05925673-0.7046195j  0.05925673-0.7046195j] [0.70710678+0.j 0.70710678+0.j] 
3.9746248e-02 1.0760000e+00 -3 +2.7430434e-01 -2.0648524e-02j +2.7430434e-01 +2.0648524e-02j [0.70710678+0.j 0.70710678+0.j] [-0.05487737-0.70497409j  0.05487737-0.70497409j] 
3.9746248e-02 1.0770000e+00 -3 +2.7388462e-01 +1.8546304e-02j +2.7388462e-01 -1.8546304e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04931903-0.70538474j -0.04931903-0.70538474j] 
3.9746248e-02 1.0780000e+00 -3 +2.7348243e-01 +1.5836908e-02j +2.7348243e-01 -1.5836908e-02j [ 0.04214188+0.70584989j -0.04214188+0.70584989j] [0.70710678+0.j 0.70710678+0.j] 
3.9746248e-02 1.0790000e+00 -3 +2.7309715e-01 +1.2134745e-02j +2.7309715e-01 -1.2134745e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03231416-0.70636803j -0.03231416-0.70636803j] 
3.9746248e-02 1.0800000e+00 -3 +2.7272819e-01 -5.8014153e-03j +2.7272819e-01 +5.8014153e-03j [-0.01546131+0.70693773j  0.01546131+0.70693773j] [0.70710678+0.j 0.70710678+0.j] 
3.9818383e-02 1.0600000e+00 1 +2.9270456e-01 +0.0000000e+00j +2.7532926e-01 +0.0000000e+00j [-0.        +0.69543093j  0.71859295+0.j        ] [0.71859295+0.j         0.        -0.69543093j] 
3.9818383e-02 1.0610000e+00 -3 +2.8322509e-01 -8.1857173e-03j +2.8322509e-01 +8.1857173e-03j [0.70710678+0.j 0.70710678+0.j] [-0.02181053-0.70677033j  0.02181053-0.70677033j] 
3.9818383e-02 1.0620000e+00 -3 +2.8246158e-01 +1.3881550e-02j +2.8246158e-01 -1.3881550e-02j [ 0.03695389+0.7061405j -0.03695389+0.7061405j] [0.70710678+0.j 0.70710678+0.j] 
3.9818383e-02 1.0630000e+00 -3 +2.8172569e-01 +1.7376660e-02j +2.8172569e-01 -1.7376660e-02j [0.04622241+0.70559442j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.04622241-0.70559442j] 
3.9818383e-02 1.0640000e+00 -3 +2.8101673e-01 +1.9877548e-02j +2.8101673e-01 -1.9877548e-02j [0.70710678+0.j 0.70710678+0.j] [-0.05284002+0.70512973j  0.05284002+0.70512973j] 
3.9818383e-02 1.0650000e+00 -3 +2.8033400e-01 -2.1738656e-02j +2.8033400e-01 +2.1738656e-02j [-0.05775576+0.70474412j  0.05775576+0.70474412j] [0.70710678+0.j 0.70710678+0.j] 
3.9818383e-02 1.0660000e+00 -3 +2.7967680e-01 +2.3123096e-02j +2.7967680e-01 -2.3123096e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06140705-0.70443536j -0.06140705-0.70443536j] 
3.9818383e-02 1.0670000e+00 -3 +2.7904444e-01 +2.4120937e-02j +2.7904444e-01 -2.4120937e-02j [0.06403569+0.70420127j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.06403569-0.70420127j] 
3.9818383e-02 1.0680000e+00 -3 +2.7843622e-01 -2.4786627e-02j +2.7843622e-01 +2.4786627e-02j [0.70710678+0.j 0.70710678+0.j] [-0.06578786-0.70403974j  0.06578786-0.70403974j] 
3.9818383e-02 1.0690000e+00 -3 +2.7785145e-01 -2.5154198e-02j +2.7785145e-01 +2.5154198e-02j [-0.06675482+0.70394872j  0.70710678+0.j        ] [0.70710678+0.j         0.06675482-0.70394872j] 
3.9818383e-02 1.0700000e+00 -3 +2.7728945e-01 +2.5244327e-02j +2.7728945e-01 -2.5244327e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06699186-0.7039262j -0.06699186-0.7039262j] 
3.9818383e-02 1.0710000e+00 -3 +2.7674952e-01 +2.5067721e-02j +2.7674952e-01 -2.5067721e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06652736-0.70397025j -0.06652736-0.70397025j] 
3.9818383e-02 1.0720000e+00 -3 +2.7623100e-01 -2.4626487e-02j +2.7623100e-01 +2.4626487e-02j [-0.06536646+0.70407899j  0.70710678+0.j        ] [0.70710678+0.j         0.06536646-0.70407899j] 
3.9818383e-02 1.0730000e+00 -3 +2.7573321e-01 +2.3914033e-02j +2.7573321e-01 -2.3914033e-02j [0.06349085+0.7042506j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.06349085-0.7042506j] 
3.9818383e-02 1.0740000e+00 -3 +2.7525551e-01 -2.2913427e-02j +2.7525551e-01 +2.2913427e-02j [-0.06085439+0.70448332j  0.06085439+0.70448332j] [0.70710678+0.j 0.70710678+0.j] 
3.9818383e-02 1.0750000e+00 -3 +2.7479723e-01 +2.1593444e-02j +2.7479723e-01 -2.1593444e-02j [0.0573725 +0.70477542j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.0573725 -0.70477542j] 
3.9818383e-02 1.0760000e+00 -3 +2.7435775e-01 +1.9900072e-02j +2.7435775e-01 -1.9900072e-02j [0.05289956+0.70512526j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.05289956-0.70512526j] 
3.9818383e-02 1.0770000e+00 -3 +2.7393642e-01 -1.7737139e-02j +2.7393642e-01 +1.7737139e-02j [-0.04717707+0.70553124j  0.04717707+0.70553124j] [0.70710678+0.j 0.70710678+0.j] 
3.9818383e-02 1.0780000e+00 -3 +2.7353265e-01 -1.4913902e-02j +2.7353265e-01 +1.4913902e-02j [0.70710678+0.j 0.70710678+0.j] [-0.03969374-0.70599179j  0.03969374-0.70599179j] 
3.9818383e-02 1.0790000e+00 -3 +2.7314581e-01 +1.0946722e-02j +2.7314581e-01 -1.0946722e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.02915619-0.70650543j -0.02915619-0.70650543j] 
3.9818383e-02 1.0800000e+00 -3 +2.7277532e-01 -2.6798852e-03j +2.7277532e-01 +2.6798852e-03j [-0.00714349+0.7070707j  0.00714349+0.7070707j] [0.70710678+0.j 0.70710678+0.j] 
3.9890518e-02 1.0600000e+00 1 +2.9515083e-01 +0.0000000e+00j +2.7304362e-01 +0.0000000e+00j [-0.        +0.69221705j  0.72168938+0.j        ] [0.72168938+0.j         0.        -0.69221705j] 
3.9890518e-02 1.0610000e+00 -3 +2.8330378e-01 +4.6112069e-03j +2.8330378e-01 -4.6112069e-03j [0.70710678+0.j 0.70710678+0.j] [-0.01229037+0.70699996j  0.01229037+0.70699996j] 
3.9890518e-02 1.0620000e+00 -3 +2.8253863e-01 +1.2162962e-02j +2.8253863e-01 -1.2162962e-02j [0.03238914+0.7063646j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.03238914-0.7063646j] 
3.9890518e-02 1.0630000e+00 -3 +2.8180107e-01 -1.6068211e-02j +2.8180107e-01 +1.6068211e-02j [-0.04275514+0.70581301j  0.04275514+0.70581301j] [0.70710678+0.j 0.70710678+0.j] 
3.9890518e-02 1.0640000e+00 -3 +2.8109043e-01 +1.8771469e-02j +2.8109043e-01 -1.8771469e-02j [ 0.04991483+0.70534283j -0.04991483+0.70534283j] [0.70710678+0.j 0.70710678+0.j] 
3.9890518e-02 1.0650000e+00 -3 +2.8040601e-01 +2.0756758e-02j +2.8040601e-01 -2.0756758e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05516328-0.70495178j -0.05516328-0.70495178j] 
3.9890518e-02 1.0660000e+00 -3 +2.7974711e-01 -2.2225711e-02j +2.7974711e-01 +2.2225711e-02j [0.05904085-0.70463762j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.05904085+0.70463762j] 
3.9890518e-02 1.0670000e+00 -3 +2.7911304e-01 -2.3284347e-02j +2.7911304e-01 +2.3284347e-02j [-0.06183202+0.70439818j  0.06183202+0.70439818j] [0.70710678+0.j 0.70710678+0.j] 
3.9890518e-02 1.0680000e+00 -3 +2.7850311e-01 +2.3994961e-02j +2.7850311e-01 -2.3994961e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06370397-0.70423136j -0.06370397-0.70423136j] 
3.9890518e-02 1.0690000e+00 -3 +2.7791664e-01 +2.4395825e-02j +2.7791664e-01 -2.4395825e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06475937-0.70413509j -0.06475937-0.70413509j] 
3.9890518e-02 1.0700000e+00 -3 +2.7735293e-01 +2.4509981e-02j +2.7735293e-01 -2.4509981e-02j [0.70710678+0.j 0.70710678+0.j] [-0.06505984+0.70410739j  0.06505984+0.70410739j] 
3.9890518e-02 1.0710000e+00 -3 +2.7681130e-01 +2.4349366e-02j +2.7681130e-01 -2.4349366e-02j [ 0.06463708+0.70414633j -0.06463708+0.70414633j] [0.70710678+0.j 0.70710678+0.j] 
3.9890518e-02 1.0720000e+00 -3 +2.7629110e-01 +2.3916485e-02j +2.7629110e-01 -2.3916485e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06349731-0.70425002j -0.06349731-0.70425002j] 
3.9890518e-02 1.0730000e+00 -3 +2.7579164e-01 +2.3204365e-02j +2.7579164e-01 -2.3204365e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06162124-0.70441665j -0.06162124-0.70441665j] 
3.9890518e-02 1.0740000e+00 -3 +2.7531228e-01 -2.2194732e-02j +2.7531228e-01 +2.2194732e-02j [-0.05895913+0.70464446j  0.70710678+0.j        ] [0.70710678+0.j         0.05895913-0.70464446j] 
3.9890518e-02 1.0750000e+00 -3 +2.7485236e-01 +2.0853488e-02j +2.7485236e-01 -2.0853488e-02j [0.70710678+0.j 0.70710678+0.j] [-0.05541877+0.70493174j  0.05541877+0.70493174j] 
3.9890518e-02 1.0760000e+00 -3 +2.7441125e-01 -1.9120763e-02j +2.7441125e-01 +1.9120763e-02j [-0.05083888+0.70527683j  0.05083888+0.70527683j] [0.70710678+0.j 0.70710678+0.j] 
3.9890518e-02 1.0770000e+00 -3 +2.7398833e-01 -1.6887405e-02j +2.7398833e-01 +1.6887405e-02j [-0.0449263 +0.70567813j  0.70710678+0.j        ] [0.70710678+0.j         0.0449263 -0.70567813j] 
3.9890518e-02 1.0780000e+00 -3 +2.7358297e-01 +1.3927580e-02j +2.7358297e-01 -1.3927580e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03707609-0.7061341j -0.03707609-0.7061341j] 
3.9890518e-02 1.0790000e+00 -3 +2.7319458e-01 -9.6095949e-03j +2.7319458e-01 +9.6095949e-03j [-0.02559979+0.70664323j  0.70710678+0.j        ] [0.70710678+0.j         0.02559979-0.70664323j] 
3.9890518e-02 1.0800000e+00 1 +2.7722244e-01 +0.0000000e+00j +2.6842267e-01 +0.0000000e+00j [-0.        +0.7012178j  0.71294712+0.j       ] [0.71294712+0.j        0.        -0.7012178j] 
3.9962653e-02 1.0600000e+00 1 +2.9717341e-01 +0.0000000e+00j +2.7118170e-01 +0.0000000e+00j [-0.        +0.68956754j  0.72422138+0.j        ] [0.72422138+0.j         0.        -0.68956754j] 
3.9962653e-02 1.0610000e+00 1 +2.8833100e-01 +0.0000000e+00j +2.7843399e-01 +0.0000000e+00j [-0.        +0.70048004j  0.71367199+0.j        ] [0.71367199+0.j         0.        -0.70048004j] 
3.9962653e-02 1.0620000e+00 -3 +2.8261570e-01 +1.0156999e-02j +2.8261570e-01 -1.0156999e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.02705599-0.70658897j -0.02705599-0.70658897j] 
3.9962653e-02 1.0630000e+00 -3 +2.8187649e-01 -1.4642692e-02j +2.8187649e-01 +1.4642692e-02j [-0.03897412+0.70603188j  0.03897412+0.70603188j] [0.70710678+0.j 0.70710678+0.j] 
3.9962653e-02 1.0640000e+00 -3 +2.8116417e-01 +1.7595356e-02j +2.8116417e-01 -1.7595356e-02j [0.04680161+0.70555624j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.04680161-0.70555624j] 
3.9962653e-02 1.0650000e+00 -3 +2.8047806e-01 +1.9725360e-02j +2.8047806e-01 -1.9725360e-02j [0.05243769+0.70515976j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.05243769-0.70515976j] 
3.9962653e-02 1.0660000e+00 -3 +2.7981746e-01 +2.1289802e-02j +2.7981746e-01 -2.1289802e-02j [ 0.05657094+0.70484021j -0.05657094+0.70484021j] [0.70710678+0.j 0.70710678+0.j] 
3.9962653e-02 1.0670000e+00 -3 +2.7918170e-01 +2.2415774e-02j +2.7918170e-01 -2.2415774e-02j [ 0.05954217+0.70459544j -0.05954217+0.70459544j] [0.70710678+0.j 0.70710678+0.j] 
3.9962653e-02 1.0680000e+00 -3 +2.7857007e-01 +2.3175430e-02j +2.7857007e-01 -2.3175430e-02j [0.06154498+0.70442332j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.06154498-0.70442332j] 
3.9962653e-02 1.0690000e+00 -3 +2.7798189e-01 -2.3612211e-02j +2.7798189e-01 +2.3612211e-02j [-0.06269587+0.70432182j  0.06269587+0.70432182j] [0.70710678+0.j 0.70710678+0.j] 
3.9962653e-02 1.0700000e+00 -3 +2.7741648e-01 -2.3751984e-02j +2.7741648e-01 +2.3751984e-02j [-0.06306405+0.70428895j  0.06306405+0.70428895j] [0.70710678+0.j 0.70710678+0.j] 
3.9962653e-02 1.0710000e+00 -3 +2.7687317e-01 +2.3608136e-02j +2.7687317e-01 -2.3608136e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06268513-0.70432278j -0.06268513-0.70432278j] 
3.9962653e-02 1.0720000e+00 -3 +2.7635128e-01 +2.3183644e-02j +2.7635128e-01 -2.3183644e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.06156663-0.70442143j -0.06156663-0.70442143j] 
3.9962653e-02 1.0730000e+00 -3 +2.7585016e-01 +2.2471098e-02j +2.7585016e-01 -2.2471098e-02j [ 0.05968808+0.70458309j -0.05968808+0.70458309j] [0.70710678+0.j 0.70710678+0.j] 
3.9962653e-02 1.0740000e+00 -3 +2.7536914e-01 +2.1450663e-02j +2.7536914e-01 -2.1450663e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05699561-0.704806j -0.05699561-0.704806j] 
3.9962653e-02 1.0750000e+00 -3 +2.7490759e-01 +2.0084840e-02j +2.7490759e-01 -2.0084840e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05338793-0.70508845j -0.05338793-0.70508845j] 
3.9962653e-02 1.0760000e+00 -3 +2.7446486e-01 -1.8306666e-02j +2.7446486e-01 +1.8306666e-02j [0.70710678+0.j 0.70710678+0.j] [-0.04868482-0.7054288j  0.04868482-0.7054288j] 
3.9962653e-02 1.0770000e+00 -3 +2.7404034e-01 +1.5990650e-02j +2.7404034e-01 -1.5990650e-02j [0.04254951+0.70582543j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.04254951-0.70582543j] 
3.9962653e-02 1.0780000e+00 -3 +2.7363340e-01 +1.2863400e-02j +2.7363340e-01 -1.2863400e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.0342501-0.70627681j -0.0342501-0.70627681j] 
3.9962653e-02 1.0790000e+00 -3 +2.7324345e-01 +8.0494233e-03j +2.7324345e-01 -8.0494233e-03j [-0.02144771-0.70678143j  0.02144771-0.70678143j] [0.70710678+0.j 0.70710678+0.j] 
3.9962653e-02 1.0800000e+00 1 +2.7964970e-01 +0.0000000e+00j +2.6609011e-01 +0.0000000e+00j [-0.        +0.69801174j  0.71608632+0.j        ] [0.71608632+0.j         0.        -0.69801174j] 
4.0034787e-02 1.0600000e+00 1 +2.9894137e-01 +0.0000000e+00j +2.6957441e-01 +0.0000000e+00j [-0.        -0.68725708j  0.72641428+0.j        ] [ 0.72641428+0.j         -0.        +0.68725708j] 
4.0034787e-02 1.0610000e+00 1 +2.9184253e-01 +0.0000000e+00j +2.7507992e-01 +0.0000000e+00j [-0.        +0.69584597j  0.71819106+0.j        ] [ 0.71819106+0.j         -0.        -0.69584597j] 
4.0034787e-02 1.0620000e+00 -3 +2.8269280e-01 -7.6406126e-03j +2.8269280e-01 +7.6406126e-03j [-0.02035936+0.70681362j  0.70710678+0.j        ] [0.70710678+0.j         0.02035936-0.70681362j] 
4.0034787e-02 1.0630000e+00 -3 +2.8195193e-01 +1.3061853e-02j +2.8195193e-01 -1.3061853e-02j [ 0.03477723+0.70625105j -0.03477723+0.70625105j] [0.70710678+0.j 0.70710678+0.j] 
4.0034787e-02 1.0640000e+00 -3 +2.8123795e-01 +1.6334105e-02j +2.8123795e-01 -1.6334105e-02j [ 0.04345999+0.70576995j -0.04345999+0.70576995j] [0.70710678+0.j 0.70710678+0.j] 
4.0034787e-02 1.0650000e+00 -3 +2.8055016e-01 +1.8636260e-02j +2.8055016e-01 -1.8636260e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04955707-0.70536806j -0.04955707-0.70536806j] 
4.0034787e-02 1.0660000e+00 -3 +2.7988787e-01 +2.0310060e-02j +2.7988787e-01 -2.0310060e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05398312-0.70504314j -0.05398312-0.70504314j] 
4.0034787e-02 1.0670000e+00 -3 +2.7925041e-01 -2.1511356e-02j +2.7925041e-01 +2.1511356e-02j [-0.05715583+0.70479303j  0.70710678+0.j        ] [0.70710678+0.j         0.05715583-0.70479303j] 
4.0034787e-02 1.0680000e+00 -3 +2.7863708e-01 +2.2324978e-02j +2.7863708e-01 -2.2324978e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.0593027-0.70461563j -0.0593027-0.70461563j] 
4.0034787e-02 1.0690000e+00 -3 +2.7804721e-01 +2.2800767e-02j +2.7804721e-01 -2.2800767e-02j [ 0.06055738+0.70450891j -0.06055738+0.70450891j] [0.70710678+0.j 0.70710678+0.j] 
4.0034787e-02 1.0700000e+00 -3 +2.7748011e-01 -2.2968006e-02j +2.7748011e-01 +2.2968006e-02j [ 0.06099826-0.70447087j -0.06099826-0.70447087j] [0.70710678+0.j 0.70710678+0.j] 
4.0034787e-02 1.0710000e+00 -3 +2.7693511e-01 -2.2841815e-02j +2.7693511e-01 +2.2841815e-02j [-0.0606656 +0.7044996j  0.70710678+0.j       ] [0.70710678+0.j        0.0606656 -0.7044996j] 
4.0034787e-02 1.0720000e+00 -3 +2.7641155e-01 -2.2425735e-02j +2.7641155e-01 +2.2425735e-02j [-0.05956844+0.70459322j  0.05956844+0.70459322j] [0.70710678+0.j 0.70710678+0.j] 
4.0034787e-02 1.0730000e+00 -3 +2.7590876e-01 +2.1711853e-02j +2.7590876e-01 -2.1711853e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05768502-0.70474991j -0.05768502-0.70474991j] 
4.0034787e-02 1.0740000e+00 -3 +2.7542609e-01 +2.0678491e-02j +2.7542609e-01 -2.0678491e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05495653-0.70496793j -0.05495653-0.70496793j] 
4.0034787e-02 1.0750000e+00 -3 +2.7496291e-01 +1.9284080e-02j +2.7496291e-01 -1.9284080e-02j [0.05127084+0.70524556j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.05127084-0.70524556j] 
4.0034787e-02 1.0760000e+00 -3 +2.7451856e-01 -1.7452928e-02j +2.7451856e-01 +1.7452928e-02j [ 0.04642441-0.70558116j -0.04642441-0.70558116j] [0.70710678+0.j 0.70710678+0.j] 
4.0034787e-02 1.0770000e+00 -3 +2.7409245e-01 -1.5038478e-02j +2.7409245e-01 +1.5038478e-02j [-0.04002425+0.70597313j  0.04002425+0.70597313j] [0.70710678+0.j 0.70710678+0.j] 
4.0034787e-02 1.0780000e+00 -3 +2.7368394e-01 +1.1700157e-02j +2.7368394e-01 -1.1700157e-02j [ 0.70710678+0.j         -0.03115916+0.70641992j] [0.03115916-0.70641992j 0.70710678+0.j        ] 
4.0034787e-02 1.0790000e+00 -3 +2.7329244e-01 +6.0973618e-03j +2.7329244e-01 -6.0973618e-03j [ 0.01624963+0.70692004j -0.01624963+0.70692004j] [0.70710678+0.j 0.70710678+0.j] 
4.0034787e-02 1.0800000e+00 1 +2.8144013e-01 +0.0000000e+00j +2.6439459e-01 +0.0000000e+00j [-0.        +0.69565434j  0.71837667+0.j        ] [ 0.71837667+0.j         -0.        -0.69565434j] 
4.0106922e-02 1.0600000e+00 1 +3.0053449e-01 +0.0000000e+00j +2.6814196e-01 +0.0000000e+00j [-0.        +0.68517936j  0.72837438+0.j        ] [0.72837438+0.j         0.        -0.68517936j] 
4.0106922e-02 1.0610000e+00 1 +2.9431085e-01 +0.0000000e+00j +2.7276908e-01 +0.0000000e+00j [-0.        +0.69260187j  0.72132007+0.j        ] [0.72132007+0.j         0.        -0.69260187j] 
4.0106922e-02 1.0620000e+00 -3 +2.8276992e-01 +3.6852642e-03j +2.8276992e-01 -3.6852642e-03j [0.00982297+0.70703855j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.00982297-0.70703855j] 
4.0106922e-02 1.0630000e+00 -3 +2.8202741e-01 +1.1260490e-02j +2.8202741e-01 -1.1260490e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.02999041-0.70647051j -0.02999041-0.70647051j] 
4.0106922e-02 1.0640000e+00 -3 +2.8131176e-01 +1.4966225e-02j +2.8131176e-01 -1.4966225e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03983256-0.70598397j -0.03983256-0.70598397j] 
4.0106922e-02 1.0650000e+00 -3 +2.8062230e-01 +1.7478690e-02j +2.8062230e-01 -1.7478690e-02j [ 0.70710678+0.j         -0.04649264+0.70557667j] [0.04649264-0.70557667j 0.70710678+0.j        ] 
4.0106922e-02 1.0660000e+00 -3 +2.7995833e-01 +1.9279815e-02j +2.7995833e-01 -1.9279815e-02j [ 0.05125956+0.70524638j -0.05125956+0.70524638j] [0.70710678+0.j 0.70710678+0.j] 
4.0106922e-02 1.0670000e+00 -3 +2.7931918e-01 -2.0566379e-02j +2.7931918e-01 +2.0566379e-02j [-0.05466036+0.70499095j  0.05466036+0.70499095j] [0.70710678+0.j 0.70710678+0.j] 
4.0106922e-02 1.0680000e+00 -3 +2.7870417e-01 -2.1439941e-02j +2.7870417e-01 +2.1439941e-02j [-0.05696731+0.70480829j  0.05696731+0.70480829j] [0.70710678+0.j 0.70710678+0.j] 
4.0106922e-02 1.0690000e+00 -3 +2.7811260e-01 +2.1958421e-02j +2.7811260e-01 -2.1958421e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05833568-0.70469635j -0.05833568-0.70469635j] 
4.0106922e-02 1.0700000e+00 -3 +2.7754382e-01 +2.2155302e-02j +2.7754382e-01 -2.2155302e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05885511-0.70465316j -0.05885511-0.70465316j] 
4.0106922e-02 1.0710000e+00 -3 +2.7699714e-01 +2.2047799e-02j +2.7699714e-01 -2.2047799e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.0585715-0.70467679j -0.0585715-0.70467679j] 
4.0106922e-02 1.0720000e+00 -3 +2.7647190e-01 -2.1640136e-02j +2.7647190e-01 +2.1640136e-02j [-0.05749574+0.70476538j  0.05749574+0.70476538j] [0.70710678+0.j 0.70710678+0.j] 
4.0106922e-02 1.0730000e+00 -3 +2.7596745e-01 +2.0923814e-02j +2.7596745e-01 -2.0923814e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05560451-0.70491711j -0.05560451-0.70491711j] 
4.0106922e-02 1.0740000e+00 -3 +2.7548314e-01 -1.9874953e-02j +2.7548314e-01 +1.9874953e-02j [-0.05283316+0.70513024j  0.70710678+0.j        ] [0.70710678+0.j         0.05283316-0.70513024j] 
4.0106922e-02 1.0750000e+00 -3 +2.7501832e-01 +1.8447040e-02j +2.7501832e-01 -1.8447040e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04905634-0.70540306j -0.04905634-0.70540306j] 
4.0106922e-02 1.0760000e+00 -3 +2.7457237e-01 +1.6553430e-02j +2.7457237e-01 -1.6553430e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.0440413-0.70573392j -0.0440413-0.70573392j] 
4.0106922e-02 1.0770000e+00 -3 +2.7414466e-01 +1.4019619e-02j +2.7414466e-01 -1.4019619e-02j [ 0.03732043+0.70612123j -0.03732043+0.70612123j] [0.70710678+0.j 0.70710678+0.j] 
4.0106922e-02 1.0780000e+00 -3 +2.7373458e-01 +1.0404697e-02j +2.7373458e-01 -1.0404697e-02j [0.0277148 +0.70656344j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.0277148 -0.70656344j] 
4.0106922e-02 1.0790000e+00 -3 +2.7334153e-01 -3.0819679e-03j +2.7334153e-01 +3.0819679e-03j [-0.00821514+0.70705906j  0.70710678+0.j        ] [0.70710678+0.j         0.00821514-0.70705906j] 
4.0106922e-02 1.0800000e+00 1 +2.8293361e-01 +0.0000000e+00j +2.6299624e-01 +0.0000000e+00j [-0.        +0.69369263j  0.72027115+0.j        ] [0.72027115+0.j         0.        -0.69369263j] 
4.0179057e-02 1.0600000e+00 1 +3.0199795e-01 +0.0000000e+00j +2.6683919e-01 +0.0000000e+00j [-0.        +0.68327421j  0.73016187+0.j        ] [ 0.73016187+0.j         -0.        -0.68327421j] 
4.0179057e-02 1.0610000e+00 1 +2.9633816e-01 +0.0000000e+00j +2.7089927e-01 +0.0000000e+00j [-0.        +0.68994522j  0.72386158+0.j        ] [0.72386158+0.j         0.        -0.68994522j] 
4.0179057e-02 1.0620000e+00 1 +2.8843528e-01 +0.0000000e+00j +2.7725884e-01 +0.0000000e+00j [-0.       -0.69961879j  0.7145163+0.j        ] [0.7145163+0.j         0.       +0.69961879j] 
4.0179057e-02 1.0630000e+00 -3 +2.8210291e-01 -9.1087265e-03j +2.8210291e-01 +9.1087265e-03j [-0.0242671+0.70669025j  0.0242671+0.70669025j] [0.70710678+0.j 0.70710678+0.j] 
4.0179057e-02 1.0640000e+00 -3 +2.8138562e-01 +1.3459265e-02j +2.8138562e-01 -1.3459265e-02j [0.03583267+0.70619829j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.03583267-0.70619829j] 
4.0179057e-02 1.0650000e+00 -3 +2.8069449e-01 +1.6238032e-02j +2.8069449e-01 -1.6238032e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04320533-0.70578559j -0.04320533-0.70578559j] 
4.0179057e-02 1.0660000e+00 -3 +2.8002884e-01 +1.8190506e-02j +2.8002884e-01 -1.8190506e-02j [0.04837735+0.70544995j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.04837735-0.70544995j] 
4.0179057e-02 1.0670000e+00 -3 +2.7938801e-01 +1.9574983e-02j +2.7938801e-01 -1.9574983e-02j [ 0.05204011+0.70518921j -0.05204011+0.70518921j] [0.70710678+0.j 0.70710678+0.j] 
4.0179057e-02 1.0680000e+00 -3 +2.7877131e-01 -2.0515853e-02j +2.7877131e-01 +2.0515853e-02j [-0.05452688+0.70500129j  0.05452688+0.70500129j] [0.70710678+0.j 0.70710678+0.j] 
4.0179057e-02 1.0690000e+00 -3 +2.7817806e-01 +2.1081481e-02j +2.7817806e-01 -2.1081481e-02j [0.05602089+0.70488415j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.05602089-0.70488415j] 
4.0179057e-02 1.0700000e+00 -3 +2.7760759e-01 -2.1310597e-02j +2.7760759e-01 +2.1310597e-02j [-0.05662584+0.70483581j  0.05662584+0.70483581j] [0.70710678+0.j 0.70710678+0.j] 
4.0179057e-02 1.0710000e+00 -3 +2.7705924e-01 -2.1222991e-02j +2.7705924e-01 +2.1222991e-02j [-0.05639454+0.70485435j  0.05639454+0.70485435j] [0.70710678+0.j 0.70710678+0.j] 
4.0179057e-02 1.0720000e+00 -3 +2.7653234e-01 +2.0823727e-02j +2.7653234e-01 -2.0823727e-02j [-0.05534016-0.70493792j  0.70710678+0.j        ] [0.70710678+0.j         0.05534016+0.70493792j] 
4.0179057e-02 1.0730000e+00 -3 +2.7602623e-01 +2.0103606e-02j +2.7602623e-01 -2.0103606e-02j [0.05343753+0.7050847j 0.70710678+0.j       ] [ 0.70710678+0.j        -0.05343753-0.7050847j] 
4.0179057e-02 1.0740000e+00 -3 +2.7554028e-01 +1.9036091e-02j +2.7554028e-01 -1.9036091e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.0506149-0.70529294j -0.0506149-0.70529294j] 
4.0179057e-02 1.0750000e+00 -3 +2.7507383e-01 -1.7568549e-02j +2.7507383e-01 +1.7568549e-02j [-0.04673062+0.70556095j  0.04673062+0.70556095j] [0.70710678+0.j 0.70710678+0.j] 
4.0179057e-02 1.0760000e+00 -3 +2.7462627e-01 +1.5600273e-02j +2.7462627e-01 -1.5600273e-02j [0.04151438+0.70588707j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.04151438-0.70588707j] 
4.0179057e-02 1.0770000e+00 -3 +2.7419697e-01 +1.2918320e-02j +2.7419697e-01 -1.2918320e-02j [0.03439598+0.70626972j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.03439598-0.70626972j] 
4.0179057e-02 1.0780000e+00 -3 +2.7378532e-01 -8.9196177e-03j +2.7378532e-01 +8.9196177e-03j [-0.02376386+0.70670735j  0.02376386+0.70670735j] [0.70710678+0.j 0.70710678+0.j] 
4.0179057e-02 1.0790000e+00 1 +2.7766205e-01 +0.0000000e+00j +2.6911939e-01 +0.0000000e+00j [-0.        +0.70139057j  0.71277715+0.j        ] [ 0.71277715+0.j         -0.        -0.70139057j] 
4.0179057e-02 1.0800000e+00 1 +2.8424542e-01 +0.0000000e+00j +2.6177977e-01 +0.0000000e+00j [-0.        +0.69197299j  0.72192339+0.j        ] [0.72192339+0.j         0.        -0.69197299j] 
4.0251192e-02 1.0600000e+00 1 +3.0336029e-01 +0.0000000e+00j +2.6563754e-01 +0.0000000e+00j [-0.        +0.6815036j  0.73181476+0.j       ] [ 0.73181476+0.j        -0.        -0.6815036j] 
4.0251192e-02 1.0610000e+00 1 +2.9810452e-01 +0.0000000e+00j +2.6929045e-01 +0.0000000e+00j [-0.        -0.68763608j  0.72605552+0.j        ] [ 0.72605552+0.j         -0.        +0.68763608j] 
4.0251192e-02 1.0620000e+00 1 +2.9164480e-01 +0.0000000e+00j +2.7420363e-01 +0.0000000e+00j [-0.        +0.69538629j  0.71863615+0.j        ] [0.71863615+0.j         0.        -0.69538629j] 
4.0251192e-02 1.0630000e+00 -3 +2.8217845e-01 +6.2548653e-03j +2.8217845e-01 -6.2548653e-03j [ 0.01666915+0.70691028j -0.01666915+0.70691028j] [0.70710678+0.j 0.70710678+0.j] 
4.0251192e-02 1.0640000e+00 -3 +2.8145950e-01 +1.1759904e-02j +2.8145950e-01 -1.1759904e-02j [ 0.03131796+0.7064129j -0.03131796+0.7064129j] [0.70710678+0.j 0.70710678+0.j] 
4.0251192e-02 1.0650000e+00 -3 +2.8076671e-01 +1.4893555e-02j +2.8076671e-01 -1.4893555e-02j [-0.03963976-0.70599482j  0.70710678+0.j        ] [0.70710678+0.j         0.03963976+0.70599482j] 
4.0251192e-02 1.0660000e+00 -3 +2.8009940e-01 +1.7030818e-02j +2.8009940e-01 -1.7030818e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04530627-0.70565384j -0.04530627-0.70565384j] 
4.0251192e-02 1.0670000e+00 -3 +2.7945690e-01 +1.8529735e-02j +2.7945690e-01 -1.8529735e-02j [ 0.04927519+0.70538781j -0.04927519+0.70538781j] [0.70710678+0.j 0.70710678+0.j] 
4.0251192e-02 1.0680000e+00 -3 +2.7883851e-01 -1.9547194e-02j +2.7883851e-01 +1.9547194e-02j [0.70710678+0.j 0.70710678+0.j] [-0.05196663-0.70519463j  0.05196663-0.70519463j] 
4.0251192e-02 1.0690000e+00 -3 +2.7824359e-01 +2.0165447e-02j +2.7824359e-01 -2.0165447e-02j [ 0.70710678+0.j         -0.05360097+0.70507229j] [0.05360097-0.70507229j 0.70710678+0.j        ] 
4.0251192e-02 1.0700000e+00 -3 +2.7767144e-01 -2.0429934e-02j +2.7767144e-01 +2.0429934e-02j [-0.05429987+0.70501881j  0.05429987+0.70501881j] [0.70710678+0.j 0.70710678+0.j] 
4.0251192e-02 1.0710000e+00 -3 +2.7712142e-01 +2.0363663e-02j +2.7712142e-01 -2.0363663e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05412476-0.70503228j -0.05412476-0.70503228j] 
4.0251192e-02 1.0720000e+00 -3 +2.7659286e-01 -1.9972741e-02j +2.7659286e-01 +1.9972741e-02j [-0.05309164+0.70511083j  0.70710678+0.j        ] [0.70710678+0.j         0.05309164-0.70511083j] 
4.0251192e-02 1.0730000e+00 -3 +2.7608510e-01 +1.9247131e-02j +2.7608510e-01 -1.9247131e-02j [0.05117312+0.70525266j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.05117312-0.70525266j] 
4.0251192e-02 1.0740000e+00 -3 +2.7559751e-01 +1.8157022e-02j +2.7559751e-01 -1.8157022e-02j [0.70710678+0.j 0.70710678+0.j] [-0.04828872+0.70545602j  0.04828872+0.70545602j] 
4.0251192e-02 1.0750000e+00 -3 +2.7512944e-01 +1.6642056e-02j +2.7512944e-01 -1.6642056e-02j [0.04427617+0.70571922j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.04427617-0.70571922j] 
4.0251192e-02 1.0760000e+00 -3 +2.7468027e-01 -1.4582953e-02j +2.7468027e-01 +1.4582953e-02j [-0.0388156+0.70604061j  0.0388156+0.70604061j] [0.70710678+0.j 0.70710678+0.j] 
4.0251192e-02 1.0770000e+00 -3 +2.7424938e-01 +1.1711365e-02j +2.7424938e-01 -1.1711365e-02j [ 0.03118895+0.70641861j -0.03118895+0.70641861j] [0.70710678+0.j 0.70710678+0.j] 
4.0251192e-02 1.0780000e+00 -3 +2.7383616e-01 -7.1273909e-03j +2.7383616e-01 +7.1273909e-03j [-0.01899284+0.70685166j  0.70710678+0.j        ] [0.70710678+0.j         0.01899284-0.70685166j] 
4.0251192e-02 1.0790000e+00 1 +2.8022605e-01 +0.0000000e+00j +2.6665399e-01 +0.0000000e+00j [-0.        +0.69800332j  0.71609452+0.j        ] [0.71609452+0.j         0.        -0.69800332j] 
4.0251192e-02 1.0800000e+00 1 +2.8543140e-01 +0.0000000e+00j +2.6068934e-01 +0.0000000e+00j [-0.       +0.690421j  0.7234078+0.j      ] [0.7234078+0.j       0.       -0.690421j] 
4.0323326e-02 1.0600000e+00 1 +3.0464088e-01 +0.0000000e+00j +2.6451765e-01 +0.0000000e+00j [-0.        +0.67984171j  0.73335888+0.j        ] [0.73335888+0.j         0.        -0.67984171j] 
4.0323326e-02 1.0610000e+00 1 +2.9969312e-01 +0.0000000e+00j +2.6785940e-01 +0.0000000e+00j [-0.        +0.68556358j  0.72801276+0.j        ] [0.72801276+0.j         0.        -0.68556358j] 
4.0323326e-02 1.0620000e+00 1 +2.9399592e-01 +0.0000000e+00j +2.7200688e-01 +0.0000000e+00j [-0.        -0.69229749j  0.72161221+0.j        ] [0.72161221+0.j         0.        +0.69229749j] 
4.0323326e-02 1.0630000e+00 1 +2.8443059e-01 +0.0000000e+00j +2.8007743e-01 +0.0000000e+00j [-0.        -0.70419972j  0.71000194+0.j        ] [0.71000194+0.j         0.        +0.70419972j] 
4.0323326e-02 1.0640000e+00 -3 +2.8153343e-01 -9.7682642e-03j +2.8153343e-01 +9.7682642e-03j [-0.02602191+0.70662781j  0.70710678+0.j        ] [0.70710678+0.j         0.02602191-0.70662781j] 
4.0323326e-02 1.0650000e+00 -3 +2.8083898e-01 +1.3414097e-02j +2.8083898e-01 -1.3414097e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03571272-0.70620436j -0.03571272-0.70620436j] 
4.0323326e-02 1.0660000e+00 -3 +2.8017001e-01 -1.5785265e-02j +2.8017001e-01 +1.5785265e-02j [0.70710678+0.j 0.70710678+0.j] [-0.04200494-0.70585805j  0.04200494-0.70585805j] 
4.0323326e-02 1.0670000e+00 -3 +2.7952583e-01 +1.7420958e-02j +2.7952583e-01 -1.7420958e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04633974-0.70558673j -0.04633974-0.70558673j] 
4.0323326e-02 1.0680000e+00 -3 +2.7890578e-01 -1.8526986e-02j +2.7890578e-01 +1.8526986e-02j [-0.04926791+0.70538831j  0.70710678+0.j        ] [0.70710678+0.j         0.04926791-0.70538831j] 
4.0323326e-02 1.0690000e+00 -3 +2.7830918e-01 +1.9204740e-02j +2.7830918e-01 -1.9204740e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.051061-0.70526078j -0.051061-0.70526078j] 
4.0323326e-02 1.0700000e+00 -3 +2.7773537e-01 +1.9508459e-02j +2.7773537e-01 -1.9508459e-02j [0.70710678+0.j 0.70710678+0.j] [-0.05186421+0.70520217j  0.05186421+0.70520217j] 
4.0323326e-02 1.0710000e+00 -3 +2.7718368e-01 +1.9465256e-02j +2.7718368e-01 -1.9465256e-02j [ 0.05174996+0.70521057j -0.05174996+0.70521057j] [0.70710678+0.j 0.70710678+0.j] 
4.0323326e-02 1.0720000e+00 -3 +2.7665346e-01 +1.9082567e-02j +2.7665346e-01 -1.9082567e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.05073784-0.70528411j -0.05073784-0.70528411j] 
4.0323326e-02 1.0730000e+00 -3 +2.7614405e-01 +1.8349325e-02j +2.7614405e-01 -1.8349325e-02j [ 0.04879773+0.705421j -0.04879773+0.705421j] [0.70710678+0.j 0.70710678+0.j] 
4.0323326e-02 1.0740000e+00 -3 +2.7565482e-01 -1.7231608e-02j +2.7565482e-01 +1.7231608e-02j [-0.04583819+0.70561949j  0.04583819+0.70561949j] [0.70710678+0.j 0.70710678+0.j] 
4.0323326e-02 1.0750000e+00 -3 +2.7518514e-01 +1.5659060e-02j +2.7518514e-01 -1.5659060e-02j [ 0.04167028+0.70587788j -0.04167028+0.70587788j] [0.70710678+0.j 0.70710678+0.j] 
4.0323326e-02 1.0760000e+00 -3 +2.7473436e-01 +1.3486977e-02j +2.7473436e-01 -1.3486977e-02j [0.70710678+0.j 0.70710678+0.j] [-0.03590625+0.70619455j  0.03590625+0.70619455j] 
4.0323326e-02 1.0770000e+00 -3 +2.7430189e-01 +1.0361919e-02j +2.7430189e-01 -1.0361919e-02j [ 0.70710678+0.j         -0.02760103+0.70656789j] [0.02760103-0.70656789j 0.70710678+0.j        ] 
4.0323326e-02 1.0780000e+00 -3 +2.7388711e-01 +4.6881221e-03j +2.7388711e-01 -4.6881221e-03j [ 0.01249532+0.70699637j -0.01249532+0.70699637j] [0.70710678+0.j 0.70710678+0.j] 
4.0323326e-02 1.0790000e+00 1 +2.8208703e-01 +0.0000000e+00j +2.6489182e-01 +0.0000000e+00j [-0.        +0.69555294j  0.71847484+0.j        ] [0.71847484+0.j         0.        -0.69555294j] 
4.0323326e-02 1.0800000e+00 1 +2.8652363e-01 +0.0000000e+00j +2.5969288e-01 +0.0000000e+00j [-0.        +0.68899391j  0.72476712+0.j        ] [0.72476712+0.j         0.        -0.68899391j] 
4.0395461e-02 1.0600000e+00 1 +3.0585360e-01 +0.0000000e+00j +2.6346563e-01 +0.0000000e+00j [-0.        +0.67827006j  0.73481271+0.j        ] [0.73481271+0.j         0.        -0.67827006j] 
4.0395461e-02 1.0610000e+00 1 +3.0115058e-01 +0.0000000e+00j +2.6655953e-01 +0.0000000e+00j [-0.        -0.68366564j  0.72979538+0.j        ] [0.72979538+0.j         0.        +0.68366564j] 
4.0395461e-02 1.0620000e+00 1 +2.9595183e-01 +0.0000000e+00j +2.7020536e-01 +0.0000000e+00j [-0.        +0.68973511j  0.72406179+0.j        ] [0.72406179+0.j         0.        -0.68973511j] 
4.0395461e-02 1.0630000e+00 1 +2.8930190e-01 +0.0000000e+00j +2.7535728e-01 +0.0000000e+00j [-0.        +0.69775175j  0.71633965+0.j        ] [0.71633965+0.j         0.        -0.69775175j] 
4.0395461e-02 1.0640000e+00 -3 +2.8160738e-01 -7.2472962e-03j +2.8160738e-01 +7.2472962e-03j [-0.01931213+0.70684301j  0.01931213+0.70684301j] [0.70710678+0.j 0.70710678+0.j] 
4.0395461e-02 1.0650000e+00 -3 +2.8091130e-01 +1.1748800e-02j +2.8091130e-01 -1.1748800e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03128845-0.70641421j -0.03128845-0.70641421j] 
4.0395461e-02 1.0660000e+00 -3 +2.8024067e-01 -1.4431651e-02j +2.8024067e-01 +1.4431651e-02j [-0.03841407+0.70606257j  0.70710678+0.j        ] [0.70710678+0.j         0.03841407-0.70606257j] 
4.0395461e-02 1.0670000e+00 -3 +2.7959483e-01 +1.6235660e-02j +2.7959483e-01 -1.6235660e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04319904-0.70578598j -0.04319904-0.70578598j] 
4.0395461e-02 1.0680000e+00 -3 +2.7897311e-01 +1.7446204e-02j +2.7897311e-01 -1.7446204e-02j [0.0464066 +0.70558233j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.0464066 -0.70558233j] 
4.0395461e-02 1.0690000e+00 -3 +2.7837484e-01 -1.8192298e-02j +2.7837484e-01 +1.8192298e-02j [-0.0483821+0.70544962j  0.0483821+0.70544962j] [0.70710678+0.j 0.70710678+0.j] 
4.0395461e-02 1.0700000e+00 -3 +2.7779936e-01 +1.8540102e-02j +2.7779936e-01 -1.8540102e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04930262-0.70538589j -0.04930262-0.70538589j] 
4.0395461e-02 1.0710000e+00 -3 +2.7724601e-01 -1.8522100e-02j +2.7724601e-01 +1.8522100e-02j [-0.04925498+0.70538922j  0.70710678+0.j        ] [0.70710678+0.j         0.04925498-0.70538922j] 
4.0395461e-02 1.0720000e+00 -3 +2.7671414e-01 +1.8147452e-02j +2.7671414e-01 -1.8147452e-02j [0.04826339+0.70545776j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.04826339-0.70545776j] 
4.0395461e-02 1.0730000e+00 -3 +2.7620309e-01 +1.7403805e-02j +2.7620309e-01 -1.7403805e-02j [0.70710678+0.j 0.70710678+0.j] [-0.0462943+0.70558971j  0.0462943+0.70558971j] 
4.0395461e-02 1.0740000e+00 -3 +2.7571223e-01 +1.6251948e-02j +2.7571223e-01 -1.6251948e-02j [-0.04324222-0.70578333j  0.04324222-0.70578333j] [0.70710678+0.j 0.70710678+0.j] 
4.0395461e-02 1.0750000e+00 -3 +2.7524093e-01 +1.4608173e-02j +2.7524093e-01 -1.4608173e-02j [0.70710678+0.j 0.70710678+0.j] [-0.03888252+0.70603693j  0.03888252+0.70603693j] 
4.0395461e-02 1.0760000e+00 -3 +2.7478855e-01 +1.2291339e-02j +2.7478855e-01 -1.2291339e-02j [0.03273027+0.70634887j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.03273027-0.70634887j] 
4.0395461e-02 1.0770000e+00 -3 +2.7435450e-01 +8.8047342e-03j +2.7435450e-01 -8.8047342e-03j [0.70710678+0.j 0.70710678+0.j] [-0.02345812+0.70671756j  0.02345812+0.70671756j] 
4.0395461e-02 1.0780000e+00 1 +2.7656564e-01 +0.0000000e+00j +2.7131068e-01 +0.0000000e+00j [-0.        +0.70359599j  0.71060023+0.j        ] [0.71060023+0.j         0.        -0.70359599j] 
4.0395461e-02 1.0790000e+00 1 +2.8363100e-01 +0.0000000e+00j +2.6344687e-01 +0.0000000e+00j [-0.        +0.69352499j  0.72043257+0.j        ] [0.72043257+0.j         0.        -0.69352499j] 
4.0395461e-02 1.0800000e+00 1 +2.8754255e-01 +0.0000000e+00j +2.5876995e-01 +0.0000000e+00j [-0.        +0.6876645j  0.72602861+0.j       ] [0.72602861+0.j        0.        -0.6876645j] 
4.0467596e-02 1.0600000e+00 1 +3.0700880e-01 +0.0000000e+00j +2.6247113e-01 +0.0000000e+00j [-0.        +0.67677488j  0.73619003+0.j        ] [ 0.73619003+0.j         -0.        -0.67677488j] 
4.0467596e-02 1.0610000e+00 1 +3.0250610e-01 +0.0000000e+00j +2.6536160e-01 +0.0000000e+00j [-0.        +0.68190332j  0.73144232+0.j        ] [ 0.73144232+0.j         -0.        -0.68190332j] 
4.0467596e-02 1.0620000e+00 1 +2.9766686e-01 +0.0000000e+00j +2.6864476e-01 +0.0000000e+00j [-0.        +0.68749351j  0.72619053+0.j        ] [0.72619053+0.j         0.        -0.68749351j] 
4.0467596e-02 1.0630000e+00 1 +2.9202304e-01 +0.0000000e+00j +2.7278736e-01 +0.0000000e+00j [-0.        +0.69416914j  0.71981192+0.j        ] [0.71981192+0.j         0.        -0.69416914j] 
4.0467596e-02 1.0640000e+00 -3 +2.8168137e-01 +3.0998114e-03j +2.8168137e-01 -3.0998114e-03j [ 0.0082627+0.7070585j -0.0082627+0.7070585j] [0.70710678+0.j 0.70710678+0.j] 
4.0467596e-02 1.0650000e+00 -3 +2.8098365e-01 +9.8034398e-03j +2.8098365e-01 -9.8034398e-03j [ 0.02611549+0.70662436j -0.02611549+0.70662436j] [0.70710678+0.j 0.70710678+0.j] 
4.0467596e-02 1.0660000e+00 -3 +2.8031137e-01 +1.2936118e-02j +2.8031137e-01 -1.2936118e-02j [0.03444326+0.70626742j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.03444326-0.70626742j] 
4.0467596e-02 1.0670000e+00 -3 +2.7966387e-01 -1.4955676e-02j +2.7966387e-01 +1.4955676e-02j [-0.03980457+0.70598555j  0.03980457+0.70598555j] [0.70710678+0.j 0.70710678+0.j] 
4.0467596e-02 1.0680000e+00 -3 +2.7904049e-01 -1.6292815e-02j +2.7904049e-01 +1.6292815e-02j [-0.04335054+0.70577669j  0.04335054+0.70577669j] [0.70710678+0.j 0.70710678+0.j] 
4.0467596e-02 1.0690000e+00 -3 +2.7844056e-01 -1.7118961e-02j +2.7844056e-01 +1.7118961e-02j [-0.04553979+0.70563881j  0.70710678+0.j        ] [0.70710678+0.j         0.04553979-0.70563881j] 
4.0467596e-02 1.0700000e+00 -3 +2.7786342e-01 +1.7517102e-02j +2.7786342e-01 -1.7517102e-02j [-0.04659437-0.70556996j  0.70710678+0.j        ] [0.70710678+0.j         0.04659437+0.70556996j] 
4.0467596e-02 1.0710000e+00 -3 +2.7730842e-01 -1.7526985e-02j +2.7730842e-01 +1.7526985e-02j [-0.04662055+0.70556823j  0.70710678+0.j        ] [0.70710678+0.j         0.04662055-0.70556823j] 
4.0467596e-02 1.0720000e+00 -3 +2.7677489e-01 +1.7160066e-02j +2.7677489e-01 -1.7160066e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04564868-0.70563177j -0.04564868-0.70563177j] 
4.0467596e-02 1.0730000e+00 -3 +2.7626221e-01 -1.6402337e-02j +2.7626221e-01 +1.6402337e-02j [0.70710678+0.j 0.70710678+0.j] [-0.04364084-0.70575879j  0.04364084-0.70575879j] 
4.0467596e-02 1.0740000e+00 -3 +2.7576972e-01 +1.5207578e-02j +2.7576972e-01 -1.5207578e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04047283-0.70594755j -0.04047283-0.70594755j] 
4.0467596e-02 1.0750000e+00 -3 +2.7529681e-01 +1.3473536e-02j +2.7529681e-01 -1.3473536e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03587056-0.70619636j -0.03587056-0.70619636j] 
4.0467596e-02 1.0760000e+00 -3 +2.7484284e-01 +1.0963503e-02j +2.7484284e-01 -1.0963503e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.02920081-0.70650358j -0.02920081-0.70650358j] 
4.0467596e-02 1.0770000e+00 -3 +2.7440720e-01 -6.9006093e-03j +2.7440720e-01 +6.9006093e-03j [-0.01838894+0.70686763j  0.01838894+0.70686763j] [0.70710678+0.j 0.70710678+0.j] 
4.0467596e-02 1.0780000e+00 1 +2.7997648e-01 +0.0000000e+00j +2.6800212e-01 +0.0000000e+00j [-0.        +0.69908114j  0.71504235+0.j        ] [0.71504235+0.j         0.        -0.69908114j] 
4.0467596e-02 1.0790000e+00 1 +2.8498339e-01 +0.0000000e+00j +2.6219369e-01 +0.0000000e+00j [-0.        +0.69175228j  0.72213488+0.j        ] [0.72213488+0.j         0.        -0.69175228j] 
4.0467596e-02 1.0800000e+00 1 +2.8850213e-01 +0.0000000e+00j +2.5790656e-01 +0.0000000e+00j [-0.        +0.68641413j  0.72721087+0.j        ] [ 0.72721087+0.j         -0.        -0.68641413j] 
4.0539731e-02 1.0600000e+00 1 +3.0811444e-01 +0.0000000e+00j +2.6152621e-01 +0.0000000e+00j [-0.        +0.67534556j  0.73750144+0.j        ] [0.73750144+0.j         0.        -0.67534556j] 
4.0539731e-02 1.0610000e+00 1 +3.0377943e-01 +0.0000000e+00j +2.6424587e-01 +0.0000000e+00j [-0.        +0.68025032j  0.73297988+0.j        ] [ 0.73297988+0.j         -0.        -0.68025032j] 
4.0539731e-02 1.0620000e+00 1 +2.9921521e-01 +0.0000000e+00j +2.6725088e-01 +0.0000000e+00j [-0.       +0.6854738j  0.7280973+0.j       ] [0.7280973+0.j        0.       -0.6854738j] 
4.0539731e-02 1.0630000e+00 1 +2.9416015e-01 +0.0000000e+00j +2.7080153e-01 +0.0000000e+00j [-0.        +0.69136461j  0.72250604+0.j        ] [0.72250604+0.j         0.        -0.69136461j] 
4.0539731e-02 1.0640000e+00 1 +2.8752807e-01 +0.0000000e+00j +2.7598270e-01 +0.0000000e+00j [-0.        +0.69937025j  0.71475958+0.j        ] [0.71475958+0.j         0.        -0.69937025j] 
4.0539731e-02 1.0650000e+00 -3 +2.8105603e-01 +7.3592075e-03j +2.8105603e-01 -7.3592075e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.01961011-0.70683481j -0.01961011-0.70683481j] 
4.0539731e-02 1.0660000e+00 -3 +2.8038212e-01 +1.1242194e-02j +2.8038212e-01 -1.1242194e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.02994177-0.70647257j -0.02994177-0.70647257j] 
4.0539731e-02 1.0670000e+00 -3 +2.7973297e-01 +1.3554225e-02j +2.7973297e-01 -1.3554225e-02j [0.03608482+0.70618545j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.03608482-0.70618545j] 
4.0539731e-02 1.0680000e+00 -3 +2.7910793e-01 -1.5050153e-02j +2.7910793e-01 +1.5050153e-02j [-0.04005522+0.70597137j  0.04005522+0.70597137j] [0.70710678+0.j 0.70710678+0.j] 
4.0539731e-02 1.0690000e+00 -3 +2.7850635e-01 +1.5972473e-02j +2.7850635e-01 -1.5972473e-02j [0.04250132+0.70582833j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.04250132-0.70582833j] 
4.0539731e-02 1.0700000e+00 -3 +2.7792755e-01 -1.6429273e-02j +2.7792755e-01 +1.6429273e-02j [0.70710678+0.j 0.70710678+0.j] [-0.04371224-0.70575438j  0.04371224-0.70575438j] 
4.0539731e-02 1.0710000e+00 -3 +2.7737090e-01 -1.6470513e-02j +2.7737090e-01 +1.6470513e-02j [-0.04382154+0.7057476j  0.04382154+0.7057476j] [0.70710678+0.j 0.70710678+0.j] 
4.0539731e-02 1.0720000e+00 -3 +2.7683573e-01 -1.6110816e-02j +2.7683573e-01 +1.6110816e-02j [-0.04286809+0.70580615j  0.70710678+0.j        ] [0.70710678+0.j         0.04286809-0.70580615j] 
4.0539731e-02 1.0730000e+00 -3 +2.7632141e-01 +1.5333979e-02j +2.7632141e-01 -1.5333979e-02j [ 0.04080812+0.70592825j -0.04080812+0.70592825j] [0.70710678+0.j 0.70710678+0.j] 
4.0539731e-02 1.0740000e+00 -3 +2.7582730e-01 +1.4084127e-02j +2.7582730e-01 -1.4084127e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03749166-0.70611215j -0.03749166-0.70611215j] 
4.0539731e-02 1.0750000e+00 -3 +2.7535278e-01 +1.2231884e-02j +2.7535278e-01 -1.2231884e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03257228-0.70635618j -0.03257228-0.70635618j] 
4.0539731e-02 1.0760000e+00 -3 +2.7489722e-01 +9.4479154e-03j +2.7489722e-01 -9.4479154e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.02516963-0.70665868j -0.02516963-0.70665868j] 
4.0539731e-02 1.0770000e+00 -3 +2.7446001e-01 -4.2017848e-03j +2.7446001e-01 +4.2017848e-03j [-0.01119942+0.70701809j  0.70710678+0.j        ] [0.70710678+0.j         0.01119942-0.70701809j] 
4.0539731e-02 1.0780000e+00 1 +2.8209344e-01 +0.0000000e+00j +2.6598766e-01 +0.0000000e+00j [-0.        +0.69629064j  0.71775995+0.j        ] [0.71775995+0.j         0.        -0.69629064j] 
4.0539731e-02 1.0790000e+00 1 +2.8620396e-01 +0.0000000e+00j +2.6107255e-01 +0.0000000e+00j [-0.        +0.6901552j  0.72366138+0.j       ] [0.72366138+0.j        0.        -0.6901552j] 
4.0539731e-02 1.0800000e+00 1 +2.8941242e-01 +0.0000000e+00j +2.5709266e-01 +0.0000000e+00j [-0.       +0.68522942j  0.7283273+0.j        ] [0.7283273+0.j         0.       -0.68522942j] 
4.0611865e-02 1.0600000e+00 1 +3.0917677e-01 +0.0000000e+00j +2.6062458e-01 +0.0000000e+00j [-0.        +0.67397376j  0.73875528+0.j        ] [0.73875528+0.j         0.        -0.67397376j] 
4.0611865e-02 1.0610000e+00 1 +3.0498467e-01 +0.0000000e+00j +2.6319826e-01 +0.0000000e+00j [-0.        +0.67868788j  0.73442683+0.j        ] [0.73442683+0.j         0.        -0.67868788j] 
4.0611865e-02 1.0620000e+00 1 +3.0063937e-01 +0.0000000e+00j +2.6598121e-01 +0.0000000e+00j [-0.        +0.68361938j  0.72983871+0.j        ] [ 0.72983871+0.j         -0.        -0.68361938j] 
4.0611865e-02 1.0630000e+00 1 +2.9598493e-01 +0.0000000e+00j +2.6912806e-01 +0.0000000e+00j [-0.        +0.68897605j  0.72478411+0.j        ] [0.72478411+0.j         0.        -0.68897605j] 
4.0611865e-02 1.0640000e+00 1 +2.9056296e-01 +0.0000000e+00j +2.7309592e-01 +0.0000000e+00j [-0.        +0.69536876j  0.71865311+0.j        ] [0.71865311+0.j         0.        -0.69536876j] 
4.0611865e-02 1.0650000e+00 -3 +2.8112846e-01 +3.4908940e-03j +2.8112846e-01 -3.4908940e-03j [ 0.00930497+0.70704556j -0.00930497+0.70704556j] [0.70710678+0.j 0.70710678+0.j] 
4.0611865e-02 1.0660000e+00 -3 +2.8045291e-01 +9.2414530e-03j +2.8045291e-01 -9.2414530e-03j [ 0.70710678+0.j         -0.02462028+0.70667803j] [0.02462028-0.70667803j 0.70710678+0.j        ] 
4.0611865e-02 1.0670000e+00 -3 +2.7980212e-01 +1.1988811e-02j +2.7980212e-01 -1.1988811e-02j [0.70710678+0.j 0.70710678+0.j] [-0.03192634+0.70638567j  0.03192634+0.70638567j] 
4.0611865e-02 1.0680000e+00 -3 +2.7917543e-01 +1.3693954e-02j +2.7917543e-01 -1.3693954e-02j [ 0.03645583+0.70616639j -0.03645583+0.70616639j] [0.70710678+0.j 0.70710678+0.j] 
4.0611865e-02 1.0690000e+00 -3 +2.7857220e-01 -1.4735788e-02j +2.7857220e-01 +1.4735788e-02j [-0.03922115+0.7060182j  0.70710678+0.j       ] [0.70710678+0.j        0.03922115-0.7060182j] 
4.0611865e-02 1.0700000e+00 -3 +2.7799175e-01 +1.5262776e-02j +2.7799175e-01 -1.5262776e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.04061925-0.70593915j -0.04061925-0.70593915j] 
4.0611865e-02 1.0710000e+00 -3 +2.7743345e-01 -1.5340027e-02j +2.7743345e-01 +1.5340027e-02j [-0.04082416+0.70592733j  0.70710678+0.j        ] [0.70710678+0.j         0.04082416-0.70592733j] 
4.0611865e-02 1.0720000e+00 -3 +2.7689665e-01 +1.4986730e-02j +2.7689665e-01 -1.4986730e-02j [ 0.03988696+0.7059809j -0.03988696+0.7059809j] [0.70710678+0.j 0.70710678+0.j] 
4.0611865e-02 1.0730000e+00 -3 +2.7638070e-01 +1.4183642e-02j +2.7638070e-01 -1.4183642e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03775582-0.70609808j -0.03775582-0.70609808j] 
4.0611865e-02 1.0740000e+00 -3 +2.7588497e-01 +1.2860905e-02j +2.7588497e-01 -1.2860905e-02j [-0.03424347-0.70627713j  0.03424347-0.70627713j] [0.70710678+0.j 0.70710678+0.j] 
4.0611865e-02 1.0750000e+00 -3 +2.7540884e-01 +1.0846548e-02j +2.7540884e-01 -1.0846548e-02j [0.02888982+0.70651637j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.02888982-0.70651637j] 
4.0611865e-02 1.0760000e+00 -3 +2.7495169e-01 +7.6335834e-03j +2.7495169e-01 -7.6335834e-03j [ 0.02034065+0.70681416j -0.02034065+0.70681416j] [0.70710678+0.j 0.70710678+0.j] 
4.0611865e-02 1.0770000e+00 1 +2.7802951e-01 +0.0000000e+00j +2.7099631e-01 +0.0000000e+00j [-0.       +0.70240399j  0.7117785+0.j        ] [0.7117785+0.j         0.       -0.70240399j] 
4.0611865e-02 1.0780000e+00 1 +2.8378269e-01 +0.0000000e+00j +2.6440110e-01 +0.0000000e+00j [-0.        +0.69407009j  0.71990744+0.j        ] [0.71990744+0.j         0.        -0.69407009j] 
4.0611865e-02 1.0790000e+00 1 +2.8732671e-01 +0.0000000e+00j +2.6004943e-01 +0.0000000e+00j [-0.       +0.68868844j  0.7250574+0.j        ] [0.7250574+0.j         0.       -0.68868844j] 
4.0611865e-02 1.0800000e+00 1 +2.9028093e-01 +0.0000000e+00j +2.5632076e-01 +0.0000000e+00j [-0.       +0.68410035j  0.7293879+0.j        ] [0.7293879+0.j         0.       -0.68410035j] 
4.0684000e-02 1.0600000e+00 1 +3.1020085e-01 +0.0000000e+00j +2.5976119e-01 +0.0000000e+00j [-0.        +0.67265276j  0.73995828+0.j        ] [ 0.73995828+0.j         -0.        -0.67265276j] 
4.0684000e-02 1.0610000e+00 1 +3.0613229e-01 +0.0000000e+00j +2.6220828e-01 +0.0000000e+00j [-0.        +0.67720204j  0.73579712+0.j        ] [0.73579712+0.j         0.        -0.67720204j] 
4.0684000e-02 1.0620000e+00 1 +3.0196637e-01 +0.0000000e+00j +2.6480874e-01 +0.0000000e+00j [-0.        -0.68189424j  0.73145078+0.j        ] [0.73145078+0.j         0.        +0.68189424j] 
4.0684000e-02 1.0630000e+00 1 +2.9760722e-01 +0.0000000e+00j +2.6765713e-01 +0.0000000e+00j [-0.        +0.68685712j  0.72679247+0.j        ] [0.72679247+0.j         0.        -0.68685712j] 
4.0684000e-02 1.0640000e+00 1 +2.9282331e-01 +0.0000000e+00j +2.7098372e-01 +0.0000000e+00j [-0.        +0.69239921j  0.72151461+0.j        ] [0.72151461+0.j         0.        -0.69239921j] 
4.0684000e-02 1.0650000e+00 1 +2.8666049e-01 +0.0000000e+00j +2.7574136e-01 +0.0000000e+00j [-0.        +0.69979209j  0.71434658+0.j        ] [ 0.71434658+0.j         -0.        -0.69979209j] 
4.0684000e-02 1.0660000e+00 -3 +2.8052374e-01 -6.6630497e-03j +2.8052374e-01 +6.6630497e-03j [-0.01775629+0.70688381j  0.01775629+0.70688381j] [0.70710678+0.j 0.70710678+0.j] 
4.0684000e-02 1.0670000e+00 -3 +2.7987131e-01 +1.0184126e-02j +2.7987131e-01 -1.0184126e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.02712814-0.7065862j -0.02712814-0.7065862j] 
4.0684000e-02 1.0680000e+00 -3 +2.7924299e-01 +1.2186393e-02j +2.7924299e-01 -1.2186393e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.0324514-0.70636174j -0.0324514-0.70636174j] 
4.0684000e-02 1.0690000e+00 -3 +2.7863811e-01 -1.3383945e-02j +2.7863811e-01 +1.3383945e-02j [-0.03563265+0.70620841j  0.03563265+0.70620841j] [0.70710678+0.j 0.70710678+0.j] 
4.0684000e-02 1.0700000e+00 -3 +2.7805602e-01 +1.3997975e-02j +2.7805602e-01 -1.3997975e-02j [ 0.03726297+0.70612426j -0.03726297+0.70612426j] [0.70710678+0.j 0.70710678+0.j] 
4.0684000e-02 1.0710000e+00 -3 +2.7749608e-01 -1.4117776e-02j +2.7749608e-01 +1.4117776e-02j [0.70710678+0.j 0.70710678+0.j] [-0.03758099-0.70610741j  0.03758099-0.70610741j] 
4.0684000e-02 1.0720000e+00 -3 +2.7695764e-01 -1.3769511e-02j +2.7695764e-01 +1.3769511e-02j [-0.03665644+0.70615601j  0.03665644+0.70615601j] [0.70710678+0.j 0.70710678+0.j] 
4.0684000e-02 1.0730000e+00 -3 +2.7644006e-01 -1.2929481e-02j +2.7644006e-01 +1.2929481e-02j [-0.03442563+0.70626827j  0.70710678+0.j        ] [0.70710678+0.j         0.03442563-0.70626827j] 
4.0684000e-02 1.0740000e+00 -3 +2.7594272e-01 +1.1506158e-02j +2.7594272e-01 -1.1506158e-02j [ 0.03064349+0.70644248j -0.03064349+0.70644248j] [0.70710678+0.j 0.70710678+0.j] 
4.0684000e-02 1.0750000e+00 -3 +2.7546499e-01 +9.2532436e-03j +2.7546499e-01 -9.2532436e-03j [0.02465165+0.70667694j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.02465165-0.70667694j] 
4.0684000e-02 1.0760000e+00 -3 +2.7500625e-01 -5.2176919e-03j +2.7500625e-01 +5.2176919e-03j [-0.01390627+0.70697002j  0.70710678+0.j        ] [0.70710678+0.j         0.01390627-0.70697002j] 
4.0684000e-02 1.0770000e+00 1 +2.8108093e-01 +0.0000000e+00j +2.6805087e-01 +0.0000000e+00j [-0.        +0.69836915j  0.71573776+0.j        ] [0.71573776+0.j         0.        -0.69836915j] 
4.0684000e-02 1.0780000e+00 1 +2.8523537e-01 +0.0000000e+00j +2.6305131e-01 +0.0000000e+00j [-0.        +0.69216473j  0.72173956+0.j        ] [0.72173956+0.j         0.        -0.69216473j] 
4.0684000e-02 1.0790000e+00 1 +2.8837317e-01 +0.0000000e+00j +2.5910279e-01 +0.0000000e+00j [-0.        +0.6873233j  0.72635162+0.j       ] [0.72635162+0.j        0.        -0.6873233j] 
4.0684000e-02 1.0800000e+00 1 +2.9111345e-01 +0.0000000e+00j +2.5558504e-01 +0.0000000e+00j [-0.       +0.68301922j  0.7304004+0.j        ] [0.7304004+0.j         0.       -0.68301922j] 
4.0756135e-02 1.0600000e+00 1 +3.1119082e-01 +0.0000000e+00j +2.5893193e-01 +0.0000000e+00j [-0.        +0.67137706j  0.74111595+0.j        ] [0.74111595+0.j         0.        -0.67137706j] 
4.0756135e-02 1.0610000e+00 1 +3.0723031e-01 +0.0000000e+00j +2.6126792e-01 +0.0000000e+00j [-0.        +0.67578212j  0.73710144+0.j        ] [0.73710144+0.j         0.        -0.67578212j] 
4.0756135e-02 1.0620000e+00 1 +3.0321464e-01 +0.0000000e+00j +2.6371502e-01 +0.0000000e+00j [-0.        +0.68027383j  0.73295806+0.j        ] [0.73295806+0.j         0.        -0.68027383j] 
4.0756135e-02 1.0630000e+00 1 +2.9908449e-01 +0.0000000e+00j +2.6633127e-01 +0.0000000e+00j [-0.       +0.68493125j  0.7286077+0.j        ] [0.7286077+0.j         0.       -0.68493125j] 
4.0756135e-02 1.0640000e+00 1 +2.9471443e-01 +0.0000000e+00j +2.6924082e-01 +0.0000000e+00j [-0.        +0.68992151j  0.72388418+0.j        ] [0.72388418+0.j         0.        -0.68992151j] 
4.0756135e-02 1.0650000e+00 1 +2.8974815e-01 +0.0000000e+00j +2.7279870e-01 +0.0000000e+00j [-0.        +0.69571942j  0.71831364+0.j        ] [ 0.71831364+0.j         -0.        -0.69571942j] 
4.0756135e-02 1.0660000e+00 -3 +2.8059462e-01 +1.8337931e-03j +2.8059462e-01 -1.8337931e-03j [-0.00488828-0.70708988j  0.70710678+0.j        ] [0.70710678+0.j         0.00488828+0.70708988j] 
4.0756135e-02 1.0670000e+00 -3 +2.7994056e-01 +7.9794795e-03j +2.7994056e-01 -7.9794795e-03j [ 0.02126152+0.70678706j -0.02126152+0.70678706j] [0.70710678+0.j 0.70710678+0.j] 
4.0756135e-02 1.0680000e+00 -3 +2.7931060e-01 -1.0462268e-02j +2.7931060e-01 +1.0462268e-02j [-0.02786791+0.70655741j  0.70710678+0.j        ] [0.70710678+0.j         0.02786791-0.70655741j] 
4.0756135e-02 1.0690000e+00 -3 +2.7870408e-01 +1.1877711e-02j +2.7870408e-01 -1.1877711e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03163107-0.70639895j -0.03163107-0.70639895j] 
4.0756135e-02 1.0700000e+00 -3 +2.7812035e-01 +1.2605334e-02j +2.7812035e-01 -1.2605334e-02j [ 0.03356454+0.70630972j -0.03356454+0.70630972j] [0.70710678+0.j 0.70710678+0.j] 
4.0756135e-02 1.0710000e+00 -3 +2.7755877e-01 +1.2777475e-02j +2.7755877e-01 -1.2777475e-02j [ 0.03402185+0.70628784j -0.03402185+0.70628784j] [0.70710678+0.j 0.70710678+0.j] 
4.0756135e-02 1.0720000e+00 -3 +2.7701871e-01 +1.2431853e-02j +2.7701871e-01 -1.2431853e-02j [ 0.03310362+0.70633147j -0.03310362+0.70633147j] [0.70710678+0.j 0.70710678+0.j] 
4.0756135e-02 1.0730000e+00 -3 +2.7649951e-01 +1.1537708e-02j +2.7649951e-01 -1.1537708e-02j [0.70710678+0.j 0.70710678+0.j] [-0.03072736+0.70643884j  0.03072736+0.70643884j] 
4.0756135e-02 1.0740000e+00 -3 +2.7600056e-01 +9.9664161e-03j +2.7600056e-01 -9.9664161e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.02654904-0.7066082j -0.02654904-0.7066082j] 
4.0756135e-02 1.0750000e+00 -3 +2.7552123e-01 -7.3173868e-03j +2.7552123e-01 +7.3173868e-03j [-0.01949876+0.70683789j  0.01949876+0.70683789j] [0.70710678+0.j 0.70710678+0.j] 
4.0756135e-02 1.0760000e+00 1 +2.7703025e-01 +0.0000000e+00j +2.7309156e-01 +0.0000000e+00j [-0.       +0.70447702j  0.7097268+0.j        ] [0.7097268+0.j         0.       -0.70447702j] 
4.0756135e-02 1.0770000e+00 1 +2.8313849e-01 +0.0000000e+00j +2.6609949e-01 +0.0000000e+00j [-0.        +0.69565877j  0.71837238+0.j        ] [0.71837238+0.j         0.        -0.69565877j] 
4.0756135e-02 1.0780000e+00 1 +2.8653237e-01 +0.0000000e+00j +2.6185739e-01 +0.0000000e+00j [-0.        +0.69046678j  0.72336411+0.j        ] [0.72336411+0.j         0.        -0.69046678j] 
4.0756135e-02 1.0790000e+00 1 +2.8935801e-01 +0.0000000e+00j +2.5821798e-01 +0.0000000e+00j [-0.       +0.68604024j  0.7275636+0.j        ] [0.7275636+0.j         0.       -0.68604024j] 
4.0756135e-02 1.0800000e+00 1 +2.9191457e-01 +0.0000000e+00j +2.5488094e-01 +0.0000000e+00j [-0.        +0.68197993j  0.73137089+0.j        ] [0.73137089+0.j         0.        -0.68197993j] 
4.0828270e-02 1.0600000e+00 1 +3.1215010e-01 +0.0000000e+00j +2.5813333e-01 +0.0000000e+00j [-0.        +0.67014207j  0.74223285+0.j        ] [0.74223285+0.j         0.        -0.67014207j] 
4.0828270e-02 1.0610000e+00 1 +3.0828505e-01 +0.0000000e+00j +2.6037083e-01 +0.0000000e+00j [-0.        +0.67441969j  0.73834821+0.j        ] [ 0.73834821+0.j         -0.        -0.67441969j] 
4.0828270e-02 1.0620000e+00 1 +3.0439744e-01 +0.0000000e+00j +2.6268679e-01 +0.0000000e+00j [-0.        +0.67874048j  0.73437821+0.j        ] [0.73437821+0.j         0.        -0.67874048j] 
4.0828270e-02 1.0630000e+00 1 +3.0045126e-01 +0.0000000e+00j +2.6511595e-01 +0.0000000e+00j [-0.       +0.68315244j  0.7302758+0.j        ] [0.7302758+0.j         0.       -0.68315244j] 
4.0828270e-02 1.0640000e+00 1 +2.9637750e-01 +0.0000000e+00j +2.6772603e-01 +0.0000000e+00j [-0.        +0.6877475j  0.72594998+0.j       ] [0.72594998+0.j        0.        -0.6877475j] 
4.0828270e-02 1.0650000e+00 1 +2.9201628e-01 +0.0000000e+00j +2.7067564e-01 +0.0000000e+00j [-0.        +0.69273871j  0.72118866+0.j        ] [0.72118866+0.j         0.        -0.69273871j] 
4.0828270e-02 1.0660000e+00 1 +2.8680519e-01 +0.0000000e+00j +2.7452589e-01 +0.0000000e+00j [-0.        +0.69887555j  0.71524329+0.j        ] [0.71524329+0.j         0.        -0.69887555j] 
4.0828270e-02 1.0670000e+00 -3 +2.8000986e-01 +4.8578907e-03j +2.8000986e-01 -4.8578907e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.01294765-0.70698823j -0.01294765-0.70698823j] 
4.0828270e-02 1.0680000e+00 -3 +2.7937826e-01 -8.3891303e-03j +2.7937826e-01 +8.3891303e-03j [-0.02235198+0.70675341j  0.70710678+0.j        ] [0.70710678+0.j         0.02235198-0.70675341j] 
4.0828270e-02 1.0690000e+00 -3 +2.7877011e-01 +1.0148601e-02j +2.7877011e-01 -1.0148601e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.02703365-0.70658983j -0.02703365-0.70658983j] 
4.0828270e-02 1.0700000e+00 -3 +2.7818475e-01 +1.1036588e-02j +2.7818475e-01 -1.1036588e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.02939513-0.70649552j -0.02939513-0.70649552j] 
4.0828270e-02 1.0710000e+00 -3 +2.7762154e-01 +1.1277131e-02j +2.7762154e-01 -1.1277131e-02j [0.70710678+0.j 0.70710678+0.j] [ 0.03003465-0.70646863j -0.03003465-0.70646863j] 
4.0828270e-02 1.0720000e+00 -3 +2.7707985e-01 -1.0929646e-02j +2.7707985e-01 +1.0929646e-02j [-0.02911078+0.7065073j  0.02911078+0.7065073j] [0.70710678+0.j 0.70710678+0.j] 
4.0828270e-02 1.0730000e+00 -3 +2.7655904e-01 +9.9507745e-03j +2.7655904e-01 -9.9507745e-03j [0.02650743+0.70660976j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.02650743-0.70660976j] 
4.0828270e-02 1.0740000e+00 -3 +2.7605848e-01 +8.1373643e-03j +2.7605848e-01 -8.1373643e-03j [ 0.02168181+0.70677429j -0.02168181+0.70677429j] [0.70710678+0.j 0.70710678+0.j] 
4.0828270e-02 1.0750000e+00 -3 +2.7557755e-01 +4.6274146e-03j +2.7557755e-01 -4.6274146e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.01233356-0.70699921j -0.01233356-0.70699921j] 
4.0828270e-02 1.0760000e+00 1 +2.8103476e-01 +0.0000000e+00j +2.6919655e-01 +0.0000000e+00j [-0.        +0.6991729j  0.71495262+0.j       ] [0.71495262+0.j        0.        -0.6991729j] 
4.0828270e-02 1.0770000e+00 1 +2.8480997e-01 +0.0000000e+00j +2.6453438e-01 +0.0000000e+00j [-0.       +0.69346284j  0.7204924+0.j        ] [ 0.7204924+0.j         -0.       -0.69346284j] 
4.0828270e-02 1.0780000e+00 1 +2.8771696e-01 +0.0000000e+00j +2.6077608e-01 +0.0000000e+00j [-0.        +0.68891858j  0.72483873+0.j        ] [ 0.72483873+0.j         -0.        -0.68891858j] 
4.0828270e-02 1.0790000e+00 1 +2.9029173e-01 +0.0000000e+00j +2.5738448e-01 +0.0000000e+00j [-0.        +0.68482526j  0.72870732+0.j        ] [0.72870732+0.j         0.        -0.68482526j] 
4.0828270e-02 1.0800000e+00 1 +2.9268796e-01 +0.0000000e+00j +2.5420476e-01 +0.0000000e+00j [-0.        +0.68097757j  0.73230428+0.j        ] [ 0.73230428+0.j         -0.        -0.68097757j] 
4.0900404e-02 1.0600000e+00 1 +3.1308160e-01 +0.0000000e+00j +2.5736251e-01 +0.0000000e+00j [-0.        +0.66894394j  0.74331285+0.j        ] [0.74331285+0.j         0.        -0.66894394j] 
4.0900404e-02 1.0610000e+00 1 +3.0930160e-01 +0.0000000e+00j +2.5951196e-01 +0.0000000e+00j [-0.        +0.67310799j  0.73954421+0.j        ] [ 0.73954421+0.j         -0.        -0.67310799j] 
4.0900404e-02 1.0620000e+00 1 +3.0552467e-01 +0.0000000e+00j +2.6171416e-01 +0.0000000e+00j [-0.        +0.67728101j  0.73572443+0.j        ] [0.73572443+0.j         0.        -0.67728101j] 
4.0900404e-02 1.0630000e+00 1 +3.0173022e-01 +0.0000000e+00j +2.6398847e-01 +0.0000000e+00j [-0.      +0.68149045j  0.731827+0.j        ] [0.731827+0.j         0.      -0.68149045j] 
4.0900404e-02 1.0640000e+00 1 +2.9788165e-01 +0.0000000e+00j +2.6637021e-01 +0.0000000e+00j [-0.        +0.68578508j  0.72780411+0.j        ] [ 0.72780411+0.j         -0.        -0.68578508j] 
4.0900404e-02 1.0650000e+00 1 +2.9390494e-01 +0.0000000e+00j +2.6893212e-01 +0.0000000e+00j [-0.       +0.69026348j  0.7235581+0.j        ] [ 0.7235581+0.j         -0.       -0.69026348j] 
4.0900404e-02 1.0660000e+00 1 +2.8961218e-01 +0.0000000e+00j +2.7186083e-01 +0.0000000e+00j [-0.        +0.69517606j  0.71883952+0.j        ] [0.71883952+0.j         0.        -0.69517606j] 
4.0900404e-02 1.0670000e+00 1 +2.8414147e-01 +0.0000000e+00j +2.7601693e-01 +0.0000000e+00j [-0.        +0.70167144j  0.71250066+0.j        ] [0.71250066+0.j         0.        -0.70167144j] 
4.0900404e-02 1.0680000e+00 -3 +2.7944598e-01 -5.5914271e-03j +2.7944598e-01 +5.5914271e-03j [-0.01490192+0.70694974j  0.01490192+0.70694974j] [0.70710678+0.j 0.70710678+0.j] 
4.0900404e-02 1.0690000e+00 -3 +2.7883620e-01 +8.0543598e-03j +2.7883620e-01 -8.0543598e-03j [0.02146086+0.70678104j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.02146086-0.70678104j] 
4.0900404e-02 1.0700000e+00 -3 +2.7824921e-01 +9.2021368e-03j +2.7824921e-01 -9.2021368e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.02451566-0.70668167j -0.02451566-0.70668167j] 
4.0900404e-02 1.0710000e+00 -3 +2.7768438e-01 +9.5415703e-03j +2.7768438e-01 -9.5415703e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.02541881-0.70664976j -0.02541881-0.70664976j] 
4.0900404e-02 1.0720000e+00 -3 +2.7714107e-01 -9.1825091e-03j +2.7714107e-01 +9.1825091e-03j [-0.02446343+0.70668348j  0.02446343+0.70668348j] [0.70710678+0.j 0.70710678+0.j] 
4.0900404e-02 1.0730000e+00 -3 +2.7661864e-01 -8.0541630e-03j +2.7661864e-01 +8.0541630e-03j [-0.02146033+0.70678105j  0.70710678+0.j        ] [0.70710678+0.j         0.02146033-0.70678105j] 
4.0900404e-02 1.0740000e+00 -3 +2.7611648e-01 +5.7492502e-03j +2.7611648e-01 -5.7492502e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.01532235-0.70694075j -0.01532235-0.70694075j] 
4.0900404e-02 1.0750000e+00 1 +2.7891582e-01 +0.0000000e+00j +2.7235211e-01 +0.0000000e+00j [-0.        +0.7027189j  0.71146761+0.j       ] [0.71146761+0.j        0.        -0.7027189j] 
4.0900404e-02 1.0760000e+00 1 +2.8330976e-01 +0.0000000e+00j +2.6703122e-01 +0.0000000e+00j [-0.        +0.69617371j  0.71787337+0.j        ] [0.71787337+0.j         0.        -0.69617371j] 
4.0900404e-02 1.0770000e+00 1 +2.8625906e-01 +0.0000000e+00j +2.6319183e-01 +0.0000000e+00j [-0.        +0.69156319j  0.72231597+0.j        ] [0.72231597+0.j         0.        -0.69156319j] 
4.0900404e-02 1.0780000e+00 1 +2.8881548e-01 +0.0000000e+00j +2.5978103e-01 +0.0000000e+00j [-0.        +0.68748504j  0.72619854+0.j        ] [0.72619854+0.j         0.        -0.68748504j] 
4.0900404e-02 1.0790000e+00 1 +2.9118219e-01 +0.0000000e+00j +2.5659444e-01 +0.0000000e+00j [-0.        +0.68366792j  0.72979324+0.j        ] [0.72979324+0.j         0.        -0.68366792j] 
4.0900404e-02 1.0800000e+00 1 +2.9343665e-01 +0.0000000e+00j +2.5355349e-01 +0.0000000e+00j [-0.       +0.6800081j  0.7332046+0.j       ] [0.7332046+0.j        0.       -0.6800081j] 
4.0972539e-02 1.0600000e+00 1 +3.1398777e-01 +0.0000000e+00j +2.5661701e-01 +0.0000000e+00j [-0.        +0.6677794j  0.74435923+0.j       ] [ 0.74435923+0.j        -0.        -0.6677794j] 
4.0972539e-02 1.0610000e+00 1 +3.1028411e-01 +0.0000000e+00j +2.5868713e-01 +0.0000000e+00j [-0.        +0.67184149j  0.74069495+0.j        ] [0.74069495+0.j         0.        -0.67184149j] 
4.0972539e-02 1.0620000e+00 1 +3.0660397e-01 +0.0000000e+00j +2.6078949e-01 +0.0000000e+00j [-0.        +0.67588525j  0.73700687+0.j        ] [0.73700687+0.j         0.        -0.67588525j] 
4.0972539e-02 1.0630000e+00 1 +3.0293722e-01 +0.0000000e+00j +2.6293300e-01 +0.0000000e+00j [-0.        +0.6799242j  0.73328241+0.j       ] [0.73328241+0.j        0.        -0.6799242j] 
4.0972539e-02 1.0640000e+00 1 +2.9926686e-01 +0.0000000e+00j +2.6513338e-01 +0.0000000e+00j [-0.        +0.68398096j  0.72949987+0.j        ] [0.72949987+0.j         0.        -0.68398096j] 
4.0972539e-02 1.0650000e+00 1 +2.9556183e-01 +0.0000000e+00j +2.6742043e-01 +0.0000000e+00j [-0.       +0.68809691j  0.7256188+0.j        ] [0.7256188+0.j         0.       -0.68809691j] 
4.0972539e-02 1.0660000e+00 1 +2.9175663e-01 +0.0000000e+00j +2.6985837e-01 +0.0000000e+00j [-0.        +0.69235928j  0.72155293+0.j        ] [0.72155293+0.j         0.        -0.69235928j] 
4.0972539e-02 1.0670000e+00 1 +2.8767393e-01 +0.0000000e+00j +2.7262325e-01 +0.0000000e+00j [-0.       +0.69700435j  0.7170669+0.j        ] [0.7170669+0.j         0.       -0.69700435j] 
4.0972539e-02 1.0680000e+00 1 +2.8232102e-01 +0.0000000e+00j +2.7670648e-01 +0.0000000e+00j [-0.        +0.70335511j  0.71083865+0.j        ] [0.71083865+0.j         0.        -0.70335511j] 
4.0972539e-02 1.0690000e+00 -3 +2.7890235e-01 +5.1687892e-03j +2.7890235e-01 -5.1687892e-03j [0.01377598+0.70697258j 0.70710678+0.j        ] [ 0.70710678+0.j         -0.01377598-0.70697258j] 
4.0972539e-02 1.0700000e+00 -3 +2.7831374e-01 -6.8930442e-03j +2.7831374e-01 +6.8930442e-03j [-0.01836879+0.70686815j  0.01836879+0.70686815j] [0.70710678+0.j 0.70710678+0.j] 
4.0972539e-02 1.0710000e+00 -3 +2.7774729e-01 -7.4072941e-03j +2.7774729e-01 +7.4072941e-03j [0.70710678+0.j 0.70710678+0.j] [-0.01973815-0.70683124j  0.01973815-0.70683124j] 
4.0972539e-02 1.0720000e+00 -3 +2.7720236e-01 +7.0096665e-03j +2.7720236e-01 -7.0096665e-03j [ 0.01867936+0.70686002j -0.01867936+0.70686002j] [0.70710678+0.j 0.70710678+0.j] 
4.0972539e-02 1.0730000e+00 -3 +2.7667833e-01 -5.5384185e-03j +2.7667833e-01 +5.5384185e-03j [-0.01476071+0.7069527j  0.01476071+0.7069527j] [0.70710678+0.j 0.70710678+0.j] 
4.0972539e-02 1.0740000e+00 1 +2.7657274e-01 +0.0000000e+00j +2.7577639e-01 +0.0000000e+00j [-0.       -0.70657587j  0.7076373+0.j        ] [0.7076373+0.j         0.       +0.70657587j] 
4.0972539e-02 1.0750000e+00 1 +2.8224836e-01 +0.0000000e+00j +2.6913257e-01 +0.0000000e+00j [-0.        +0.69831129j  0.71579421+0.j        ] [ 0.71579421+0.j         -0.        -0.69831129j] 
4.0972539e-02 1.0760000e+00 1 +2.8510032e-01 +0.0000000e+00j +2.6535051e-01 +0.0000000e+00j [-0.        +0.69382003j  0.72014843+0.j        ] [ 0.72014843+0.j         -0.        -0.69382003j] 
4.0972539e-02 1.0770000e+00 1 +2.8755887e-01 +0.0000000e+00j +2.6199877e-01 +0.0000000e+00j [-0.        +0.68986243j  0.72394048+0.j        ] [ 0.72394048+0.j         -0.        -0.68986243j] 
4.0972539e-02 1.0780000e+00 1 +2.8984539e-01 +0.0000000e+00j +2.5885477e-01 +0.0000000e+00j [-0.        +0.68614287j  0.72746681+0.j        ] [ 0.72746681+0.j         -0.        -0.68614287j] 
4.0972539e-02 1.0790000e+00 1 +2.9203540e-01 +0.0000000e+00j +2.5584185e-01 +0.0000000e+00j [-0.       +0.68256017j  0.7308294+0.j        ] [0.7308294+0.j         0.       -0.68256017j] 
4.0972539e-02 1.0800000e+00 1 +2.9416315e-01 +0.0000000e+00j +2.5292460e-01 +0.0000000e+00j [-0.        +0.67906817j  0.73407521+0.j        ] [0.73407521+0.j         0.        -0.67906817j] 
4.1044674e-02 1.0600000e+00 1 +3.1487074e-01 +0.0000000e+00j +2.5589470e-01 +0.0000000e+00j [-0.        -0.66664562j  0.74537481+0.j        ] [0.74537481+0.j         0.        +0.66664562j] 
4.1044674e-02 1.0610000e+00 1 +3.1123602e-01 +0.0000000e+00j +2.5789289e-01 +0.0000000e+00j [-0.        +0.6706156j  0.74180504+0.j       ] [0.74180504+0.j        0.        -0.6706156j] 
4.1044674e-02 1.0620000e+00 1 +3.0764136e-01 +0.0000000e+00j +2.5990674e-01 +0.0000000e+00j [-0.        +0.67454516j  0.73823358+0.j        ] [0.73823358+0.j         0.        -0.67454516j] 
4.1044674e-02 1.0630000e+00 1 +3.0408383e-01 +0.0000000e+00j +2.6193795e-01 +0.0000000e+00j [-0.        +0.67843824j  0.73465744+0.j        ] [0.73465744+0.j         0.        -0.67843824j] 
4.1044674e-02 1.0640000e+00 1 +3.0055874e-01 +0.0000000e+00j +2.6398993e-01 +0.0000000e+00j [-0.        +0.68230104j  0.73107133+0.j        ] [0.73107133+0.j         0.        -0.68230104j] 
4.1044674e-02 1.0650000e+00 1 +2.9705820e-01 +0.0000000e+00j +2.6606933e-01 +0.0000000e+00j [-0.        +0.68614406j  0.72746569+0.j        ] [ 0.72746569+0.j         -0.        -0.68614406j] 
4.1044674e-02 1.0660000e+00 1 +2.9356761e-01 +0.0000000e+00j +2.6818947e-01 +0.0000000e+00j [-0.        +0.68998671j  0.72382203+0.j        ] [0.72382203+0.j         0.        -0.68998671j] 
4.1044674e-02 1.0670000e+00 1 +2.9005604e-01 +0.0000000e+00j +2.7038001e-01 +0.0000000e+00j [-0.        +0.69387014j  0.72010015+0.j        ] [0.72010015+0.j         0.        -0.69387014j] 
4.1044674e-02 1.0680000e+00 1 +2.8644135e-01 +0.0000000e+00j +2.7272180e-01 +0.0000000e+00j [-0.        -0.69790374j  0.71619157+0.j        ] [ 0.71619157+0.j         -0.        +0.69790374j] 
4.1044674e-02 1.0690000e+00 1 +2.8235594e-01 +0.0000000e+00j +2.7558117e-01 +0.0000000e+00j [-0.        +0.70257735j  0.71160739+0.j        ] [0.71160739+0.j         0.        -0.70257735j] 
4.1044674e-02 1.0700000e+00 -3 +2.7837833e-01 +3.2110748e-03j +2.7837833e-01 -3.2110748e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.00855923-0.70705498j -0.00855923-0.70705498j] 
4.1044674e-02 1.0710000e+00 -3 +2.7781026e-01 -4.3189702e-03j +2.7781026e-01 +4.3189702e-03j [-0.01151168+0.70701307j  0.01151168+0.70701307j] [0.70710678+0.j 0.70710678+0.j] 
4.1044674e-02 1.0720000e+00 -3 +2.7726372e-01 +3.7294091e-03j +2.7726372e-01 -3.7294091e-03j [0.70710678+0.j 0.70710678+0.j] [ 0.00994061-0.7070369j -0.00994061-0.7070369j] 
4.1044674e-02 1.0730000e+00 1 +2.7862700e-01 +0.0000000e+00j +2.7484917e-01 +0.0000000e+00j [-0.        +0.70458462j  0.70961998+0.j        ] [0.70961998+0.j         0.        -0.70458462j] 
4.1044674e-02 1.0740000e+00 1 +2.8201374e-01 +0.0000000e+00j +2.7045172e-01 +0.0000000e+00j [-0.        +0.69935903j  0.71477056+0.j        ] [0.71477056+0.j         0.        -0.69935903j] 
4.1044674e-02 1.0750000e+00 1 +2.8442420e-01 +0.0000000e+00j +2.6706990e-01 +0.0000000e+00j [-0.        +0.69544515j  0.71857918+0.j        ] [ 0.71857918+0.j         -0.        -0.69544515j] 
4.1044674e-02 1.0760000e+00 1 +2.8663091e-01 +0.0000000e+00j +2.6392995e-01 +0.0000000e+00j [-0.        +0.69181273j  0.72207697+0.j        ] [0.72207697+0.j         0.        -0.69181273j] 
4.1044674e-02 1.0770000e+00 1 +2.8874955e-01 +0.0000000e+00j +2.6091501e-01 +0.0000000e+00j [-0.        +0.68830703j  0.72541949+0.j        ] [0.72541949+0.j         0.        -0.68830703j] 
4.1044674e-02 1.0780000e+00 1 +2.9081896e-01 +0.0000000e+00j +2.5798505e-01 +0.0000000e+00j [-0.        +0.68487573j  0.72865989+0.j        ] [0.72865989+0.j         0.        -0.68487573j] 
4.1044674e-02 1.0790000e+00 1 +2.9285612e-01 +0.0000000e+00j +2.5512194e-01 +0.0000000e+00j [-0.        +0.68149568j  0.73182213+0.j        ] [0.73182213+0.j         0.        -0.68149568j] 
4.1044674e-02 1.0800000e+00 1 +2.9486960e-01 +0.0000000e+00j +2.5231598e-01 +0.0000000e+00j [-0.        +0.67815497j  0.73491893+0.j        ] [0.73491893+0.j         0.        -0.67815497j] 
4.1116809e-02 1.0600000e+00 1 +3.1573235e-01 +0.0000000e+00j +2.5519374e-01 +0.0000000e+00j [-0.        -0.66554017j  0.74636204+0.j        ] [0.74636204+0.j         0.        +0.66554017j] 
4.1116809e-02 1.0610000e+00 1 +3.1216025e-01 +0.0000000e+00j +2.5712635e-01 +0.0000000e+00j [-0.        +0.66942645j  0.74287834+0.j        ] [0.74287834+0.j         0.        -0.66942645j] 
4.1116809e-02 1.0620000e+00 1 +3.0864171e-01 +0.0000000e+00j +2.5906106e-01 +0.0000000e+00j [-0.        +0.67325429j  0.73941102+0.j        ] [0.73941102+0.j         0.        -0.67325429j] 
4.1116809e-02 1.0630000e+00 1 +3.0517883e-01 +0.0000000e+00j +2.6099454e-01 +0.0000000e+00j [-0.        +0.6770209j  0.73596379+0.j       ] [ 0.73596379+0.j        -0.        -0.6770209j] 
4.1116809e-02 1.0640000e+00 1 +3.0177483e-01 +0.0000000e+00j +2.6292233e-01 +0.0000000e+00j [-0.        +0.68072196j  0.73254189+0.j        ] [0.73254189+0.j         0.        -0.68072196j] 
4.1116809e-02 1.0650000e+00 1 +2.9843492e-01 +0.0000000e+00j +2.6483795e-01 +0.0000000e+00j [-0.        +0.6843505j  0.72915321+0.j       ] [0.72915321+0.j        0.        -0.6843505j] 
4.1116809e-02 1.0660000e+00 1 +2.9516807e-01 +0.0000000e+00j +2.6673118e-01 +0.0000000e+00j [-0.        +0.68789451j  0.72581068+0.j        ] [0.72581068+0.j         0.        -0.68789451j] 
4.1116809e-02 1.0670000e+00 1 +2.9199088e-01 +0.0000000e+00j +2.6858413e-01 +0.0000000e+00j [-0.        +0.6913318j  0.72253743+0.j       ] [0.72253743+0.j        0.        -0.6913318j] 
4.1116809e-02 1.0680000e+00 1 +2.8893721e-01 +0.0000000e+00j +2.7036169e-01 +0.0000000e+00j [-0.        +0.69461715j  0.71937961+0.j        ] [0.71937961+0.j         0.        -0.69461715j] 
4.1116809e-02 1.0690000e+00 1 +2.8608458e-01 +0.0000000e+00j +2.7198506e-01 +0.0000000e+00j [-0.        +0.69764713j  0.71644154+0.j        ] [0.71644154+0.j         0.        -0.69764713j] 
4.1116809e-02 1.0700000e+00 1 +2.8363233e-01 +0.0000000e+00j +2.7325363e-01 +0.0000000e+00j [-0.        +0.70015592j  0.71398998+0.j        ] [0.71398998+0.j         0.        -0.70015592j] 
4.1116809e-02 1.0710000e+00 1 +2.8206871e-01 +0.0000000e+00j +2.7367790e-01 +0.0000000e+00j [-0.        +0.70149258j  0.71267676+0.j        ] [ 0.71267676+0.j         -0.        -0.70149258j] 
4.1116809e-02 1.0720000e+00 1 +2.8194705e-01 +0.0000000e+00j +2.7270327e-01 +0.0000000e+00j [-0.        +0.70091936j  0.71324053+0.j        ] [0.71324053+0.j         0.        -0.70091936j] 
4.1116809e-02 1.0730000e+00 1 +2.8295066e-01 +0.0000000e+00j +2.7064518e-01 +0.0000000e+00j [-0.        +0.6988579j  0.71526054+0.j       ] [0.71526054+0.j        0.        -0.6988579j] 
4.1116809e-02 1.0740000e+00 1 +2.8445984e-01 +0.0000000e+00j +2.6812212e-01 +0.0000000e+00j [-0.        +0.69613365j  0.71791221+0.j        ] [0.71791221+0.j         0.        -0.69613365j] 
4.1116809e-02 1.0750000e+00 1 +2.8617825e-01 +0.0000000e+00j +2.6542919e-01 +0.0000000e+00j [-0.      +0.69314102j  0.720802+0.j        ] [0.720802+0.j         0.      -0.69314102j] 
4.1116809e-02 1.0760000e+00 1 +2.8799278e-01 +0.0000000e+00j +2.6267828e-01 +0.0000000e+00j [-0.       -0.69003018j  0.7237806+0.j        ] [0.7237806+0.j         0.       +0.69003018j] 
4.1116809e-02 1.0770000e+00 1 +2.8985601e-01 +0.0000000e+00j +2.5991565e-01 +0.0000000e+00j [-0.        +0.6868638j  0.72678616+0.j       ] [0.72678616+0.j        0.        -0.6868638j] 
4.1116809e-02 1.0780000e+00 1 +2.9174521e-01 +0.0000000e+00j +2.5716283e-01 +0.0000000e+00j [-0.        +0.68367162j  0.72978978+0.j        ] [0.72978978+0.j         0.        -0.68367162j] 
4.1116809e-02 1.0790000e+00 1 +2.9364819e-01 +0.0000000e+00j +2.5443087e-01 +0.0000000e+00j [-0.        +0.68046936j  0.73277654+0.j        ] [0.73277654+0.j         0.        -0.68046936j] 
4.1116809e-02 1.0800000e+00 1 +2.9555778e-01 +0.0000000e+00j +2.5172581e-01 +0.0000000e+00j [-0.        +0.67726608j  0.73573817+0.j        ] [0.73573817+0.j         0.        -0.67726608j] 


==> anc/StaticHessianZeroTemperature.dat <==
## lambda_V / \pi, mu, k_0 (see Eq. (18)), lambda_V / \pi
5.100000e-01 1.000000e+00 6.272500e-02 5.100000e-01
5.100000e-01 1.001000e+00 5.947342e-02 5.100000e-01
5.100000e-01 1.002000e+00 5.603346e-02 5.100000e-01
5.100000e-01 1.003000e+00 5.236804e-02 5.100000e-01
5.100000e-01 1.004000e+00 4.842595e-02 5.100000e-01
5.100000e-01 1.005000e+00 4.413315e-02 5.100000e-01
5.100000e-01 1.006000e+00 3.937508e-02 5.100000e-01
5.100000e-01 1.007000e+00 3.395673e-02 5.100000e-01
5.100000e-01 1.008000e+00 2.749038e-02 5.100000e-01
5.100000e-01 1.009000e+00 1.893101e-02 5.100000e-01
5.100000e-01 1.000000e+00 6.272500e-02 5.100000e-01
5.100000e-01 1.001000e+00 5.947342e-02 5.100000e-01
5.100000e-01 1.002000e+00 5.603346e-02 5.100000e-01
5.100000e-01 1.003000e+00 5.236804e-02 5.100000e-01
5.100000e-01 1.004000e+00 4.842595e-02 5.100000e-01
5.100000e-01 1.005000e+00 4.413315e-02 5.100000e-01
5.100000e-01 1.006000e+00 3.937508e-02 5.100000e-01
5.100000e-01 1.007000e+00 3.395673e-02 5.100000e-01
5.100000e-01 1.008000e+00 2.749038e-02 5.100000e-01
5.100000e-01 1.009000e+00 1.893101e-02 5.100000e-01
5.200000e-01 1.001000e+00 8.517251e-02 5.200000e-01
5.200000e-01 1.002000e+00 8.285324e-02 5.200000e-01
5.200000e-01 1.003000e+00 8.046716e-02 5.200000e-01
5.200000e-01 1.004000e+00 7.800812e-02 5.200000e-01
5.200000e-01 1.005000e+00 7.546900e-02 5.200000e-01
5.200000e-01 1.006000e+00 7.284142e-02 5.200000e-01
5.200000e-01 1.007000e+00 7.011545e-02 5.200000e-01
5.200000e-01 1.008000e+00 6.727911e-02 5.200000e-01
5.200000e-01 1.009000e+00 6.431782e-02 5.200000e-01
5.200000e-01 1.010000e+00 6.121344e-02 5.200000e-01
5.200000e-01 1.011000e+00 5.794298e-02 5.200000e-01
5.200000e-01 1.012000e+00 5.447652e-02 5.200000e-01
5.200000e-01 1.013000e+00 5.077396e-02 5.200000e-01
5.200000e-01 1.014000e+00 4.677924e-02 5.200000e-01
5.200000e-01 1.015000e+00 4.240991e-02 5.200000e-01
5.200000e-01 1.016000e+00 3.753537e-02 5.200000e-01
5.200000e-01 1.017000e+00 3.192502e-02 5.200000e-01
5.200000e-01 1.018000e+00 2.509004e-02 5.200000e-01
5.200000e-01 1.019000e+00 1.548591e-02 5.200000e-01
5.300000e-01 1.001000e+00 1.037466e-01 5.300000e-01
5.300000e-01 1.002000e+00 1.018872e-01 5.300000e-01
5.300000e-01 1.003000e+00 9.999329e-02 5.300000e-01
5.300000e-01 1.004000e+00 9.806281e-02 5.300000e-01
5.300000e-01 1.005000e+00 9.609355e-02 5.300000e-01
5.300000e-01 1.006000e+00 9.408308e-02 5.300000e-01
5.300000e-01 1.007000e+00 9.202870e-02 5.300000e-01
5.300000e-01 1.008000e+00 8.992741e-02 5.300000e-01
5.300000e-01 1.009000e+00 8.777582e-02 5.300000e-01
5.300000e-01 1.010000e+00 8.557015e-02 5.300000e-01
5.300000e-01 1.011000e+00 8.330610e-02 5.300000e-01
5.300000e-01 1.012000e+00 8.097877e-02 5.300000e-01
5.300000e-01 1.013000e+00 7.858255e-02 5.300000e-01
5.300000e-01 1.014000e+00 7.611093e-02 5.300000e-01
5.300000e-01 1.015000e+00 7.355630e-02 5.300000e-01
5.300000e-01 1.016000e+00 7.090970e-02 5.300000e-01
5.300000e-01 1.017000e+00 6.816041e-02 5.300000e-01
5.300000e-01 1.018000e+00 6.529546e-02 5.300000e-01
5.300000e-01 1.019000e+00 6.229890e-02 5.300000e-01
5.300000e-01 1.020000e+00 5.915073e-02 5.300000e-01
5.300000e-01 1.021000e+00 5.582531e-02 5.300000e-01
5.300000e-01 1.022000e+00 5.228882e-02 5.300000e-01
5.300000e-01 1.023000e+00 4.849512e-02 5.300000e-01
5.300000e-01 1.024000e+00 4.437829e-02 5.300000e-01
5.300000e-01 1.025000e+00 3.983828e-02 5.300000e-01
5.300000e-01 1.026000e+00 3.470943e-02 5.300000e-01
5.300000e-01 1.027000e+00 2.867753e-02 5.300000e-01
5.300000e-01 1.028000e+00 2.097752e-02 5.300000e-01
5.300000e-01 1.029000e+00 7.596862e-03 5.300000e-01
5.400000e-01 1.001000e+00 1.186564e-01 5.400000e-01
5.400000e-01 1.002000e+00 1.170644e-01 5.400000e-01
5.400000e-01 1.003000e+00 1.154505e-01 5.400000e-01
5.400000e-01 1.004000e+00 1.138136e-01 5.400000e-01
5.400000e-01 1.005000e+00 1.121529e-01 5.400000e-01
5.400000e-01 1.006000e+00 1.104673e-01 5.400000e-01
5.400000e-01 1.007000e+00 1.087555e-01 5.400000e-01
5.400000e-01 1.008000e+00 1.070163e-01 5.400000e-01
5.400000e-01 1.009000e+00 1.052484e-01 5.400000e-01
5.400000e-01 1.010000e+00 1.034503e-01 5.400000e-01
5.400000e-01 1.011000e+00 1.016204e-01 5.400000e-01
5.400000e-01 1.012000e+00 9.975688e-02 5.400000e-01
5.400000e-01 1.013000e+00 9.785792e-02 5.400000e-01
5.400000e-01 1.014000e+00 9.592137e-02 5.400000e-01
5.400000e-01 1.015000e+00 9.394490e-02 5.400000e-01
5.400000e-01 1.016000e+00 9.192596e-02 5.400000e-01
5.400000e-01 1.017000e+00 8.986166e-02 5.400000e-01
5.400000e-01 1.018000e+00 8.774881e-02 5.400000e-01
5.400000e-01 1.019000e+00 8.558382e-02 5.400000e-01
5.400000e-01 1.020000e+00 8.336262e-02 5.400000e-01
5.400000e-01 1.021000e+00 8.108060e-02 5.400000e-01
5.400000e-01 1.022000e+00 7.873246e-02 5.400000e-01
5.400000e-01 1.023000e+00 7.631209e-02 5.400000e-01
5.400000e-01 1.024000e+00 7.381241e-02 5.400000e-01
5.400000e-01 1.025000e+00 7.122505e-02 5.400000e-01
5.400000e-01 1.026000e+00 6.854010e-02 5.400000e-01
5.400000e-01 1.027000e+00 6.574558e-02 5.400000e-01
5.400000e-01 1.028000e+00 6.282689e-02 5.400000e-01
5.400000e-01 1.029000e+00 5.976583e-02 5.400000e-01
5.400000e-01 1.030000e+00 5.653928e-02 5.400000e-01
5.400000e-01 1.031000e+00 5.311710e-02 5.400000e-01
5.400000e-01 1.032000e+00 4.945870e-02 5.400000e-01
5.400000e-01 1.033000e+00 4.550713e-02 5.400000e-01
5.400000e-01 1.034000e+00 4.117810e-02 5.400000e-01
5.400000e-01 1.035000e+00 3.633692e-02 5.400000e-01
5.400000e-01 1.036000e+00 3.074262e-02 5.400000e-01
5.400000e-01 1.037000e+00 2.387142e-02 5.400000e-01
5.400000e-01 1.038000e+00 1.394924e-02 5.400000e-01
5.500000e-01 1.001000e+00 1.312106e-01 5.500000e-01
5.500000e-01 1.002000e+00 1.297990e-01 5.500000e-01
5.500000e-01 1.003000e+00 1.283719e-01 5.500000e-01
5.500000e-01 1.004000e+00 1.269287e-01 5.500000e-01
5.500000e-01 1.005000e+00 1.254690e-01 5.500000e-01
5.500000e-01 1.006000e+00 1.239920e-01 5.500000e-01
5.500000e-01 1.007000e+00 1.224973e-01 5.500000e-01
5.500000e-01 1.008000e+00 1.209841e-01 5.500000e-01
5.500000e-01 1.009000e+00 1.194517e-01 5.500000e-01
5.500000e-01 1.010000e+00 1.178994e-01 5.500000e-01
5.500000e-01 1.011000e+00 1.163264e-01 5.500000e-01
5.500000e-01 1.012000e+00 1.147318e-01 5.500000e-01
5.500000e-01 1.013000e+00 1.131147e-01 5.500000e-01
5.500000e-01 1.014000e+00 1.114742e-01 5.500000e-01
5.500000e-01 1.015000e+00 1.098092e-01 5.500000e-01
5.500000e-01 1.016000e+00 1.081185e-01 5.500000e-01
5.500000e-01 1.017000e+00 1.064010e-01 5.500000e-01
5.500000e-01 1.018000e+00 1.046553e-01 5.500000e-01
5.500000e-01 1.019000e+00 1.028800e-01 5.500000e-01
5.500000e-01 1.020000e+00 1.010735e-01 5.500000e-01
5.500000e-01 1.021000e+00 9.923414e-02 5.500000e-01
5.500000e-01 1.022000e+00 9.736002e-02 5.500000e-01
5.500000e-01 1.023000e+00 9.544911e-02 5.500000e-01
5.500000e-01 1.024000e+00 9.349916e-02 5.500000e-01
5.500000e-01 1.025000e+00 9.150766e-02 5.500000e-01
5.500000e-01 1.026000e+00 8.947184e-02 5.500000e-01
5.500000e-01 1.027000e+00 8.738862e-02 5.500000e-01
5.500000e-01 1.028000e+00 8.525450e-02 5.500000e-01
5.500000e-01 1.029000e+00 8.306557e-02 5.500000e-01
5.500000e-01 1.030000e+00 8.081738e-02 5.500000e-01
5.500000e-01 1.031000e+00 7.850483e-02 5.500000e-01
5.500000e-01 1.032000e+00 7.612205e-02 5.500000e-01
5.500000e-01 1.033000e+00 7.366224e-02 5.500000e-01
5.500000e-01 1.034000e+00 7.111741e-02 5.500000e-01
5.500000e-01 1.035000e+00 6.847806e-02 5.500000e-01
5.500000e-01 1.036000e+00 6.573282e-02 5.500000e-01
5.500000e-01 1.037000e+00 6.286783e-02 5.500000e-01
5.500000e-01 1.038000e+00 5.986587e-02 5.500000e-01
5.500000e-01 1.039000e+00 5.670522e-02 5.500000e-01
5.500000e-01 1.040000e+00 5.335768e-02 5.500000e-01
5.500000e-01 1.041000e+00 4.978555e-02 5.500000e-01
5.500000e-01 1.042000e+00 4.593648e-02 5.500000e-01
5.500000e-01 1.043000e+00 4.173391e-02 5.500000e-01
5.500000e-01 1.044000e+00 3.705778e-02 5.500000e-01
5.500000e-01 1.045000e+00 3.169918e-02 5.500000e-01
5.500000e-01 1.046000e+00 2.522692e-02 5.500000e-01
5.500000e-01 1.047000e+00 1.636939e-02 5.500000e-01
5.600000e-01 1.000000e+00 1.433477e-01 5.600000e-01
5.600000e-01 1.001000e+00 1.420799e-01 5.600000e-01
5.600000e-01 1.002000e+00 1.408007e-01 5.600000e-01
5.600000e-01 1.003000e+00 1.395098e-01 5.600000e-01
5.600000e-01 1.004000e+00 1.382068e-01 5.600000e-01
5.600000e-01 1.005000e+00 1.368914e-01 5.600000e-01
5.600000e-01 1.006000e+00 1.355632e-01 5.600000e-01
5.600000e-01 1.007000e+00 1.342219e-01 5.600000e-01
5.600000e-01 1.008000e+00 1.328671e-01 5.600000e-01
5.600000e-01 1.009000e+00 1.314983e-01 5.600000e-01
5.600000e-01 1.010000e+00 1.301151e-01 5.600000e-01
5.600000e-01 1.011000e+00 1.287171e-01 5.600000e-01
5.600000e-01 1.012000e+00 1.273036e-01 5.600000e-01
5.600000e-01 1.013000e+00 1.258744e-01 5.600000e-01
5.600000e-01 1.014000e+00 1.244287e-01 5.600000e-01
5.600000e-01 1.015000e+00 1.229660e-01 5.600000e-01
5.600000e-01 1.016000e+00 1.214857e-01 5.600000e-01
5.600000e-01 1.017000e+00 1.199871e-01 5.600000e-01
5.600000e-01 1.018000e+00 1.184696e-01 5.600000e-01
5.600000e-01 1.019000e+00 1.169324e-01 5.600000e-01
5.600000e-01 1.020000e+00 1.153747e-01 5.600000e-01
5.600000e-01 1.021000e+00 1.137957e-01 5.600000e-01
5.600000e-01 1.022000e+00 1.121945e-01 5.600000e-01
5.600000e-01 1.023000e+00 1.105701e-01 5.600000e-01
5.600000e-01 1.024000e+00 1.089215e-01 5.600000e-01
5.600000e-01 1.025000e+00 1.072475e-01 5.600000e-01
5.600000e-01 1.026000e+00 1.055470e-01 5.600000e-01
5.600000e-01 1.027000e+00 1.038186e-01 5.600000e-01
5.600000e-01 1.028000e+00 1.020609e-01 5.600000e-01
5.600000e-01 1.029000e+00 1.002725e-01 5.600000e-01
5.600000e-01 1.030000e+00 9.845159e-02 5.600000e-01
5.600000e-01 1.031000e+00 9.659635e-02 5.600000e-01
5.600000e-01 1.032000e+00 9.470476e-02 5.600000e-01
5.600000e-01 1.033000e+00 9.277463e-02 5.600000e-01
5.600000e-01 1.034000e+00 9.080347e-02 5.600000e-01
5.600000e-01 1.035000e+00 8.878856e-02 5.600000e-01
5.600000e-01 1.036000e+00 8.672685e-02 5.600000e-01
5.600000e-01 1.037000e+00 8.461493e-02 5.600000e-01
5.600000e-01 1.038000e+00 8.244892e-02 5.600000e-01
5.600000e-01 1.039000e+00 8.022445e-02 5.600000e-01
5.600000e-01 1.040000e+00 7.793652e-02 5.600000e-01
5.600000e-01 1.041000e+00 7.557936e-02 5.600000e-01
5.600000e-01 1.042000e+00 7.314628e-02 5.600000e-01
5.600000e-01 1.043000e+00 7.062944e-02 5.600000e-01
5.600000e-01 1.044000e+00 6.801953e-02 5.600000e-01
5.600000e-01 1.045000e+00 6.530540e-02 5.600000e-01
5.600000e-01 1.046000e+00 6.247346e-02 5.600000e-01
5.600000e-01 1.047000e+00 5.950691e-02 5.600000e-01
5.600000e-01 1.048000e+00 5.638449e-02 5.600000e-01
5.600000e-01 1.049000e+00 5.307871e-02 5.600000e-01
5.600000e-01 1.050000e+00 4.955288e-02 5.600000e-01
5.600000e-01 1.051000e+00 4.575616e-02 5.600000e-01
5.600000e-01 1.052000e+00 4.161448e-02 5.600000e-01
5.600000e-01 1.053000e+00 3.701221e-02 5.600000e-01
5.600000e-01 1.054000e+00 3.174968e-02 5.600000e-01
5.600000e-01 1.055000e+00 2.542009e-02 5.600000e-01
5.600000e-01 1.056000e+00 1.686178e-02 5.600000e-01
5.700000e-01 1.001000e+00 1.516651e-01 5.700000e-01
5.700000e-01 1.002000e+00 1.504885e-01 5.700000e-01
5.700000e-01 1.003000e+00 1.493027e-01 5.700000e-01
5.700000e-01 1.004000e+00 1.481073e-01 5.700000e-01
5.700000e-01 1.005000e+00 1.469022e-01 5.700000e-01
5.700000e-01 1.006000e+00 1.456871e-01 5.700000e-01
5.700000e-01 1.007000e+00 1.444619e-01 5.700000e-01
5.700000e-01 1.008000e+00 1.432261e-01 5.700000e-01
5.700000e-01 1.009000e+00 1.419796e-01 5.700000e-01
5.700000e-01 1.010000e+00 1.407220e-01 5.700000e-01
5.700000e-01 1.011000e+00 1.394531e-01 5.700000e-01
5.700000e-01 1.012000e+00 1.381726e-01 5.700000e-01
5.700000e-01 1.013000e+00 1.368801e-01 5.700000e-01
5.700000e-01 1.014000e+00 1.355752e-01 5.700000e-01
5.700000e-01 1.015000e+00 1.342577e-01 5.700000e-01
5.700000e-01 1.016000e+00 1.329271e-01 5.700000e-01
5.700000e-01 1.017000e+00 1.315831e-01 5.700000e-01
5.700000e-01 1.018000e+00 1.302252e-01 5.700000e-01
5.700000e-01 1.019000e+00 1.288529e-01 5.700000e-01
5.700000e-01 1.020000e+00 1.274659e-01 5.700000e-01
5.700000e-01 1.021000e+00 1.260637e-01 5.700000e-01
5.700000e-01 1.022000e+00 1.246456e-01 5.700000e-01
5.700000e-01 1.023000e+00 1.232113e-01 5.700000e-01
5.700000e-01 1.024000e+00 1.217601e-01 5.700000e-01
5.700000e-01 1.025000e+00 1.202913e-01 5.700000e-01
5.700000e-01 1.026000e+00 1.188044e-01 5.700000e-01
5.700000e-01 1.027000e+00 1.172987e-01 5.700000e-01
5.700000e-01 1.028000e+00 1.157733e-01 5.700000e-01
5.700000e-01 1.029000e+00 1.142276e-01 5.700000e-01
5.700000e-01 1.030000e+00 1.126607e-01 5.700000e-01
5.700000e-01 1.031000e+00 1.110717e-01 5.700000e-01
5.700000e-01 1.032000e+00 1.094596e-01 5.700000e-01
5.700000e-01 1.033000e+00 1.078235e-01 5.700000e-01
5.700000e-01 1.034000e+00 1.061621e-01 5.700000e-01
5.700000e-01 1.035000e+00 1.044743e-01 5.700000e-01
5.700000e-01 1.036000e+00 1.027587e-01 5.700000e-01
5.700000e-01 1.037000e+00 1.010141e-01 5.700000e-01
5.700000e-01 1.038000e+00 9.923876e-02 5.700000e-01
5.700000e-01 1.039000e+00 9.743110e-02 5.700000e-01
5.700000e-01 1.040000e+00 9.558926e-02 5.700000e-01
5.700000e-01 1.041000e+00 9.371122e-02 5.700000e-01
5.700000e-01 1.042000e+00 9.179477e-02 5.700000e-01
5.700000e-01 1.043000e+00 8.983745e-02 5.700000e-01
5.700000e-01 1.044000e+00 8.783652e-02 5.700000e-01
5.700000e-01 1.045000e+00 8.578893e-02 5.700000e-01
5.700000e-01 1.046000e+00 8.369127e-02 5.700000e-01
5.700000e-01 1.047000e+00 8.153966e-02 5.700000e-01
5.700000e-01 1.048000e+00 7.932971e-02 5.700000e-01
5.700000e-01 1.049000e+00 7.705640e-02 5.700000e-01
5.700000e-01 1.050000e+00 7.471396e-02 5.700000e-01
5.700000e-01 1.051000e+00 7.229567e-02 5.700000e-01
5.700000e-01 1.052000e+00 6.979363e-02 5.700000e-01
5.700000e-01 1.053000e+00 6.719850e-02 5.700000e-01
5.700000e-01 1.054000e+00 6.449903e-02 5.700000e-01
5.700000e-01 1.055000e+00 6.168154e-02 5.700000e-01
5.700000e-01 1.056000e+00 5.872903e-02 5.700000e-01
5.700000e-01 1.057000e+00 5.562002e-02 5.700000e-01
5.700000e-01 1.058000e+00 5.232660e-02 5.700000e-01
5.700000e-01 1.059000e+00 4.881148e-02 5.700000e-01
5.700000e-01 1.060000e+00 4.502274e-02 5.700000e-01
5.700000e-01 1.061000e+00 4.088440e-02 5.700000e-01
5.700000e-01 1.062000e+00 3.627701e-02 5.700000e-01
5.700000e-01 1.063000e+00 3.099207e-02 5.700000e-01
5.700000e-01 1.064000e+00 2.459666e-02 5.700000e-01
5.700000e-01 1.065000e+00 1.579502e-02 5.700000e-01
5.800000e-01 1.000000e+00 1.613166e-01 5.800000e-01
5.800000e-01 1.001000e+00 1.602300e-01 5.800000e-01
5.800000e-01 1.002000e+00 1.591360e-01 5.800000e-01
5.800000e-01 1.003000e+00 1.580344e-01 5.800000e-01
5.800000e-01 1.004000e+00 1.569252e-01 5.800000e-01
5.800000e-01 1.005000e+00 1.558080e-01 5.800000e-01
5.800000e-01 1.006000e+00 1.546827e-01 5.800000e-01
5.800000e-01 1.007000e+00 1.535492e-01 5.800000e-01
5.800000e-01 1.008000e+00 1.524073e-01 5.800000e-01
5.800000e-01 1.009000e+00 1.512567e-01 5.800000e-01
5.800000e-01 1.010000e+00 1.500973e-01 5.800000e-01
5.800000e-01 1.011000e+00 1.489289e-01 5.800000e-01
5.800000e-01 1.012000e+00 1.477513e-01 5.800000e-01
5.800000e-01 1.013000e+00 1.465642e-01 5.800000e-01
5.800000e-01 1.014000e+00 1.453674e-01 5.800000e-01
5.800000e-01 1.015000e+00 1.441606e-01 5.800000e-01
5.800000e-01 1.016000e+00 1.429437e-01 5.800000e-01
5.800000e-01 1.017000e+00 1.417163e-01 5.800000e-01
5.800000e-01 1.018000e+00 1.404782e-01 5.800000e-01
5.800000e-01 1.019000e+00 1.392291e-01 5.800000e-01
5.800000e-01 1.020000e+00 1.379687e-01 5.800000e-01
5.800000e-01 1.021000e+00 1.366967e-01 5.800000e-01
5.800000e-01 1.022000e+00 1.354127e-01 5.800000e-01
5.800000e-01 1.023000e+00 1.341164e-01 5.800000e-01
5.800000e-01 1.024000e+00 1.328075e-01 5.800000e-01
5.800000e-01 1.025000e+00 1.314856e-01 5.800000e-01
5.800000e-01 1.026000e+00 1.301502e-01 5.800000e-01
5.800000e-01 1.027000e+00 1.288010e-01 5.800000e-01
5.800000e-01 1.028000e+00 1.274375e-01 5.800000e-01
5.800000e-01 1.029000e+00 1.260592e-01 5.800000e-01
5.800000e-01 1.030000e+00 1.246657e-01 5.800000e-01
5.800000e-01 1.031000e+00 1.232565e-01 5.800000e-01
5.800000e-01 1.032000e+00 1.218309e-01 5.800000e-01
5.800000e-01 1.033000e+00 1.203885e-01 5.800000e-01
5.800000e-01 1.034000e+00 1.189286e-01 5.800000e-01
5.800000e-01 1.035000e+00 1.174505e-01 5.800000e-01
5.800000e-01 1.036000e+00 1.159536e-01 5.800000e-01
5.800000e-01 1.037000e+00 1.144371e-01 5.800000e-01
5.800000e-01 1.038000e+00 1.129003e-01 5.800000e-01
5.800000e-01 1.039000e+00 1.113422e-01 5.800000e-01
5.800000e-01 1.040000e+00 1.097620e-01 5.800000e-01
5.800000e-01 1.041000e+00 1.081588e-01 5.800000e-01
5.800000e-01 1.042000e+00 1.065314e-01 5.800000e-01
5.800000e-01 1.043000e+00 1.048788e-01 5.800000e-01
5.800000e-01 1.044000e+00 1.031997e-01 5.800000e-01
5.800000e-01 1.045000e+00 1.014928e-01 5.800000e-01
5.800000e-01 1.046000e+00 9.975672e-02 5.800000e-01
5.800000e-01 1.047000e+00 9.798989e-02 5.800000e-01
5.800000e-01 1.048000e+00 9.619062e-02 5.800000e-01
5.800000e-01 1.049000e+00 9.435705e-02 5.800000e-01
5.800000e-01 1.050000e+00 9.248713e-02 5.800000e-01
5.800000e-01 1.051000e+00 9.057862e-02 5.800000e-01
5.800000e-01 1.052000e+00 8.862902e-02 5.800000e-01
5.800000e-01 1.053000e+00 8.663555e-02 5.800000e-01
5.800000e-01 1.054000e+00 8.459513e-02 5.800000e-01
5.800000e-01 1.055000e+00 8.250426e-02 5.800000e-01
5.800000e-01 1.056000e+00 8.035900e-02 5.800000e-01
5.800000e-01 1.057000e+00 7.815488e-02 5.800000e-01
5.800000e-01 1.058000e+00 7.588677e-02 5.800000e-01
5.800000e-01 1.059000e+00 7.354875e-02 5.800000e-01
5.800000e-01 1.060000e+00 7.113393e-02 5.800000e-01
5.800000e-01 1.061000e+00 6.863419e-02 5.800000e-01
5.800000e-01 1.062000e+00 6.603990e-02 5.800000e-01
5.800000e-01 1.063000e+00 6.333944e-02 5.800000e-01
5.800000e-01 1.064000e+00 6.051861e-02 5.800000e-01
5.800000e-01 1.065000e+00 5.755969e-02 5.800000e-01
5.800000e-01 1.066000e+00 5.444020e-02 5.800000e-01
5.800000e-01 1.067000e+00 5.113073e-02 5.800000e-01
5.800000e-01 1.068000e+00 4.759168e-02 5.800000e-01
5.800000e-01 1.069000e+00 4.376739e-02 5.800000e-01
5.800000e-01 1.070000e+00 3.957526e-02 5.800000e-01
5.800000e-01 1.071000e+00 3.488292e-02 5.800000e-01
5.800000e-01 1.072000e+00 2.945224e-02 5.800000e-01
5.800000e-01 1.073000e+00 2.276074e-02 5.800000e-01
5.800000e-01 1.074000e+00 1.298722e-02 5.800000e-01
5.900000e-01 1.000000e+00 1.689789e-01 5.900000e-01
5.900000e-01 1.001000e+00 1.679596e-01 5.900000e-01
5.900000e-01 1.002000e+00 1.669340e-01 5.900000e-01
5.900000e-01 1.003000e+00 1.659021e-01 5.900000e-01
5.900000e-01 1.004000e+00 1.648637e-01 5.900000e-01
5.900000e-01 1.005000e+00 1.638187e-01 5.900000e-01
5.900000e-01 1.006000e+00 1.627671e-01 5.900000e-01
5.900000e-01 1.007000e+00 1.617086e-01 5.900000e-01
5.900000e-01 1.008000e+00 1.606431e-01 5.900000e-01
5.900000e-01 1.009000e+00 1.595705e-01 5.900000e-01
5.900000e-01 1.010000e+00 1.584906e-01 5.900000e-01
5.900000e-01 1.011000e+00 1.574033e-01 5.900000e-01
5.900000e-01 1.012000e+00 1.563085e-01 5.900000e-01
5.900000e-01 1.013000e+00 1.552060e-01 5.900000e-01
5.900000e-01 1.014000e+00 1.540955e-01 5.900000e-01
5.900000e-01 1.015000e+00 1.529770e-01 5.900000e-01
5.900000e-01 1.016000e+00 1.518503e-01 5.900000e-01
5.900000e-01 1.017000e+00 1.507151e-01 5.900000e-01
5.900000e-01 1.018000e+00 1.495713e-01 5.900000e-01
5.900000e-01 1.019000e+00 1.484187e-01 5.900000e-01
5.900000e-01 1.020000e+00 1.472571e-01 5.900000e-01
5.900000e-01 1.021000e+00 1.460863e-01 5.900000e-01
5.900000e-01 1.022000e+00 1.449059e-01 5.900000e-01
5.900000e-01 1.023000e+00 1.437159e-01 5.900000e-01
5.900000e-01 1.024000e+00 1.425160e-01 5.900000e-01
5.900000e-01 1.025000e+00 1.413059e-01 5.900000e-01
5.900000e-01 1.026000e+00 1.400853e-01 5.900000e-01
5.900000e-01 1.027000e+00 1.388540e-01 5.900000e-01
5.900000e-01 1.028000e+00 1.376116e-01 5.900000e-01
5.900000e-01 1.029000e+00 1.363580e-01 5.900000e-01
5.900000e-01 1.030000e+00 1.350927e-01 5.900000e-01
5.900000e-01 1.031000e+00 1.338155e-01 5.900000e-01
5.900000e-01 1.032000e+00 1.325259e-01 5.900000e-01
5.900000e-01 1.033000e+00 1.312237e-01 5.900000e-01
5.900000e-01 1.034000e+00 1.299084e-01 5.900000e-01
5.900000e-01 1.035000e+00 1.285797e-01 5.900000e-01
5.900000e-01 1.036000e+00 1.272370e-01 5.900000e-01
5.900000e-01 1.037000e+00 1.258801e-01 5.900000e-01
5.900000e-01 1.038000e+00 1.245084e-01 5.900000e-01
5.900000e-01 1.039000e+00 1.231214e-01 5.900000e-01
5.900000e-01 1.040000e+00 1.217186e-01 5.900000e-01
5.900000e-01 1.041000e+00 1.202995e-01 5.900000e-01
5.900000e-01 1.042000e+00 1.188634e-01 5.900000e-01
5.900000e-01 1.043000e+00 1.174097e-01 5.900000e-01
5.900000e-01 1.044000e+00 1.159378e-01 5.900000e-01
5.900000e-01 1.045000e+00 1.144470e-01 5.900000e-01
5.900000e-01 1.046000e+00 1.129365e-01 5.900000e-01
5.900000e-01 1.047000e+00 1.114055e-01 5.900000e-01
5.900000e-01 1.048000e+00 1.098532e-01 5.900000e-01
5.900000e-01 1.049000e+00 1.082787e-01 5.900000e-01
5.900000e-01 1.050000e+00 1.066809e-01 5.900000e-01
5.900000e-01 1.051000e+00 1.050588e-01 5.900000e-01
5.900000e-01 1.052000e+00 1.034112e-01 5.900000e-01
5.900000e-01 1.053000e+00 1.017370e-01 5.900000e-01
5.900000e-01 1.054000e+00 1.000348e-01 5.900000e-01
5.900000e-01 1.055000e+00 9.830309e-02 5.900000e-01
5.900000e-01 1.056000e+00 9.654033e-02 5.900000e-01
5.900000e-01 1.057000e+00 9.474478e-02 5.900000e-01
5.900000e-01 1.058000e+00 9.291454e-02 5.900000e-01
5.900000e-01 1.059000e+00 9.104752e-02 5.900000e-01
5.900000e-01 1.060000e+00 8.914140e-02 5.900000e-01
5.900000e-01 1.061000e+00 8.719362e-02 5.900000e-01
5.900000e-01 1.062000e+00 8.520132e-02 5.900000e-01
5.900000e-01 1.063000e+00 8.316131e-02 5.900000e-01
5.900000e-01 1.064000e+00 8.106998e-02 5.900000e-01
5.900000e-01 1.065000e+00 7.892326e-02 5.900000e-01
5.900000e-01 1.066000e+00 7.671648e-02 5.900000e-01
5.900000e-01 1.067000e+00 7.444432e-02 5.900000e-01
5.900000e-01 1.068000e+00 7.210059e-02 5.900000e-01
5.900000e-01 1.069000e+00 6.967807e-02 5.900000e-01
5.900000e-01 1.070000e+00 6.716824e-02 5.900000e-01
5.900000e-01 1.071000e+00 6.456091e-02 5.900000e-01
5.900000e-01 1.072000e+00 6.184375e-02 5.900000e-01
5.900000e-01 1.073000e+00 5.900159e-02 5.900000e-01
5.900000e-01 1.074000e+00 5.601541e-02 5.900000e-01
5.900000e-01 1.075000e+00 5.286080e-02 5.900000e-01
5.900000e-01 1.076000e+00 4.950558e-02 5.900000e-01
5.900000e-01 1.077000e+00 4.590578e-02 5.900000e-01
5.900000e-01 1.078000e+00 4.199856e-02 5.900000e-01
5.900000e-01 1.079000e+00 3.768843e-02 5.900000e-01
5.900000e-01 1.080000e+00 3.281701e-02 5.900000e-01
5.900000e-01 1.081000e+00 2.708310e-02 5.900000e-01
5.900000e-01 1.082000e+00 1.974925e-02 5.900000e-01
5.900000e-01 1.083000e+00 6.824300e-03 5.900000e-01
6.000000e-01 1.001000e+00 1.749900e-01 6.000000e-01
6.000000e-01 1.002000e+00 1.740223e-01 6.000000e-01
6.000000e-01 1.003000e+00 1.730492e-01 6.000000e-01
6.000000e-01 1.004000e+00 1.720706e-01 6.000000e-01
6.000000e-01 1.005000e+00 1.710864e-01 6.000000e-01
6.000000e-01 1.006000e+00 1.700965e-01 6.000000e-01
6.000000e-01 1.007000e+00 1.691008e-01 6.000000e-01
6.000000e-01 1.008000e+00 1.680992e-01 6.000000e-01
6.000000e-01 1.009000e+00 1.670916e-01 6.000000e-01
6.000000e-01 1.010000e+00 1.660779e-01 6.000000e-01
6.000000e-01 1.011000e+00 1.650580e-01 6.000000e-01
6.000000e-01 1.012000e+00 1.640317e-01 6.000000e-01
6.000000e-01 1.013000e+00 1.629990e-01 6.000000e-01
6.000000e-01 1.014000e+00 1.619597e-01 6.000000e-01
6.000000e-01 1.015000e+00 1.609136e-01 6.000000e-01
6.000000e-01 1.016000e+00 1.598607e-01 6.000000e-01
6.000000e-01 1.017000e+00 1.588009e-01 6.000000e-01
6.000000e-01 1.018000e+00 1.577339e-01 6.000000e-01
6.000000e-01 1.019000e+00 1.566596e-01 6.000000e-01
6.000000e-01 1.020000e+00 1.555780e-01 6.000000e-01
6.000000e-01 1.021000e+00 1.544887e-01 6.000000e-01
6.000000e-01 1.022000e+00 1.533917e-01 6.000000e-01
6.000000e-01 1.023000e+00 1.522869e-01 6.000000e-01
6.000000e-01 1.024000e+00 1.511739e-01 6.000000e-01
6.000000e-01 1.025000e+00 1.500527e-01 6.000000e-01
6.000000e-01 1.026000e+00 1.489231e-01 6.000000e-01
6.000000e-01 1.027000e+00 1.477848e-01 6.000000e-01
6.000000e-01 1.028000e+00 1.466377e-01 6.000000e-01
6.000000e-01 1.029000e+00 1.454815e-01 6.000000e-01
6.000000e-01 1.030000e+00 1.443161e-01 6.000000e-01
6.000000e-01 1.031000e+00 1.431412e-01 6.000000e-01
6.000000e-01 1.032000e+00 1.419565e-01 6.000000e-01
6.000000e-01 1.033000e+00 1.407619e-01 6.000000e-01
6.000000e-01 1.034000e+00 1.395571e-01 6.000000e-01
6.000000e-01 1.035000e+00 1.383418e-01 6.000000e-01
6.000000e-01 1.036000e+00 1.371157e-01 6.000000e-01
6.000000e-01 1.037000e+00 1.358785e-01 6.000000e-01
6.000000e-01 1.038000e+00 1.346300e-01 6.000000e-01
6.000000e-01 1.039000e+00 1.333698e-01 6.000000e-01
6.000000e-01 1.040000e+00 1.320975e-01 6.000000e-01
6.000000e-01 1.041000e+00 1.308129e-01 6.000000e-01
6.000000e-01 1.042000e+00 1.295156e-01 6.000000e-01
6.000000e-01 1.043000e+00 1.282051e-01 6.000000e-01
6.000000e-01 1.044000e+00 1.268811e-01 6.000000e-01
6.000000e-01 1.045000e+00 1.255431e-01 6.000000e-01
6.000000e-01 1.046000e+00 1.241907e-01 6.000000e-01
6.000000e-01 1.047000e+00 1.228234e-01 6.000000e-01
6.000000e-01 1.048000e+00 1.214408e-01 6.000000e-01
6.000000e-01 1.049000e+00 1.200422e-01 6.000000e-01
6.000000e-01 1.050000e+00 1.186271e-01 6.000000e-01
6.000000e-01 1.051000e+00 1.171949e-01 6.000000e-01
6.000000e-01 1.052000e+00 1.157450e-01 6.000000e-01
6.000000e-01 1.053000e+00 1.142767e-01 6.000000e-01
6.000000e-01 1.054000e+00 1.127893e-01 6.000000e-01
6.000000e-01 1.055000e+00 1.112821e-01 6.000000e-01
6.000000e-01 1.056000e+00 1.097541e-01 6.000000e-01
6.000000e-01 1.057000e+00 1.082045e-01 6.000000e-01
6.000000e-01 1.058000e+00 1.066325e-01 6.000000e-01
6.000000e-01 1.059000e+00 1.050369e-01 6.000000e-01
6.000000e-01 1.060000e+00 1.034167e-01 6.000000e-01
6.000000e-01 1.061000e+00 1.017707e-01 6.000000e-01
6.000000e-01 1.062000e+00 1.000976e-01 6.000000e-01
6.000000e-01 1.063000e+00 9.839615e-02 6.000000e-01
6.000000e-01 1.064000e+00 9.666470e-02 6.000000e-01
6.000000e-01 1.065000e+00 9.490167e-02 6.000000e-01
6.000000e-01 1.066000e+00 9.310526e-02 6.000000e-01
6.000000e-01 1.067000e+00 9.127351e-02 6.000000e-01
6.000000e-01 1.068000e+00 8.940423e-02 6.000000e-01
6.000000e-01 1.069000e+00 8.749502e-02 6.000000e-01
6.000000e-01 1.070000e+00 8.554321e-02 6.000000e-01
6.000000e-01 1.071000e+00 8.354582e-02 6.000000e-01
6.000000e-01 1.072000e+00 8.149949e-02 6.000000e-01
6.000000e-01 1.073000e+00 7.940044e-02 6.000000e-01
6.000000e-01 1.074000e+00 7.724436e-02 6.000000e-01
6.000000e-01 1.075000e+00 7.502636e-02 6.000000e-01
6.000000e-01 1.076000e+00 7.274076e-02 6.000000e-01
6.000000e-01 1.077000e+00 7.038096e-02 6.000000e-01
6.000000e-01 1.078000e+00 6.793926e-02 6.000000e-01
6.000000e-01 1.079000e+00 6.540646e-02 6.000000e-01
6.000000e-01 1.080000e+00 6.277156e-02 6.000000e-01
6.000000e-01 1.081000e+00 6.002109e-02 6.000000e-01
6.000000e-01 1.082000e+00 5.713837e-02 6.000000e-01
6.000000e-01 1.083000e+00 5.410228e-02 6.000000e-01
6.000000e-01 1.084000e+00 5.088535e-02 6.000000e-01
6.000000e-01 1.085000e+00 4.745084e-02 6.000000e-01
6.000000e-01 1.086000e+00 4.374751e-02 6.000000e-01
6.000000e-01 1.087000e+00 3.970022e-02 6.000000e-01
6.000000e-01 1.088000e+00 3.519048e-02 6.000000e-01
6.000000e-01 1.089000e+00 3.001054e-02 6.000000e-01
6.000000e-01 1.090000e+00 2.372542e-02 6.000000e-01
6.000000e-01 1.091000e+00 1.500527e-02 6.000000e-01
6.100000e-01 1.000000e+00 1.823384e-01 6.100000e-01
6.100000e-01 1.001000e+00 1.814252e-01 6.100000e-01
6.100000e-01 1.002000e+00 1.805073e-01 6.100000e-01
6.100000e-01 1.003000e+00 1.795848e-01 6.100000e-01
6.100000e-01 1.004000e+00 1.786575e-01 6.100000e-01
6.100000e-01 1.005000e+00 1.777253e-01 6.100000e-01
6.100000e-01 1.006000e+00 1.767883e-01 6.100000e-01
6.100000e-01 1.007000e+00 1.758462e-01 6.100000e-01
6.100000e-01 1.008000e+00 1.748991e-01 6.100000e-01
6.100000e-01 1.009000e+00 1.739468e-01 6.100000e-01
6.100000e-01 1.010000e+00 1.729893e-01 6.100000e-01
6.100000e-01 1.011000e+00 1.720264e-01 6.100000e-01
6.100000e-01 1.012000e+00 1.710581e-01 6.100000e-01
6.100000e-01 1.013000e+00 1.700843e-01 6.100000e-01
6.100000e-01 1.014000e+00 1.691049e-01 6.100000e-01
6.100000e-01 1.015000e+00 1.681198e-01 6.100000e-01
6.100000e-01 1.016000e+00 1.671289e-01 6.100000e-01
6.100000e-01 1.017000e+00 1.661321e-01 6.100000e-01
6.100000e-01 1.018000e+00 1.651293e-01 6.100000e-01
6.100000e-01 1.019000e+00 1.641203e-01 6.100000e-01
6.100000e-01 1.020000e+00 1.631051e-01 6.100000e-01
6.100000e-01 1.021000e+00 1.620835e-01 6.100000e-01
6.100000e-01 1.022000e+00 1.610555e-01 6.100000e-01
6.100000e-01 1.023000e+00 1.600209e-01 6.100000e-01
6.100000e-01 1.024000e+00 1.589795e-01 6.100000e-01
6.100000e-01 1.025000e+00 1.579312e-01 6.100000e-01
6.100000e-01 1.026000e+00 1.568760e-01 6.100000e-01
6.100000e-01 1.027000e+00 1.558136e-01 6.100000e-01
6.100000e-01 1.028000e+00 1.547439e-01 6.100000e-01
6.100000e-01 1.029000e+00 1.536668e-01 6.100000e-01
6.100000e-01 1.030000e+00 1.525820e-01 6.100000e-01
6.100000e-01 1.031000e+00 1.514895e-01 6.100000e-01
6.100000e-01 1.032000e+00 1.503891e-01 6.100000e-01
6.100000e-01 1.033000e+00 1.492805e-01 6.100000e-01
6.100000e-01 1.034000e+00 1.481637e-01 6.100000e-01
6.100000e-01 1.035000e+00 1.470383e-01 6.100000e-01
6.100000e-01 1.036000e+00 1.459043e-01 6.100000e-01
6.100000e-01 1.037000e+00 1.447614e-01 6.100000e-01
6.100000e-01 1.038000e+00 1.436094e-01 6.100000e-01
6.100000e-01 1.039000e+00 1.424481e-01 6.100000e-01
6.100000e-01 1.040000e+00 1.412773e-01 6.100000e-01
6.100000e-01 1.041000e+00 1.400966e-01 6.100000e-01
6.100000e-01 1.042000e+00 1.389060e-01 6.100000e-01
6.100000e-01 1.043000e+00 1.377050e-01 6.100000e-01
6.100000e-01 1.044000e+00 1.364935e-01 6.100000e-01
6.100000e-01 1.045000e+00 1.352711e-01 6.100000e-01
6.100000e-01 1.046000e+00 1.340375e-01 6.100000e-01
6.100000e-01 1.047000e+00 1.327926e-01 6.100000e-01
6.100000e-01 1.048000e+00 1.315358e-01 6.100000e-01
6.100000e-01 1.049000e+00 1.302669e-01 6.100000e-01
6.100000e-01 1.050000e+00 1.289855e-01 6.100000e-01
6.100000e-01 1.051000e+00 1.276913e-01 6.100000e-01
6.100000e-01 1.052000e+00 1.263838e-01 6.100000e-01
6.100000e-01 1.053000e+00 1.250626e-01 6.100000e-01
6.100000e-01 1.054000e+00 1.237273e-01 6.100000e-01
6.100000e-01 1.055000e+00 1.223775e-01 6.100000e-01
6.100000e-01 1.056000e+00 1.210126e-01 6.100000e-01
6.100000e-01 1.057000e+00 1.196322e-01 6.100000e-01
6.100000e-01 1.058000e+00 1.182356e-01 6.100000e-01
6.100000e-01 1.059000e+00 1.168223e-01 6.100000e-01
6.100000e-01 1.060000e+00 1.153917e-01 6.100000e-01
6.100000e-01 1.061000e+00 1.139432e-01 6.100000e-01
6.100000e-01 1.062000e+00 1.124760e-01 6.100000e-01
6.100000e-01 1.063000e+00 1.109894e-01 6.100000e-01
6.100000e-01 1.064000e+00 1.094827e-01 6.100000e-01
6.100000e-01 1.065000e+00 1.079549e-01 6.100000e-01
6.100000e-01 1.066000e+00 1.064051e-01 6.100000e-01
6.100000e-01 1.067000e+00 1.048325e-01 6.100000e-01
6.100000e-01 1.068000e+00 1.032359e-01 6.100000e-01
6.100000e-01 1.069000e+00 1.016142e-01 6.100000e-01
6.100000e-01 1.070000e+00 9.996623e-02 6.100000e-01
6.100000e-01 1.071000e+00 9.829063e-02 6.100000e-01
6.100000e-01 1.072000e+00 9.658595e-02 6.100000e-01
6.100000e-01 1.073000e+00 9.485065e-02 6.100000e-01
6.100000e-01 1.074000e+00 9.308300e-02 6.100000e-01
6.100000e-01 1.075000e+00 9.128113e-02 6.100000e-01
6.100000e-01 1.076000e+00 8.944296e-02 6.100000e-01
6.100000e-01 1.077000e+00 8.756622e-02 6.100000e-01
6.100000e-01 1.078000e+00 8.564837e-02 6.100000e-01
6.100000e-01 1.079000e+00 8.368657e-02 6.100000e-01
6.100000e-01 1.080000e+00 8.167767e-02 6.100000e-01
6.100000e-01 1.081000e+00 7.961809e-02 6.100000e-01
6.100000e-01 1.082000e+00 7.750381e-02 6.100000e-01
6.100000e-01 1.083000e+00 7.533020e-02 6.100000e-01
6.100000e-01 1.084000e+00 7.309199e-02 6.100000e-01
6.100000e-01 1.085000e+00 7.078304e-02 6.100000e-01
6.100000e-01 1.086000e+00 6.839618e-02 6.100000e-01
6.100000e-01 1.087000e+00 6.592297e-02 6.100000e-01
6.100000e-01 1.088000e+00 6.335327e-02 6.100000e-01
6.100000e-01 1.089000e+00 6.067484e-02 6.100000e-01
6.100000e-01 1.090000e+00 5.787258e-02 6.100000e-01
6.100000e-01 1.091000e+00 5.492754e-02 6.100000e-01
6.100000e-01 1.092000e+00 5.181539e-02 6.100000e-01
6.100000e-01 1.093000e+00 4.850396e-02 6.100000e-01
6.100000e-01 1.094000e+00 4.494923e-02 6.100000e-01
6.100000e-01 1.095000e+00 4.108811e-02 6.100000e-01
6.100000e-01 1.096000e+00 3.682434e-02 6.100000e-01
6.100000e-01 1.097000e+00 3.199736e-02 6.100000e-01
6.100000e-01 1.098000e+00 2.629887e-02 6.100000e-01
6.100000e-01 1.099000e+00 1.895864e-02 6.100000e-01
6.100000e-01 1.100000e+00 5.218195e-03 6.100000e-01
6.200000e-01 1.000000e+00 1.882167e-01 6.200000e-01
6.200000e-01 1.001000e+00 1.873464e-01 6.200000e-01
6.200000e-01 1.002000e+00 1.864721e-01 6.200000e-01
6.200000e-01 1.003000e+00 1.855936e-01 6.200000e-01
6.200000e-01 1.004000e+00 1.847110e-01 6.200000e-01
6.200000e-01 1.005000e+00 1.838241e-01 6.200000e-01
6.200000e-01 1.006000e+00 1.829329e-01 6.200000e-01
6.200000e-01 1.007000e+00 1.820374e-01 6.200000e-01
6.200000e-01 1.008000e+00 1.811374e-01 6.200000e-01
6.200000e-01 1.009000e+00 1.802330e-01 6.200000e-01
6.200000e-01 1.010000e+00 1.793240e-01 6.200000e-01
6.200000e-01 1.011000e+00 1.784103e-01 6.200000e-01
6.200000e-01 1.012000e+00 1.774920e-01 6.200000e-01
6.200000e-01 1.013000e+00 1.765688e-01 6.200000e-01
6.200000e-01 1.014000e+00 1.756409e-01 6.200000e-01
6.200000e-01 1.015000e+00 1.747080e-01 6.200000e-01
6.200000e-01 1.016000e+00 1.737701e-01 6.200000e-01
6.200000e-01 1.017000e+00 1.728271e-01 6.200000e-01
6.200000e-01 1.018000e+00 1.718789e-01 6.200000e-01
6.200000e-01 1.019000e+00 1.709254e-01 6.200000e-01
6.200000e-01 1.020000e+00 1.699666e-01 6.200000e-01
6.200000e-01 1.021000e+00 1.690024e-01 6.200000e-01
6.200000e-01 1.022000e+00 1.680327e-01 6.200000e-01
6.200000e-01 1.023000e+00 1.670573e-01 6.200000e-01
6.200000e-01 1.024000e+00 1.660762e-01 6.200000e-01
6.200000e-01 1.025000e+00 1.650892e-01 6.200000e-01
6.200000e-01 1.026000e+00 1.640963e-01 6.200000e-01
6.200000e-01 1.027000e+00 1.630974e-01 6.200000e-01
6.200000e-01 1.028000e+00 1.620923e-01 6.200000e-01
6.200000e-01 1.029000e+00 1.610810e-01 6.200000e-01
6.200000e-01 1.030000e+00 1.600632e-01 6.200000e-01
6.200000e-01 1.031000e+00 1.590390e-01 6.200000e-01
6.200000e-01 1.032000e+00 1.580081e-01 6.200000e-01
6.200000e-01 1.033000e+00 1.569704e-01 6.200000e-01
6.200000e-01 1.034000e+00 1.559258e-01 6.200000e-01
6.200000e-01 1.035000e+00 1.548742e-01 6.200000e-01
6.200000e-01 1.036000e+00 1.538154e-01 6.200000e-01
6.200000e-01 1.037000e+00 1.527493e-01 6.200000e-01
6.200000e-01 1.038000e+00 1.516756e-01 6.200000e-01
6.200000e-01 1.039000e+00 1.505943e-01 6.200000e-01
6.200000e-01 1.040000e+00 1.495052e-01 6.200000e-01
6.200000e-01 1.041000e+00 1.484081e-01 6.200000e-01
6.200000e-01 1.042000e+00 1.473028e-01 6.200000e-01
6.200000e-01 1.043000e+00 1.461892e-01 6.200000e-01
6.200000e-01 1.044000e+00 1.450670e-01 6.200000e-01
6.200000e-01 1.045000e+00 1.439361e-01 6.200000e-01
6.200000e-01 1.046000e+00 1.427962e-01 6.200000e-01
6.200000e-01 1.047000e+00 1.416471e-01 6.200000e-01
6.200000e-01 1.048000e+00 1.404887e-01 6.200000e-01
6.200000e-01 1.049000e+00 1.393206e-01 6.200000e-01
6.200000e-01 1.050000e+00 1.381426e-01 6.200000e-01
6.200000e-01 1.051000e+00 1.369545e-01 6.200000e-01
6.200000e-01 1.052000e+00 1.357560e-01 6.200000e-01
6.200000e-01 1.053000e+00 1.345469e-01 6.200000e-01
6.200000e-01 1.054000e+00 1.333267e-01 6.200000e-01
6.200000e-01 1.055000e+00 1.320953e-01 6.200000e-01
6.200000e-01 1.056000e+00 1.308523e-01 6.200000e-01
6.200000e-01 1.057000e+00 1.295974e-01 6.200000e-01
6.200000e-01 1.058000e+00 1.283302e-01 6.200000e-01
6.200000e-01 1.059000e+00 1.270504e-01 6.200000e-01
6.200000e-01 1.060000e+00 1.257575e-01 6.200000e-01
6.200000e-01 1.061000e+00 1.244513e-01 6.200000e-01
6.200000e-01 1.062000e+00 1.231311e-01 6.200000e-01
6.200000e-01 1.063000e+00 1.217967e-01 6.200000e-01
6.200000e-01 1.064000e+00 1.204475e-01 6.200000e-01
6.200000e-01 1.065000e+00 1.190830e-01 6.200000e-01
6.200000e-01 1.066000e+00 1.177026e-01 6.200000e-01
6.200000e-01 1.067000e+00 1.163059e-01 6.200000e-01
6.200000e-01 1.068000e+00 1.148922e-01 6.200000e-01
6.200000e-01 1.069000e+00 1.134609e-01 6.200000e-01
6.200000e-01 1.070000e+00 1.120113e-01 6.200000e-01
6.200000e-01 1.071000e+00 1.105427e-01 6.200000e-01
6.200000e-01 1.072000e+00 1.090543e-01 6.200000e-01
6.200000e-01 1.073000e+00 1.075454e-01 6.200000e-01
6.200000e-01 1.074000e+00 1.060149e-01 6.200000e-01
6.200000e-01 1.075000e+00 1.044621e-01 6.200000e-01
6.200000e-01 1.076000e+00 1.028858e-01 6.200000e-01
6.200000e-01 1.077000e+00 1.012849e-01 6.200000e-01
6.200000e-01 1.078000e+00 9.965839e-02 6.200000e-01
6.200000e-01 1.079000e+00 9.800486e-02 6.200000e-01
6.200000e-01 1.080000e+00 9.632295e-02 6.200000e-01
6.200000e-01 1.081000e+00 9.461114e-02 6.200000e-01
6.200000e-01 1.082000e+00 9.286778e-02 6.200000e-01
6.200000e-01 1.083000e+00 9.109107e-02 6.200000e-01
6.200000e-01 1.084000e+00 8.927900e-02 6.200000e-01
6.200000e-01 1.085000e+00 8.742939e-02 6.200000e-01
6.200000e-01 1.086000e+00 8.553979e-02 6.200000e-01
6.200000e-01 1.087000e+00 8.360749e-02 6.200000e-01
6.200000e-01 1.088000e+00 8.162947e-02 6.200000e-01
6.200000e-01 1.089000e+00 7.960231e-02 6.200000e-01
6.200000e-01 1.090000e+00 7.752216e-02 6.200000e-01
6.200000e-01 1.091000e+00 7.538463e-02 6.200000e-01
6.200000e-01 1.092000e+00 7.318470e-02 6.200000e-01
6.200000e-01 1.093000e+00 7.091655e-02 6.200000e-01
6.200000e-01 1.094000e+00 6.857343e-02 6.200000e-01
6.200000e-01 1.095000e+00 6.614736e-02 6.200000e-01
6.200000e-01 1.096000e+00 6.362885e-02 6.200000e-01
6.200000e-01 1.097000e+00 6.100646e-02 6.200000e-01
6.200000e-01 1.098000e+00 5.826616e-02 6.200000e-01
6.200000e-01 1.099000e+00 5.539045e-02 6.200000e-01
6.200000e-01 1.100000e+00 5.235704e-02 6.200000e-01
6.200000e-01 1.101000e+00 4.913672e-02 6.200000e-01
6.200000e-01 1.102000e+00 4.568999e-02 6.200000e-01
6.200000e-01 1.103000e+00 4.196108e-02 6.200000e-01
6.200000e-01 1.104000e+00 3.786674e-02 6.200000e-01
6.200000e-01 1.105000e+00 3.327232e-02 6.200000e-01
6.200000e-01 1.106000e+00 2.793214e-02 6.200000e-01
6.200000e-01 1.107000e+00 2.129230e-02 6.200000e-01
6.200000e-01 1.108000e+00 1.124810e-02 6.200000e-01
6.300000e-01 1.001000e+00 1.928190e-01 6.300000e-01
6.300000e-01 1.002000e+00 1.919831e-01 6.300000e-01
6.300000e-01 1.003000e+00 1.911436e-01 6.300000e-01
6.300000e-01 1.004000e+00 1.903003e-01 6.300000e-01
6.300000e-01 1.005000e+00 1.894533e-01 6.300000e-01
6.300000e-01 1.006000e+00 1.886025e-01 6.300000e-01
6.300000e-01 1.007000e+00 1.877478e-01 6.300000e-01
6.300000e-01 1.008000e+00 1.868893e-01 6.300000e-01
6.300000e-01 1.009000e+00 1.860267e-01 6.300000e-01
6.300000e-01 1.010000e+00 1.851602e-01 6.300000e-01
6.300000e-01 1.011000e+00 1.842895e-01 6.300000e-01
6.300000e-01 1.012000e+00 1.834148e-01 6.300000e-01
6.300000e-01 1.013000e+00 1.825358e-01 6.300000e-01
6.300000e-01 1.014000e+00 1.816526e-01 6.300000e-01
6.300000e-01 1.015000e+00 1.807651e-01 6.300000e-01
6.300000e-01 1.016000e+00 1.798732e-01 6.300000e-01
6.300000e-01 1.017000e+00 1.789768e-01 6.300000e-01
6.300000e-01 1.018000e+00 1.780760e-01 6.300000e-01
6.300000e-01 1.019000e+00 1.771705e-01 6.300000e-01
6.300000e-01 1.020000e+00 1.762605e-01 6.300000e-01
6.300000e-01 1.021000e+00 1.753456e-01 6.300000e-01
6.300000e-01 1.022000e+00 1.744260e-01 6.300000e-01
6.300000e-01 1.023000e+00 1.735015e-01 6.300000e-01
6.300000e-01 1.024000e+00 1.725721e-01 6.300000e-01
6.300000e-01 1.025000e+00 1.716376e-01 6.300000e-01
6.300000e-01 1.026000e+00 1.706980e-01 6.300000e-01
6.300000e-01 1.027000e+00 1.697532e-01 6.300000e-01
6.300000e-01 1.028000e+00 1.688032e-01 6.300000e-01
6.300000e-01 1.029000e+00 1.678477e-01 6.300000e-01
6.300000e-01 1.030000e+00 1.668868e-01 6.300000e-01
6.300000e-01 1.031000e+00 1.659203e-01 6.300000e-01
6.300000e-01 1.032000e+00 1.649481e-01 6.300000e-01
6.300000e-01 1.033000e+00 1.639702e-01 6.300000e-01
6.300000e-01 1.034000e+00 1.629865e-01 6.300000e-01
6.300000e-01 1.035000e+00 1.619967e-01 6.300000e-01
6.300000e-01 1.036000e+00 1.610009e-01 6.300000e-01
6.300000e-01 1.037000e+00 1.599988e-01 6.300000e-01
6.300000e-01 1.038000e+00 1.589905e-01 6.300000e-01
6.300000e-01 1.039000e+00 1.579757e-01 6.300000e-01
6.300000e-01 1.040000e+00 1.569543e-01 6.300000e-01
6.300000e-01 1.041000e+00 1.559263e-01 6.300000e-01
6.300000e-01 1.042000e+00 1.548914e-01 6.300000e-01
6.300000e-01 1.043000e+00 1.538496e-01 6.300000e-01
6.300000e-01 1.044000e+00 1.528006e-01 6.300000e-01
6.300000e-01 1.045000e+00 1.517445e-01 6.300000e-01
6.300000e-01 1.046000e+00 1.506809e-01 6.300000e-01
6.300000e-01 1.047000e+00 1.496097e-01 6.300000e-01
6.300000e-01 1.048000e+00 1.485309e-01 6.300000e-01
6.300000e-01 1.049000e+00 1.474441e-01 6.300000e-01
6.300000e-01 1.050000e+00 1.463493e-01 6.300000e-01
6.300000e-01 1.051000e+00 1.452462e-01 6.300000e-01
6.300000e-01 1.052000e+00 1.441347e-01 6.300000e-01
6.300000e-01 1.053000e+00 1.430145e-01 6.300000e-01
6.300000e-01 1.054000e+00 1.418855e-01 6.300000e-01
6.300000e-01 1.055000e+00 1.407474e-01 6.300000e-01
6.300000e-01 1.056000e+00 1.396001e-01 6.300000e-01
6.300000e-01 1.057000e+00 1.384432e-01 6.300000e-01
6.300000e-01 1.058000e+00 1.372766e-01 6.300000e-01
6.300000e-01 1.059000e+00 1.361000e-01 6.300000e-01
6.300000e-01 1.060000e+00 1.349132e-01 6.300000e-01
6.300000e-01 1.061000e+00 1.337158e-01 6.300000e-01
6.300000e-01 1.062000e+00 1.325076e-01 6.300000e-01
6.300000e-01 1.063000e+00 1.312882e-01 6.300000e-01
6.300000e-01 1.064000e+00 1.300575e-01 6.300000e-01
6.300000e-01 1.065000e+00 1.288150e-01 6.300000e-01
6.300000e-01 1.066000e+00 1.275603e-01 6.300000e-01
6.300000e-01 1.067000e+00 1.262932e-01 6.300000e-01
6.300000e-01 1.068000e+00 1.250133e-01 6.300000e-01
6.300000e-01 1.069000e+00 1.237201e-01 6.300000e-01
6.300000e-01 1.070000e+00 1.224133e-01 6.300000e-01
6.300000e-01 1.071000e+00 1.210924e-01 6.300000e-01
6.300000e-01 1.072000e+00 1.197569e-01 6.300000e-01
6.300000e-01 1.073000e+00 1.184063e-01 6.300000e-01
6.300000e-01 1.074000e+00 1.170402e-01 6.300000e-01
6.300000e-01 1.075000e+00 1.156579e-01 6.300000e-01
6.300000e-01 1.076000e+00 1.142589e-01 6.300000e-01
6.300000e-01 1.077000e+00 1.128425e-01 6.300000e-01
6.300000e-01 1.078000e+00 1.114082e-01 6.300000e-01
6.300000e-01 1.079000e+00 1.099551e-01 6.300000e-01
6.300000e-01 1.080000e+00 1.084826e-01 6.300000e-01
6.300000e-01 1.081000e+00 1.069898e-01 6.300000e-01
6.300000e-01 1.082000e+00 1.054759e-01 6.300000e-01
6.300000e-01 1.083000e+00 1.039399e-01 6.300000e-01
6.300000e-01 1.084000e+00 1.023809e-01 6.300000e-01
6.300000e-01 1.085000e+00 1.007978e-01 6.300000e-01
6.300000e-01 1.086000e+00 9.918944e-02 6.300000e-01
6.300000e-01 1.087000e+00 9.755455e-02 6.300000e-01
6.300000e-01 1.088000e+00 9.589179e-02 6.300000e-01
6.300000e-01 1.089000e+00 9.419969e-02 6.300000e-01
6.300000e-01 1.090000e+00 9.247663e-02 6.300000e-01
6.300000e-01 1.091000e+00 9.072085e-02 6.300000e-01
6.300000e-01 1.092000e+00 8.893041e-02 6.300000e-01
6.300000e-01 1.093000e+00 8.710317e-02 6.300000e-01
6.300000e-01 1.094000e+00 8.523678e-02 6.300000e-01
6.300000e-01 1.095000e+00 8.332859e-02 6.300000e-01
6.300000e-01 1.096000e+00 8.137567e-02 6.300000e-01
6.300000e-01 1.097000e+00 7.937471e-02 6.300000e-01
6.300000e-01 1.098000e+00 7.732199e-02 6.300000e-01
6.300000e-01 1.099000e+00 7.521327e-02 6.300000e-01
6.300000e-01 1.100000e+00 7.304369e-02 6.300000e-01
6.300000e-01 1.101000e+00 7.080767e-02 6.300000e-01
6.300000e-01 1.102000e+00 6.849870e-02 6.300000e-01
6.300000e-01 1.103000e+00 6.610913e-02 6.300000e-01
6.300000e-01 1.104000e+00 6.362989e-02 6.300000e-01
6.300000e-01 1.105000e+00 6.105005e-02 6.300000e-01
6.300000e-01 1.106000e+00 5.835627e-02 6.300000e-01
6.300000e-01 1.107000e+00 5.553197e-02 6.300000e-01
6.300000e-01 1.108000e+00 5.255611e-02 6.300000e-01
6.300000e-01 1.109000e+00 4.940132e-02 6.300000e-01
6.300000e-01 1.110000e+00 4.603081e-02 6.300000e-01
6.300000e-01 1.111000e+00 4.239317e-02 6.300000e-01
6.300000e-01 1.112000e+00 3.841258e-02 6.300000e-01
6.300000e-01 1.113000e+00 3.396869e-02 6.300000e-01
6.300000e-01 1.114000e+00 2.884818e-02 6.300000e-01
6.300000e-01 1.115000e+00 2.259564e-02 6.300000e-01
6.300000e-01 1.116000e+00 1.374439e-02 6.300000e-01
6.400000e-01 1.000000e+00 1.986948e-01 6.400000e-01
6.400000e-01 1.001000e+00 1.978965e-01 6.400000e-01
6.400000e-01 1.002000e+00 1.970949e-01 6.400000e-01
6.400000e-01 1.003000e+00 1.962900e-01 6.400000e-01
6.400000e-01 1.004000e+00 1.954818e-01 6.400000e-01
6.400000e-01 1.005000e+00 1.946702e-01 6.400000e-01
6.400000e-01 1.006000e+00 1.938553e-01 6.400000e-01
6.400000e-01 1.007000e+00 1.930369e-01 6.400000e-01
6.400000e-01 1.008000e+00 1.922150e-01 6.400000e-01
6.400000e-01 1.009000e+00 1.913896e-01 6.400000e-01
6.400000e-01 1.010000e+00 1.905606e-01 6.400000e-01
6.400000e-01 1.011000e+00 1.897280e-01 6.400000e-01
6.400000e-01 1.012000e+00 1.888918e-01 6.400000e-01
6.400000e-01 1.013000e+00 1.880518e-01 6.400000e-01
6.400000e-01 1.014000e+00 1.872080e-01 6.400000e-01
6.400000e-01 1.015000e+00 1.863604e-01 6.400000e-01
6.400000e-01 1.016000e+00 1.855090e-01 6.400000e-01
6.400000e-01 1.017000e+00 1.846536e-01 6.400000e-01
6.400000e-01 1.018000e+00 1.837942e-01 6.400000e-01
6.400000e-01 1.019000e+00 1.829309e-01 6.400000e-01
6.400000e-01 1.020000e+00 1.820634e-01 6.400000e-01
6.400000e-01 1.021000e+00 1.811917e-01 6.400000e-01
6.400000e-01 1.022000e+00 1.803159e-01 6.400000e-01
6.400000e-01 1.023000e+00 1.794357e-01 6.400000e-01
6.400000e-01 1.024000e+00 1.785513e-01 6.400000e-01
6.400000e-01 1.025000e+00 1.776624e-01 6.400000e-01
6.400000e-01 1.026000e+00 1.767690e-01 6.400000e-01
6.400000e-01 1.027000e+00 1.758712e-01 6.400000e-01
6.400000e-01 1.028000e+00 1.749687e-01 6.400000e-01
6.400000e-01 1.029000e+00 1.740615e-01 6.400000e-01
6.400000e-01 1.030000e+00 1.731496e-01 6.400000e-01
6.400000e-01 1.031000e+00 1.722328e-01 6.400000e-01
6.400000e-01 1.032000e+00 1.713112e-01 6.400000e-01
6.400000e-01 1.033000e+00 1.703845e-01 6.400000e-01
6.400000e-01 1.034000e+00 1.694528e-01 6.400000e-01
6.400000e-01 1.035000e+00 1.685160e-01 6.400000e-01
6.400000e-01 1.036000e+00 1.675739e-01 6.400000e-01
6.400000e-01 1.037000e+00 1.666265e-01 6.400000e-01
6.400000e-01 1.038000e+00 1.656736e-01 6.400000e-01
6.400000e-01 1.039000e+00 1.647153e-01 6.400000e-01
6.400000e-01 1.040000e+00 1.637513e-01 6.400000e-01
6.400000e-01 1.041000e+00 1.627816e-01 6.400000e-01
6.400000e-01 1.042000e+00 1.618062e-01 6.400000e-01
6.400000e-01 1.043000e+00 1.608248e-01 6.400000e-01
6.400000e-01 1.044000e+00 1.598373e-01 6.400000e-01
6.400000e-01 1.045000e+00 1.588438e-01 6.400000e-01
6.400000e-01 1.046000e+00 1.578440e-01 6.400000e-01
6.400000e-01 1.047000e+00 1.568378e-01 6.400000e-01
6.400000e-01 1.048000e+00 1.558251e-01 6.400000e-01
6.400000e-01 1.049000e+00 1.548058e-01 6.400000e-01
6.400000e-01 1.050000e+00 1.537797e-01 6.400000e-01
6.400000e-01 1.051000e+00 1.527468e-01 6.400000e-01
6.400000e-01 1.052000e+00 1.517068e-01 6.400000e-01
6.400000e-01 1.053000e+00 1.506596e-01 6.400000e-01
6.400000e-01 1.054000e+00 1.496051e-01 6.400000e-01
6.400000e-01 1.055000e+00 1.485431e-01 6.400000e-01
6.400000e-01 1.056000e+00 1.474735e-01 6.400000e-01
6.400000e-01 1.057000e+00 1.463961e-01 6.400000e-01
6.400000e-01 1.058000e+00 1.453106e-01 6.400000e-01
6.400000e-01 1.059000e+00 1.442170e-01 6.400000e-01
6.400000e-01 1.060000e+00 1.431150e-01 6.400000e-01
6.400000e-01 1.061000e+00 1.420045e-01 6.400000e-01
6.400000e-01 1.062000e+00 1.408853e-01 6.400000e-01
6.400000e-01 1.063000e+00 1.397570e-01 6.400000e-01
6.400000e-01 1.064000e+00 1.386196e-01 6.400000e-01
6.400000e-01 1.065000e+00 1.374728e-01 6.400000e-01
6.400000e-01 1.066000e+00 1.363164e-01 6.400000e-01
6.400000e-01 1.067000e+00 1.351500e-01 6.400000e-01
6.400000e-01 1.068000e+00 1.339735e-01 6.400000e-01
6.400000e-01 1.069000e+00 1.327865e-01 6.400000e-01
6.400000e-01 1.070000e+00 1.315889e-01 6.400000e-01
6.400000e-01 1.071000e+00 1.303802e-01 6.400000e-01
6.400000e-01 1.072000e+00 1.291603e-01 6.400000e-01
6.400000e-01 1.073000e+00 1.279287e-01 6.400000e-01
6.400000e-01 1.074000e+00 1.266851e-01 6.400000e-01
6.400000e-01 1.075000e+00 1.254292e-01 6.400000e-01
6.400000e-01 1.076000e+00 1.241606e-01 6.400000e-01
6.400000e-01 1.077000e+00 1.228789e-01 6.400000e-01
6.400000e-01 1.078000e+00 1.215837e-01 6.400000e-01
6.400000e-01 1.079000e+00 1.202746e-01 6.400000e-01
6.400000e-01 1.080000e+00 1.189510e-01 6.400000e-01
6.400000e-01 1.081000e+00 1.176126e-01 6.400000e-01
6.400000e-01 1.082000e+00 1.162587e-01 6.400000e-01
6.400000e-01 1.083000e+00 1.148889e-01 6.400000e-01
6.400000e-01 1.084000e+00 1.135026e-01 6.400000e-01
6.400000e-01 1.085000e+00 1.120991e-01 6.400000e-01
6.400000e-01 1.086000e+00 1.106778e-01 6.400000e-01
6.400000e-01 1.087000e+00 1.092380e-01 6.400000e-01
6.400000e-01 1.088000e+00 1.077790e-01 6.400000e-01
6.400000e-01 1.089000e+00 1.063000e-01 6.400000e-01
6.400000e-01 1.090000e+00 1.048001e-01 6.400000e-01
6.400000e-01 1.091000e+00 1.032784e-01 6.400000e-01
6.400000e-01 1.092000e+00 1.017340e-01 6.400000e-01
6.400000e-01 1.093000e+00 1.001657e-01 6.400000e-01
6.400000e-01 1.094000e+00 9.857253e-02 6.400000e-01
6.400000e-01 1.095000e+00 9.695316e-02 6.400000e-01
6.400000e-01 1.096000e+00 9.530627e-02 6.400000e-01
6.400000e-01 1.097000e+00 9.363043e-02 6.400000e-01
6.400000e-01 1.098000e+00 9.192404e-02 6.400000e-01
6.400000e-01 1.099000e+00 9.018536e-02 6.400000e-01
6.400000e-01 1.100000e+00 8.841251e-02 6.400000e-01
6.400000e-01 1.101000e+00 8.660336e-02 6.400000e-01
6.400000e-01 1.102000e+00 8.475561e-02 6.400000e-01
6.400000e-01 1.103000e+00 8.286667e-02 6.400000e-01
6.400000e-01 1.104000e+00 8.093365e-02 6.400000e-01
6.400000e-01 1.105000e+00 7.895333e-02 6.400000e-01
6.400000e-01 1.106000e+00 7.692203e-02 6.400000e-01
6.400000e-01 1.107000e+00 7.483562e-02 6.400000e-01
6.400000e-01 1.108000e+00 7.268935e-02 6.400000e-01
6.400000e-01 1.109000e+00 7.047775e-02 6.400000e-01
6.400000e-01 1.110000e+00 6.819446e-02 6.400000e-01
6.400000e-01 1.111000e+00 6.583202e-02 6.400000e-01
6.400000e-01 1.112000e+00 6.338159e-02 6.400000e-01
6.400000e-01 1.113000e+00 6.083254e-02 6.400000e-01
6.400000e-01 1.114000e+00 5.817189e-02 6.400000e-01
6.400000e-01 1.115000e+00 5.538358e-02 6.400000e-01
6.400000e-01 1.116000e+00 5.244723e-02 6.400000e-01
6.400000e-01 1.117000e+00 4.933643e-02 6.400000e-01
6.400000e-01 1.118000e+00 4.601581e-02 6.400000e-01
6.400000e-01 1.119000e+00 4.243614e-02 6.400000e-01
6.400000e-01 1.120000e+00 3.852528e-02 6.400000e-01
6.400000e-01 1.121000e+00 3.416970e-02 6.400000e-01
6.400000e-01 1.122000e+00 2.917087e-02 6.400000e-01
6.400000e-01 1.123000e+00 2.311517e-02 6.400000e-01
6.400000e-01 1.124000e+00 1.475406e-02 6.400000e-01
6.500000e-01 1.000000e+00 2.033908e-01 6.500000e-01
6.500000e-01 1.001000e+00 2.026230e-01 6.500000e-01
6.500000e-01 1.002000e+00 2.018522e-01 6.500000e-01
6.500000e-01 1.003000e+00 2.010785e-01 6.500000e-01
6.500000e-01 1.004000e+00 2.003018e-01 6.500000e-01
6.500000e-01 1.005000e+00 1.995220e-01 6.500000e-01
6.500000e-01 1.006000e+00 1.987392e-01 6.500000e-01
6.500000e-01 1.007000e+00 1.979533e-01 6.500000e-01
6.500000e-01 1.008000e+00 1.971643e-01 6.500000e-01
6.500000e-01 1.009000e+00 1.963721e-01 6.500000e-01
6.500000e-01 1.010000e+00 1.955767e-01 6.500000e-01
6.500000e-01 1.011000e+00 1.947781e-01 6.500000e-01
6.500000e-01 1.012000e+00 1.939761e-01 6.500000e-01
6.500000e-01 1.013000e+00 1.931708e-01 6.500000e-01
6.500000e-01 1.014000e+00 1.923622e-01 6.500000e-01
6.500000e-01 1.015000e+00 1.915502e-01 6.500000e-01
6.500000e-01 1.016000e+00 1.907346e-01 6.500000e-01
6.500000e-01 1.017000e+00 1.899156e-01 6.500000e-01
6.500000e-01 1.018000e+00 1.890931e-01 6.500000e-01
6.500000e-01 1.019000e+00 1.882669e-01 6.500000e-01
6.500000e-01 1.020000e+00 1.874371e-01 6.500000e-01
6.500000e-01 1.021000e+00 1.866036e-01 6.500000e-01
6.500000e-01 1.022000e+00 1.857664e-01 6.500000e-01
6.500000e-01 1.023000e+00 1.849254e-01 6.500000e-01
6.500000e-01 1.024000e+00 1.840805e-01 6.500000e-01
6.500000e-01 1.025000e+00 1.832318e-01 6.500000e-01
6.500000e-01 1.026000e+00 1.823791e-01 6.500000e-01
6.500000e-01 1.027000e+00 1.815224e-01 6.500000e-01
6.500000e-01 1.028000e+00 1.806616e-01 6.500000e-01
6.500000e-01 1.029000e+00 1.797967e-01 6.500000e-01
6.500000e-01 1.030000e+00 1.789276e-01 6.500000e-01
6.500000e-01 1.031000e+00 1.780543e-01 6.500000e-01
6.500000e-01 1.032000e+00 1.771767e-01 6.500000e-01
6.500000e-01 1.033000e+00 1.762947e-01 6.500000e-01
6.500000e-01 1.034000e+00 1.754083e-01 6.500000e-01
6.500000e-01 1.035000e+00 1.745174e-01 6.500000e-01
6.500000e-01 1.036000e+00 1.736219e-01 6.500000e-01
6.500000e-01 1.037000e+00 1.727217e-01 6.500000e-01
6.500000e-01 1.038000e+00 1.718169e-01 6.500000e-01
6.500000e-01 1.039000e+00 1.709072e-01 6.500000e-01
6.500000e-01 1.040000e+00 1.699927e-01 6.500000e-01
6.500000e-01 1.041000e+00 1.690733e-01 6.500000e-01
6.500000e-01 1.042000e+00 1.681488e-01 6.500000e-01
6.500000e-01 1.043000e+00 1.672192e-01 6.500000e-01
6.500000e-01 1.044000e+00 1.662844e-01 6.500000e-01
6.500000e-01 1.045000e+00 1.653443e-01 6.500000e-01
6.500000e-01 1.046000e+00 1.643988e-01 6.500000e-01
6.500000e-01 1.047000e+00 1.634479e-01 6.500000e-01
6.500000e-01 1.048000e+00 1.624914e-01 6.500000e-01
6.500000e-01 1.049000e+00 1.615293e-01 6.500000e-01
6.500000e-01 1.050000e+00 1.605613e-01 6.500000e-01
6.500000e-01 1.051000e+00 1.595876e-01 6.500000e-01
6.500000e-01 1.052000e+00 1.586078e-01 6.500000e-01
6.500000e-01 1.053000e+00 1.576219e-01 6.500000e-01
6.500000e-01 1.054000e+00 1.566299e-01 6.500000e-01
6.500000e-01 1.055000e+00 1.556315e-01 6.500000e-01
6.500000e-01 1.056000e+00 1.546267e-01 6.500000e-01
6.500000e-01 1.057000e+00 1.536153e-01 6.500000e-01
6.500000e-01 1.058000e+00 1.525971e-01 6.500000e-01
6.500000e-01 1.059000e+00 1.515722e-01 6.500000e-01
6.500000e-01 1.060000e+00 1.505403e-01 6.500000e-01
6.500000e-01 1.061000e+00 1.495012e-01 6.500000e-01
6.500000e-01 1.062000e+00 1.484549e-01 6.500000e-01
6.500000e-01 1.063000e+00 1.474012e-01 6.500000e-01
6.500000e-01 1.064000e+00 1.463398e-01 6.500000e-01
6.500000e-01 1.065000e+00 1.452707e-01 6.500000e-01
6.500000e-01 1.066000e+00 1.441937e-01 6.500000e-01
6.500000e-01 1.067000e+00 1.431086e-01 6.500000e-01
6.500000e-01 1.068000e+00 1.420152e-01 6.500000e-01
6.500000e-01 1.069000e+00 1.409133e-01 6.500000e-01
6.500000e-01 1.070000e+00 1.398027e-01 6.500000e-01
6.500000e-01 1.071000e+00 1.386832e-01 6.500000e-01
6.500000e-01 1.072000e+00 1.375547e-01 6.500000e-01
6.500000e-01 1.073000e+00 1.364167e-01 6.500000e-01
6.500000e-01 1.074000e+00 1.352692e-01 6.500000e-01
6.500000e-01 1.075000e+00 1.341119e-01 6.500000e-01
6.500000e-01 1.076000e+00 1.329445e-01 6.500000e-01
6.500000e-01 1.077000e+00 1.317668e-01 6.500000e-01
6.500000e-01 1.078000e+00 1.305785e-01 6.500000e-01
6.500000e-01 1.079000e+00 1.293792e-01 6.500000e-01
6.500000e-01 1.080000e+00 1.281687e-01 6.500000e-01
6.500000e-01 1.081000e+00 1.269467e-01 6.500000e-01
6.500000e-01 1.082000e+00 1.257128e-01 6.500000e-01
6.500000e-01 1.083000e+00 1.244667e-01 6.500000e-01
6.500000e-01 1.084000e+00 1.232079e-01 6.500000e-01
6.500000e-01 1.085000e+00 1.219362e-01 6.500000e-01
6.500000e-01 1.086000e+00 1.206510e-01 6.500000e-01
6.500000e-01 1.087000e+00 1.193521e-01 6.500000e-01
6.500000e-01 1.088000e+00 1.180388e-01 6.500000e-01
6.500000e-01 1.089000e+00 1.167108e-01 6.500000e-01
6.500000e-01 1.090000e+00 1.153674e-01 6.500000e-01
6.500000e-01 1.091000e+00 1.140083e-01 6.500000e-01
6.500000e-01 1.092000e+00 1.126327e-01 6.500000e-01
6.500000e-01 1.093000e+00 1.112402e-01 6.500000e-01
6.500000e-01 1.094000e+00 1.098299e-01 6.500000e-01
6.500000e-01 1.095000e+00 1.084014e-01 6.500000e-01
6.500000e-01 1.096000e+00 1.069537e-01 6.500000e-01
6.500000e-01 1.097000e+00 1.054862e-01 6.500000e-01
6.500000e-01 1.098000e+00 1.039980e-01 6.500000e-01
6.500000e-01 1.099000e+00 1.024882e-01 6.500000e-01
6.500000e-01 1.100000e+00 1.009558e-01 6.500000e-01
6.500000e-01 1.101000e+00 9.939977e-02 6.500000e-01
6.500000e-01 1.102000e+00 9.781900e-02 6.500000e-01
6.500000e-01 1.103000e+00 9.621226e-02 6.500000e-01
6.500000e-01 1.104000e+00 9.457823e-02 6.500000e-01
6.500000e-01 1.105000e+00 9.291547e-02 6.500000e-01
6.500000e-01 1.106000e+00 9.122240e-02 6.500000e-01
6.500000e-01 1.107000e+00 8.949731e-02 6.500000e-01
6.500000e-01 1.108000e+00 8.773831e-02 6.500000e-01
6.500000e-01 1.109000e+00 8.594332e-02 6.500000e-01
6.500000e-01 1.110000e+00 8.411003e-02 6.500000e-01
6.500000e-01 1.111000e+00 8.223588e-02 6.500000e-01
6.500000e-01 1.112000e+00 8.031800e-02 6.500000e-01
6.500000e-01 1.113000e+00 7.835320e-02 6.500000e-01
6.500000e-01 1.114000e+00 7.633785e-02 6.500000e-01
6.500000e-01 1.115000e+00 7.426782e-02 6.500000e-01
6.500000e-01 1.116000e+00 7.213842e-02 6.500000e-01
6.500000e-01 1.117000e+00 6.994422e-02 6.500000e-01
6.500000e-01 1.118000e+00 6.767893e-02 6.500000e-01
6.500000e-01 1.119000e+00 6.533513e-02 6.500000e-01
6.500000e-01 1.120000e+00 6.290407e-02 6.500000e-01
6.500000e-01 1.121000e+00 6.037520e-02 6.500000e-01
6.500000e-01 1.122000e+00 5.773566e-02 6.500000e-01
6.500000e-01 1.123000e+00 5.496953e-02 6.500000e-01
6.500000e-01 1.124000e+00 5.205662e-02 6.500000e-01
6.500000e-01 1.125000e+00 4.897075e-02 6.500000e-01
6.500000e-01 1.126000e+00 4.567688e-02 6.500000e-01
6.500000e-01 1.127000e+00 4.212623e-02 6.500000e-01
6.500000e-01 1.128000e+00 3.824738e-02 6.500000e-01
6.500000e-01 1.129000e+00 3.392793e-02 6.500000e-01
6.500000e-01 1.130000e+00 2.897149e-02 6.500000e-01
6.500000e-01 1.131000e+00 2.296932e-02 6.500000e-01
6.500000e-01 1.132000e+00 1.469123e-02 6.500000e-01
6.600000e-01 1.000000e+00 2.077759e-01 6.600000e-01
6.600000e-01 1.001000e+00 2.070357e-01 6.600000e-01
6.600000e-01 1.002000e+00 2.062929e-01 6.600000e-01
6.600000e-01 1.003000e+00 2.055474e-01 6.600000e-01
6.600000e-01 1.004000e+00 2.047992e-01 6.600000e-01
6.600000e-01 1.005000e+00 2.040482e-01 6.600000e-01
6.600000e-01 1.006000e+00 2.032944e-01 6.600000e-01
6.600000e-01 1.007000e+00 2.025379e-01 6.600000e-01
6.600000e-01 1.008000e+00 2.017785e-01 6.600000e-01
6.600000e-01 1.009000e+00 2.010162e-01 6.600000e-01
6.600000e-01 1.010000e+00 2.002511e-01 6.600000e-01
6.600000e-01 1.011000e+00 1.994830e-01 6.600000e-01
6.600000e-01 1.012000e+00 1.987119e-01 6.600000e-01
6.600000e-01 1.013000e+00 1.979378e-01 6.600000e-01
6.600000e-01 1.014000e+00 1.971607e-01 6.600000e-01
6.600000e-01 1.015000e+00 1.963805e-01 6.600000e-01
6.600000e-01 1.016000e+00 1.955973e-01 6.600000e-01
6.600000e-01 1.017000e+00 1.948108e-01 6.600000e-01
6.600000e-01 1.018000e+00 1.940212e-01 6.600000e-01
6.600000e-01 1.019000e+00 1.932283e-01 6.600000e-01
6.600000e-01 1.020000e+00 1.924322e-01 6.600000e-01
6.600000e-01 1.021000e+00 1.916328e-01 6.600000e-01
6.600000e-01 1.022000e+00 1.908300e-01 6.600000e-01
6.600000e-01 1.023000e+00 1.900238e-01 6.600000e-01
6.600000e-01 1.024000e+00 1.892142e-01 6.600000e-01
6.600000e-01 1.025000e+00 1.884011e-01 6.600000e-01
6.600000e-01 1.026000e+00 1.875845e-01 6.600000e-01
6.600000e-01 1.027000e+00 1.867643e-01 6.600000e-01
6.600000e-01 1.028000e+00 1.859405e-01 6.600000e-01
6.600000e-01 1.029000e+00 1.851131e-01 6.600000e-01
6.600000e-01 1.030000e+00 1.842819e-01 6.600000e-01
6.600000e-01 1.031000e+00 1.834469e-01 6.600000e-01
6.600000e-01 1.032000e+00 1.826082e-01 6.600000e-01
6.600000e-01 1.033000e+00 1.817655e-01 6.600000e-01
6.600000e-01 1.034000e+00 1.809190e-01 6.600000e-01
6.600000e-01 1.035000e+00 1.800684e-01 6.600000e-01
6.600000e-01 1.036000e+00 1.792139e-01 6.600000e-01
6.600000e-01 1.037000e+00 1.783552e-01 6.600000e-01
6.600000e-01 1.038000e+00 1.774924e-01 6.600000e-01
6.600000e-01 1.039000e+00 1.766253e-01 6.600000e-01
6.600000e-01 1.040000e+00 1.757540e-01 6.600000e-01
6.600000e-01 1.041000e+00 1.748783e-01 6.600000e-01
6.600000e-01 1.042000e+00 1.739983e-01 6.600000e-01
6.600000e-01 1.043000e+00 1.731137e-01 6.600000e-01
6.600000e-01 1.044000e+00 1.722247e-01 6.600000e-01
6.600000e-01 1.045000e+00 1.713310e-01 6.600000e-01
6.600000e-01 1.046000e+00 1.704326e-01 6.600000e-01
6.600000e-01 1.047000e+00 1.695294e-01 6.600000e-01
6.600000e-01 1.048000e+00 1.686215e-01 6.600000e-01
6.600000e-01 1.049000e+00 1.677086e-01 6.600000e-01
6.600000e-01 1.050000e+00 1.667907e-01 6.600000e-01
6.600000e-01 1.051000e+00 1.658677e-01 6.600000e-01
6.600000e-01 1.052000e+00 1.649396e-01 6.600000e-01
6.600000e-01 1.053000e+00 1.640062e-01 6.600000e-01
6.600000e-01 1.054000e+00 1.630675e-01 6.600000e-01
6.600000e-01 1.055000e+00 1.621233e-01 6.600000e-01
6.600000e-01 1.056000e+00 1.611736e-01 6.600000e-01
6.600000e-01 1.057000e+00 1.602183e-01 6.600000e-01
6.600000e-01 1.058000e+00 1.592572e-01 6.600000e-01
6.600000e-01 1.059000e+00 1.582903e-01 6.600000e-01
6.600000e-01 1.060000e+00 1.573175e-01 6.600000e-01
6.600000e-01 1.061000e+00 1.563386e-01 6.600000e-01
6.600000e-01 1.062000e+00 1.553536e-01 6.600000e-01
6.600000e-01 1.063000e+00 1.543622e-01 6.600000e-01
6.600000e-01 1.064000e+00 1.533645e-01 6.600000e-01
6.600000e-01 1.065000e+00 1.523602e-01 6.600000e-01
6.600000e-01 1.066000e+00 1.513492e-01 6.600000e-01
6.600000e-01 1.067000e+00 1.503315e-01 6.600000e-01
6.600000e-01 1.068000e+00 1.493068e-01 6.600000e-01
6.600000e-01 1.069000e+00 1.482750e-01 6.600000e-01
6.600000e-01 1.070000e+00 1.472361e-01 6.600000e-01
6.600000e-01 1.071000e+00 1.461897e-01 6.600000e-01
6.600000e-01 1.072000e+00 1.451358e-01 6.600000e-01
6.600000e-01 1.073000e+00 1.440741e-01 6.600000e-01
6.600000e-01 1.074000e+00 1.430046e-01 6.600000e-01
6.600000e-01 1.075000e+00 1.419270e-01 6.600000e-01
6.600000e-01 1.076000e+00 1.408412e-01 6.600000e-01
6.600000e-01 1.077000e+00 1.397470e-01 6.600000e-01
6.600000e-01 1.078000e+00 1.386441e-01 6.600000e-01
6.600000e-01 1.079000e+00 1.375323e-01 6.600000e-01
6.600000e-01 1.080000e+00 1.364116e-01 6.600000e-01
6.600000e-01 1.081000e+00 1.352815e-01 6.600000e-01
6.600000e-01 1.082000e+00 1.341419e-01 6.600000e-01
6.600000e-01 1.083000e+00 1.329925e-01 6.600000e-01
6.600000e-01 1.084000e+00 1.318332e-01 6.600000e-01
6.600000e-01 1.085000e+00 1.306635e-01 6.600000e-01
6.600000e-01 1.086000e+00 1.294832e-01 6.600000e-01
6.600000e-01 1.087000e+00 1.282922e-01 6.600000e-01
6.600000e-01 1.088000e+00 1.270899e-01 6.600000e-01
6.600000e-01 1.089000e+00 1.258762e-01 6.600000e-01
6.600000e-01 1.090000e+00 1.246506e-01 6.600000e-01
6.600000e-01 1.091000e+00 1.234129e-01 6.600000e-01
6.600000e-01 1.092000e+00 1.221626e-01 6.600000e-01
6.600000e-01 1.093000e+00 1.208994e-01 6.600000e-01
6.600000e-01 1.094000e+00 1.196229e-01 6.600000e-01
6.600000e-01 1.095000e+00 1.183326e-01 6.600000e-01
6.600000e-01 1.096000e+00 1.170281e-01 6.600000e-01
6.600000e-01 1.097000e+00 1.157089e-01 6.600000e-01
6.600000e-01 1.098000e+00 1.143744e-01 6.600000e-01
6.600000e-01 1.099000e+00 1.130242e-01 6.600000e-01
6.600000e-01 1.100000e+00 1.116577e-01 6.600000e-01
6.600000e-01 1.101000e+00 1.102742e-01 6.600000e-01
6.600000e-01 1.102000e+00 1.088732e-01 6.600000e-01
6.600000e-01 1.103000e+00 1.074539e-01 6.600000e-01
6.600000e-01 1.104000e+00 1.060156e-01 6.600000e-01
6.600000e-01 1.105000e+00 1.045575e-01 6.600000e-01
6.600000e-01 1.106000e+00 1.030788e-01 6.600000e-01
6.600000e-01 1.107000e+00 1.015785e-01 6.600000e-01
6.600000e-01 1.108000e+00 1.000558e-01 6.600000e-01
6.600000e-01 1.109000e+00 9.850955e-02 6.600000e-01
6.600000e-01 1.110000e+00 9.693863e-02 6.600000e-01
6.600000e-01 1.111000e+00 9.534183e-02 6.600000e-01
6.600000e-01 1.112000e+00 9.371782e-02 6.600000e-01
6.600000e-01 1.113000e+00 9.206517e-02 6.600000e-01
6.600000e-01 1.114000e+00 9.038231e-02 6.600000e-01
6.600000e-01 1.115000e+00 8.866752e-02 6.600000e-01
6.600000e-01 1.116000e+00 8.691890e-02 6.600000e-01
6.600000e-01 1.117000e+00 8.513437e-02 6.600000e-01
6.600000e-01 1.118000e+00 8.331162e-02 6.600000e-01
6.600000e-01 1.119000e+00 8.144810e-02 6.600000e-01
6.600000e-01 1.120000e+00 7.954093e-02 6.600000e-01
6.600000e-01 1.121000e+00 7.758689e-02 6.600000e-01
6.600000e-01 1.122000e+00 7.558235e-02 6.600000e-01
6.600000e-01 1.123000e+00 7.352317e-02 6.600000e-01
6.600000e-01 1.124000e+00 7.140465e-02 6.600000e-01
6.600000e-01 1.125000e+00 6.922131e-02 6.600000e-01
6.600000e-01 1.126000e+00 6.696682e-02 6.600000e-01
6.600000e-01 1.127000e+00 6.463375e-02 6.600000e-01
6.600000e-01 1.128000e+00 6.221325e-02 6.600000e-01
6.600000e-01 1.129000e+00 5.969467e-02 6.600000e-01
6.600000e-01 1.130000e+00 5.706505e-02 6.600000e-01
6.600000e-01 1.131000e+00 5.430825e-02 6.600000e-01
6.600000e-01 1.132000e+00 5.140382e-02 6.600000e-01
6.600000e-01 1.133000e+00 4.832513e-02 6.600000e-01
6.600000e-01 1.134000e+00 4.503648e-02 6.600000e-01
6.600000e-01 1.135000e+00 4.148796e-02 6.600000e-01
6.600000e-01 1.136000e+00 3.760607e-02 6.600000e-01
6.600000e-01 1.137000e+00 3.327436e-02 6.600000e-01
6.600000e-01 1.138000e+00 2.828690e-02 6.600000e-01
6.600000e-01 1.139000e+00 2.220619e-02 6.600000e-01
6.600000e-01 1.140000e+00 1.364116e-02 6.600000e-01
6.700000e-01 1.000000e+00 2.118813e-01 6.700000e-01
6.700000e-01 1.001000e+00 2.111664e-01 6.700000e-01
6.700000e-01 1.002000e+00 2.104490e-01 6.700000e-01
6.700000e-01 1.003000e+00 2.097292e-01 6.700000e-01
6.700000e-01 1.004000e+00 2.090069e-01 6.700000e-01
6.700000e-01 1.005000e+00 2.082821e-01 6.700000e-01
6.700000e-01 1.006000e+00 2.075548e-01 6.700000e-01
6.700000e-01 1.007000e+00 2.068249e-01 6.700000e-01
6.700000e-01 1.008000e+00 2.060924e-01 6.700000e-01
6.700000e-01 1.009000e+00 2.053573e-01 6.700000e-01
6.700000e-01 1.010000e+00 2.046196e-01 6.700000e-01
6.700000e-01 1.011000e+00 2.038792e-01 6.700000e-01
6.700000e-01 1.012000e+00 2.031361e-01 6.700000e-01
6.700000e-01 1.013000e+00 2.023903e-01 6.700000e-01
6.700000e-01 1.014000e+00 2.016417e-01 6.700000e-01
6.700000e-01 1.015000e+00 2.008903e-01 6.700000e-01
6.700000e-01 1.016000e+00 2.001362e-01 6.700000e-01
6.700000e-01 1.017000e+00 1.993791e-01 6.700000e-01
6.700000e-01 1.018000e+00 1.986192e-01 6.700000e-01
6.700000e-01 1.019000e+00 1.978563e-01 6.700000e-01
6.700000e-01 1.020000e+00 1.970905e-01 6.700000e-01
6.700000e-01 1.021000e+00 1.963217e-01 6.700000e-01
6.700000e-01 1.022000e+00 1.955499e-01 6.700000e-01
6.700000e-01 1.023000e+00 1.947751e-01 6.700000e-01
6.700000e-01 1.024000e+00 1.939971e-01 6.700000e-01
6.700000e-01 1.025000e+00 1.932160e-01 6.700000e-01
6.700000e-01 1.026000e+00 1.924317e-01 6.700000e-01
6.700000e-01 1.027000e+00 1.916442e-01 6.700000e-01
6.700000e-01 1.028000e+00 1.908535e-01 6.700000e-01
6.700000e-01 1.029000e+00 1.900595e-01 6.700000e-01
6.700000e-01 1.030000e+00 1.892622e-01 6.700000e-01
6.700000e-01 1.031000e+00 1.884614e-01 6.700000e-01
6.700000e-01 1.032000e+00 1.876573e-01 6.700000e-01
6.700000e-01 1.033000e+00 1.868497e-01 6.700000e-01
6.700000e-01 1.034000e+00 1.860386e-01 6.700000e-01
6.700000e-01 1.035000e+00 1.852239e-01 6.700000e-01
6.700000e-01 1.036000e+00 1.844057e-01 6.700000e-01
6.700000e-01 1.037000e+00 1.835838e-01 6.700000e-01
6.700000e-01 1.038000e+00 1.827582e-01 6.700000e-01
6.700000e-01 1.039000e+00 1.819288e-01 6.700000e-01
6.700000e-01 1.040000e+00 1.810957e-01 6.700000e-01
6.700000e-01 1.041000e+00 1.802587e-01 6.700000e-01
6.700000e-01 1.042000e+00 1.794178e-01 6.700000e-01
6.700000e-01 1.043000e+00 1.785730e-01 6.700000e-01
6.700000e-01 1.044000e+00 1.777241e-01 6.700000e-01
6.700000e-01 1.045000e+00 1.768711e-01 6.700000e-01
6.700000e-01 1.046000e+00 1.760140e-01 6.700000e-01
6.700000e-01 1.047000e+00 1.751528e-01 6.700000e-01
6.700000e-01 1.048000e+00 1.742872e-01 6.700000e-01
6.700000e-01 1.049000e+00 1.734174e-01 6.700000e-01
6.700000e-01 1.050000e+00 1.725432e-01 6.700000e-01
6.700000e-01 1.051000e+00 1.716645e-01 6.700000e-01
6.700000e-01 1.052000e+00 1.707812e-01 6.700000e-01
6.700000e-01 1.053000e+00 1.698935e-01 6.700000e-01
6.700000e-01 1.054000e+00 1.690010e-01 6.700000e-01
6.700000e-01 1.055000e+00 1.681038e-01 6.700000e-01
6.700000e-01 1.056000e+00 1.672018e-01 6.700000e-01
6.700000e-01 1.057000e+00 1.662949e-01 6.700000e-01
6.700000e-01 1.058000e+00 1.653830e-01 6.700000e-01
6.700000e-01 1.059000e+00 1.644660e-01 6.700000e-01
6.700000e-01 1.060000e+00 1.635440e-01 6.700000e-01
6.700000e-01 1.061000e+00 1.626167e-01 6.700000e-01
6.700000e-01 1.062000e+00 1.616840e-01 6.700000e-01
6.700000e-01 1.063000e+00 1.607460e-01 6.700000e-01
6.700000e-01 1.064000e+00 1.598024e-01 6.700000e-01
6.700000e-01 1.065000e+00 1.588533e-01 6.700000e-01
6.700000e-01 1.066000e+00 1.578984e-01 6.700000e-01
6.700000e-01 1.067000e+00 1.569378e-01 6.700000e-01
6.700000e-01 1.068000e+00 1.559712e-01 6.700000e-01
6.700000e-01 1.069000e+00 1.549986e-01 6.700000e-01
6.700000e-01 1.070000e+00 1.540199e-01 6.700000e-01
6.700000e-01 1.071000e+00 1.530348e-01 6.700000e-01
6.700000e-01 1.072000e+00 1.520434e-01 6.700000e-01
6.700000e-01 1.073000e+00 1.510456e-01 6.700000e-01
6.700000e-01 1.074000e+00 1.500410e-01 6.700000e-01
6.700000e-01 1.075000e+00 1.490297e-01 6.700000e-01
6.700000e-01 1.076000e+00 1.480115e-01 6.700000e-01
6.700000e-01 1.077000e+00 1.469862e-01 6.700000e-01
6.700000e-01 1.078000e+00 1.459538e-01 6.700000e-01
6.700000e-01 1.079000e+00 1.449139e-01 6.700000e-01
6.700000e-01 1.080000e+00 1.438666e-01 6.700000e-01
6.700000e-01 1.081000e+00 1.428116e-01 6.700000e-01
6.700000e-01 1.082000e+00 1.417487e-01 6.700000e-01
6.700000e-01 1.083000e+00 1.406778e-01 6.700000e-01
6.700000e-01 1.084000e+00 1.395987e-01 6.700000e-01
6.700000e-01 1.085000e+00 1.385112e-01 6.700000e-01
6.700000e-01 1.086000e+00 1.374150e-01 6.700000e-01
6.700000e-01 1.087000e+00 1.363101e-01 6.700000e-01
6.700000e-01 1.088000e+00 1.351961e-01 6.700000e-01
6.700000e-01 1.089000e+00 1.340729e-01 6.700000e-01
6.700000e-01 1.090000e+00 1.329402e-01 6.700000e-01
6.700000e-01 1.091000e+00 1.317977e-01 6.700000e-01
6.700000e-01 1.092000e+00 1.306453e-01 6.700000e-01
6.700000e-01 1.093000e+00 1.294826e-01 6.700000e-01
6.700000e-01 1.094000e+00 1.283093e-01 6.700000e-01
6.700000e-01 1.095000e+00 1.271252e-01 6.700000e-01
6.700000e-01 1.096000e+00 1.259301e-01 6.700000e-01
6.700000e-01 1.097000e+00 1.247234e-01 6.700000e-01
6.700000e-01 1.098000e+00 1.235050e-01 6.700000e-01
6.700000e-01 1.099000e+00 1.222744e-01 6.700000e-01
6.700000e-01 1.100000e+00 1.210313e-01 6.700000e-01
6.700000e-01 1.101000e+00 1.197753e-01 6.700000e-01
6.700000e-01 1.102000e+00 1.185060e-01 6.700000e-01
6.700000e-01 1.103000e+00 1.172230e-01 6.700000e-01
6.700000e-01 1.104000e+00 1.159257e-01 6.700000e-01
6.700000e-01 1.105000e+00 1.146138e-01 6.700000e-01
6.700000e-01 1.106000e+00 1.132867e-01 6.700000e-01
6.700000e-01 1.107000e+00 1.119438e-01 6.700000e-01
6.700000e-01 1.108000e+00 1.105846e-01 6.700000e-01
6.700000e-01 1.109000e+00 1.092086e-01 6.700000e-01
6.700000e-01 1.110000e+00 1.078149e-01 6.700000e-01
6.700000e-01 1.111000e+00 1.064030e-01 6.700000e-01
6.700000e-01 1.112000e+00 1.049722e-01 6.700000e-01
6.700000e-01 1.113000e+00 1.035215e-01 6.700000e-01
6.700000e-01 1.114000e+00 1.020503e-01 6.700000e-01
6.700000e-01 1.115000e+00 1.005575e-01 6.700000e-01
6.700000e-01 1.116000e+00 9.904218e-02 6.700000e-01
6.700000e-01 1.117000e+00 9.750334e-02 6.700000e-01
6.700000e-01 1.118000e+00 9.593983e-02 6.700000e-01
6.700000e-01 1.119000e+00 9.435041e-02 6.700000e-01
6.700000e-01 1.120000e+00 9.273375e-02 6.700000e-01
6.700000e-01 1.121000e+00 9.108840e-02 6.700000e-01
6.700000e-01 1.122000e+00 8.941278e-02 6.700000e-01
6.700000e-01 1.123000e+00 8.770515e-02 6.700000e-01
6.700000e-01 1.124000e+00 8.596361e-02 6.700000e-01
6.700000e-01 1.125000e+00 8.418605e-02 6.700000e-01
6.700000e-01 1.126000e+00 8.237014e-02 6.700000e-01
6.700000e-01 1.127000e+00 8.051328e-02 6.700000e-01
6.700000e-01 1.128000e+00 7.861258e-02 6.700000e-01
6.700000e-01 1.129000e+00 7.666477e-02 6.700000e-01
6.700000e-01 1.130000e+00 7.466616e-02 6.700000e-01
6.700000e-01 1.131000e+00 7.261256e-02 6.700000e-01
6.700000e-01 1.132000e+00 7.049917e-02 6.700000e-01
6.700000e-01 1.133000e+00 6.832043e-02 6.700000e-01
6.700000e-01 1.134000e+00 6.606989e-02 6.700000e-01
6.700000e-01 1.135000e+00 6.373993e-02 6.700000e-01
6.700000e-01 1.136000e+00 6.132151e-02 6.700000e-01
6.700000e-01 1.137000e+00 5.880371e-02 6.700000e-01
6.700000e-01 1.138000e+00 5.617317e-02 6.700000e-01
6.700000e-01 1.139000e+00 5.341323e-02 6.700000e-01
6.700000e-01 1.140000e+00 5.050269e-02 6.700000e-01
6.700000e-01 1.141000e+00 4.741382e-02 6.700000e-01
6.700000e-01 1.142000e+00 4.410918e-02 6.700000e-01
6.700000e-01 1.143000e+00 4.053601e-02 6.700000e-01
6.700000e-01 1.144000e+00 3.661580e-02 6.700000e-01
6.700000e-01 1.145000e+00 3.222213e-02 6.700000e-01
6.700000e-01 1.146000e+00 2.712590e-02 6.700000e-01
6.700000e-01 1.147000e+00 2.081737e-02 6.700000e-01
6.700000e-01 1.148000e+00 1.144167e-02 6.700000e-01
6.800000e-01 1.000000e+00 2.157339e-01 6.800000e-01
6.800000e-01 1.001000e+00 2.150421e-01 6.800000e-01
6.800000e-01 1.002000e+00 2.143481e-01 6.800000e-01
6.800000e-01 1.003000e+00 2.136519e-01 6.800000e-01
6.800000e-01 1.004000e+00 2.129533e-01 6.800000e-01
6.800000e-01 1.005000e+00 2.122525e-01 6.800000e-01
6.800000e-01 1.006000e+00 2.115493e-01 6.800000e-01
6.800000e-01 1.007000e+00 2.108438e-01 6.800000e-01
6.800000e-01 1.008000e+00 2.101359e-01 6.800000e-01
6.800000e-01 1.009000e+00 2.094256e-01 6.800000e-01
6.800000e-01 1.010000e+00 2.087130e-01 6.800000e-01
6.800000e-01 1.011000e+00 2.079978e-01 6.800000e-01
6.800000e-01 1.012000e+00 2.072802e-01 6.800000e-01
6.800000e-01 1.013000e+00 2.065601e-01 6.800000e-01
6.800000e-01 1.014000e+00 2.058375e-01 6.800000e-01
6.800000e-01 1.015000e+00 2.051124e-01 6.800000e-01
6.800000e-01 1.016000e+00 2.043846e-01 6.800000e-01
6.800000e-01 1.017000e+00 2.036543e-01 6.800000e-01
6.800000e-01 1.018000e+00 2.029213e-01 6.800000e-01
6.800000e-01 1.019000e+00 2.021857e-01 6.800000e-01
6.800000e-01 1.020000e+00 2.014474e-01 6.800000e-01
6.800000e-01 1.021000e+00 2.007064e-01 6.800000e-01
6.800000e-01 1.022000e+00 1.999626e-01 6.800000e-01
6.800000e-01 1.023000e+00 1.992161e-01 6.800000e-01
6.800000e-01 1.024000e+00 1.984667e-01 6.800000e-01
6.800000e-01 1.025000e+00 1.977145e-01 6.800000e-01
6.800000e-01 1.026000e+00 1.969595e-01 6.800000e-01
6.800000e-01 1.027000e+00 1.962015e-01 6.800000e-01
6.800000e-01 1.028000e+00 1.954406e-01 6.800000e-01
6.800000e-01 1.029000e+00 1.946767e-01 6.800000e-01
6.800000e-01 1.030000e+00 1.939098e-01 6.800000e-01
6.800000e-01 1.031000e+00 1.931399e-01 6.800000e-01
6.800000e-01 1.032000e+00 1.923669e-01 6.800000e-01
6.800000e-01 1.033000e+00 1.915908e-01 6.800000e-01
6.800000e-01 1.034000e+00 1.908115e-01 6.800000e-01
6.800000e-01 1.035000e+00 1.900290e-01 6.800000e-01
6.800000e-01 1.036000e+00 1.892433e-01 6.800000e-01
6.800000e-01 1.037000e+00 1.884542e-01 6.800000e-01
6.800000e-01 1.038000e+00 1.876619e-01 6.800000e-01
6.800000e-01 1.039000e+00 1.868663e-01 6.800000e-01
6.800000e-01 1.040000e+00 1.860672e-01 6.800000e-01
6.800000e-01 1.041000e+00 1.852647e-01 6.800000e-01
6.800000e-01 1.042000e+00 1.844586e-01 6.800000e-01
6.800000e-01 1.043000e+00 1.836491e-01 6.800000e-01
6.800000e-01 1.044000e+00 1.828359e-01 6.800000e-01
6.800000e-01 1.045000e+00 1.820192e-01 6.800000e-01
6.800000e-01 1.046000e+00 1.811987e-01 6.800000e-01
6.800000e-01 1.047000e+00 1.803745e-01 6.800000e-01
6.800000e-01 1.048000e+00 1.795465e-01 6.800000e-01
6.800000e-01 1.049000e+00 1.787148e-01 6.800000e-01
6.800000e-01 1.050000e+00 1.778791e-01 6.800000e-01
6.800000e-01 1.051000e+00 1.770394e-01 6.800000e-01
6.800000e-01 1.052000e+00 1.761958e-01 6.800000e-01
6.800000e-01 1.053000e+00 1.753481e-01 6.800000e-01
6.800000e-01 1.054000e+00 1.744963e-01 6.800000e-01
6.800000e-01 1.055000e+00 1.736403e-01 6.800000e-01
6.800000e-01 1.056000e+00 1.727800e-01 6.800000e-01
6.800000e-01 1.057000e+00 1.719155e-01 6.800000e-01
6.800000e-01 1.058000e+00 1.710466e-01 6.800000e-01
6.800000e-01 1.059000e+00 1.701732e-01 6.800000e-01
6.800000e-01 1.060000e+00 1.692954e-01 6.800000e-01
6.800000e-01 1.061000e+00 1.684129e-01 6.800000e-01
6.800000e-01 1.062000e+00 1.675259e-01 6.800000e-01
6.800000e-01 1.063000e+00 1.666341e-01 6.800000e-01
6.800000e-01 1.064000e+00 1.657375e-01 6.800000e-01
6.800000e-01 1.065000e+00 1.648360e-01 6.800000e-01
6.800000e-01 1.066000e+00 1.639296e-01 6.800000e-01
6.800000e-01 1.067000e+00 1.630181e-01 6.800000e-01
6.800000e-01 1.068000e+00 1.621015e-01 6.800000e-01
6.800000e-01 1.069000e+00 1.611797e-01 6.800000e-01
6.800000e-01 1.070000e+00 1.602526e-01 6.800000e-01
6.800000e-01 1.071000e+00 1.593201e-01 6.800000e-01
6.800000e-01 1.072000e+00 1.583821e-01 6.800000e-01
6.800000e-01 1.073000e+00 1.574385e-01 6.800000e-01
6.800000e-01 1.074000e+00 1.564892e-01 6.800000e-01
6.800000e-01 1.075000e+00 1.555342e-01 6.800000e-01
6.800000e-01 1.076000e+00 1.545732e-01 6.800000e-01
6.800000e-01 1.077000e+00 1.536062e-01 6.800000e-01
6.800000e-01 1.078000e+00 1.526331e-01 6.800000e-01
6.800000e-01 1.079000e+00 1.516537e-01 6.800000e-01
6.800000e-01 1.080000e+00 1.506680e-01 6.800000e-01
6.800000e-01 1.081000e+00 1.496758e-01 6.800000e-01
6.800000e-01 1.082000e+00 1.486770e-01 6.800000e-01
6.800000e-01 1.083000e+00 1.476714e-01 6.800000e-01
6.800000e-01 1.084000e+00 1.466589e-01 6.800000e-01
6.800000e-01 1.085000e+00 1.456394e-01 6.800000e-01
6.800000e-01 1.086000e+00 1.446127e-01 6.800000e-01
6.800000e-01 1.087000e+00 1.435787e-01 6.800000e-01
6.800000e-01 1.088000e+00 1.425371e-01 6.800000e-01
6.800000e-01 1.089000e+00 1.414879e-01 6.800000e-01
6.800000e-01 1.090000e+00 1.404308e-01 6.800000e-01
6.800000e-01 1.091000e+00 1.393658e-01 6.800000e-01
6.800000e-01 1.092000e+00 1.382925e-01 6.800000e-01
6.800000e-01 1.093000e+00 1.372108e-01 6.800000e-01
6.800000e-01 1.094000e+00 1.361206e-01 6.800000e-01
6.800000e-01 1.095000e+00 1.350215e-01 6.800000e-01
6.800000e-01 1.096000e+00 1.339134e-01 6.800000e-01
6.800000e-01 1.097000e+00 1.327961e-01 6.800000e-01
6.800000e-01 1.098000e+00 1.316692e-01 6.800000e-01
6.800000e-01 1.099000e+00 1.305327e-01 6.800000e-01
6.800000e-01 1.100000e+00 1.293862e-01 6.800000e-01
6.800000e-01 1.101000e+00 1.282294e-01 6.800000e-01
6.800000e-01 1.102000e+00 1.270621e-01 6.800000e-01
6.800000e-01 1.103000e+00 1.258840e-01 6.800000e-01
6.800000e-01 1.104000e+00 1.246947e-01 6.800000e-01
6.800000e-01 1.105000e+00 1.234940e-01 6.800000e-01
6.800000e-01 1.106000e+00 1.222815e-01 6.800000e-01
6.800000e-01 1.107000e+00 1.210568e-01 6.800000e-01
6.800000e-01 1.108000e+00 1.198197e-01 6.800000e-01
6.800000e-01 1.109000e+00 1.185696e-01 6.800000e-01
6.800000e-01 1.110000e+00 1.173062e-01 6.800000e-01
6.800000e-01 1.111000e+00 1.160291e-01 6.800000e-01
6.800000e-01 1.112000e+00 1.147377e-01 6.800000e-01
6.800000e-01 1.113000e+00 1.134316e-01 6.800000e-01
6.800000e-01 1.114000e+00 1.121104e-01 6.800000e-01
6.800000e-01 1.115000e+00 1.107733e-01 6.800000e-01
6.800000e-01 1.116000e+00 1.094200e-01 6.800000e-01
6.800000e-01 1.117000e+00 1.080496e-01 6.800000e-01
6.800000e-01 1.118000e+00 1.066617e-01 6.800000e-01
6.800000e-01 1.119000e+00 1.052555e-01 6.800000e-01
6.800000e-01 1.120000e+00 1.038302e-01 6.800000e-01
6.800000e-01 1.121000e+00 1.023851e-01 6.800000e-01
6.800000e-01 1.122000e+00 1.009193e-01 6.800000e-01
6.800000e-01 1.123000e+00 9.943191e-02 6.800000e-01
6.800000e-01 1.124000e+00 9.792191e-02 6.800000e-01
6.800000e-01 1.125000e+00 9.638826e-02 6.800000e-01
6.800000e-01 1.126000e+00 9.482981e-02 6.800000e-01
6.800000e-01 1.127000e+00 9.324532e-02 6.800000e-01
6.800000e-01 1.128000e+00 9.163343e-02 6.800000e-01
6.800000e-01 1.129000e+00 8.999268e-02 6.800000e-01
6.800000e-01 1.130000e+00 8.832145e-02 6.800000e-01
6.800000e-01 1.131000e+00 8.661799e-02 6.800000e-01
6.800000e-01 1.132000e+00 8.488034e-02 6.800000e-01
6.800000e-01 1.133000e+00 8.310637e-02 6.800000e-01
6.800000e-01 1.134000e+00 8.129370e-02 6.800000e-01
6.800000e-01 1.135000e+00 7.943968e-02 6.800000e-01
6.800000e-01 1.136000e+00 7.754133e-02 6.800000e-01
6.800000e-01 1.137000e+00 7.559534e-02 6.800000e-01
6.800000e-01 1.138000e+00 7.359790e-02 6.800000e-01
6.800000e-01 1.139000e+00 7.154473e-02 6.800000e-01
6.800000e-01 1.140000e+00 6.943086e-02 6.800000e-01
6.800000e-01 1.141000e+00 6.725058e-02 6.800000e-01
6.800000e-01 1.142000e+00 6.499721e-02 6.800000e-01
6.800000e-01 1.143000e+00 6.266286e-02 6.800000e-01
6.800000e-01 1.144000e+00 6.023812e-02 6.800000e-01
6.800000e-01 1.145000e+00 5.771159e-02 6.800000e-01
6.800000e-01 1.146000e+00 5.506926e-02 6.800000e-01
6.800000e-01 1.147000e+00 5.229360e-02 6.800000e-01
6.800000e-01 1.148000e+00 4.936210e-02 6.800000e-01
6.800000e-01 1.149000e+00 4.624514e-02 6.800000e-01
6.800000e-01 1.150000e+00 4.290233e-02 6.800000e-01
6.800000e-01 1.151000e+00 3.927603e-02 6.800000e-01
6.800000e-01 1.152000e+00 3.527893e-02 6.800000e-01
6.800000e-01 1.153000e+00 3.076685e-02 6.800000e-01
6.800000e-01 1.154000e+00 2.546754e-02 6.800000e-01
6.800000e-01 1.155000e+00 1.872411e-02 6.800000e-01
6.800000e-01 1.156000e+00 7.251817e-03 6.800000e-01
6.900000e-01 1.000000e+00 2.193569e-01 6.900000e-01
6.900000e-01 1.001000e+00 2.186865e-01 6.900000e-01
6.900000e-01 1.002000e+00 2.180140e-01 6.900000e-01
6.900000e-01 1.003000e+00 2.173394e-01 6.900000e-01
6.900000e-01 1.004000e+00 2.166627e-01 6.900000e-01
6.900000e-01 1.005000e+00 2.159839e-01 6.900000e-01
6.900000e-01 1.006000e+00 2.153029e-01 6.900000e-01
6.900000e-01 1.007000e+00 2.146198e-01 6.900000e-01
6.900000e-01 1.008000e+00 2.139345e-01 6.900000e-01
6.900000e-01 1.009000e+00 2.132470e-01 6.900000e-01
6.900000e-01 1.010000e+00 2.125573e-01 6.900000e-01
6.900000e-01 1.011000e+00 2.118653e-01 6.900000e-01
6.900000e-01 1.012000e+00 2.111711e-01 6.900000e-01
6.900000e-01 1.013000e+00 2.104746e-01 6.900000e-01
6.900000e-01 1.014000e+00 2.097758e-01 6.900000e-01
6.900000e-01 1.015000e+00 2.090746e-01 6.900000e-01
6.900000e-01 1.016000e+00 2.083711e-01 6.900000e-01
6.900000e-01 1.017000e+00 2.076651e-01 6.900000e-01
6.900000e-01 1.018000e+00 2.069568e-01 6.900000e-01
6.900000e-01 1.019000e+00 2.062461e-01 6.900000e-01
6.900000e-01 1.020000e+00 2.055329e-01 6.900000e-01
6.900000e-01 1.021000e+00 2.048172e-01 6.900000e-01
6.900000e-01 1.022000e+00 2.040990e-01 6.900000e-01
6.900000e-01 1.023000e+00 2.033782e-01 6.900000e-01
6.900000e-01 1.024000e+00 2.026549e-01 6.900000e-01
6.900000e-01 1.025000e+00 2.019290e-01 6.900000e-01
6.900000e-01 1.026000e+00 2.012005e-01 6.900000e-01
6.900000e-01 1.027000e+00 2.004694e-01 6.900000e-01
6.900000e-01 1.028000e+00 1.997355e-01 6.900000e-01
6.900000e-01 1.029000e+00 1.989990e-01 6.900000e-01
6.900000e-01 1.030000e+00 1.982597e-01 6.900000e-01
6.900000e-01 1.031000e+00 1.975177e-01 6.900000e-01
6.900000e-01 1.032000e+00 1.967728e-01 6.900000e-01
6.900000e-01 1.033000e+00 1.960252e-01 6.900000e-01
6.900000e-01 1.034000e+00 1.952746e-01 6.900000e-01
6.900000e-01 1.035000e+00 1.945212e-01 6.900000e-01
6.900000e-01 1.036000e+00 1.937648e-01 6.900000e-01
6.900000e-01 1.037000e+00 1.930055e-01 6.900000e-01
6.900000e-01 1.038000e+00 1.922432e-01 6.900000e-01
6.900000e-01 1.039000e+00 1.914778e-01 6.900000e-01
6.900000e-01 1.040000e+00 1.907094e-01 6.900000e-01
6.900000e-01 1.041000e+00 1.899378e-01 6.900000e-01
6.900000e-01 1.042000e+00 1.891632e-01 6.900000e-01
6.900000e-01 1.043000e+00 1.883853e-01 6.900000e-01
6.900000e-01 1.044000e+00 1.876042e-01 6.900000e-01
6.900000e-01 1.045000e+00 1.868198e-01 6.900000e-01
6.900000e-01 1.046000e+00 1.860322e-01 6.900000e-01
6.900000e-01 1.047000e+00 1.852411e-01 6.900000e-01
6.900000e-01 1.048000e+00 1.844467e-01 6.900000e-01
6.900000e-01 1.049000e+00 1.836489e-01 6.900000e-01
6.900000e-01 1.050000e+00 1.828475e-01 6.900000e-01
6.900000e-01 1.051000e+00 1.820427e-01 6.900000e-01
6.900000e-01 1.052000e+00 1.812343e-01 6.900000e-01
6.900000e-01 1.053000e+00 1.804222e-01 6.900000e-01
6.900000e-01 1.054000e+00 1.796065e-01 6.900000e-01
6.900000e-01 1.055000e+00 1.787870e-01 6.900000e-01
6.900000e-01 1.056000e+00 1.779638e-01 6.900000e-01
6.900000e-01 1.057000e+00 1.771368e-01 6.900000e-01
6.900000e-01 1.058000e+00 1.763058e-01 6.900000e-01
6.900000e-01 1.059000e+00 1.754710e-01 6.900000e-01
6.900000e-01 1.060000e+00 1.746321e-01 6.900000e-01
6.900000e-01 1.061000e+00 1.737892e-01 6.900000e-01
6.900000e-01 1.062000e+00 1.729422e-01 6.900000e-01
6.900000e-01 1.063000e+00 1.720910e-01 6.900000e-01
6.900000e-01 1.064000e+00 1.712356e-01 6.900000e-01
6.900000e-01 1.065000e+00 1.703759e-01 6.900000e-01
6.900000e-01 1.066000e+00 1.695119e-01 6.900000e-01
6.900000e-01 1.067000e+00 1.686434e-01 6.900000e-01
6.900000e-01 1.068000e+00 1.677704e-01 6.900000e-01
6.900000e-01 1.069000e+00 1.668928e-01 6.900000e-01
6.900000e-01 1.070000e+00 1.660106e-01 6.900000e-01
6.900000e-01 1.071000e+00 1.651237e-01 6.900000e-01
6.900000e-01 1.072000e+00 1.642320e-01 6.900000e-01
6.900000e-01 1.073000e+00 1.633355e-01 6.900000e-01
6.900000e-01 1.074000e+00 1.624340e-01 6.900000e-01
6.900000e-01 1.075000e+00 1.615274e-01 6.900000e-01
6.900000e-01 1.076000e+00 1.606158e-01 6.900000e-01
6.900000e-01 1.077000e+00 1.596989e-01 6.900000e-01
6.900000e-01 1.078000e+00 1.587767e-01 6.900000e-01
6.900000e-01 1.079000e+00 1.578492e-01 6.900000e-01
6.900000e-01 1.080000e+00 1.569162e-01 6.900000e-01
6.900000e-01 1.081000e+00 1.559776e-01 6.900000e-01
6.900000e-01 1.082000e+00 1.550333e-01 6.900000e-01
6.900000e-01 1.083000e+00 1.540832e-01 6.900000e-01
6.900000e-01 1.084000e+00 1.531272e-01 6.900000e-01
6.900000e-01 1.085000e+00 1.521653e-01 6.900000e-01
6.900000e-01 1.086000e+00 1.511972e-01 6.900000e-01
6.900000e-01 1.087000e+00 1.502228e-01 6.900000e-01
6.900000e-01 1.088000e+00 1.492421e-01 6.900000e-01
6.900000e-01 1.089000e+00 1.482549e-01 6.900000e-01
6.900000e-01 1.090000e+00 1.472611e-01 6.900000e-01
6.900000e-01 1.091000e+00 1.462606e-01 6.900000e-01
6.900000e-01 1.092000e+00 1.452531e-01 6.900000e-01
6.900000e-01 1.093000e+00 1.442386e-01 6.900000e-01
6.900000e-01 1.094000e+00 1.432170e-01 6.900000e-01
6.900000e-01 1.095000e+00 1.421880e-01 6.900000e-01
6.900000e-01 1.096000e+00 1.411515e-01 6.900000e-01
6.900000e-01 1.097000e+00 1.401073e-01 6.900000e-01
6.900000e-01 1.098000e+00 1.390552e-01 6.900000e-01
6.900000e-01 1.099000e+00 1.379952e-01 6.900000e-01
6.900000e-01 1.100000e+00 1.369270e-01 6.900000e-01
6.900000e-01 1.101000e+00 1.358503e-01 6.900000e-01
6.900000e-01 1.102000e+00 1.347651e-01 6.900000e-01
6.900000e-01 1.103000e+00 1.336710e-01 6.900000e-01
6.900000e-01 1.104000e+00 1.325679e-01 6.900000e-01
6.900000e-01 1.105000e+00 1.314556e-01 6.900000e-01
6.900000e-01 1.106000e+00 1.303337e-01 6.900000e-01
6.900000e-01 1.107000e+00 1.292022e-01 6.900000e-01
6.900000e-01 1.108000e+00 1.280606e-01 6.900000e-01
6.900000e-01 1.109000e+00 1.269088e-01 6.900000e-01
6.900000e-01 1.110000e+00 1.257464e-01 6.900000e-01
6.900000e-01 1.111000e+00 1.245731e-01 6.900000e-01
6.900000e-01 1.112000e+00 1.233887e-01 6.900000e-01
6.900000e-01 1.113000e+00 1.221929e-01 6.900000e-01
6.900000e-01 1.114000e+00 1.209852e-01 6.900000e-01
6.900000e-01 1.115000e+00 1.197653e-01 6.900000e-01
6.900000e-01 1.116000e+00 1.185329e-01 6.900000e-01
6.900000e-01 1.117000e+00 1.172875e-01 6.900000e-01
6.900000e-01 1.118000e+00 1.160287e-01 6.900000e-01
6.900000e-01 1.119000e+00 1.147562e-01 6.900000e-01
6.900000e-01 1.120000e+00 1.134694e-01 6.900000e-01
6.900000e-01 1.121000e+00 1.121678e-01 6.900000e-01
6.900000e-01 1.122000e+00 1.108510e-01 6.900000e-01
6.900000e-01 1.123000e+00 1.095183e-01 6.900000e-01
6.900000e-01 1.124000e+00 1.081692e-01 6.900000e-01
6.900000e-01 1.125000e+00 1.068030e-01 6.900000e-01
6.900000e-01 1.126000e+00 1.054191e-01 6.900000e-01
6.900000e-01 1.127000e+00 1.040169e-01 6.900000e-01
6.900000e-01 1.128000e+00 1.025955e-01 6.900000e-01
6.900000e-01 1.129000e+00 1.011540e-01 6.900000e-01
6.900000e-01 1.130000e+00 9.969181e-02 6.900000e-01
6.900000e-01 1.131000e+00 9.820780e-02 6.900000e-01
6.900000e-01 1.132000e+00 9.670102e-02 6.900000e-01
6.900000e-01 1.133000e+00 9.517039e-02 6.900000e-01
6.900000e-01 1.134000e+00 9.361473e-02 6.900000e-01
6.900000e-01 1.135000e+00 9.203279e-02 6.900000e-01
6.900000e-01 1.136000e+00 9.042317e-02 6.900000e-01
6.900000e-01 1.137000e+00 8.878437e-02 6.900000e-01
6.900000e-01 1.138000e+00 8.711475e-02 6.900000e-01
6.900000e-01 1.139000e+00 8.541250e-02 6.900000e-01
6.900000e-01 1.140000e+00 8.367563e-02 6.900000e-01
6.900000e-01 1.141000e+00 8.190193e-02 6.900000e-01
6.900000e-01 1.142000e+00 8.008896e-02 6.900000e-01
6.900000e-01 1.143000e+00 7.823399e-02 6.900000e-01
6.900000e-01 1.144000e+00 7.633395e-02 6.900000e-01
6.900000e-01 1.145000e+00 7.438540e-02 6.900000e-01
6.900000e-01 1.146000e+00 7.238441e-02 6.900000e-01
6.900000e-01 1.147000e+00 7.032652e-02 6.900000e-01
6.900000e-01 1.148000e+00 6.820656e-02 6.900000e-01
6.900000e-01 1.149000e+00 6.601856e-02 6.900000e-01
6.900000e-01 1.150000e+00 6.375551e-02 6.900000e-01
6.900000e-01 1.151000e+00 6.140912e-02 6.900000e-01
6.900000e-01 1.152000e+00 5.896945e-02 6.900000e-01
6.900000e-01 1.153000e+00 5.642439e-02 6.900000e-01
6.900000e-01 1.154000e+00 5.375897e-02 6.900000e-01
6.900000e-01 1.155000e+00 5.095431e-02 6.900000e-01
6.900000e-01 1.156000e+00 4.798601e-02 6.900000e-01
6.900000e-01 1.157000e+00 4.482157e-02 6.900000e-01
6.900000e-01 1.158000e+00 4.141604e-02 6.900000e-01
6.900000e-01 1.159000e+00 3.770416e-02 6.900000e-01
6.900000e-01 1.160000e+00 3.358451e-02 6.900000e-01
6.900000e-01 1.161000e+00 2.888312e-02 6.900000e-01
6.900000e-01 1.162000e+00 2.324973e-02 6.900000e-01
6.900000e-01 1.163000e+00 1.571195e-02 6.900000e-01
7.000000e-01 1.000000e+00 2.227705e-01 7.000000e-01
7.000000e-01 1.001000e+00 2.221198e-01 7.000000e-01
7.000000e-01 1.002000e+00 2.214672e-01 7.000000e-01
7.000000e-01 1.003000e+00 2.208127e-01 7.000000e-01
7.000000e-01 1.004000e+00 2.201562e-01 7.000000e-01
7.000000e-01 1.005000e+00 2.194977e-01 7.000000e-01
7.000000e-01 1.006000e+00 2.188373e-01 7.000000e-01
7.000000e-01 1.007000e+00 2.181749e-01 7.000000e-01
7.000000e-01 1.008000e+00 2.175104e-01 7.000000e-01
7.000000e-01 1.009000e+00 2.168440e-01 7.000000e-01
7.000000e-01 1.010000e+00 2.161754e-01 7.000000e-01
7.000000e-01 1.011000e+00 2.155048e-01 7.000000e-01
7.000000e-01 1.012000e+00 2.148321e-01 7.000000e-01
7.000000e-01 1.013000e+00 2.141573e-01 7.000000e-01
7.000000e-01 1.014000e+00 2.134803e-01 7.000000e-01
7.000000e-01 1.015000e+00 2.128012e-01 7.000000e-01
7.000000e-01 1.016000e+00 2.121200e-01 7.000000e-01
7.000000e-01 1.017000e+00 2.114365e-01 7.000000e-01
7.000000e-01 1.018000e+00 2.107508e-01 7.000000e-01
7.000000e-01 1.019000e+00 2.100629e-01 7.000000e-01
7.000000e-01 1.020000e+00 2.093727e-01 7.000000e-01
7.000000e-01 1.021000e+00 2.086802e-01 7.000000e-01
7.000000e-01 1.022000e+00 2.079854e-01 7.000000e-01
7.000000e-01 1.023000e+00 2.072883e-01 7.000000e-01
7.000000e-01 1.024000e+00 2.065889e-01 7.000000e-01
7.000000e-01 1.025000e+00 2.058870e-01 7.000000e-01
7.000000e-01 1.026000e+00 2.051828e-01 7.000000e-01
7.000000e-01 1.027000e+00 2.044761e-01 7.000000e-01
7.000000e-01 1.028000e+00 2.037670e-01 7.000000e-01
7.000000e-01 1.029000e+00 2.030555e-01 7.000000e-01
7.000000e-01 1.030000e+00 2.023414e-01 7.000000e-01
7.000000e-01 1.031000e+00 2.016247e-01 7.000000e-01
7.000000e-01 1.032000e+00 2.009056e-01 7.000000e-01
7.000000e-01 1.033000e+00 2.001838e-01 7.000000e-01
7.000000e-01 1.034000e+00 1.994595e-01 7.000000e-01
7.000000e-01 1.035000e+00 1.987324e-01 7.000000e-01
7.000000e-01 1.036000e+00 1.980028e-01 7.000000e-01
7.000000e-01 1.037000e+00 1.972704e-01 7.000000e-01
7.000000e-01 1.038000e+00 1.965353e-01 7.000000e-01
7.000000e-01 1.039000e+00 1.957974e-01 7.000000e-01
7.000000e-01 1.040000e+00 1.950568e-01 7.000000e-01
7.000000e-01 1.041000e+00 1.943133e-01 7.000000e-01
7.000000e-01 1.042000e+00 1.935669e-01 7.000000e-01
7.000000e-01 1.043000e+00 1.928177e-01 7.000000e-01
7.000000e-01 1.044000e+00 1.920656e-01 7.000000e-01
7.000000e-01 1.045000e+00 1.913105e-01 7.000000e-01
7.000000e-01 1.046000e+00 1.905524e-01 7.000000e-01
7.000000e-01 1.047000e+00 1.897912e-01 7.000000e-01
7.000000e-01 1.048000e+00 1.890271e-01 7.000000e-01
7.000000e-01 1.049000e+00 1.882598e-01 7.000000e-01
7.000000e-01 1.050000e+00 1.874893e-01 7.000000e-01
7.000000e-01 1.051000e+00 1.867157e-01 7.000000e-01
7.000000e-01 1.052000e+00 1.859389e-01 7.000000e-01
7.000000e-01 1.053000e+00 1.851588e-01 7.000000e-01
7.000000e-01 1.054000e+00 1.843754e-01 7.000000e-01
7.000000e-01 1.055000e+00 1.835887e-01 7.000000e-01
7.000000e-01 1.056000e+00 1.827986e-01 7.000000e-01
7.000000e-01 1.057000e+00 1.820050e-01 7.000000e-01
7.000000e-01 1.058000e+00 1.812080e-01 7.000000e-01
7.000000e-01 1.059000e+00 1.804074e-01 7.000000e-01
7.000000e-01 1.060000e+00 1.796033e-01 7.000000e-01
7.000000e-01 1.061000e+00 1.787956e-01 7.000000e-01
7.000000e-01 1.062000e+00 1.779842e-01 7.000000e-01
7.000000e-01 1.063000e+00 1.771691e-01 7.000000e-01
7.000000e-01 1.064000e+00 1.763502e-01 7.000000e-01
7.000000e-01 1.065000e+00 1.755275e-01 7.000000e-01
7.000000e-01 1.066000e+00 1.747009e-01 7.000000e-01
7.000000e-01 1.067000e+00 1.738705e-01 7.000000e-01
7.000000e-01 1.068000e+00 1.730360e-01 7.000000e-01
7.000000e-01 1.069000e+00 1.721974e-01 7.000000e-01
7.000000e-01 1.070000e+00 1.713548e-01 7.000000e-01
7.000000e-01 1.071000e+00 1.705080e-01 7.000000e-01
7.000000e-01 1.072000e+00 1.696570e-01 7.000000e-01
7.000000e-01 1.073000e+00 1.688016e-01 7.000000e-01
7.000000e-01 1.074000e+00 1.679420e-01 7.000000e-01
7.000000e-01 1.075000e+00 1.670779e-01 7.000000e-01
7.000000e-01 1.076000e+00 1.662093e-01 7.000000e-01
7.000000e-01 1.077000e+00 1.653361e-01 7.000000e-01
7.000000e-01 1.078000e+00 1.644584e-01 7.000000e-01
7.000000e-01 1.079000e+00 1.635759e-01 7.000000e-01
7.000000e-01 1.080000e+00 1.626886e-01 7.000000e-01
7.000000e-01 1.081000e+00 1.617964e-01 7.000000e-01
7.000000e-01 1.082000e+00 1.608993e-01 7.000000e-01
7.000000e-01 1.083000e+00 1.599972e-01 7.000000e-01
7.000000e-01 1.084000e+00 1.590900e-01 7.000000e-01
7.000000e-01 1.085000e+00 1.581775e-01 7.000000e-01
7.000000e-01 1.086000e+00 1.572598e-01 7.000000e-01
7.000000e-01 1.087000e+00 1.563367e-01 7.000000e-01
7.000000e-01 1.088000e+00 1.554080e-01 7.000000e-01
7.000000e-01 1.089000e+00 1.544739e-01 7.000000e-01
7.000000e-01 1.090000e+00 1.535340e-01 7.000000e-01
7.000000e-01 1.091000e+00 1.525883e-01 7.000000e-01
7.000000e-01 1.092000e+00 1.516367e-01 7.000000e-01
7.000000e-01 1.093000e+00 1.506792e-01 7.000000e-01
7.000000e-01 1.094000e+00 1.497155e-01 7.000000e-01
7.000000e-01 1.095000e+00 1.487456e-01 7.000000e-01
7.000000e-01 1.096000e+00 1.477692e-01 7.000000e-01
7.000000e-01 1.097000e+00 1.467864e-01 7.000000e-01
7.000000e-01 1.098000e+00 1.457970e-01 7.000000e-01
7.000000e-01 1.099000e+00 1.448008e-01 7.000000e-01
7.000000e-01 1.100000e+00 1.437978e-01 7.000000e-01
7.000000e-01 1.101000e+00 1.427876e-01 7.000000e-01
7.000000e-01 1.102000e+00 1.417703e-01 7.000000e-01
7.000000e-01 1.103000e+00 1.407456e-01 7.000000e-01
7.000000e-01 1.104000e+00 1.397134e-01 7.000000e-01
7.000000e-01 1.105000e+00 1.386735e-01 7.000000e-01
7.000000e-01 1.106000e+00 1.376258e-01 7.000000e-01
7.000000e-01 1.107000e+00 1.365700e-01 7.000000e-01
7.000000e-01 1.108000e+00 1.355060e-01 7.000000e-01
7.000000e-01 1.109000e+00 1.344336e-01 7.000000e-01
7.000000e-01 1.110000e+00 1.333525e-01 7.000000e-01
7.000000e-01 1.111000e+00 1.322627e-01 7.000000e-01
7.000000e-01 1.112000e+00 1.311637e-01 7.000000e-01
7.000000e-01 1.113000e+00 1.300555e-01 7.000000e-01
7.000000e-01 1.114000e+00 1.289378e-01 7.000000e-01
7.000000e-01 1.115000e+00 1.278102e-01 7.000000e-01
7.000000e-01 1.116000e+00 1.266727e-01 7.000000e-01
7.000000e-01 1.117000e+00 1.255248e-01 7.000000e-01
7.000000e-01 1.118000e+00 1.243664e-01 7.000000e-01
7.000000e-01 1.119000e+00 1.231970e-01 7.000000e-01
7.000000e-01 1.120000e+00 1.220164e-01 7.000000e-01
7.000000e-01 1.121000e+00 1.208243e-01 7.000000e-01
7.000000e-01 1.122000e+00 1.196204e-01 7.000000e-01
7.000000e-01 1.123000e+00 1.184041e-01 7.000000e-01
7.000000e-01 1.124000e+00 1.171753e-01 7.000000e-01
7.000000e-01 1.125000e+00 1.159334e-01 7.000000e-01
7.000000e-01 1.126000e+00 1.146781e-01 7.000000e-01
7.000000e-01 1.127000e+00 1.134089e-01 7.000000e-01
7.000000e-01 1.128000e+00 1.121254e-01 7.000000e-01
7.000000e-01 1.129000e+00 1.108269e-01 7.000000e-01
7.000000e-01 1.130000e+00 1.095131e-01 7.000000e-01
7.000000e-01 1.131000e+00 1.081833e-01 7.000000e-01
7.000000e-01 1.132000e+00 1.068370e-01 7.000000e-01
7.000000e-01 1.133000e+00 1.054735e-01 7.000000e-01
7.000000e-01 1.134000e+00 1.040921e-01 7.000000e-01
7.000000e-01 1.135000e+00 1.026921e-01 7.000000e-01
7.000000e-01 1.136000e+00 1.012728e-01 7.000000e-01
7.000000e-01 1.137000e+00 9.983334e-02 7.000000e-01
7.000000e-01 1.138000e+00 9.837280e-02 7.000000e-01
7.000000e-01 1.139000e+00 9.689024e-02 7.000000e-01
7.000000e-01 1.140000e+00 9.538464e-02 7.000000e-01
7.000000e-01 1.141000e+00 9.385489e-02 7.000000e-01
7.000000e-01 1.142000e+00 9.229979e-02 7.000000e-01
7.000000e-01 1.143000e+00 9.071803e-02 7.000000e-01
7.000000e-01 1.144000e+00 8.910821e-02 7.000000e-01
7.000000e-01 1.145000e+00 8.746876e-02 7.000000e-01
7.000000e-01 1.146000e+00 8.579798e-02 7.000000e-01
7.000000e-01 1.147000e+00 8.409403e-02 7.000000e-01
7.000000e-01 1.148000e+00 8.235482e-02 7.000000e-01
7.000000e-01 1.149000e+00 8.057808e-02 7.000000e-01
7.000000e-01 1.150000e+00 7.876127e-02 7.000000e-01
7.000000e-01 1.151000e+00 7.690155e-02 7.000000e-01
7.000000e-01 1.152000e+00 7.499573e-02 7.000000e-01
7.000000e-01 1.153000e+00 7.304020e-02 7.000000e-01
7.000000e-01 1.154000e+00 7.103085e-02 7.000000e-01
7.000000e-01 1.155000e+00 6.896298e-02 7.000000e-01
7.000000e-01 1.156000e+00 6.683115e-02 7.000000e-01
7.000000e-01 1.157000e+00 6.462905e-02 7.000000e-01
7.000000e-01 1.158000e+00 6.234922e-02 7.000000e-01
7.000000e-01 1.159000e+00 5.998280e-02 7.000000e-01
7.000000e-01 1.160000e+00 5.751910e-02 7.000000e-01
7.000000e-01 1.161000e+00 5.494504e-02 7.000000e-01
7.000000e-01 1.162000e+00 5.224432e-02 7.000000e-01
7.000000e-01 1.163000e+00 4.939615e-02 7.000000e-01
7.000000e-01 1.164000e+00 4.637338e-02 7.000000e-01
7.000000e-01 1.165000e+00 4.313932e-02 7.000000e-01
7.000000e-01 1.166000e+00 3.964230e-02 7.000000e-01
7.000000e-01 1.167000e+00 3.580535e-02 7.000000e-01
7.000000e-01 1.168000e+00 3.150451e-02 7.000000e-01
7.000000e-01 1.169000e+00 2.651499e-02 7.000000e-01
7.000000e-01 1.170000e+00 2.033607e-02 7.000000e-01
7.000000e-01 1.171000e+00 1.113853e-02 7.000000e-01
7.100000e-01 1.001000e+00 2.253602e-01 7.100000e-01
7.100000e-01 1.002000e+00 2.247261e-01 7.100000e-01
7.100000e-01 1.003000e+00 2.240901e-01 7.100000e-01
7.100000e-01 1.004000e+00 2.234524e-01 7.100000e-01
7.100000e-01 1.005000e+00 2.228129e-01 7.100000e-01
7.100000e-01 1.006000e+00 2.221715e-01 7.100000e-01
7.100000e-01 1.007000e+00 2.215282e-01 7.100000e-01
7.100000e-01 1.008000e+00 2.208831e-01 7.100000e-01
7.100000e-01 1.009000e+00 2.202361e-01 7.100000e-01
7.100000e-01 1.010000e+00 2.195871e-01 7.100000e-01
7.100000e-01 1.011000e+00 2.189363e-01 7.100000e-01
7.100000e-01 1.012000e+00 2.182835e-01 7.100000e-01
7.100000e-01 1.013000e+00 2.176288e-01 7.100000e-01
7.100000e-01 1.014000e+00 2.169720e-01 7.100000e-01
7.100000e-01 1.015000e+00 2.163133e-01 7.100000e-01
7.100000e-01 1.016000e+00 2.156526e-01 7.100000e-01
7.100000e-01 1.017000e+00 2.149898e-01 7.100000e-01
7.100000e-01 1.018000e+00 2.143250e-01 7.100000e-01
7.100000e-01 1.019000e+00 2.136581e-01 7.100000e-01
7.100000e-01 1.020000e+00 2.129892e-01 7.100000e-01
7.100000e-01 1.021000e+00 2.123181e-01 7.100000e-01
7.100000e-01 1.022000e+00 2.116449e-01 7.100000e-01
7.100000e-01 1.023000e+00 2.109696e-01 7.100000e-01
7.100000e-01 1.024000e+00 2.102921e-01 7.100000e-01
7.100000e-01 1.025000e+00 2.096124e-01 7.100000e-01
7.100000e-01 1.026000e+00 2.089304e-01 7.100000e-01
7.100000e-01 1.027000e+00 2.082463e-01 7.100000e-01
7.100000e-01 1.028000e+00 2.075599e-01 7.100000e-01
7.100000e-01 1.029000e+00 2.068712e-01 7.100000e-01
7.100000e-01 1.030000e+00 2.061802e-01 7.100000e-01
7.100000e-01 1.031000e+00 2.054869e-01 7.100000e-01
7.100000e-01 1.032000e+00 2.047912e-01 7.100000e-01
7.100000e-01 1.033000e+00 2.040932e-01 7.100000e-01
7.100000e-01 1.034000e+00 2.033928e-01 7.100000e-01
7.100000e-01 1.035000e+00 2.026900e-01 7.100000e-01
7.100000e-01 1.036000e+00 2.019847e-01 7.100000e-01
7.100000e-01 1.037000e+00 2.012769e-01 7.100000e-01
7.100000e-01 1.038000e+00 2.005667e-01 7.100000e-01
7.100000e-01 1.039000e+00 1.998539e-01 7.100000e-01
7.100000e-01 1.040000e+00 1.991385e-01 7.100000e-01
7.100000e-01 1.041000e+00 1.984206e-01 7.100000e-01
7.100000e-01 1.042000e+00 1.977001e-01 7.100000e-01
7.100000e-01 1.043000e+00 1.969770e-01 7.100000e-01
7.100000e-01 1.044000e+00 1.962511e-01 7.100000e-01
7.100000e-01 1.045000e+00 1.955226e-01 7.100000e-01
7.100000e-01 1.046000e+00 1.947914e-01 7.100000e-01
7.100000e-01 1.047000e+00 1.940574e-01 7.100000e-01
7.100000e-01 1.048000e+00 1.933206e-01 7.100000e-01
7.100000e-01 1.049000e+00 1.925810e-01 7.100000e-01
7.100000e-01 1.050000e+00 1.918386e-01 7.100000e-01
7.100000e-01 1.051000e+00 1.910932e-01 7.100000e-01
7.100000e-01 1.052000e+00 1.903450e-01 7.100000e-01
7.100000e-01 1.053000e+00 1.895938e-01 7.100000e-01
7.100000e-01 1.054000e+00 1.888396e-01 7.100000e-01
7.100000e-01 1.055000e+00 1.880824e-01 7.100000e-01
7.100000e-01 1.056000e+00 1.873221e-01 7.100000e-01
7.100000e-01 1.057000e+00 1.865587e-01 7.100000e-01
7.100000e-01 1.058000e+00 1.857922e-01 7.100000e-01
7.100000e-01 1.059000e+00 1.850225e-01 7.100000e-01
7.100000e-01 1.060000e+00 1.842496e-01 7.100000e-01
7.100000e-01 1.061000e+00 1.834735e-01 7.100000e-01
7.100000e-01 1.062000e+00 1.826940e-01 7.100000e-01
7.100000e-01 1.063000e+00 1.819112e-01 7.100000e-01
7.100000e-01 1.064000e+00 1.811250e-01 7.100000e-01
7.100000e-01 1.065000e+00 1.803354e-01 7.100000e-01
7.100000e-01 1.066000e+00 1.795423e-01 7.100000e-01
7.100000e-01 1.067000e+00 1.787457e-01 7.100000e-01
7.100000e-01 1.068000e+00 1.779456e-01 7.100000e-01
7.100000e-01 1.069000e+00 1.771418e-01 7.100000e-01
7.100000e-01 1.070000e+00 1.763344e-01 7.100000e-01
7.100000e-01 1.071000e+00 1.755232e-01 7.100000e-01
7.100000e-01 1.072000e+00 1.747083e-01 7.100000e-01
7.100000e-01 1.073000e+00 1.738895e-01 7.100000e-01
7.100000e-01 1.074000e+00 1.730669e-01 7.100000e-01
7.100000e-01 1.075000e+00 1.722404e-01 7.100000e-01
7.100000e-01 1.076000e+00 1.714098e-01 7.100000e-01
7.100000e-01 1.077000e+00 1.705753e-01 7.100000e-01
7.100000e-01 1.078000e+00 1.697366e-01 7.100000e-01
7.100000e-01 1.079000e+00 1.688938e-01 7.100000e-01
7.100000e-01 1.080000e+00 1.680467e-01 7.100000e-01
7.100000e-01 1.081000e+00 1.671953e-01 7.100000e-01
7.100000e-01 1.082000e+00 1.663396e-01 7.100000e-01
7.100000e-01 1.083000e+00 1.654795e-01 7.100000e-01
7.100000e-01 1.084000e+00 1.646148e-01 7.100000e-01
7.100000e-01 1.085000e+00 1.637456e-01 7.100000e-01
7.100000e-01 1.086000e+00 1.628718e-01 7.100000e-01
7.100000e-01 1.087000e+00 1.619932e-01 7.100000e-01
7.100000e-01 1.088000e+00 1.611099e-01 7.100000e-01
7.100000e-01 1.089000e+00 1.602217e-01 7.100000e-01
7.100000e-01 1.090000e+00 1.593285e-01 7.100000e-01
7.100000e-01 1.091000e+00 1.584303e-01 7.100000e-01
7.100000e-01 1.092000e+00 1.575270e-01 7.100000e-01
7.100000e-01 1.093000e+00 1.566184e-01 7.100000e-01
7.100000e-01 1.094000e+00 1.557046e-01 7.100000e-01
7.100000e-01 1.095000e+00 1.547854e-01 7.100000e-01
7.100000e-01 1.096000e+00 1.538606e-01 7.100000e-01
7.100000e-01 1.097000e+00 1.529303e-01 7.100000e-01
7.100000e-01 1.098000e+00 1.519943e-01 7.100000e-01
7.100000e-01 1.099000e+00 1.510525e-01 7.100000e-01
7.100000e-01 1.100000e+00 1.501048e-01 7.100000e-01
7.100000e-01 1.101000e+00 1.491511e-01 7.100000e-01
7.100000e-01 1.102000e+00 1.481912e-01 7.100000e-01
7.100000e-01 1.103000e+00 1.472250e-01 7.100000e-01
7.100000e-01 1.104000e+00 1.462525e-01 7.100000e-01
7.100000e-01 1.105000e+00 1.452735e-01 7.100000e-01
7.100000e-01 1.106000e+00 1.442878e-01 7.100000e-01
7.100000e-01 1.107000e+00 1.432954e-01 7.100000e-01
7.100000e-01 1.108000e+00 1.422960e-01 7.100000e-01
7.100000e-01 1.109000e+00 1.412896e-01 7.100000e-01
7.100000e-01 1.110000e+00 1.402759e-01 7.100000e-01
7.100000e-01 1.111000e+00 1.392549e-01 7.100000e-01
7.100000e-01 1.112000e+00 1.382263e-01 7.100000e-01
7.100000e-01 1.113000e+00 1.371900e-01 7.100000e-01
7.100000e-01 1.114000e+00 1.361458e-01 7.100000e-01
7.100000e-01 1.115000e+00 1.350936e-01 7.100000e-01
7.100000e-01 1.116000e+00 1.340331e-01 7.100000e-01
7.100000e-01 1.117000e+00 1.329641e-01 7.100000e-01
7.100000e-01 1.118000e+00 1.318865e-01 7.100000e-01
7.100000e-01 1.119000e+00 1.307999e-01 7.100000e-01
7.100000e-01 1.120000e+00 1.297043e-01 7.100000e-01
7.100000e-01 1.121000e+00 1.285994e-01 7.100000e-01
7.100000e-01 1.122000e+00 1.274849e-01 7.100000e-01
7.100000e-01 1.123000e+00 1.263605e-01 7.100000e-01
7.100000e-01 1.124000e+00 1.252261e-01 7.100000e-01
7.100000e-01 1.125000e+00 1.240813e-01 7.100000e-01
7.100000e-01 1.126000e+00 1.229258e-01 7.100000e-01
7.100000e-01 1.127000e+00 1.217593e-01 7.100000e-01
7.100000e-01 1.128000e+00 1.205816e-01 7.100000e-01
7.100000e-01 1.129000e+00 1.193923e-01 7.100000e-01
7.100000e-01 1.130000e+00 1.181909e-01 7.100000e-01
7.100000e-01 1.131000e+00 1.169773e-01 7.100000e-01
7.100000e-01 1.132000e+00 1.157509e-01 7.100000e-01
7.100000e-01 1.133000e+00 1.145114e-01 7.100000e-01
7.100000e-01 1.134000e+00 1.132583e-01 7.100000e-01
7.100000e-01 1.135000e+00 1.119913e-01 7.100000e-01
7.100000e-01 1.136000e+00 1.107097e-01 7.100000e-01
7.100000e-01 1.137000e+00 1.094130e-01 7.100000e-01
7.100000e-01 1.138000e+00 1.081009e-01 7.100000e-01
7.100000e-01 1.139000e+00 1.067726e-01 7.100000e-01
7.100000e-01 1.140000e+00 1.054276e-01 7.100000e-01
7.100000e-01 1.141000e+00 1.040652e-01 7.100000e-01
7.100000e-01 1.142000e+00 1.026847e-01 7.100000e-01
7.100000e-01 1.143000e+00 1.012855e-01 7.100000e-01
7.100000e-01 1.144000e+00 9.986658e-02 7.100000e-01
7.100000e-01 1.145000e+00 9.842724e-02 7.100000e-01
7.100000e-01 1.146000e+00 9.696654e-02 7.100000e-01
7.100000e-01 1.147000e+00 9.548349e-02 7.100000e-01
7.100000e-01 1.148000e+00 9.397705e-02 7.100000e-01
7.100000e-01 1.149000e+00 9.244606e-02 7.100000e-01
7.100000e-01 1.150000e+00 9.088929e-02 7.100000e-01
7.100000e-01 1.151000e+00 8.930538e-02 7.100000e-01
7.100000e-01 1.152000e+00 8.769286e-02 7.100000e-01
7.100000e-01 1.153000e+00 8.605014e-02 7.100000e-01
7.100000e-01 1.154000e+00 8.437544e-02 7.100000e-01
7.100000e-01 1.155000e+00 8.266682e-02 7.100000e-01
7.100000e-01 1.156000e+00 8.092213e-02 7.100000e-01
7.100000e-01 1.157000e+00 7.913899e-02 7.100000e-01
7.100000e-01 1.158000e+00 7.731473e-02 7.100000e-01
7.100000e-01 1.159000e+00 7.544638e-02 7.100000e-01
7.100000e-01 1.160000e+00 7.353057e-02 7.100000e-01
7.100000e-01 1.161000e+00 7.156349e-02 7.100000e-01
7.100000e-01 1.162000e+00 6.954078e-02 7.100000e-01
7.100000e-01 1.163000e+00 6.745746e-02 7.100000e-01
7.100000e-01 1.164000e+00 6.530771e-02 7.100000e-01
7.100000e-01 1.165000e+00 6.308475e-02 7.100000e-01
7.100000e-01 1.166000e+00 6.078054e-02 7.100000e-01
7.100000e-01 1.167000e+00 5.838546e-02 7.100000e-01
7.100000e-01 1.168000e+00 5.588783e-02 7.100000e-01
7.100000e-01 1.169000e+00 5.327324e-02 7.100000e-01
7.100000e-01 1.170000e+00 5.052352e-02 7.100000e-01
7.100000e-01 1.171000e+00 4.761528e-02 7.100000e-01
7.100000e-01 1.172000e+00 4.451745e-02 7.100000e-01
7.100000e-01 1.173000e+00 4.118727e-02 7.100000e-01
7.100000e-01 1.174000e+00 3.756301e-02 7.100000e-01
7.100000e-01 1.175000e+00 3.354948e-02 7.100000e-01
7.100000e-01 1.176000e+00 2.898544e-02 7.100000e-01
7.100000e-01 1.177000e+00 2.355300e-02 7.100000e-01
7.100000e-01 1.178000e+00 1.641135e-02 7.100000e-01
7.200000e-01 1.000000e+00 2.290387e-01 7.200000e-01
7.200000e-01 1.001000e+00 2.284235e-01 7.200000e-01
7.200000e-01 1.002000e+00 2.278066e-01 7.200000e-01
7.200000e-01 1.003000e+00 2.271880e-01 7.200000e-01
7.200000e-01 1.004000e+00 2.265677e-01 7.200000e-01
7.200000e-01 1.005000e+00 2.259458e-01 7.200000e-01
7.200000e-01 1.006000e+00 2.253221e-01 7.200000e-01
7.200000e-01 1.007000e+00 2.246967e-01 7.200000e-01
7.200000e-01 1.008000e+00 2.240695e-01 7.200000e-01
7.200000e-01 1.009000e+00 2.234406e-01 7.200000e-01
7.200000e-01 1.010000e+00 2.228099e-01 7.200000e-01
7.200000e-01 1.011000e+00 2.221774e-01 7.200000e-01
7.200000e-01 1.012000e+00 2.215431e-01 7.200000e-01
7.200000e-01 1.013000e+00 2.209070e-01 7.200000e-01
7.200000e-01 1.014000e+00 2.202691e-01 7.200000e-01
7.200000e-01 1.015000e+00 2.196293e-01 7.200000e-01
7.200000e-01 1.016000e+00 2.189876e-01 7.200000e-01
7.200000e-01 1.017000e+00 2.183440e-01 7.200000e-01
7.200000e-01 1.018000e+00 2.176986e-01 7.200000e-01
7.200000e-01 1.019000e+00 2.170512e-01 7.200000e-01
7.200000e-01 1.020000e+00 2.164019e-01 7.200000e-01
7.200000e-01 1.021000e+00 2.157506e-01 7.200000e-01
7.200000e-01 1.022000e+00 2.150974e-01 7.200000e-01
7.200000e-01 1.023000e+00 2.144421e-01 7.200000e-01
7.200000e-01 1.024000e+00 2.137849e-01 7.200000e-01
7.200000e-01 1.025000e+00 2.131256e-01 7.200000e-01
7.200000e-01 1.026000e+00 2.124643e-01 7.200000e-01
7.200000e-01 1.027000e+00 2.118009e-01 7.200000e-01
7.200000e-01 1.028000e+00 2.111355e-01 7.200000e-01
7.200000e-01 1.029000e+00 2.104679e-01 7.200000e-01
7.200000e-01 1.030000e+00 2.097982e-01 7.200000e-01
7.200000e-01 1.031000e+00 2.091264e-01 7.200000e-01
7.200000e-01 1.032000e+00 2.084524e-01 7.200000e-01
7.200000e-01 1.033000e+00 2.077762e-01 7.200000e-01
7.200000e-01 1.034000e+00 2.070978e-01 7.200000e-01
7.200000e-01 1.035000e+00 2.064172e-01 7.200000e-01
7.200000e-01 1.036000e+00 2.057343e-01 7.200000e-01
7.200000e-01 1.037000e+00 2.050492e-01 7.200000e-01
7.200000e-01 1.038000e+00 2.043617e-01 7.200000e-01
7.200000e-01 1.039000e+00 2.036720e-01 7.200000e-01
7.200000e-01 1.040000e+00 2.029798e-01 7.200000e-01
7.200000e-01 1.041000e+00 2.022854e-01 7.200000e-01
7.200000e-01 1.042000e+00 2.015885e-01 7.200000e-01
7.200000e-01 1.043000e+00 2.008892e-01 7.200000e-01
7.200000e-01 1.044000e+00 2.001875e-01 7.200000e-01
7.200000e-01 1.045000e+00 1.994833e-01 7.200000e-01
7.200000e-01 1.046000e+00 1.987766e-01 7.200000e-01
7.200000e-01 1.047000e+00 1.980674e-01 7.200000e-01
7.200000e-01 1.048000e+00 1.973556e-01 7.200000e-01
7.200000e-01 1.049000e+00 1.966413e-01 7.200000e-01
7.200000e-01 1.050000e+00 1.959243e-01 7.200000e-01
7.200000e-01 1.051000e+00 1.952048e-01 7.200000e-01
7.200000e-01 1.052000e+00 1.944825e-01 7.200000e-01
7.200000e-01 1.053000e+00 1.937576e-01 7.200000e-01
7.200000e-01 1.054000e+00 1.930299e-01 7.200000e-01
7.200000e-01 1.055000e+00 1.922995e-01 7.200000e-01
7.200000e-01 1.056000e+00 1.915663e-01 7.200000e-01
7.200000e-01 1.057000e+00 1.908303e-01 7.200000e-01
7.200000e-01 1.058000e+00 1.900915e-01 7.200000e-01
7.200000e-01 1.059000e+00 1.893497e-01 7.200000e-01
7.200000e-01 1.060000e+00 1.886050e-01 7.200000e-01
7.200000e-01 1.061000e+00 1.878574e-01 7.200000e-01
7.200000e-01 1.062000e+00 1.871068e-01 7.200000e-01
7.200000e-01 1.063000e+00 1.863532e-01 7.200000e-01
7.200000e-01 1.064000e+00 1.855965e-01 7.200000e-01
7.200000e-01 1.065000e+00 1.848368e-01 7.200000e-01
7.200000e-01 1.066000e+00 1.840738e-01 7.200000e-01
7.200000e-01 1.067000e+00 1.833077e-01 7.200000e-01
7.200000e-01 1.068000e+00 1.825384e-01 7.200000e-01
7.200000e-01 1.069000e+00 1.817659e-01 7.200000e-01
7.200000e-01 1.070000e+00 1.809900e-01 7.200000e-01
7.200000e-01 1.071000e+00 1.802108e-01 7.200000e-01
7.200000e-01 1.072000e+00 1.794282e-01 7.200000e-01
7.200000e-01 1.073000e+00 1.786422e-01 7.200000e-01
7.200000e-01 1.074000e+00 1.778527e-01 7.200000e-01
7.200000e-01 1.075000e+00 1.770597e-01 7.200000e-01
7.200000e-01 1.076000e+00 1.762632e-01 7.200000e-01
7.200000e-01 1.077000e+00 1.754630e-01 7.200000e-01
7.200000e-01 1.078000e+00 1.746591e-01 7.200000e-01
7.200000e-01 1.079000e+00 1.738515e-01 7.200000e-01
7.200000e-01 1.080000e+00 1.730402e-01 7.200000e-01
7.200000e-01 1.081000e+00 1.722250e-01 7.200000e-01
7.200000e-01 1.082000e+00 1.714060e-01 7.200000e-01
7.200000e-01 1.083000e+00 1.705830e-01 7.200000e-01
7.200000e-01 1.084000e+00 1.697561e-01 7.200000e-01
7.200000e-01 1.085000e+00 1.689250e-01 7.200000e-01
7.200000e-01 1.086000e+00 1.680899e-01 7.200000e-01
7.200000e-01 1.087000e+00 1.672506e-01 7.200000e-01
7.200000e-01 1.088000e+00 1.664071e-01 7.200000e-01
7.200000e-01 1.089000e+00 1.655593e-01 7.200000e-01
7.200000e-01 1.090000e+00 1.647071e-01 7.200000e-01
7.200000e-01 1.091000e+00 1.638505e-01 7.200000e-01
7.200000e-01 1.092000e+00 1.629894e-01 7.200000e-01
7.200000e-01 1.093000e+00 1.621237e-01 7.200000e-01
7.200000e-01 1.094000e+00 1.612533e-01 7.200000e-01
7.200000e-01 1.095000e+00 1.603783e-01 7.200000e-01
7.200000e-01 1.096000e+00 1.594984e-01 7.200000e-01
7.200000e-01 1.097000e+00 1.586137e-01 7.200000e-01
7.200000e-01 1.098000e+00 1.577240e-01 7.200000e-01
7.200000e-01 1.099000e+00 1.568292e-01 7.200000e-01
7.200000e-01 1.100000e+00 1.559293e-01 7.200000e-01
7.200000e-01 1.101000e+00 1.550242e-01 7.200000e-01
7.200000e-01 1.102000e+00 1.541138e-01 7.200000e-01
7.200000e-01 1.103000e+00 1.531980e-01 7.200000e-01
7.200000e-01 1.104000e+00 1.522766e-01 7.200000e-01
7.200000e-01 1.105000e+00 1.513497e-01 7.200000e-01
7.200000e-01 1.106000e+00 1.504170e-01 7.200000e-01
7.200000e-01 1.107000e+00 1.494785e-01 7.200000e-01
7.200000e-01 1.108000e+00 1.485341e-01 7.200000e-01
7.200000e-01 1.109000e+00 1.475836e-01 7.200000e-01
7.200000e-01 1.110000e+00 1.466270e-01 7.200000e-01
7.200000e-01 1.111000e+00 1.456641e-01 7.200000e-01
7.200000e-01 1.112000e+00 1.446948e-01 7.200000e-01
7.200000e-01 1.113000e+00 1.437190e-01 7.200000e-01
7.200000e-01 1.114000e+00 1.427364e-01 7.200000e-01
7.200000e-01 1.115000e+00 1.417471e-01 7.200000e-01
7.200000e-01 1.116000e+00 1.407508e-01 7.200000e-01
7.200000e-01 1.117000e+00 1.397474e-01 7.200000e-01
7.200000e-01 1.118000e+00 1.387368e-01 7.200000e-01
7.200000e-01 1.119000e+00 1.377187e-01 7.200000e-01
7.200000e-01 1.120000e+00 1.366931e-01 7.200000e-01
7.200000e-01 1.121000e+00 1.356597e-01 7.200000e-01
7.200000e-01 1.122000e+00 1.346184e-01 7.200000e-01
7.200000e-01 1.123000e+00 1.335689e-01 7.200000e-01
7.200000e-01 1.124000e+00 1.325112e-01 7.200000e-01
7.200000e-01 1.125000e+00 1.314449e-01 7.200000e-01
7.200000e-01 1.126000e+00 1.303699e-01 7.200000e-01
7.200000e-01 1.127000e+00 1.292860e-01 7.200000e-01
7.200000e-01 1.128000e+00 1.281929e-01 7.200000e-01
7.200000e-01 1.129000e+00 1.270904e-01 7.200000e-01
7.200000e-01 1.130000e+00 1.259783e-01 7.200000e-01
7.200000e-01 1.131000e+00 1.248562e-01 7.200000e-01
7.200000e-01 1.132000e+00 1.237240e-01 7.200000e-01
7.200000e-01 1.133000e+00 1.225813e-01 7.200000e-01
7.200000e-01 1.134000e+00 1.214279e-01 7.200000e-01
7.200000e-01 1.135000e+00 1.202634e-01 7.200000e-01
7.200000e-01 1.136000e+00 1.190875e-01 7.200000e-01
7.200000e-01 1.137000e+00 1.178999e-01 7.200000e-01
7.200000e-01 1.138000e+00 1.167002e-01 7.200000e-01
7.200000e-01 1.139000e+00 1.154881e-01 7.200000e-01
7.200000e-01 1.140000e+00 1.142631e-01 7.200000e-01
7.200000e-01 1.141000e+00 1.130248e-01 7.200000e-01
7.200000e-01 1.142000e+00 1.117728e-01 7.200000e-01
7.200000e-01 1.143000e+00 1.105066e-01 7.200000e-01
7.200000e-01 1.144000e+00 1.092257e-01 7.200000e-01
7.200000e-01 1.145000e+00 1.079297e-01 7.200000e-01
7.200000e-01 1.146000e+00 1.066178e-01 7.200000e-01
7.200000e-01 1.147000e+00 1.052897e-01 7.200000e-01
7.200000e-01 1.148000e+00 1.039445e-01 7.200000e-01
7.200000e-01 1.149000e+00 1.025818e-01 7.200000e-01
7.200000e-01 1.150000e+00 1.012006e-01 7.200000e-01
7.200000e-01 1.151000e+00 9.980041e-02 7.200000e-01
7.200000e-01 1.152000e+00 9.838026e-02 7.200000e-01
7.200000e-01 1.153000e+00 9.693930e-02 7.200000e-01
7.200000e-01 1.154000e+00 9.547659e-02 7.200000e-01
7.200000e-01 1.155000e+00 9.399112e-02 7.200000e-01
7.200000e-01 1.156000e+00 9.248180e-02 7.200000e-01
7.200000e-01 1.157000e+00 9.094744e-02 7.200000e-01
7.200000e-01 1.158000e+00 8.938673e-02 7.200000e-01
7.200000e-01 1.159000e+00 8.779829e-02 7.200000e-01
7.200000e-01 1.160000e+00 8.618058e-02 7.200000e-01
7.200000e-01 1.161000e+00 8.453192e-02 7.200000e-01
7.200000e-01 1.162000e+00 8.285045e-02 7.200000e-01
7.200000e-01 1.163000e+00 8.113415e-02 7.200000e-01
7.200000e-01 1.164000e+00 7.938074e-02 7.200000e-01
7.200000e-01 1.165000e+00 7.758772e-02 7.200000e-01
7.200000e-01 1.166000e+00 7.575227e-02 7.200000e-01
7.200000e-01 1.167000e+00 7.387123e-02 7.200000e-01
7.200000e-01 1.168000e+00 7.194103e-02 7.200000e-01
7.200000e-01 1.169000e+00 6.995758e-02 7.200000e-01
7.200000e-01 1.170000e+00 6.791624e-02 7.200000e-01
7.200000e-01 1.171000e+00 6.581161e-02 7.200000e-01
7.200000e-01 1.172000e+00 6.363741e-02 7.200000e-01
7.200000e-01 1.173000e+00 6.138626e-02 7.200000e-01
7.200000e-01 1.174000e+00 5.904934e-02 7.200000e-01
7.200000e-01 1.175000e+00 5.661605e-02 7.200000e-01
7.200000e-01 1.176000e+00 5.407337e-02 7.200000e-01
7.200000e-01 1.177000e+00 5.140507e-02 7.200000e-01
7.200000e-01 1.178000e+00 4.859047e-02 7.200000e-01
7.200000e-01 1.179000e+00 4.560248e-02 7.200000e-01
7.200000e-01 1.180000e+00 4.240446e-02 7.200000e-01
7.200000e-01 1.181000e+00 3.894471e-02 7.200000e-01
7.200000e-01 1.182000e+00 3.514602e-02 7.200000e-01
7.200000e-01 1.183000e+00 3.088357e-02 7.200000e-01
7.200000e-01 1.184000e+00 2.592966e-02 7.200000e-01
7.200000e-01 1.185000e+00 1.977118e-02 7.200000e-01
7.200000e-01 1.186000e+00 1.046193e-02 7.200000e-01
7.300000e-01 1.000000e+00 2.319230e-01 7.300000e-01
7.300000e-01 1.001000e+00 2.313237e-01 7.300000e-01
7.300000e-01 1.002000e+00 2.307229e-01 7.300000e-01
7.300000e-01 1.003000e+00 2.301206e-01 7.300000e-01
7.300000e-01 1.004000e+00 2.295166e-01 7.300000e-01
7.300000e-01 1.005000e+00 2.289111e-01 7.300000e-01
7.300000e-01 1.006000e+00 2.283040e-01 7.300000e-01
7.300000e-01 1.007000e+00 2.276952e-01 7.300000e-01
7.300000e-01 1.008000e+00 2.270848e-01 7.300000e-01
7.300000e-01 1.009000e+00 2.264728e-01 7.300000e-01
7.300000e-01 1.010000e+00 2.258591e-01 7.300000e-01
7.300000e-01 1.011000e+00 2.252437e-01 7.300000e-01
7.300000e-01 1.012000e+00 2.246267e-01 7.300000e-01
7.300000e-01 1.013000e+00 2.240079e-01 7.300000e-01
7.300000e-01 1.014000e+00 2.233875e-01 7.300000e-01
7.300000e-01 1.015000e+00 2.227653e-01 7.300000e-01
7.300000e-01 1.016000e+00 2.221414e-01 7.300000e-01
7.300000e-01 1.017000e+00 2.215157e-01 7.300000e-01
7.300000e-01 1.018000e+00 2.208882e-01 7.300000e-01
7.300000e-01 1.019000e+00 2.202590e-01 7.300000e-01
7.300000e-01 1.020000e+00 2.196279e-01 7.300000e-01
7.300000e-01 1.021000e+00 2.189950e-01 7.300000e-01
7.300000e-01 1.022000e+00 2.183603e-01 7.300000e-01
7.300000e-01 1.023000e+00 2.177238e-01 7.300000e-01
7.300000e-01 1.024000e+00 2.170853e-01 7.300000e-01
7.300000e-01 1.025000e+00 2.164450e-01 7.300000e-01
7.300000e-01 1.026000e+00 2.158028e-01 7.300000e-01
7.300000e-01 1.027000e+00 2.151587e-01 7.300000e-01
7.300000e-01 1.028000e+00 2.145126e-01 7.300000e-01
7.300000e-01 1.029000e+00 2.138646e-01 7.300000e-01
7.300000e-01 1.030000e+00 2.132147e-01 7.300000e-01
7.300000e-01 1.031000e+00 2.125627e-01 7.300000e-01
7.300000e-01 1.032000e+00 2.119087e-01 7.300000e-01
7.300000e-01 1.033000e+00 2.112527e-01 7.300000e-01
7.300000e-01 1.034000e+00 2.105947e-01 7.300000e-01
7.300000e-01 1.035000e+00 2.099346e-01 7.300000e-01
7.300000e-01 1.036000e+00 2.092724e-01 7.300000e-01
7.300000e-01 1.037000e+00 2.086081e-01 7.300000e-01
7.300000e-01 1.038000e+00 2.079417e-01 7.300000e-01
7.300000e-01 1.039000e+00 2.072731e-01 7.300000e-01
7.300000e-01 1.040000e+00 2.066024e-01 7.300000e-01
7.300000e-01 1.041000e+00 2.059295e-01 7.300000e-01
7.300000e-01 1.042000e+00 2.052544e-01 7.300000e-01
7.300000e-01 1.043000e+00 2.045771e-01 7.300000e-01
7.300000e-01 1.044000e+00 2.038975e-01 7.300000e-01
7.300000e-01 1.045000e+00 2.032157e-01 7.300000e-01
7.300000e-01 1.046000e+00 2.025315e-01 7.300000e-01
7.300000e-01 1.047000e+00 2.018450e-01 7.300000e-01
7.300000e-01 1.048000e+00 2.011562e-01 7.300000e-01
7.300000e-01 1.049000e+00 2.004651e-01 7.300000e-01
7.300000e-01 1.050000e+00 1.997715e-01 7.300000e-01
7.300000e-01 1.051000e+00 1.990755e-01 7.300000e-01
7.300000e-01 1.052000e+00 1.983771e-01 7.300000e-01
7.300000e-01 1.053000e+00 1.976762e-01 7.300000e-01
7.300000e-01 1.054000e+00 1.969728e-01 7.300000e-01
7.300000e-01 1.055000e+00 1.962669e-01 7.300000e-01
7.300000e-01 1.056000e+00 1.955584e-01 7.300000e-01
7.300000e-01 1.057000e+00 1.948474e-01 7.300000e-01
7.300000e-01 1.058000e+00 1.941337e-01 7.300000e-01
7.300000e-01 1.059000e+00 1.934175e-01 7.300000e-01
7.300000e-01 1.060000e+00 1.926985e-01 7.300000e-01
7.300000e-01 1.061000e+00 1.919769e-01 7.300000e-01
7.300000e-01 1.062000e+00 1.912525e-01 7.300000e-01
7.300000e-01 1.063000e+00 1.905254e-01 7.300000e-01
7.300000e-01 1.064000e+00 1.897956e-01 7.300000e-01
7.300000e-01 1.065000e+00 1.890629e-01 7.300000e-01
7.300000e-01 1.066000e+00 1.883273e-01 7.300000e-01
7.300000e-01 1.067000e+00 1.875889e-01 7.300000e-01
7.300000e-01 1.068000e+00 1.868475e-01 7.300000e-01
7.300000e-01 1.069000e+00 1.861032e-01 7.300000e-01
7.300000e-01 1.070000e+00 1.853559e-01 7.300000e-01
7.300000e-01 1.071000e+00 1.846055e-01 7.300000e-01
7.300000e-01 1.072000e+00 1.838521e-01 7.300000e-01
7.300000e-01 1.073000e+00 1.830957e-01 7.300000e-01
7.300000e-01 1.074000e+00 1.823360e-01 7.300000e-01
7.300000e-01 1.075000e+00 1.815732e-01 7.300000e-01
7.300000e-01 1.076000e+00 1.808072e-01 7.300000e-01
7.300000e-01 1.077000e+00 1.800379e-01 7.300000e-01
7.300000e-01 1.078000e+00 1.792653e-01 7.300000e-01
7.300000e-01 1.079000e+00 1.784894e-01 7.300000e-01
7.300000e-01 1.080000e+00 1.777101e-01 7.300000e-01
7.300000e-01 1.081000e+00 1.769273e-01 7.300000e-01
7.300000e-01 1.082000e+00 1.761411e-01 7.300000e-01
7.300000e-01 1.083000e+00 1.753514e-01 7.300000e-01
7.300000e-01 1.084000e+00 1.745580e-01 7.300000e-01
7.300000e-01 1.085000e+00 1.737611e-01 7.300000e-01
7.300000e-01 1.086000e+00 1.729605e-01 7.300000e-01
7.300000e-01 1.087000e+00 1.721561e-01 7.300000e-01
7.300000e-01 1.088000e+00 1.713480e-01 7.300000e-01
7.300000e-01 1.089000e+00 1.705360e-01 7.300000e-01
7.300000e-01 1.090000e+00 1.697202e-01 7.300000e-01
7.300000e-01 1.091000e+00 1.689005e-01 7.300000e-01
7.300000e-01 1.092000e+00 1.680767e-01 7.300000e-01
7.300000e-01 1.093000e+00 1.672488e-01 7.300000e-01
7.300000e-01 1.094000e+00 1.664169e-01 7.300000e-01
7.300000e-01 1.095000e+00 1.655808e-01 7.300000e-01
7.300000e-01 1.096000e+00 1.647404e-01 7.300000e-01
7.300000e-01 1.097000e+00 1.638957e-01 7.300000e-01
7.300000e-01 1.098000e+00 1.630467e-01 7.300000e-01
7.300000e-01 1.099000e+00 1.621932e-01 7.300000e-01
7.300000e-01 1.100000e+00 1.613352e-01 7.300000e-01
7.300000e-01 1.101000e+00 1.604725e-01 7.300000e-01
7.300000e-01 1.102000e+00 1.596053e-01 7.300000e-01
7.300000e-01 1.103000e+00 1.587333e-01 7.300000e-01
7.300000e-01 1.104000e+00 1.578565e-01 7.300000e-01
7.300000e-01 1.105000e+00 1.569747e-01 7.300000e-01
7.300000e-01 1.106000e+00 1.560880e-01 7.300000e-01
7.300000e-01 1.107000e+00 1.551963e-01 7.300000e-01
7.300000e-01 1.108000e+00 1.542994e-01 7.300000e-01
7.300000e-01 1.109000e+00 1.533972e-01 7.300000e-01
7.300000e-01 1.110000e+00 1.524897e-01 7.300000e-01
7.300000e-01 1.111000e+00 1.515768e-01 7.300000e-01
7.300000e-01 1.112000e+00 1.506583e-01 7.300000e-01
7.300000e-01 1.113000e+00 1.497342e-01 7.300000e-01
7.300000e-01 1.114000e+00 1.488044e-01 7.300000e-01
7.300000e-01 1.115000e+00 1.478687e-01 7.300000e-01
7.300000e-01 1.116000e+00 1.469270e-01 7.300000e-01
7.300000e-01 1.117000e+00 1.459793e-01 7.300000e-01
7.300000e-01 1.118000e+00 1.450254e-01 7.300000e-01
7.300000e-01 1.119000e+00 1.440652e-01 7.300000e-01
7.300000e-01 1.120000e+00 1.430985e-01 7.300000e-01
7.300000e-01 1.121000e+00 1.421253e-01 7.300000e-01
7.300000e-01 1.122000e+00 1.411453e-01 7.300000e-01
7.300000e-01 1.123000e+00 1.401585e-01 7.300000e-01
7.300000e-01 1.124000e+00 1.391647e-01 7.300000e-01
7.300000e-01 1.125000e+00 1.381638e-01 7.300000e-01
7.300000e-01 1.126000e+00 1.371555e-01 7.300000e-01
7.300000e-01 1.127000e+00 1.361398e-01 7.300000e-01
7.300000e-01 1.128000e+00 1.351164e-01 7.300000e-01
7.300000e-01 1.129000e+00 1.340852e-01 7.300000e-01
7.300000e-01 1.130000e+00 1.330461e-01 7.300000e-01
7.300000e-01 1.131000e+00 1.319987e-01 7.300000e-01
7.300000e-01 1.132000e+00 1.309430e-01 7.300000e-01
7.300000e-01 1.133000e+00 1.298787e-01 7.300000e-01
7.300000e-01 1.134000e+00 1.288056e-01 7.300000e-01
7.300000e-01 1.135000e+00 1.277235e-01 7.300000e-01
7.300000e-01 1.136000e+00 1.266322e-01 7.300000e-01
7.300000e-01 1.137000e+00 1.255313e-01 7.300000e-01
7.300000e-01 1.138000e+00 1.244207e-01 7.300000e-01
7.300000e-01 1.139000e+00 1.233002e-01 7.300000e-01
7.300000e-01 1.140000e+00 1.221693e-01 7.300000e-01
7.300000e-01 1.141000e+00 1.210279e-01 7.300000e-01
7.300000e-01 1.142000e+00 1.198756e-01 7.300000e-01
7.300000e-01 1.143000e+00 1.187121e-01 7.300000e-01
7.300000e-01 1.144000e+00 1.175371e-01 7.300000e-01
7.300000e-01 1.145000e+00 1.163502e-01 7.300000e-01
7.300000e-01 1.146000e+00 1.151511e-01 7.300000e-01
7.300000e-01 1.147000e+00 1.139394e-01 7.300000e-01
7.300000e-01 1.148000e+00 1.127147e-01 7.300000e-01
7.300000e-01 1.149000e+00 1.114765e-01 7.300000e-01
7.300000e-01 1.150000e+00 1.102244e-01 7.300000e-01
7.300000e-01 1.151000e+00 1.089579e-01 7.300000e-01
7.300000e-01 1.152000e+00 1.076765e-01 7.300000e-01
7.300000e-01 1.153000e+00 1.063797e-01 7.300000e-01
7.300000e-01 1.154000e+00 1.050669e-01 7.300000e-01
7.300000e-01 1.155000e+00 1.037374e-01 7.300000e-01
7.300000e-01 1.156000e+00 1.023907e-01 7.300000e-01
7.300000e-01 1.157000e+00 1.010261e-01 7.300000e-01
7.300000e-01 1.158000e+00 9.964275e-02 7.300000e-01
7.300000e-01 1.159000e+00 9.823994e-02 7.300000e-01
7.300000e-01 1.160000e+00 9.681680e-02 7.300000e-01
7.300000e-01 1.161000e+00 9.537243e-02 7.300000e-01
7.300000e-01 1.162000e+00 9.390585e-02 7.300000e-01
7.300000e-01 1.163000e+00 9.241599e-02 7.300000e-01
7.300000e-01 1.164000e+00 9.090173e-02 7.300000e-01
7.300000e-01 1.165000e+00 8.936180e-02 7.300000e-01
7.300000e-01 1.166000e+00 8.779487e-02 7.300000e-01
7.300000e-01 1.167000e+00 8.619946e-02 7.300000e-01
7.300000e-01 1.168000e+00 8.457396e-02 7.300000e-01
7.300000e-01 1.169000e+00 8.291660e-02 7.300000e-01
7.300000e-01 1.170000e+00 8.122543e-02 7.300000e-01
7.300000e-01 1.171000e+00 7.949829e-02 7.300000e-01
7.300000e-01 1.172000e+00 7.773278e-02 7.300000e-01
7.300000e-01 1.173000e+00 7.592623e-02 7.300000e-01
7.300000e-01 1.174000e+00 7.407564e-02 7.300000e-01
7.300000e-01 1.175000e+00 7.217762e-02 7.300000e-01
7.300000e-01 1.176000e+00 7.022832e-02 7.300000e-01
7.300000e-01 1.177000e+00 6.822334e-02 7.300000e-01
7.300000e-01 1.178000e+00 6.615763e-02 7.300000e-01
7.300000e-01 1.179000e+00 6.402530e-02 7.300000e-01
7.300000e-01 1.180000e+00 6.181947e-02 7.300000e-01
7.300000e-01 1.181000e+00 5.953196e-02 7.300000e-01
7.300000e-01 1.182000e+00 5.715298e-02 7.300000e-01
7.300000e-01 1.183000e+00 5.467056e-02 7.300000e-01
7.300000e-01 1.184000e+00 5.206993e-02 7.300000e-01
7.300000e-01 1.185000e+00 4.933240e-02 7.300000e-01
7.300000e-01 1.186000e+00 4.643375e-02 7.300000e-01
7.300000e-01 1.187000e+00 4.334168e-02 7.300000e-01
7.300000e-01 1.188000e+00 4.001136e-02 7.300000e-01
7.300000e-01 1.189000e+00 3.637742e-02 7.300000e-01
7.300000e-01 1.190000e+00 3.233766e-02 7.300000e-01
7.300000e-01 1.191000e+00 2.771520e-02 7.300000e-01
7.300000e-01 1.192000e+00 2.214813e-02 7.300000e-01
7.300000e-01 1.193000e+00 1.459272e-02 7.300000e-01
7.400000e-01 1.000000e+00 2.346577e-01 7.400000e-01
7.400000e-01 1.001000e+00 2.340735e-01 7.400000e-01
7.400000e-01 1.002000e+00 2.334878e-01 7.400000e-01
7.400000e-01 1.003000e+00 2.329007e-01 7.400000e-01
7.400000e-01 1.004000e+00 2.323120e-01 7.400000e-01
7.400000e-01 1.005000e+00 2.317219e-01 7.400000e-01
7.400000e-01 1.006000e+00 2.311303e-01 7.400000e-01
7.400000e-01 1.007000e+00 2.305371e-01 7.400000e-01
7.400000e-01 1.008000e+00 2.299424e-01 7.400000e-01
7.400000e-01 1.009000e+00 2.293462e-01 7.400000e-01
7.400000e-01 1.010000e+00 2.287484e-01 7.400000e-01
7.400000e-01 1.011000e+00 2.281491e-01 7.400000e-01
7.400000e-01 1.012000e+00 2.275482e-01 7.400000e-01
7.400000e-01 1.013000e+00 2.269456e-01 7.400000e-01
7.400000e-01 1.014000e+00 2.263415e-01 7.400000e-01
7.400000e-01 1.015000e+00 2.257358e-01 7.400000e-01
7.400000e-01 1.016000e+00 2.251284e-01 7.400000e-01
7.400000e-01 1.017000e+00 2.245194e-01 7.400000e-01
7.400000e-01 1.018000e+00 2.239087e-01 7.400000e-01
7.400000e-01 1.019000e+00 2.232964e-01 7.400000e-01
7.400000e-01 1.020000e+00 2.226824e-01 7.400000e-01
7.400000e-01 1.021000e+00 2.220666e-01 7.400000e-01
7.400000e-01 1.022000e+00 2.214492e-01 7.400000e-01
7.400000e-01 1.023000e+00 2.208300e-01 7.400000e-01
7.400000e-01 1.024000e+00 2.202091e-01 7.400000e-01
7.400000e-01 1.025000e+00 2.195865e-01 7.400000e-01
7.400000e-01 1.026000e+00 2.189621e-01 7.400000e-01
7.400000e-01 1.027000e+00 2.183358e-01 7.400000e-01
7.400000e-01 1.028000e+00 2.177078e-01 7.400000e-01
7.400000e-01 1.029000e+00 2.170780e-01 7.400000e-01
7.400000e-01 1.030000e+00 2.164464e-01 7.400000e-01
7.400000e-01 1.031000e+00 2.158128e-01 7.400000e-01
7.400000e-01 1.032000e+00 2.151775e-01 7.400000e-01
7.400000e-01 1.033000e+00 2.145402e-01 7.400000e-01
7.400000e-01 1.034000e+00 2.139010e-01 7.400000e-01
7.400000e-01 1.035000e+00 2.132600e-01 7.400000e-01
7.400000e-01 1.036000e+00 2.126170e-01 7.400000e-01
7.400000e-01 1.037000e+00 2.119720e-01 7.400000e-01
7.400000e-01 1.038000e+00 2.113251e-01 7.400000e-01
7.400000e-01 1.039000e+00 2.106762e-01 7.400000e-01
7.400000e-01 1.040000e+00 2.100253e-01 7.400000e-01
7.400000e-01 1.041000e+00 2.093723e-01 7.400000e-01
7.400000e-01 1.042000e+00 2.087173e-01 7.400000e-01
7.400000e-01 1.043000e+00 2.080603e-01 7.400000e-01
7.400000e-01 1.044000e+00 2.074012e-01 7.400000e-01
7.400000e-01 1.045000e+00 2.067400e-01 7.400000e-01
7.400000e-01 1.046000e+00 2.060766e-01 7.400000e-01
7.400000e-01 1.047000e+00 2.054111e-01 7.400000e-01
7.400000e-01 1.048000e+00 2.047434e-01 7.400000e-01
7.400000e-01 1.049000e+00 2.040736e-01 7.400000e-01
7.400000e-01 1.050000e+00 2.034016e-01 7.400000e-01
7.400000e-01 1.051000e+00 2.027273e-01 7.400000e-01
7.400000e-01 1.052000e+00 2.020508e-01 7.400000e-01
7.400000e-01 1.053000e+00 2.013720e-01 7.400000e-01
7.400000e-01 1.054000e+00 2.006909e-01 7.400000e-01
7.400000e-01 1.055000e+00 2.000075e-01 7.400000e-01
7.400000e-01 1.056000e+00 1.993217e-01 7.400000e-01
7.400000e-01 1.057000e+00 1.986336e-01 7.400000e-01
7.400000e-01 1.058000e+00 1.979431e-01 7.400000e-01
7.400000e-01 1.059000e+00 1.972502e-01 7.400000e-01
7.400000e-01 1.060000e+00 1.965548e-01 7.400000e-01
7.400000e-01 1.061000e+00 1.958570e-01 7.400000e-01
7.400000e-01 1.062000e+00 1.951566e-01 7.400000e-01
7.400000e-01 1.063000e+00 1.944538e-01 7.400000e-01
7.400000e-01 1.064000e+00 1.937484e-01 7.400000e-01
7.400000e-01 1.065000e+00 1.930404e-01 7.400000e-01
7.400000e-01 1.066000e+00 1.923298e-01 7.400000e-01
7.400000e-01 1.067000e+00 1.916165e-01 7.400000e-01
7.400000e-01 1.068000e+00 1.909007e-01 7.400000e-01
7.400000e-01 1.069000e+00 1.901821e-01 7.400000e-01
7.400000e-01 1.070000e+00 1.894608e-01 7.400000e-01
7.400000e-01 1.071000e+00 1.887367e-01 7.400000e-01
7.400000e-01 1.072000e+00 1.880098e-01 7.400000e-01
7.400000e-01 1.073000e+00 1.872802e-01 7.400000e-01
7.400000e-01 1.074000e+00 1.865476e-01 7.400000e-01
7.400000e-01 1.075000e+00 1.858122e-01 7.400000e-01
7.400000e-01 1.076000e+00 1.850739e-01 7.400000e-01
7.400000e-01 1.077000e+00 1.843326e-01 7.400000e-01
7.400000e-01 1.078000e+00 1.835883e-01 7.400000e-01
7.400000e-01 1.079000e+00 1.828409e-01 7.400000e-01
7.400000e-01 1.080000e+00 1.820905e-01 7.400000e-01
7.400000e-01 1.081000e+00 1.813371e-01 7.400000e-01
7.400000e-01 1.082000e+00 1.805804e-01 7.400000e-01
7.400000e-01 1.083000e+00 1.798206e-01 7.400000e-01
7.400000e-01 1.084000e+00 1.790576e-01 7.400000e-01
7.400000e-01 1.085000e+00 1.782912e-01 7.400000e-01
7.400000e-01 1.086000e+00 1.775216e-01 7.400000e-01
7.400000e-01 1.087000e+00 1.767486e-01 7.400000e-01
7.400000e-01 1.088000e+00 1.759723e-01 7.400000e-01
7.400000e-01 1.089000e+00 1.751925e-01 7.400000e-01
7.400000e-01 1.090000e+00 1.744092e-01 7.400000e-01
7.400000e-01 1.091000e+00 1.736223e-01 7.400000e-01
7.400000e-01 1.092000e+00 1.728319e-01 7.400000e-01
7.400000e-01 1.093000e+00 1.720379e-01 7.400000e-01
7.400000e-01 1.094000e+00 1.712402e-01 7.400000e-01
7.400000e-01 1.095000e+00 1.704387e-01 7.400000e-01
7.400000e-01 1.096000e+00 1.696335e-01 7.400000e-01
7.400000e-01 1.097000e+00 1.688244e-01 7.400000e-01
7.400000e-01 1.098000e+00 1.680114e-01 7.400000e-01
7.400000e-01 1.099000e+00 1.671945e-01 7.400000e-01
7.400000e-01 1.100000e+00 1.663735e-01 7.400000e-01
7.400000e-01 1.101000e+00 1.655485e-01 7.400000e-01
7.400000e-01 1.102000e+00 1.647194e-01 7.400000e-01
7.400000e-01 1.103000e+00 1.638860e-01 7.400000e-01
7.400000e-01 1.104000e+00 1.630484e-01 7.400000e-01
7.400000e-01 1.105000e+00 1.622065e-01 7.400000e-01
7.400000e-01 1.106000e+00 1.613602e-01 7.400000e-01
7.400000e-01 1.107000e+00 1.605094e-01 7.400000e-01
7.400000e-01 1.108000e+00 1.596541e-01 7.400000e-01
7.400000e-01 1.109000e+00 1.587941e-01 7.400000e-01
7.400000e-01 1.110000e+00 1.579295e-01 7.400000e-01
7.400000e-01 1.111000e+00 1.570602e-01 7.400000e-01
7.400000e-01 1.112000e+00 1.561860e-01 7.400000e-01
7.400000e-01 1.113000e+00 1.553068e-01 7.400000e-01
7.400000e-01 1.114000e+00 1.544227e-01 7.400000e-01
7.400000e-01 1.115000e+00 1.535335e-01 7.400000e-01
7.400000e-01 1.116000e+00 1.526391e-01 7.400000e-01
7.400000e-01 1.117000e+00 1.517394e-01 7.400000e-01
7.400000e-01 1.118000e+00 1.508344e-01 7.400000e-01
7.400000e-01 1.119000e+00 1.499239e-01 7.400000e-01
7.400000e-01 1.120000e+00 1.490078e-01 7.400000e-01
7.400000e-01 1.121000e+00 1.480861e-01 7.400000e-01
7.400000e-01 1.122000e+00 1.471586e-01 7.400000e-01
7.400000e-01 1.123000e+00 1.462252e-01 7.400000e-01
7.400000e-01 1.124000e+00 1.452858e-01 7.400000e-01
7.400000e-01 1.125000e+00 1.443403e-01 7.400000e-01
7.400000e-01 1.126000e+00 1.433886e-01 7.400000e-01
7.400000e-01 1.127000e+00 1.424305e-01 7.400000e-01
7.400000e-01 1.128000e+00 1.414659e-01 7.400000e-01
7.400000e-01 1.129000e+00 1.404947e-01 7.400000e-01
7.400000e-01 1.130000e+00 1.395167e-01 7.400000e-01
7.400000e-01 1.131000e+00 1.385319e-01 7.400000e-01
7.400000e-01 1.132000e+00 1.375399e-01 7.400000e-01
7.400000e-01 1.133000e+00 1.365408e-01 7.400000e-01
7.400000e-01 1.134000e+00 1.355343e-01 7.400000e-01
7.400000e-01 1.135000e+00 1.345203e-01 7.400000e-01
7.400000e-01 1.136000e+00 1.334986e-01 7.400000e-01
7.400000e-01 1.137000e+00 1.324690e-01 7.400000e-01
7.400000e-01 1.138000e+00 1.314313e-01 7.400000e-01
7.400000e-01 1.139000e+00 1.303854e-01 7.400000e-01
7.400000e-01 1.140000e+00 1.293310e-01 7.400000e-01
7.400000e-01 1.141000e+00 1.282679e-01 7.400000e-01
7.400000e-01 1.142000e+00 1.271960e-01 7.400000e-01
7.400000e-01 1.143000e+00 1.261150e-01 7.400000e-01
7.400000e-01 1.144000e+00 1.250246e-01 7.400000e-01
7.400000e-01 1.145000e+00 1.239246e-01 7.400000e-01
7.400000e-01 1.146000e+00 1.228147e-01 7.400000e-01
7.400000e-01 1.147000e+00 1.216948e-01 7.400000e-01
7.400000e-01 1.148000e+00 1.205644e-01 7.400000e-01
7.400000e-01 1.149000e+00 1.194233e-01 7.400000e-01
7.400000e-01 1.150000e+00 1.182713e-01 7.400000e-01
7.400000e-01 1.151000e+00 1.171079e-01 7.400000e-01
7.400000e-01 1.152000e+00 1.159328e-01 7.400000e-01
7.400000e-01 1.153000e+00 1.147457e-01 7.400000e-01
7.400000e-01 1.154000e+00 1.135462e-01 7.400000e-01
7.400000e-01 1.155000e+00 1.123338e-01 7.400000e-01
7.400000e-01 1.156000e+00 1.111083e-01 7.400000e-01
7.400000e-01 1.157000e+00 1.098690e-01 7.400000e-01
7.400000e-01 1.158000e+00 1.086157e-01 7.400000e-01
7.400000e-01 1.159000e+00 1.073477e-01 7.400000e-01
7.400000e-01 1.160000e+00 1.060645e-01 7.400000e-01
7.400000e-01 1.161000e+00 1.047657e-01 7.400000e-01
7.400000e-01 1.162000e+00 1.034505e-01 7.400000e-01
7.400000e-01 1.163000e+00 1.021184e-01 7.400000e-01
7.400000e-01 1.164000e+00 1.007687e-01 7.400000e-01
7.400000e-01 1.165000e+00 9.940061e-02 7.400000e-01
7.400000e-01 1.166000e+00 9.801347e-02 7.400000e-01
7.400000e-01 1.167000e+00 9.660641e-02 7.400000e-01
7.400000e-01 1.168000e+00 9.517856e-02 7.400000e-01
7.400000e-01 1.169000e+00 9.372895e-02 7.400000e-01
7.400000e-01 1.170000e+00 9.225657e-02 7.400000e-01
7.400000e-01 1.171000e+00 9.076031e-02 7.400000e-01
7.400000e-01 1.172000e+00 8.923897e-02 7.400000e-01
7.400000e-01 1.173000e+00 8.769123e-02 7.400000e-01
7.400000e-01 1.174000e+00 8.611569e-02 7.400000e-01
7.400000e-01 1.175000e+00 8.451077e-02 7.400000e-01
7.400000e-01 1.176000e+00 8.287478e-02 7.400000e-01
7.400000e-01 1.177000e+00 8.120584e-02 7.400000e-01
7.400000e-01 1.178000e+00 7.950187e-02 7.400000e-01
7.400000e-01 1.179000e+00 7.776057e-02 7.400000e-01
7.400000e-01 1.180000e+00 7.597937e-02 7.400000e-01
7.400000e-01 1.181000e+00 7.415540e-02 7.400000e-01
7.400000e-01 1.182000e+00 7.228543e-02 7.400000e-01
7.400000e-01 1.183000e+00 7.036577e-02 7.400000e-01
7.400000e-01 1.184000e+00 6.839226e-02 7.400000e-01
7.400000e-01 1.185000e+00 6.636008e-02 7.400000e-01
7.400000e-01 1.186000e+00 6.426367e-02 7.400000e-01
7.400000e-01 1.187000e+00 6.209652e-02 7.400000e-01
7.400000e-01 1.188000e+00 5.985095e-02 7.400000e-01
7.400000e-01 1.189000e+00 5.751779e-02 7.400000e-01
7.400000e-01 1.190000e+00 5.508589e-02 7.400000e-01
7.400000e-01 1.191000e+00 5.254154e-02 7.400000e-01
7.400000e-01 1.192000e+00 4.986755e-02 7.400000e-01
7.400000e-01 1.193000e+00 4.704181e-02 7.400000e-01
7.400000e-01 1.194000e+00 4.403511e-02 7.400000e-01
7.400000e-01 1.195000e+00 4.080747e-02 7.400000e-01
7.400000e-01 1.196000e+00 3.730159e-02 7.400000e-01
7.400000e-01 1.197000e+00 3.343004e-02 7.400000e-01
7.400000e-01 1.198000e+00 2.904697e-02 7.400000e-01
7.400000e-01 1.199000e+00 2.387227e-02 7.400000e-01
7.400000e-01 1.200000e+00 1.720594e-02 7.400000e-01
7.400000e-01 1.201000e+00 4.712041e-03 7.400000e-01
7.500000e-01 1.000000e+00 2.372542e-01 7.500000e-01
7.500000e-01 1.001000e+00 2.366841e-01 7.500000e-01
7.500000e-01 1.002000e+00 2.361126e-01 7.500000e-01
7.500000e-01 1.003000e+00 2.355398e-01 7.500000e-01
7.500000e-01 1.004000e+00 2.349655e-01 7.500000e-01
7.500000e-01 1.005000e+00 2.343898e-01 7.500000e-01
7.500000e-01 1.006000e+00 2.338128e-01 7.500000e-01
7.500000e-01 1.007000e+00 2.332343e-01 7.500000e-01
7.500000e-01 1.008000e+00 2.326543e-01 7.500000e-01
7.500000e-01 1.009000e+00 2.320729e-01 7.500000e-01
7.500000e-01 1.010000e+00 2.314901e-01 7.500000e-01
7.500000e-01 1.011000e+00 2.309057e-01 7.500000e-01
7.500000e-01 1.012000e+00 2.303199e-01 7.500000e-01
7.500000e-01 1.013000e+00 2.297326e-01 7.500000e-01
7.500000e-01 1.014000e+00 2.291438e-01 7.500000e-01
7.500000e-01 1.015000e+00 2.285535e-01 7.500000e-01
7.500000e-01 1.016000e+00 2.279616e-01 7.500000e-01
7.500000e-01 1.017000e+00 2.273682e-01 7.500000e-01
7.500000e-01 1.018000e+00 2.267733e-01 7.500000e-01
7.500000e-01 1.019000e+00 2.261768e-01 7.500000e-01
7.500000e-01 1.020000e+00 2.255787e-01 7.500000e-01
7.500000e-01 1.021000e+00 2.249790e-01 7.500000e-01
7.500000e-01 1.022000e+00 2.243777e-01 7.500000e-01
7.500000e-01 1.023000e+00 2.237748e-01 7.500000e-01
7.500000e-01 1.024000e+00 2.231703e-01 7.500000e-01
7.500000e-01 1.025000e+00 2.225641e-01 7.500000e-01
7.500000e-01 1.026000e+00 2.219563e-01 7.500000e-01
7.500000e-01 1.027000e+00 2.213468e-01 7.500000e-01
7.500000e-01 1.028000e+00 2.207357e-01 7.500000e-01
7.500000e-01 1.029000e+00 2.201228e-01 7.500000e-01
7.500000e-01 1.030000e+00 2.195082e-01 7.500000e-01
7.500000e-01 1.031000e+00 2.188919e-01 7.500000e-01
7.500000e-01 1.032000e+00 2.182738e-01 7.500000e-01
7.500000e-01 1.033000e+00 2.176540e-01 7.500000e-01
7.500000e-01 1.034000e+00 2.170325e-01 7.500000e-01
7.500000e-01 1.035000e+00 2.164091e-01 7.500000e-01
7.500000e-01 1.036000e+00 2.157840e-01 7.500000e-01
7.500000e-01 1.037000e+00 2.151570e-01 7.500000e-01
7.500000e-01 1.038000e+00 2.145282e-01 7.500000e-01
7.500000e-01 1.039000e+00 2.138975e-01 7.500000e-01
7.500000e-01 1.040000e+00 2.132650e-01 7.500000e-01
7.500000e-01 1.041000e+00 2.126306e-01 7.500000e-01
7.500000e-01 1.042000e+00 2.119943e-01 7.500000e-01
7.500000e-01 1.043000e+00 2.113561e-01 7.500000e-01
7.500000e-01 1.044000e+00 2.107159e-01 7.500000e-01
7.500000e-01 1.045000e+00 2.100738e-01 7.500000e-01
7.500000e-01 1.046000e+00 2.094297e-01 7.500000e-01
7.500000e-01 1.047000e+00 2.087837e-01 7.500000e-01
7.500000e-01 1.048000e+00 2.081356e-01 7.500000e-01
7.500000e-01 1.049000e+00 2.074855e-01 7.500000e-01
7.500000e-01 1.050000e+00 2.068334e-01 7.500000e-01
7.500000e-01 1.051000e+00 2.061792e-01 7.500000e-01
7.500000e-01 1.052000e+00 2.055229e-01 7.500000e-01
7.500000e-01 1.053000e+00 2.048646e-01 7.500000e-01
7.500000e-01 1.054000e+00 2.042040e-01 7.500000e-01
7.500000e-01 1.055000e+00 2.035414e-01 7.500000e-01
7.500000e-01 1.056000e+00 2.028766e-01 7.500000e-01
7.500000e-01 1.057000e+00 2.022096e-01 7.500000e-01
7.500000e-01 1.058000e+00 2.015404e-01 7.500000e-01
7.500000e-01 1.059000e+00 2.008690e-01 7.500000e-01
7.500000e-01 1.060000e+00 2.001953e-01 7.500000e-01
7.500000e-01 1.061000e+00 1.995193e-01 7.500000e-01
7.500000e-01 1.062000e+00 1.988411e-01 7.500000e-01
7.500000e-01 1.063000e+00 1.981605e-01 7.500000e-01
7.500000e-01 1.064000e+00 1.974776e-01 7.500000e-01
7.500000e-01 1.065000e+00 1.967923e-01 7.500000e-01
7.500000e-01 1.066000e+00 1.961046e-01 7.500000e-01
7.500000e-01 1.067000e+00 1.954145e-01 7.500000e-01
7.500000e-01 1.068000e+00 1.947220e-01 7.500000e-01
7.500000e-01 1.069000e+00 1.940269e-01 7.500000e-01
7.500000e-01 1.070000e+00 1.933294e-01 7.500000e-01
7.500000e-01 1.071000e+00 1.926294e-01 7.500000e-01
7.500000e-01 1.072000e+00 1.919268e-01 7.500000e-01
7.500000e-01 1.073000e+00 1.912216e-01 7.500000e-01
7.500000e-01 1.074000e+00 1.905138e-01 7.500000e-01
7.500000e-01 1.075000e+00 1.898033e-01 7.500000e-01
7.500000e-01 1.076000e+00 1.890902e-01 7.500000e-01
7.500000e-01 1.077000e+00 1.883744e-01 7.500000e-01
7.500000e-01 1.078000e+00 1.876559e-01 7.500000e-01
7.500000e-01 1.079000e+00 1.869346e-01 7.500000e-01
7.500000e-01 1.080000e+00 1.862105e-01 7.500000e-01
7.500000e-01 1.081000e+00 1.854836e-01 7.500000e-01
7.500000e-01 1.082000e+00 1.847538e-01 7.500000e-01
7.500000e-01 1.083000e+00 1.840212e-01 7.500000e-01
7.500000e-01 1.084000e+00 1.832856e-01 7.500000e-01
7.500000e-01 1.085000e+00 1.825470e-01 7.500000e-01
7.500000e-01 1.086000e+00 1.818055e-01 7.500000e-01
7.500000e-01 1.087000e+00 1.810608e-01 7.500000e-01
7.500000e-01 1.088000e+00 1.803132e-01 7.500000e-01
7.500000e-01 1.089000e+00 1.795624e-01 7.500000e-01
7.500000e-01 1.090000e+00 1.788085e-01 7.500000e-01
7.500000e-01 1.091000e+00 1.780513e-01 7.500000e-01
7.500000e-01 1.092000e+00 1.772910e-01 7.500000e-01
7.500000e-01 1.093000e+00 1.765273e-01 7.500000e-01
7.500000e-01 1.094000e+00 1.757604e-01 7.500000e-01
7.500000e-01 1.095000e+00 1.749900e-01 7.500000e-01
7.500000e-01 1.096000e+00 1.742163e-01 7.500000e-01
7.500000e-01 1.097000e+00 1.734391e-01 7.500000e-01
7.500000e-01 1.098000e+00 1.726585e-01 7.500000e-01
7.500000e-01 1.099000e+00 1.718742e-01 7.500000e-01
7.500000e-01 1.100000e+00 1.710864e-01 7.500000e-01
7.500000e-01 1.101000e+00 1.702950e-01 7.500000e-01
7.500000e-01 1.102000e+00 1.694998e-01 7.500000e-01
7.500000e-01 1.103000e+00 1.687009e-01 7.500000e-01
7.500000e-01 1.104000e+00 1.678982e-01 7.500000e-01
7.500000e-01 1.105000e+00 1.670916e-01 7.500000e-01
7.500000e-01 1.106000e+00 1.662812e-01 7.500000e-01
7.500000e-01 1.107000e+00 1.654667e-01 7.500000e-01
7.500000e-01 1.108000e+00 1.646482e-01 7.500000e-01
7.500000e-01 1.109000e+00 1.638257e-01 7.500000e-01
7.500000e-01 1.110000e+00 1.629990e-01 7.500000e-01
7.500000e-01 1.111000e+00 1.621681e-01 7.500000e-01
7.500000e-01 1.112000e+00 1.613328e-01 7.500000e-01
7.500000e-01 1.113000e+00 1.604933e-01 7.500000e-01
7.500000e-01 1.114000e+00 1.596493e-01 7.500000e-01
7.500000e-01 1.115000e+00 1.588009e-01 7.500000e-01
7.500000e-01 1.116000e+00 1.579479e-01 7.500000e-01
7.500000e-01 1.117000e+00 1.570902e-01 7.500000e-01
7.500000e-01 1.118000e+00 1.562279e-01 7.500000e-01
7.500000e-01 1.119000e+00 1.553607e-01 7.500000e-01
7.500000e-01 1.120000e+00 1.544887e-01 7.500000e-01
7.500000e-01 1.121000e+00 1.536118e-01 7.500000e-01
7.500000e-01 1.122000e+00 1.527298e-01 7.500000e-01
7.500000e-01 1.123000e+00 1.518427e-01 7.500000e-01
7.500000e-01 1.124000e+00 1.509504e-01 7.500000e-01
7.500000e-01 1.125000e+00 1.500527e-01 7.500000e-01
7.500000e-01 1.126000e+00 1.491497e-01 7.500000e-01
7.500000e-01 1.127000e+00 1.482411e-01 7.500000e-01
7.500000e-01 1.128000e+00 1.473270e-01 7.500000e-01
7.500000e-01 1.129000e+00 1.464072e-01 7.500000e-01
7.500000e-01 1.130000e+00 1.454815e-01 7.500000e-01
7.500000e-01 1.131000e+00 1.445499e-01 7.500000e-01
7.500000e-01 1.132000e+00 1.436123e-01 7.500000e-01
7.500000e-01 1.133000e+00 1.426685e-01 7.500000e-01
7.500000e-01 1.134000e+00 1.417184e-01 7.500000e-01
7.500000e-01 1.135000e+00 1.407619e-01 7.500000e-01
7.500000e-01 1.136000e+00 1.397989e-01 7.500000e-01
7.500000e-01 1.137000e+00 1.388292e-01 7.500000e-01
7.500000e-01 1.138000e+00 1.378526e-01 7.500000e-01
7.500000e-01 1.139000e+00 1.368691e-01 7.500000e-01
7.500000e-01 1.140000e+00 1.358785e-01 7.500000e-01
7.500000e-01 1.141000e+00 1.348806e-01 7.500000e-01
7.500000e-01 1.142000e+00 1.338753e-01 7.500000e-01
7.500000e-01 1.143000e+00 1.328623e-01 7.500000e-01
7.500000e-01 1.144000e+00 1.318416e-01 7.500000e-01
7.500000e-01 1.145000e+00 1.308129e-01 7.500000e-01
7.500000e-01 1.146000e+00 1.297761e-01 7.500000e-01
7.500000e-01 1.147000e+00 1.287309e-01 7.500000e-01
7.500000e-01 1.148000e+00 1.276771e-01 7.500000e-01
7.500000e-01 1.149000e+00 1.266146e-01 7.500000e-01
7.500000e-01 1.150000e+00 1.255431e-01 7.500000e-01
7.500000e-01 1.151000e+00 1.244624e-01 7.500000e-01
7.500000e-01 1.152000e+00 1.233722e-01 7.500000e-01
7.500000e-01 1.153000e+00 1.222722e-01 7.500000e-01
7.500000e-01 1.154000e+00 1.211623e-01 7.500000e-01
7.500000e-01 1.155000e+00 1.200422e-01 7.500000e-01
7.500000e-01 1.156000e+00 1.189115e-01 7.500000e-01
7.500000e-01 1.157000e+00 1.177699e-01 7.500000e-01
7.500000e-01 1.158000e+00 1.166171e-01 7.500000e-01
7.500000e-01 1.159000e+00 1.154529e-01 7.500000e-01
7.500000e-01 1.160000e+00 1.142767e-01 7.500000e-01
7.500000e-01 1.161000e+00 1.130884e-01 7.500000e-01
7.500000e-01 1.162000e+00 1.118874e-01 7.500000e-01
7.500000e-01 1.163000e+00 1.106734e-01 7.500000e-01
7.500000e-01 1.164000e+00 1.094460e-01 7.500000e-01
7.500000e-01 1.165000e+00 1.082045e-01 7.500000e-01
7.500000e-01 1.166000e+00 1.069487e-01 7.500000e-01
7.500000e-01 1.167000e+00 1.056780e-01 7.500000e-01
7.500000e-01 1.168000e+00 1.043918e-01 7.500000e-01
7.500000e-01 1.169000e+00 1.030896e-01 7.500000e-01
7.500000e-01 1.170000e+00 1.017707e-01 7.500000e-01
7.500000e-01 1.171000e+00 1.004345e-01 7.500000e-01
7.500000e-01 1.172000e+00 9.908026e-02 7.500000e-01
7.500000e-01 1.173000e+00 9.770725e-02 7.500000e-01
7.500000e-01 1.174000e+00 9.631468e-02 7.500000e-01
7.500000e-01 1.175000e+00 9.490167e-02 7.500000e-01
7.500000e-01 1.176000e+00 9.346731e-02 7.500000e-01
7.500000e-01 1.177000e+00 9.201059e-02 7.500000e-01
7.500000e-01 1.178000e+00 9.053043e-02 7.500000e-01
7.500000e-01 1.179000e+00 8.902566e-02 7.500000e-01
7.500000e-01 1.180000e+00 8.749502e-02 7.500000e-01
7.500000e-01 1.181000e+00 8.593712e-02 7.500000e-01
7.500000e-01 1.182000e+00 8.435045e-02 7.500000e-01
7.500000e-01 1.183000e+00 8.273336e-02 7.500000e-01
7.500000e-01 1.184000e+00 8.108403e-02 7.500000e-01
7.500000e-01 1.185000e+00 7.940044e-02 7.500000e-01
7.500000e-01 1.186000e+00 7.768037e-02 7.500000e-01
7.500000e-01 1.187000e+00 7.592134e-02 7.500000e-01
7.500000e-01 1.188000e+00 7.412058e-02 7.500000e-01
7.500000e-01 1.189000e+00 7.227496e-02 7.500000e-01
7.500000e-01 1.190000e+00 7.038096e-02 7.500000e-01
7.500000e-01 1.191000e+00 6.843457e-02 7.500000e-01
7.500000e-01 1.192000e+00 6.643117e-02 7.500000e-01
7.500000e-01 1.193000e+00 6.436545e-02 7.500000e-01
7.500000e-01 1.194000e+00 6.223119e-02 7.500000e-01
7.500000e-01 1.195000e+00 6.002109e-02 7.500000e-01
7.500000e-01 1.196000e+00 5.772643e-02 7.500000e-01
7.500000e-01 1.197000e+00 5.533671e-02 7.500000e-01
7.500000e-01 1.198000e+00 5.283902e-02 7.500000e-01
7.500000e-01 1.199000e+00 5.021725e-02 7.500000e-01
7.500000e-01 1.200000e+00 4.745084e-02 7.500000e-01
7.500000e-01 1.201000e+00 4.451283e-02 7.500000e-01
7.500000e-01 1.202000e+00 4.136668e-02 7.500000e-01
7.500000e-01 1.203000e+00 3.796067e-02 7.500000e-01
7.500000e-01 1.204000e+00 3.421729e-02 7.500000e-01
7.500000e-01 1.205000e+00 3.001054e-02 7.500000e-01
7.500000e-01 1.206000e+00 2.510862e-02 7.500000e-01
7.500000e-01 1.207000e+00 1.898033e-02 7.500000e-01
7.500000e-01 1.208000e+00 9.490167e-03 7.500000e-01
7.600000e-01 1.000000e+00 2.397223e-01 7.600000e-01
7.600000e-01 1.001000e+00 2.391656e-01 7.600000e-01
7.600000e-01 1.002000e+00 2.386075e-01 7.600000e-01
7.600000e-01 1.003000e+00 2.380481e-01 7.600000e-01
7.600000e-01 1.004000e+00 2.374874e-01 7.600000e-01
7.600000e-01 1.005000e+00 2.369254e-01 7.600000e-01
7.600000e-01 1.006000e+00 2.363620e-01 7.600000e-01
7.600000e-01 1.007000e+00 2.357973e-01 7.600000e-01
7.600000e-01 1.008000e+00 2.352312e-01 7.600000e-01
7.600000e-01 1.009000e+00 2.346638e-01 7.600000e-01
7.600000e-01 1.010000e+00 2.340949e-01 7.600000e-01
7.600000e-01 1.011000e+00 2.335248e-01 7.600000e-01
7.600000e-01 1.012000e+00 2.329532e-01 7.600000e-01
7.600000e-01 1.013000e+00 2.323802e-01 7.600000e-01
7.600000e-01 1.014000e+00 2.318058e-01 7.600000e-01
7.600000e-01 1.015000e+00 2.312299e-01 7.600000e-01
7.600000e-01 1.016000e+00 2.306526e-01 7.600000e-01
7.600000e-01 1.017000e+00 2.300739e-01 7.600000e-01
7.600000e-01 1.018000e+00 2.294937e-01 7.600000e-01
7.600000e-01 1.019000e+00 2.289121e-01 7.600000e-01
7.600000e-01 1.020000e+00 2.283289e-01 7.600000e-01
7.600000e-01 1.021000e+00 2.277443e-01 7.600000e-01
7.600000e-01 1.022000e+00 2.271582e-01 7.600000e-01
7.600000e-01 1.023000e+00 2.265705e-01 7.600000e-01
7.600000e-01 1.024000e+00 2.259813e-01 7.600000e-01
7.600000e-01 1.025000e+00 2.253906e-01 7.600000e-01
7.600000e-01 1.026000e+00 2.247983e-01 7.600000e-01
7.600000e-01 1.027000e+00 2.242045e-01 7.600000e-01
7.600000e-01 1.028000e+00 2.236091e-01 7.600000e-01
7.600000e-01 1.029000e+00 2.230121e-01 7.600000e-01
7.600000e-01 1.030000e+00 2.224135e-01 7.600000e-01
7.600000e-01 1.031000e+00 2.218132e-01 7.600000e-01
7.600000e-01 1.032000e+00 2.212114e-01 7.600000e-01
7.600000e-01 1.033000e+00 2.206079e-01 7.600000e-01
7.600000e-01 1.034000e+00 2.200028e-01 7.600000e-01
7.600000e-01 1.035000e+00 2.193959e-01 7.600000e-01
7.600000e-01 1.036000e+00 2.187874e-01 7.600000e-01
7.600000e-01 1.037000e+00 2.181772e-01 7.600000e-01
7.600000e-01 1.038000e+00 2.175653e-01 7.600000e-01
7.600000e-01 1.039000e+00 2.169517e-01 7.600000e-01
7.600000e-01 1.040000e+00 2.163363e-01 7.600000e-01
7.600000e-01 1.041000e+00 2.157192e-01 7.600000e-01
7.600000e-01 1.042000e+00 2.151003e-01 7.600000e-01
7.600000e-01 1.043000e+00 2.144796e-01 7.600000e-01
7.600000e-01 1.044000e+00 2.138571e-01 7.600000e-01
7.600000e-01 1.045000e+00 2.132328e-01 7.600000e-01
7.600000e-01 1.046000e+00 2.126067e-01 7.600000e-01
7.600000e-01 1.047000e+00 2.119787e-01 7.600000e-01
7.600000e-01 1.048000e+00 2.113488e-01 7.600000e-01
7.600000e-01 1.049000e+00 2.107171e-01 7.600000e-01
7.600000e-01 1.050000e+00 2.100835e-01 7.600000e-01
7.600000e-01 1.051000e+00 2.094479e-01 7.600000e-01
7.600000e-01 1.052000e+00 2.088104e-01 7.600000e-01
7.600000e-01 1.053000e+00 2.081710e-01 7.600000e-01
7.600000e-01 1.054000e+00 2.075296e-01 7.600000e-01
7.600000e-01 1.055000e+00 2.068862e-01 7.600000e-01
7.600000e-01 1.056000e+00 2.062408e-01 7.600000e-01
7.600000e-01 1.057000e+00 2.055933e-01 7.600000e-01
7.600000e-01 1.058000e+00 2.049439e-01 7.600000e-01
7.600000e-01 1.059000e+00 2.042923e-01 7.600000e-01
7.600000e-01 1.060000e+00 2.036387e-01 7.600000e-01
7.600000e-01 1.061000e+00 2.029829e-01 7.600000e-01
7.600000e-01 1.062000e+00 2.023251e-01 7.600000e-01
7.600000e-01 1.063000e+00 2.016651e-01 7.600000e-01
7.600000e-01 1.064000e+00 2.010029e-01 7.600000e-01
7.600000e-01 1.065000e+00 2.003386e-01 7.600000e-01
7.600000e-01 1.066000e+00 1.996720e-01 7.600000e-01
7.600000e-01 1.067000e+00 1.990032e-01 7.600000e-01
7.600000e-01 1.068000e+00 1.983321e-01 7.600000e-01
7.600000e-01 1.069000e+00 1.976588e-01 7.600000e-01
7.600000e-01 1.070000e+00 1.969832e-01 7.600000e-01
7.600000e-01 1.071000e+00 1.963052e-01 7.600000e-01
7.600000e-01 1.072000e+00 1.956249e-01 7.600000e-01
7.600000e-01 1.073000e+00 1.949422e-01 7.600000e-01
7.600000e-01 1.074000e+00 1.942571e-01 7.600000e-01
7.600000e-01 1.075000e+00 1.935696e-01 7.600000e-01
7.600000e-01 1.076000e+00 1.928796e-01 7.600000e-01
7.600000e-01 1.077000e+00 1.921872e-01 7.600000e-01
7.600000e-01 1.078000e+00 1.914923e-01 7.600000e-01
7.600000e-01 1.079000e+00 1.907948e-01 7.600000e-01
7.600000e-01 1.080000e+00 1.900948e-01 7.600000e-01
7.600000e-01 1.081000e+00 1.893921e-01 7.600000e-01
7.600000e-01 1.082000e+00 1.886869e-01 7.600000e-01
7.600000e-01 1.083000e+00 1.879790e-01 7.600000e-01
7.600000e-01 1.084000e+00 1.872685e-01 7.600000e-01
7.600000e-01 1.085000e+00 1.865552e-01 7.600000e-01
7.600000e-01 1.086000e+00 1.858392e-01 7.600000e-01
7.600000e-01 1.087000e+00 1.851204e-01 7.600000e-01
7.600000e-01 1.088000e+00 1.843989e-01 7.600000e-01
7.600000e-01 1.089000e+00 1.836745e-01 7.600000e-01
7.600000e-01 1.090000e+00 1.829472e-01 7.600000e-01
7.600000e-01 1.091000e+00 1.822170e-01 7.600000e-01
7.600000e-01 1.092000e+00 1.814839e-01 7.600000e-01
7.600000e-01 1.093000e+00 1.807478e-01 7.600000e-01
7.600000e-01 1.094000e+00 1.800087e-01 7.600000e-01
7.600000e-01 1.095000e+00 1.792665e-01 7.600000e-01
7.600000e-01 1.096000e+00 1.785213e-01 7.600000e-01
7.600000e-01 1.097000e+00 1.777730e-01 7.600000e-01
7.600000e-01 1.098000e+00 1.770214e-01 7.600000e-01
7.600000e-01 1.099000e+00 1.762667e-01 7.600000e-01
7.600000e-01 1.100000e+00 1.755088e-01 7.600000e-01
7.600000e-01 1.101000e+00 1.747475e-01 7.600000e-01
7.600000e-01 1.102000e+00 1.739829e-01 7.600000e-01
7.600000e-01 1.103000e+00 1.732150e-01 7.600000e-01
7.600000e-01 1.104000e+00 1.724436e-01 7.600000e-01
7.600000e-01 1.105000e+00 1.716687e-01 7.600000e-01
7.600000e-01 1.106000e+00 1.708904e-01 7.600000e-01
7.600000e-01 1.107000e+00 1.701084e-01 7.600000e-01
7.600000e-01 1.108000e+00 1.693229e-01 7.600000e-01
7.600000e-01 1.109000e+00 1.685337e-01 7.600000e-01
7.600000e-01 1.110000e+00 1.677408e-01 7.600000e-01
7.600000e-01 1.111000e+00 1.669441e-01 7.600000e-01
7.600000e-01 1.112000e+00 1.661436e-01 7.600000e-01
7.600000e-01 1.113000e+00 1.653393e-01 7.600000e-01
7.600000e-01 1.114000e+00 1.645310e-01 7.600000e-01
7.600000e-01 1.115000e+00 1.637187e-01 7.600000e-01
7.600000e-01 1.116000e+00 1.629023e-01 7.600000e-01
7.600000e-01 1.117000e+00 1.620819e-01 7.600000e-01
7.600000e-01 1.118000e+00 1.612572e-01 7.600000e-01
7.600000e-01 1.119000e+00 1.604284e-01 7.600000e-01
7.600000e-01 1.120000e+00 1.595952e-01 7.600000e-01
7.600000e-01 1.121000e+00 1.587577e-01 7.600000e-01
7.600000e-01 1.122000e+00 1.579157e-01 7.600000e-01
7.600000e-01 1.123000e+00 1.570692e-01 7.600000e-01
7.600000e-01 1.124000e+00 1.562181e-01 7.600000e-01
7.600000e-01 1.125000e+00 1.553623e-01 7.600000e-01
7.600000e-01 1.126000e+00 1.545018e-01 7.600000e-01
7.600000e-01 1.127000e+00 1.536365e-01 7.600000e-01
7.600000e-01 1.128000e+00 1.527663e-01 7.600000e-01
7.600000e-01 1.129000e+00 1.518911e-01 7.600000e-01
7.600000e-01 1.130000e+00 1.510109e-01 7.600000e-01
7.600000e-01 1.131000e+00 1.501254e-01 7.600000e-01
7.600000e-01 1.132000e+00 1.492348e-01 7.600000e-01
7.600000e-01 1.133000e+00 1.483387e-01 7.600000e-01
7.600000e-01 1.134000e+00 1.474373e-01 7.600000e-01
7.600000e-01 1.135000e+00 1.465302e-01 7.600000e-01
7.600000e-01 1.136000e+00 1.456176e-01 7.600000e-01
7.600000e-01 1.137000e+00 1.446991e-01 7.600000e-01
7.600000e-01 1.138000e+00 1.437748e-01 7.600000e-01
7.600000e-01 1.139000e+00 1.428446e-01 7.600000e-01
7.600000e-01 1.140000e+00 1.419082e-01 7.600000e-01
7.600000e-01 1.141000e+00 1.409656e-01 7.600000e-01
7.600000e-01 1.142000e+00 1.400167e-01 7.600000e-01
7.600000e-01 1.143000e+00 1.390612e-01 7.600000e-01
7.600000e-01 1.144000e+00 1.380992e-01 7.600000e-01
7.600000e-01 1.145000e+00 1.371305e-01 7.600000e-01
7.600000e-01 1.146000e+00 1.361548e-01 7.600000e-01
7.600000e-01 1.147000e+00 1.351721e-01 7.600000e-01
7.600000e-01 1.148000e+00 1.341822e-01 7.600000e-01
7.600000e-01 1.149000e+00 1.331849e-01 7.600000e-01
7.600000e-01 1.150000e+00 1.321801e-01 7.600000e-01
7.600000e-01 1.151000e+00 1.311677e-01 7.600000e-01
7.600000e-01 1.152000e+00 1.301473e-01 7.600000e-01
7.600000e-01 1.153000e+00 1.291189e-01 7.600000e-01
7.600000e-01 1.154000e+00 1.280822e-01 7.600000e-01
7.600000e-01 1.155000e+00 1.270371e-01 7.600000e-01
7.600000e-01 1.156000e+00 1.259833e-01 7.600000e-01
7.600000e-01 1.157000e+00 1.249206e-01 7.600000e-01
7.600000e-01 1.158000e+00 1.238487e-01 7.600000e-01
7.600000e-01 1.159000e+00 1.227676e-01 7.600000e-01
7.600000e-01 1.160000e+00 1.216768e-01 7.600000e-01
7.600000e-01 1.161000e+00 1.205762e-01 7.600000e-01
7.600000e-01 1.162000e+00 1.194654e-01 7.600000e-01
7.600000e-01 1.163000e+00 1.183441e-01 7.600000e-01
7.600000e-01 1.164000e+00 1.172122e-01 7.600000e-01
7.600000e-01 1.165000e+00 1.160692e-01 7.600000e-01
7.600000e-01 1.166000e+00 1.149149e-01 7.600000e-01
7.600000e-01 1.167000e+00 1.137488e-01 7.600000e-01
7.600000e-01 1.168000e+00 1.125707e-01 7.600000e-01
7.600000e-01 1.169000e+00 1.113801e-01 7.600000e-01
7.600000e-01 1.170000e+00 1.101767e-01 7.600000e-01
7.600000e-01 1.171000e+00 1.089599e-01 7.600000e-01
7.600000e-01 1.172000e+00 1.077294e-01 7.600000e-01
7.600000e-01 1.173000e+00 1.064847e-01 7.600000e-01
7.600000e-01 1.174000e+00 1.052253e-01 7.600000e-01
7.600000e-01 1.175000e+00 1.039506e-01 7.600000e-01
7.600000e-01 1.176000e+00 1.026601e-01 7.600000e-01
7.600000e-01 1.177000e+00 1.013531e-01 7.600000e-01
7.600000e-01 1.178000e+00 1.000291e-01 7.600000e-01
7.600000e-01 1.179000e+00 9.868730e-02 7.600000e-01
7.600000e-01 1.180000e+00 9.732702e-02 7.600000e-01
7.600000e-01 1.181000e+00 9.594745e-02 7.600000e-01
7.600000e-01 1.182000e+00 9.454776e-02 7.600000e-01
7.600000e-01 1.183000e+00 9.312703e-02 7.600000e-01
7.600000e-01 1.184000e+00 9.168429e-02 7.600000e-01
7.600000e-01 1.185000e+00 9.021848e-02 7.600000e-01
7.600000e-01 1.186000e+00 8.872846e-02 7.600000e-01
7.600000e-01 1.187000e+00 8.721299e-02 7.600000e-01
7.600000e-01 1.188000e+00 8.567071e-02 7.600000e-01
7.600000e-01 1.189000e+00 8.410015e-02 7.600000e-01
7.600000e-01 1.190000e+00 8.249971e-02 7.600000e-01
7.600000e-01 1.191000e+00 8.086759e-02 7.600000e-01
7.600000e-01 1.192000e+00 7.920184e-02 7.600000e-01
7.600000e-01 1.193000e+00 7.750031e-02 7.600000e-01
7.600000e-01 1.194000e+00 7.576056e-02 7.600000e-01
7.600000e-01 1.195000e+00 7.397992e-02 7.600000e-01
7.600000e-01 1.196000e+00 7.215534e-02 7.600000e-01
7.600000e-01 1.197000e+00 7.028342e-02 7.600000e-01
7.600000e-01 1.198000e+00 6.836025e-02 7.600000e-01
7.600000e-01 1.199000e+00 6.638139e-02 7.600000e-01
7.600000e-01 1.200000e+00 6.434170e-02 7.600000e-01
7.600000e-01 1.201000e+00 6.223520e-02 7.600000e-01
7.600000e-01 1.202000e+00 6.005485e-02 7.600000e-01
7.600000e-01 1.203000e+00 5.779230e-02 7.600000e-01
7.600000e-01 1.204000e+00 5.543749e-02 7.600000e-01
7.600000e-01 1.205000e+00 5.297812e-02 7.600000e-01
7.600000e-01 1.206000e+00 5.039887e-02 7.600000e-01
7.600000e-01 1.207000e+00 4.768031e-02 7.600000e-01
7.600000e-01 1.208000e+00 4.479706e-02 7.600000e-01
7.600000e-01 1.209000e+00 4.171501e-02 7.600000e-01
7.600000e-01 1.210000e+00 3.838629e-02 7.600000e-01
7.600000e-01 1.211000e+00 3.474008e-02 7.600000e-01
7.600000e-01 1.212000e+00 3.066330e-02 7.600000e-01
7.600000e-01 1.213000e+00 2.595387e-02 7.600000e-01
7.600000e-01 1.214000e+00 2.017347e-02 7.600000e-01
7.600000e-01 1.215000e+00 1.184627e-02 7.600000e-01
7.700000e-01 1.000000e+00 2.420712e-01 7.700000e-01
7.700000e-01 1.001000e+00 2.415270e-01 7.700000e-01
7.700000e-01 1.002000e+00 2.409816e-01 7.700000e-01
7.700000e-01 1.003000e+00 2.404349e-01 7.700000e-01
7.700000e-01 1.004000e+00 2.398870e-01 7.700000e-01
7.700000e-01 1.005000e+00 2.393379e-01 7.700000e-01
7.700000e-01 1.006000e+00 2.387874e-01 7.700000e-01
7.700000e-01 1.007000e+00 2.382357e-01 7.700000e-01
7.700000e-01 1.008000e+00 2.376828e-01 7.700000e-01
7.700000e-01 1.009000e+00 2.371285e-01 7.700000e-01
7.700000e-01 1.010000e+00 2.365729e-01 7.700000e-01
7.700000e-01 1.011000e+00 2.360161e-01 7.700000e-01
7.700000e-01 1.012000e+00 2.354579e-01 7.700000e-01
7.700000e-01 1.013000e+00 2.348984e-01 7.700000e-01
7.700000e-01 1.014000e+00 2.343375e-01 7.700000e-01
7.700000e-01 1.015000e+00 2.337753e-01 7.700000e-01
7.700000e-01 1.016000e+00 2.332117e-01 7.700000e-01
7.700000e-01 1.017000e+00 2.326468e-01 7.700000e-01
7.700000e-01 1.018000e+00 2.320805e-01 7.700000e-01
7.700000e-01 1.019000e+00 2.315129e-01 7.700000e-01
7.700000e-01 1.020000e+00 2.309438e-01 7.700000e-01
7.700000e-01 1.021000e+00 2.303733e-01 7.700000e-01
7.700000e-01 1.022000e+00 2.298014e-01 7.700000e-01
7.700000e-01 1.023000e+00 2.292281e-01 7.700000e-01
7.700000e-01 1.024000e+00 2.286533e-01 7.700000e-01
7.700000e-01 1.025000e+00 2.280771e-01 7.700000e-01
7.700000e-01 1.026000e+00 2.274995e-01 7.700000e-01
7.700000e-01 1.027000e+00 2.269203e-01 7.700000e-01
7.700000e-01 1.028000e+00 2.263397e-01 7.700000e-01
7.700000e-01 1.029000e+00 2.257576e-01 7.700000e-01
7.700000e-01 1.030000e+00 2.251740e-01 7.700000e-01
7.700000e-01 1.031000e+00 2.245888e-01 7.700000e-01
7.700000e-01 1.032000e+00 2.240022e-01 7.700000e-01
7.700000e-01 1.033000e+00 2.234140e-01 7.700000e-01
7.700000e-01 1.034000e+00 2.228242e-01 7.700000e-01
7.700000e-01 1.035000e+00 2.222329e-01 7.700000e-01
7.700000e-01 1.036000e+00 2.216400e-01 7.700000e-01
7.700000e-01 1.037000e+00 2.210455e-01 7.700000e-01
7.700000e-01 1.038000e+00 2.204494e-01 7.700000e-01
7.700000e-01 1.039000e+00 2.198517e-01 7.700000e-01
7.700000e-01 1.040000e+00 2.192524e-01 7.700000e-01
7.700000e-01 1.041000e+00 2.186514e-01 7.700000e-01
7.700000e-01 1.042000e+00 2.180487e-01 7.700000e-01
7.700000e-01 1.043000e+00 2.174444e-01 7.700000e-01
7.700000e-01 1.044000e+00 2.168384e-01 7.700000e-01
7.700000e-01 1.045000e+00 2.162307e-01 7.700000e-01
7.700000e-01 1.046000e+00 2.156213e-01 7.700000e-01
7.700000e-01 1.047000e+00 2.150102e-01 7.700000e-01
7.700000e-01 1.048000e+00 2.143973e-01 7.700000e-01
7.700000e-01 1.049000e+00 2.137827e-01 7.700000e-01
7.700000e-01 1.050000e+00 2.131663e-01 7.700000e-01
7.700000e-01 1.051000e+00 2.125481e-01 7.700000e-01
7.700000e-01 1.052000e+00 2.119281e-01 7.700000e-01
7.700000e-01 1.053000e+00 2.113063e-01 7.700000e-01
7.700000e-01 1.054000e+00 2.106827e-01 7.700000e-01
7.700000e-01 1.055000e+00 2.100572e-01 7.700000e-01
7.700000e-01 1.056000e+00 2.094298e-01 7.700000e-01
7.700000e-01 1.057000e+00 2.088006e-01 7.700000e-01
7.700000e-01 1.058000e+00 2.081694e-01 7.700000e-01
7.700000e-01 1.059000e+00 2.075363e-01 7.700000e-01
7.700000e-01 1.060000e+00 2.069013e-01 7.700000e-01
7.700000e-01 1.061000e+00 2.062644e-01 7.700000e-01
7.700000e-01 1.062000e+00 2.056254e-01 7.700000e-01
7.700000e-01 1.063000e+00 2.049845e-01 7.700000e-01
7.700000e-01 1.064000e+00 2.043416e-01 7.700000e-01
7.700000e-01 1.065000e+00 2.036966e-01 7.700000e-01
7.700000e-01 1.066000e+00 2.030496e-01 7.700000e-01
7.700000e-01 1.067000e+00 2.024005e-01 7.700000e-01
7.700000e-01 1.068000e+00 2.017493e-01 7.700000e-01
7.700000e-01 1.069000e+00 2.010960e-01 7.700000e-01
7.700000e-01 1.070000e+00 2.004406e-01 7.700000e-01
7.700000e-01 1.071000e+00 1.997830e-01 7.700000e-01
7.700000e-01 1.072000e+00 1.991233e-01 7.700000e-01
7.700000e-01 1.073000e+00 1.984614e-01 7.700000e-01
7.700000e-01 1.074000e+00 1.977973e-01 7.700000e-01
7.700000e-01 1.075000e+00 1.971309e-01 7.700000e-01
7.700000e-01 1.076000e+00 1.964622e-01 7.700000e-01
7.700000e-01 1.077000e+00 1.957913e-01 7.700000e-01
7.700000e-01 1.078000e+00 1.951181e-01 7.700000e-01
7.700000e-01 1.079000e+00 1.944425e-01 7.700000e-01
7.700000e-01 1.080000e+00 1.937646e-01 7.700000e-01
7.700000e-01 1.081000e+00 1.930843e-01 7.700000e-01
7.700000e-01 1.082000e+00 1.924016e-01 7.700000e-01
7.700000e-01 1.083000e+00 1.917165e-01 7.700000e-01
7.700000e-01 1.084000e+00 1.910289e-01 7.700000e-01
7.700000e-01 1.085000e+00 1.903388e-01 7.700000e-01
7.700000e-01 1.086000e+00 1.896462e-01 7.700000e-01
7.700000e-01 1.087000e+00 1.889511e-01 7.700000e-01
7.700000e-01 1.088000e+00 1.882534e-01 7.700000e-01
7.700000e-01 1.089000e+00 1.875531e-01 7.700000e-01
7.700000e-01 1.090000e+00 1.868502e-01 7.700000e-01
7.700000e-01 1.091000e+00 1.861446e-01 7.700000e-01
7.700000e-01 1.092000e+00 1.854364e-01 7.700000e-01
7.700000e-01 1.093000e+00 1.847254e-01 7.700000e-01
7.700000e-01 1.094000e+00 1.840117e-01 7.700000e-01
7.700000e-01 1.095000e+00 1.832952e-01 7.700000e-01
7.700000e-01 1.096000e+00 1.825759e-01 7.700000e-01
7.700000e-01 1.097000e+00 1.818538e-01 7.700000e-01
7.700000e-01 1.098000e+00 1.811288e-01 7.700000e-01
7.700000e-01 1.099000e+00 1.804008e-01 7.700000e-01
7.700000e-01 1.100000e+00 1.796699e-01 7.700000e-01
7.700000e-01 1.101000e+00 1.789361e-01 7.700000e-01
7.700000e-01 1.102000e+00 1.781992e-01 7.700000e-01
7.700000e-01 1.103000e+00 1.774592e-01 7.700000e-01
7.700000e-01 1.104000e+00 1.767161e-01 7.700000e-01
7.700000e-01 1.105000e+00 1.759700e-01 7.700000e-01
7.700000e-01 1.106000e+00 1.752206e-01 7.700000e-01
7.700000e-01 1.107000e+00 1.744680e-01 7.700000e-01
7.700000e-01 1.108000e+00 1.737121e-01 7.700000e-01
7.700000e-01 1.109000e+00 1.729530e-01 7.700000e-01
7.700000e-01 1.110000e+00 1.721905e-01 7.700000e-01
7.700000e-01 1.111000e+00 1.714246e-01 7.700000e-01
7.700000e-01 1.112000e+00 1.706553e-01 7.700000e-01
7.700000e-01 1.113000e+00 1.698824e-01 7.700000e-01
7.700000e-01 1.114000e+00 1.691061e-01 7.700000e-01
7.700000e-01 1.115000e+00 1.683262e-01 7.700000e-01
7.700000e-01 1.116000e+00 1.675426e-01 7.700000e-01
7.700000e-01 1.117000e+00 1.667554e-01 7.700000e-01
7.700000e-01 1.118000e+00 1.659644e-01 7.700000e-01
7.700000e-01 1.119000e+00 1.651697e-01 7.700000e-01
7.700000e-01 1.120000e+00 1.643710e-01 7.700000e-01
7.700000e-01 1.121000e+00 1.635686e-01 7.700000e-01
7.700000e-01 1.122000e+00 1.627621e-01 7.700000e-01
7.700000e-01 1.123000e+00 1.619516e-01 7.700000e-01
7.700000e-01 1.124000e+00 1.611371e-01 7.700000e-01
7.700000e-01 1.125000e+00 1.603184e-01 7.700000e-01
7.700000e-01 1.126000e+00 1.594955e-01 7.700000e-01
7.700000e-01 1.127000e+00 1.586683e-01 7.700000e-01
7.700000e-01 1.128000e+00 1.578368e-01 7.700000e-01
7.700000e-01 1.129000e+00 1.570009e-01 7.700000e-01
7.700000e-01 1.130000e+00 1.561606e-01 7.700000e-01
7.700000e-01 1.131000e+00 1.553156e-01 7.700000e-01
7.700000e-01 1.132000e+00 1.544661e-01 7.700000e-01
7.700000e-01 1.133000e+00 1.536119e-01 7.700000e-01
7.700000e-01 1.134000e+00 1.527529e-01 7.700000e-01
7.700000e-01 1.135000e+00 1.518890e-01 7.700000e-01
7.700000e-01 1.136000e+00 1.510202e-01 7.700000e-01
7.700000e-01 1.137000e+00 1.501463e-01 7.700000e-01
7.700000e-01 1.138000e+00 1.492674e-01 7.700000e-01
7.700000e-01 1.139000e+00 1.483832e-01 7.700000e-01
7.700000e-01 1.140000e+00 1.474938e-01 7.700000e-01
7.700000e-01 1.141000e+00 1.465989e-01 7.700000e-01
7.700000e-01 1.142000e+00 1.456985e-01 7.700000e-01
7.700000e-01 1.143000e+00 1.447926e-01 7.700000e-01
7.700000e-01 1.144000e+00 1.438809e-01 7.700000e-01
7.700000e-01 1.145000e+00 1.429634e-01 7.700000e-01
7.700000e-01 1.146000e+00 1.420400e-01 7.700000e-01
7.700000e-01 1.147000e+00 1.411106e-01 7.700000e-01
7.700000e-01 1.148000e+00 1.401750e-01 7.700000e-01
7.700000e-01 1.149000e+00 1.392331e-01 7.700000e-01
7.700000e-01 1.150000e+00 1.382848e-01 7.700000e-01
7.700000e-01 1.151000e+00 1.373300e-01 7.700000e-01
7.700000e-01 1.152000e+00 1.363684e-01 7.700000e-01
7.700000e-01 1.153000e+00 1.354000e-01 7.700000e-01
7.700000e-01 1.154000e+00 1.344247e-01 7.700000e-01
7.700000e-01 1.155000e+00 1.334422e-01 7.700000e-01
7.700000e-01 1.156000e+00 1.324525e-01 7.700000e-01
7.700000e-01 1.157000e+00 1.314552e-01 7.700000e-01
7.700000e-01 1.158000e+00 1.304504e-01 7.700000e-01
7.700000e-01 1.159000e+00 1.294378e-01 7.700000e-01
7.700000e-01 1.160000e+00 1.284172e-01 7.700000e-01
7.700000e-01 1.161000e+00 1.273884e-01 7.700000e-01
7.700000e-01 1.162000e+00 1.263512e-01 7.700000e-01
7.700000e-01 1.163000e+00 1.253054e-01 7.700000e-01
7.700000e-01 1.164000e+00 1.242509e-01 7.700000e-01
7.700000e-01 1.165000e+00 1.231873e-01 7.700000e-01
7.700000e-01 1.166000e+00 1.221144e-01 7.700000e-01
7.700000e-01 1.167000e+00 1.210321e-01 7.700000e-01
7.700000e-01 1.168000e+00 1.199400e-01 7.700000e-01
7.700000e-01 1.169000e+00 1.188378e-01 7.700000e-01
7.700000e-01 1.170000e+00 1.177253e-01 7.700000e-01
7.700000e-01 1.171000e+00 1.166022e-01 7.700000e-01
7.700000e-01 1.172000e+00 1.154682e-01 7.700000e-01
7.700000e-01 1.173000e+00 1.143229e-01 7.700000e-01
7.700000e-01 1.174000e+00 1.131661e-01 7.700000e-01
7.700000e-01 1.175000e+00 1.119973e-01 7.700000e-01
7.700000e-01 1.176000e+00 1.108161e-01 7.700000e-01
7.700000e-01 1.177000e+00 1.096223e-01 7.700000e-01
7.700000e-01 1.178000e+00 1.084153e-01 7.700000e-01
7.700000e-01 1.179000e+00 1.071947e-01 7.700000e-01
7.700000e-01 1.180000e+00 1.059600e-01 7.700000e-01
7.700000e-01 1.181000e+00 1.047108e-01 7.700000e-01
7.700000e-01 1.182000e+00 1.034465e-01 7.700000e-01
7.700000e-01 1.183000e+00 1.021666e-01 7.700000e-01
7.700000e-01 1.184000e+00 1.008704e-01 7.700000e-01
7.700000e-01 1.185000e+00 9.955737e-02 7.700000e-01
7.700000e-01 1.186000e+00 9.822676e-02 7.700000e-01
7.700000e-01 1.187000e+00 9.687789e-02 7.700000e-01
7.700000e-01 1.188000e+00 9.550997e-02 7.700000e-01
7.700000e-01 1.189000e+00 9.412216e-02 7.700000e-01
7.700000e-01 1.190000e+00 9.271359e-02 7.700000e-01
7.700000e-01 1.191000e+00 9.128328e-02 7.700000e-01
7.700000e-01 1.192000e+00 8.983021e-02 7.700000e-01
7.700000e-01 1.193000e+00 8.835323e-02 7.700000e-01
7.700000e-01 1.194000e+00 8.685115e-02 7.700000e-01
7.700000e-01 1.195000e+00 8.532262e-02 7.700000e-01
7.700000e-01 1.196000e+00 8.376621e-02 7.700000e-01
7.700000e-01 1.197000e+00 8.218033e-02 7.700000e-01
7.700000e-01 1.198000e+00 8.056323e-02 7.700000e-01
7.700000e-01 1.199000e+00 7.891301e-02 7.700000e-01
7.700000e-01 1.200000e+00 7.722753e-02 7.700000e-01
7.700000e-01 1.201000e+00 7.550443e-02 7.700000e-01
7.700000e-01 1.202000e+00 7.374108e-02 7.700000e-01
7.700000e-01 1.203000e+00 7.193452e-02 7.700000e-01
7.700000e-01 1.204000e+00 7.008140e-02 7.700000e-01
7.700000e-01 1.205000e+00 6.817794e-02 7.700000e-01
7.700000e-01 1.206000e+00 6.621978e-02 7.700000e-01
7.700000e-01 1.207000e+00 6.420193e-02 7.700000e-01
7.700000e-01 1.208000e+00 6.211856e-02 7.700000e-01
7.700000e-01 1.209000e+00 5.996285e-02 7.700000e-01
7.700000e-01 1.210000e+00 5.772670e-02 7.700000e-01
7.700000e-01 1.211000e+00 5.540036e-02 7.700000e-01
7.700000e-01 1.212000e+00 5.297195e-02 7.700000e-01
7.700000e-01 1.213000e+00 5.042674e-02 7.700000e-01
7.700000e-01 1.214000e+00 4.774604e-02 7.700000e-01
7.700000e-01 1.215000e+00 4.490559e-02 7.700000e-01
7.700000e-01 1.216000e+00 4.187290e-02 7.700000e-01
7.700000e-01 1.217000e+00 3.860270e-02 7.700000e-01
7.700000e-01 1.218000e+00 3.502851e-02 7.700000e-01
7.700000e-01 1.219000e+00 3.104552e-02 7.700000e-01
7.700000e-01 1.220000e+00 2.646984e-02 7.700000e-01
7.700000e-01 1.221000e+00 2.091604e-02 7.700000e-01
7.700000e-01 1.222000e+00 1.320260e-02 7.700000e-01
7.800000e-01 1.000000e+00 2.443090e-01 7.800000e-01
7.800000e-01 1.001000e+00 2.437767e-01 7.800000e-01
7.800000e-01 1.002000e+00 2.432433e-01 7.800000e-01
7.800000e-01 1.003000e+00 2.427087e-01 7.800000e-01
7.800000e-01 1.004000e+00 2.421729e-01 7.800000e-01
7.800000e-01 1.005000e+00 2.416359e-01 7.800000e-01
7.800000e-01 1.006000e+00 2.410977e-01 7.800000e-01
7.800000e-01 1.007000e+00 2.405584e-01 7.800000e-01
7.800000e-01 1.008000e+00 2.400178e-01 7.800000e-01
7.800000e-01 1.009000e+00 2.394759e-01 7.800000e-01
7.800000e-01 1.010000e+00 2.389329e-01 7.800000e-01
7.800000e-01 1.011000e+00 2.383886e-01 7.800000e-01
7.800000e-01 1.012000e+00 2.378431e-01 7.800000e-01
7.800000e-01 1.013000e+00 2.372963e-01 7.800000e-01
7.800000e-01 1.014000e+00 2.367482e-01 7.800000e-01
7.800000e-01 1.015000e+00 2.361989e-01 7.800000e-01
7.800000e-01 1.016000e+00 2.356483e-01 7.800000e-01
7.800000e-01 1.017000e+00 2.350965e-01 7.800000e-01
7.800000e-01 1.018000e+00 2.345433e-01 7.800000e-01
7.800000e-01 1.019000e+00 2.339888e-01 7.800000e-01
7.800000e-01 1.020000e+00 2.334330e-01 7.800000e-01
7.800000e-01 1.021000e+00 2.328758e-01 7.800000e-01
7.800000e-01 1.022000e+00 2.323174e-01 7.800000e-01
7.800000e-01 1.023000e+00 2.317575e-01 7.800000e-01
7.800000e-01 1.024000e+00 2.311963e-01 7.800000e-01
7.800000e-01 1.025000e+00 2.306338e-01 7.800000e-01
7.800000e-01 1.026000e+00 2.300699e-01 7.800000e-01
7.800000e-01 1.027000e+00 2.295046e-01 7.800000e-01
7.800000e-01 1.028000e+00 2.289379e-01 7.800000e-01
7.800000e-01 1.029000e+00 2.283698e-01 7.800000e-01
7.800000e-01 1.030000e+00 2.278003e-01 7.800000e-01
7.800000e-01 1.031000e+00 2.272293e-01 7.800000e-01
7.800000e-01 1.032000e+00 2.266569e-01 7.800000e-01
7.800000e-01 1.033000e+00 2.260831e-01 7.800000e-01
7.800000e-01 1.034000e+00 2.255078e-01 7.800000e-01
7.800000e-01 1.035000e+00 2.249310e-01 7.800000e-01
7.800000e-01 1.036000e+00 2.243528e-01 7.800000e-01
7.800000e-01 1.037000e+00 2.237731e-01 7.800000e-01
7.800000e-01 1.038000e+00 2.231918e-01 7.800000e-01
7.800000e-01 1.039000e+00 2.226090e-01 7.800000e-01
7.800000e-01 1.040000e+00 2.220247e-01 7.800000e-01
7.800000e-01 1.041000e+00 2.214389e-01 7.800000e-01
7.800000e-01 1.042000e+00 2.208515e-01 7.800000e-01
7.800000e-01 1.043000e+00 2.202626e-01 7.800000e-01
7.800000e-01 1.044000e+00 2.196720e-01 7.800000e-01
7.800000e-01 1.045000e+00 2.190799e-01 7.800000e-01
7.800000e-01 1.046000e+00 2.184862e-01 7.800000e-01
7.800000e-01 1.047000e+00 2.178908e-01 7.800000e-01
7.800000e-01 1.048000e+00 2.172938e-01 7.800000e-01
7.800000e-01 1.049000e+00 2.166952e-01 7.800000e-01
7.800000e-01 1.050000e+00 2.160949e-01 7.800000e-01
7.800000e-01 1.051000e+00 2.154929e-01 7.800000e-01
7.800000e-01 1.052000e+00 2.148893e-01 7.800000e-01
7.800000e-01 1.053000e+00 2.142840e-01 7.800000e-01
7.800000e-01 1.054000e+00 2.136769e-01 7.800000e-01
7.800000e-01 1.055000e+00 2.130681e-01 7.800000e-01
7.800000e-01 1.056000e+00 2.124576e-01 7.800000e-01
7.800000e-01 1.057000e+00 2.118453e-01 7.800000e-01
7.800000e-01 1.058000e+00 2.112312e-01 7.800000e-01
7.800000e-01 1.059000e+00 2.106154e-01 7.800000e-01
7.800000e-01 1.060000e+00 2.099977e-01 7.800000e-01
7.800000e-01 1.061000e+00 2.093782e-01 7.800000e-01
7.800000e-01 1.062000e+00 2.087569e-01 7.800000e-01
7.800000e-01 1.063000e+00 2.081337e-01 7.800000e-01
7.800000e-01 1.064000e+00 2.075086e-01 7.800000e-01
7.800000e-01 1.065000e+00 2.068817e-01 7.800000e-01
7.800000e-01 1.066000e+00 2.062529e-01 7.800000e-01
7.800000e-01 1.067000e+00 2.056221e-01 7.800000e-01
7.800000e-01 1.068000e+00 2.049894e-01 7.800000e-01
7.800000e-01 1.069000e+00 2.043547e-01 7.800000e-01
7.800000e-01 1.070000e+00 2.037181e-01 7.800000e-01
7.800000e-01 1.071000e+00 2.030794e-01 7.800000e-01
7.800000e-01 1.072000e+00 2.024388e-01 7.800000e-01
7.800000e-01 1.073000e+00 2.017961e-01 7.800000e-01
7.800000e-01 1.074000e+00 2.011513e-01 7.800000e-01
7.800000e-01 1.075000e+00 2.005045e-01 7.800000e-01
7.800000e-01 1.076000e+00 1.998556e-01 7.800000e-01
7.800000e-01 1.077000e+00 1.992046e-01 7.800000e-01
7.800000e-01 1.078000e+00 1.985514e-01 7.800000e-01
7.800000e-01 1.079000e+00 1.978961e-01 7.800000e-01
7.800000e-01 1.080000e+00 1.972386e-01 7.800000e-01
7.800000e-01 1.081000e+00 1.965789e-01 7.800000e-01
7.800000e-01 1.082000e+00 1.959170e-01 7.800000e-01
7.800000e-01 1.083000e+00 1.952529e-01 7.800000e-01
7.800000e-01 1.084000e+00 1.945864e-01 7.800000e-01
7.800000e-01 1.085000e+00 1.939177e-01 7.800000e-01
7.800000e-01 1.086000e+00 1.932467e-01 7.800000e-01
7.800000e-01 1.087000e+00 1.925733e-01 7.800000e-01
7.800000e-01 1.088000e+00 1.918976e-01 7.800000e-01
7.800000e-01 1.089000e+00 1.912195e-01 7.800000e-01
7.800000e-01 1.090000e+00 1.905390e-01 7.800000e-01
7.800000e-01 1.091000e+00 1.898560e-01 7.800000e-01
7.800000e-01 1.092000e+00 1.891705e-01 7.800000e-01
7.800000e-01 1.093000e+00 1.884826e-01 7.800000e-01
7.800000e-01 1.094000e+00 1.877922e-01 7.800000e-01
7.800000e-01 1.095000e+00 1.870992e-01 7.800000e-01
7.800000e-01 1.096000e+00 1.864036e-01 7.800000e-01
7.800000e-01 1.097000e+00 1.857054e-01 7.800000e-01
7.800000e-01 1.098000e+00 1.850046e-01 7.800000e-01
7.800000e-01 1.099000e+00 1.843011e-01 7.800000e-01
7.800000e-01 1.100000e+00 1.835950e-01 7.800000e-01
7.800000e-01 1.101000e+00 1.828861e-01 7.800000e-01
7.800000e-01 1.102000e+00 1.821744e-01 7.800000e-01
7.800000e-01 1.103000e+00 1.814600e-01 7.800000e-01
7.800000e-01 1.104000e+00 1.807427e-01 7.800000e-01
7.800000e-01 1.105000e+00 1.800226e-01 7.800000e-01
7.800000e-01 1.106000e+00 1.792995e-01 7.800000e-01
7.800000e-01 1.107000e+00 1.785736e-01 7.800000e-01
7.800000e-01 1.108000e+00 1.778447e-01 7.800000e-01
7.800000e-01 1.109000e+00 1.771128e-01 7.800000e-01
7.800000e-01 1.110000e+00 1.763778e-01 7.800000e-01
7.800000e-01 1.111000e+00 1.756398e-01 7.800000e-01
7.800000e-01 1.112000e+00 1.748986e-01 7.800000e-01
7.800000e-01 1.113000e+00 1.741544e-01 7.800000e-01
7.800000e-01 1.114000e+00 1.734069e-01 7.800000e-01
7.800000e-01 1.115000e+00 1.726562e-01 7.800000e-01
7.800000e-01 1.116000e+00 1.719021e-01 7.800000e-01
7.800000e-01 1.117000e+00 1.711448e-01 7.800000e-01
7.800000e-01 1.118000e+00 1.703841e-01 7.800000e-01
7.800000e-01 1.119000e+00 1.696200e-01 7.800000e-01
7.800000e-01 1.120000e+00 1.688525e-01 7.800000e-01
7.800000e-01 1.121000e+00 1.680814e-01 7.800000e-01
7.800000e-01 1.122000e+00 1.673068e-01 7.800000e-01
7.800000e-01 1.123000e+00 1.665286e-01 7.800000e-01
7.800000e-01 1.124000e+00 1.657467e-01 7.800000e-01
7.800000e-01 1.125000e+00 1.649611e-01 7.800000e-01
7.800000e-01 1.126000e+00 1.641718e-01 7.800000e-01
7.800000e-01 1.127000e+00 1.633786e-01 7.800000e-01
7.800000e-01 1.128000e+00 1.625816e-01 7.800000e-01
7.800000e-01 1.129000e+00 1.617806e-01 7.800000e-01
7.800000e-01 1.130000e+00 1.609757e-01 7.800000e-01
7.800000e-01 1.131000e+00 1.601667e-01 7.800000e-01
7.800000e-01 1.132000e+00 1.593536e-01 7.800000e-01
7.800000e-01 1.133000e+00 1.585364e-01 7.800000e-01
7.800000e-01 1.134000e+00 1.577149e-01 7.800000e-01
7.800000e-01 1.135000e+00 1.568891e-01 7.800000e-01
7.800000e-01 1.136000e+00 1.560589e-01 7.800000e-01
7.800000e-01 1.137000e+00 1.552243e-01 7.800000e-01
7.800000e-01 1.138000e+00 1.543852e-01 7.800000e-01
7.800000e-01 1.139000e+00 1.535415e-01 7.800000e-01
7.800000e-01 1.140000e+00 1.526931e-01 7.800000e-01
7.800000e-01 1.141000e+00 1.518400e-01 7.800000e-01
7.800000e-01 1.142000e+00 1.509821e-01 7.800000e-01
7.800000e-01 1.143000e+00 1.501193e-01 7.800000e-01
7.800000e-01 1.144000e+00 1.492515e-01 7.800000e-01
7.800000e-01 1.145000e+00 1.483786e-01 7.800000e-01
7.800000e-01 1.146000e+00 1.475005e-01 7.800000e-01
7.800000e-01 1.147000e+00 1.466172e-01 7.800000e-01
7.800000e-01 1.148000e+00 1.457286e-01 7.800000e-01
7.800000e-01 1.149000e+00 1.448344e-01 7.800000e-01
7.800000e-01 1.150000e+00 1.439348e-01 7.800000e-01
7.800000e-01 1.151000e+00 1.430294e-01 7.800000e-01
7.800000e-01 1.152000e+00 1.421183e-01 7.800000e-01
7.800000e-01 1.153000e+00 1.412014e-01 7.800000e-01
7.800000e-01 1.154000e+00 1.402784e-01 7.800000e-01
7.800000e-01 1.155000e+00 1.393493e-01 7.800000e-01
7.800000e-01 1.156000e+00 1.384140e-01 7.800000e-01
7.800000e-01 1.157000e+00 1.374723e-01 7.800000e-01
7.800000e-01 1.158000e+00 1.365241e-01 7.800000e-01
7.800000e-01 1.159000e+00 1.355693e-01 7.800000e-01
7.800000e-01 1.160000e+00 1.346077e-01 7.800000e-01
7.800000e-01 1.161000e+00 1.336392e-01 7.800000e-01
7.800000e-01 1.162000e+00 1.326636e-01 7.800000e-01
7.800000e-01 1.163000e+00 1.316808e-01 7.800000e-01
7.800000e-01 1.164000e+00 1.306906e-01 7.800000e-01
7.800000e-01 1.165000e+00 1.296929e-01 7.800000e-01
7.800000e-01 1.166000e+00 1.286874e-01 7.800000e-01
7.800000e-01 1.167000e+00 1.276740e-01 7.800000e-01
7.800000e-01 1.168000e+00 1.266525e-01 7.800000e-01
7.800000e-01 1.169000e+00 1.256227e-01 7.800000e-01
7.800000e-01 1.170000e+00 1.245843e-01 7.800000e-01
7.800000e-01 1.171000e+00 1.235373e-01 7.800000e-01
7.800000e-01 1.172000e+00 1.224813e-01 7.800000e-01
7.800000e-01 1.173000e+00 1.214161e-01 7.800000e-01
7.800000e-01 1.174000e+00 1.203415e-01 7.800000e-01
7.800000e-01 1.175000e+00 1.192572e-01 7.800000e-01
7.800000e-01 1.176000e+00 1.181629e-01 7.800000e-01
7.800000e-01 1.177000e+00 1.170584e-01 7.800000e-01
7.800000e-01 1.178000e+00 1.159434e-01 7.800000e-01
7.800000e-01 1.179000e+00 1.148176e-01 7.800000e-01
7.800000e-01 1.180000e+00 1.136806e-01 7.800000e-01
7.800000e-01 1.181000e+00 1.125321e-01 7.800000e-01
7.800000e-01 1.182000e+00 1.113718e-01 7.800000e-01
7.800000e-01 1.183000e+00 1.101993e-01 7.800000e-01
7.800000e-01 1.184000e+00 1.090142e-01 7.800000e-01
7.800000e-01 1.185000e+00 1.078160e-01 7.800000e-01
7.800000e-01 1.186000e+00 1.066044e-01 7.800000e-01
7.800000e-01 1.187000e+00 1.053788e-01 7.800000e-01
7.800000e-01 1.188000e+00 1.041388e-01 7.800000e-01
7.800000e-01 1.189000e+00 1.028839e-01 7.800000e-01
7.800000e-01 1.190000e+00 1.016135e-01 7.800000e-01
7.800000e-01 1.191000e+00 1.003270e-01 7.800000e-01
7.800000e-01 1.192000e+00 9.902376e-02 7.800000e-01
7.800000e-01 1.193000e+00 9.770316e-02 7.800000e-01
7.800000e-01 1.194000e+00 9.636446e-02 7.800000e-01
7.800000e-01 1.195000e+00 9.500690e-02 7.800000e-01
7.800000e-01 1.196000e+00 9.362966e-02 7.800000e-01
7.800000e-01 1.197000e+00 9.223186e-02 7.800000e-01
7.800000e-01 1.198000e+00 9.081254e-02 7.800000e-01
7.800000e-01 1.199000e+00 8.937069e-02 7.800000e-01
7.800000e-01 1.200000e+00 8.790519e-02 7.800000e-01
7.800000e-01 1.201000e+00 8.641484e-02 7.800000e-01
7.800000e-01 1.202000e+00 8.489833e-02 7.800000e-01
7.800000e-01 1.203000e+00 8.335424e-02 7.800000e-01
7.800000e-01 1.204000e+00 8.178099e-02 7.800000e-01
7.800000e-01 1.205000e+00 8.017689e-02 7.800000e-01
7.800000e-01 1.206000e+00 7.854002e-02 7.800000e-01
7.800000e-01 1.207000e+00 7.686831e-02 7.800000e-01
7.800000e-01 1.208000e+00 7.515943e-02 7.800000e-01
7.800000e-01 1.209000e+00 7.341077e-02 7.800000e-01
7.800000e-01 1.210000e+00 7.161943e-02 7.800000e-01
7.800000e-01 1.211000e+00 6.978213e-02 7.800000e-01
7.800000e-01 1.212000e+00 6.789512e-02 7.800000e-01
7.800000e-01 1.213000e+00 6.595415e-02 7.800000e-01
7.800000e-01 1.214000e+00 6.395429e-02 7.800000e-01
7.800000e-01 1.215000e+00 6.188985e-02 7.800000e-01
7.800000e-01 1.216000e+00 5.975413e-02 7.800000e-01
7.800000e-01 1.217000e+00 5.753919e-02 7.800000e-01
7.800000e-01 1.218000e+00 5.523550e-02 7.800000e-01
7.800000e-01 1.219000e+00 5.283145e-02 7.800000e-01
7.800000e-01 1.220000e+00 5.031266e-02 7.800000e-01
7.800000e-01 1.221000e+00 4.766095e-02 7.800000e-01
7.800000e-01 1.222000e+00 4.485274e-02 7.800000e-01
7.800000e-01 1.223000e+00 4.185655e-02 7.800000e-01
7.800000e-01 1.224000e+00 3.862865e-02 7.800000e-01
7.800000e-01 1.225000e+00 3.510519e-02 7.800000e-01
7.800000e-01 1.226000e+00 3.118616e-02 7.800000e-01
7.800000e-01 1.227000e+00 2.669792e-02 7.800000e-01
7.800000e-01 1.228000e+00 2.128335e-02 7.800000e-01
7.800000e-01 1.229000e+00 1.389903e-02 7.800000e-01
7.900000e-01 1.000000e+00 2.464432e-01 7.900000e-01
7.900000e-01 1.001000e+00 2.459223e-01 7.900000e-01
7.900000e-01 1.002000e+00 2.454002e-01 7.900000e-01
7.900000e-01 1.003000e+00 2.448770e-01 7.900000e-01
7.900000e-01 1.004000e+00 2.443527e-01 7.900000e-01
7.900000e-01 1.005000e+00 2.438272e-01 7.900000e-01
7.900000e-01 1.006000e+00 2.433007e-01 7.900000e-01
7.900000e-01 1.007000e+00 2.427729e-01 7.900000e-01
7.900000e-01 1.008000e+00 2.422441e-01 7.900000e-01
7.900000e-01 1.009000e+00 2.417141e-01 7.900000e-01
7.900000e-01 1.010000e+00 2.411829e-01 7.900000e-01
7.900000e-01 1.011000e+00 2.406505e-01 7.900000e-01
7.900000e-01 1.012000e+00 2.401170e-01 7.900000e-01
7.900000e-01 1.013000e+00 2.395822e-01 7.900000e-01
7.900000e-01 1.014000e+00 2.390463e-01 7.900000e-01
7.900000e-01 1.015000e+00 2.385092e-01 7.900000e-01
7.900000e-01 1.016000e+00 2.379708e-01 7.900000e-01
7.900000e-01 1.017000e+00 2.374313e-01 7.900000e-01
7.900000e-01 1.018000e+00 2.368905e-01 7.900000e-01
7.900000e-01 1.019000e+00 2.363484e-01 7.900000e-01
7.900000e-01 1.020000e+00 2.358052e-01 7.900000e-01
7.900000e-01 1.021000e+00 2.352606e-01 7.900000e-01
7.900000e-01 1.022000e+00 2.347149e-01 7.900000e-01
7.900000e-01 1.023000e+00 2.341678e-01 7.900000e-01
7.900000e-01 1.024000e+00 2.336194e-01 7.900000e-01
7.900000e-01 1.025000e+00 2.330698e-01 7.900000e-01
7.900000e-01 1.026000e+00 2.325189e-01 7.900000e-01
7.900000e-01 1.027000e+00 2.319666e-01 7.900000e-01
7.900000e-01 1.028000e+00 2.314131e-01 7.900000e-01
7.900000e-01 1.029000e+00 2.308582e-01 7.900000e-01
7.900000e-01 1.030000e+00 2.303019e-01 7.900000e-01
7.900000e-01 1.031000e+00 2.297444e-01 7.900000e-01
7.900000e-01 1.032000e+00 2.291854e-01 7.900000e-01
7.900000e-01 1.033000e+00 2.286251e-01 7.900000e-01
7.900000e-01 1.034000e+00 2.280635e-01 7.900000e-01
7.900000e-01 1.035000e+00 2.275004e-01 7.900000e-01
7.900000e-01 1.036000e+00 2.269360e-01 7.900000e-01
7.900000e-01 1.037000e+00 2.263701e-01 7.900000e-01
7.900000e-01 1.038000e+00 2.258028e-01 7.900000e-01
7.900000e-01 1.039000e+00 2.252341e-01 7.900000e-01
7.900000e-01 1.040000e+00 2.246640e-01 7.900000e-01
7.900000e-01 1.041000e+00 2.240923e-01 7.900000e-01
7.900000e-01 1.042000e+00 2.235193e-01 7.900000e-01
7.900000e-01 1.043000e+00 2.229448e-01 7.900000e-01
7.900000e-01 1.044000e+00 2.223687e-01 7.900000e-01
7.900000e-01 1.045000e+00 2.217912e-01 7.900000e-01
7.900000e-01 1.046000e+00 2.212122e-01 7.900000e-01
7.900000e-01 1.047000e+00 2.206317e-01 7.900000e-01
7.900000e-01 1.048000e+00 2.200496e-01 7.900000e-01
7.900000e-01 1.049000e+00 2.194660e-01 7.900000e-01
7.900000e-01 1.050000e+00 2.188808e-01 7.900000e-01
7.900000e-01 1.051000e+00 2.182940e-01 7.900000e-01
7.900000e-01 1.052000e+00 2.177057e-01 7.900000e-01
7.900000e-01 1.053000e+00 2.171158e-01 7.900000e-01
7.900000e-01 1.054000e+00 2.165243e-01 7.900000e-01
7.900000e-01 1.055000e+00 2.159311e-01 7.900000e-01
7.900000e-01 1.056000e+00 2.153364e-01 7.900000e-01
7.900000e-01 1.057000e+00 2.147399e-01 7.900000e-01
7.900000e-01 1.058000e+00 2.141418e-01 7.900000e-01
7.900000e-01 1.059000e+00 2.135421e-01 7.900000e-01
7.900000e-01 1.060000e+00 2.129406e-01 7.900000e-01
7.900000e-01 1.061000e+00 2.123375e-01 7.900000e-01
7.900000e-01 1.062000e+00 2.117326e-01 7.900000e-01
7.900000e-01 1.063000e+00 2.111260e-01 7.900000e-01
7.900000e-01 1.064000e+00 2.105176e-01 7.900000e-01
7.900000e-01 1.065000e+00 2.099075e-01 7.900000e-01
7.900000e-01 1.066000e+00 2.092956e-01 7.900000e-01
7.900000e-01 1.067000e+00 2.086819e-01 7.900000e-01
7.900000e-01 1.068000e+00 2.080664e-01 7.900000e-01
7.900000e-01 1.069000e+00 2.074491e-01 7.900000e-01
7.900000e-01 1.070000e+00 2.068299e-01 7.900000e-01
7.900000e-01 1.071000e+00 2.062089e-01 7.900000e-01
7.900000e-01 1.072000e+00 2.055860e-01 7.900000e-01
7.900000e-01 1.073000e+00 2.049612e-01 7.900000e-01
7.900000e-01 1.074000e+00 2.043345e-01 7.900000e-01
7.900000e-01 1.075000e+00 2.037058e-01 7.900000e-01
7.900000e-01 1.076000e+00 2.030753e-01 7.900000e-01
7.900000e-01 1.077000e+00 2.024427e-01 7.900000e-01
7.900000e-01 1.078000e+00 2.018082e-01 7.900000e-01
7.900000e-01 1.079000e+00 2.011716e-01 7.900000e-01
7.900000e-01 1.080000e+00 2.005331e-01 7.900000e-01
7.900000e-01 1.081000e+00 1.998925e-01 7.900000e-01
7.900000e-01 1.082000e+00 1.992498e-01 7.900000e-01
7.900000e-01 1.083000e+00 1.986051e-01 7.900000e-01
7.900000e-01 1.084000e+00 1.979583e-01 7.900000e-01
7.900000e-01 1.085000e+00 1.973093e-01 7.900000e-01
7.900000e-01 1.086000e+00 1.966582e-01 7.900000e-01
7.900000e-01 1.087000e+00 1.960050e-01 7.900000e-01
7.900000e-01 1.088000e+00 1.953495e-01 7.900000e-01
7.900000e-01 1.089000e+00 1.946919e-01 7.900000e-01
7.900000e-01 1.090000e+00 1.940320e-01 7.900000e-01
7.900000e-01 1.091000e+00 1.933699e-01 7.900000e-01
7.900000e-01 1.092000e+00 1.927055e-01 7.900000e-01
7.900000e-01 1.093000e+00 1.920388e-01 7.900000e-01
7.900000e-01 1.094000e+00 1.913698e-01 7.900000e-01
7.900000e-01 1.095000e+00 1.906984e-01 7.900000e-01
7.900000e-01 1.096000e+00 1.900247e-01 7.900000e-01
7.900000e-01 1.097000e+00 1.893485e-01 7.900000e-01
7.900000e-01 1.098000e+00 1.886700e-01 7.900000e-01
7.900000e-01 1.099000e+00 1.879889e-01 7.900000e-01
7.900000e-01 1.100000e+00 1.873055e-01 7.900000e-01
7.900000e-01 1.101000e+00 1.866195e-01 7.900000e-01
7.900000e-01 1.102000e+00 1.859309e-01 7.900000e-01
7.900000e-01 1.103000e+00 1.852399e-01 7.900000e-01
7.900000e-01 1.104000e+00 1.845462e-01 7.900000e-01
7.900000e-01 1.105000e+00 1.838499e-01 7.900000e-01
7.900000e-01 1.106000e+00 1.831510e-01 7.900000e-01
7.900000e-01 1.107000e+00 1.824494e-01 7.900000e-01
7.900000e-01 1.108000e+00 1.817450e-01 7.900000e-01
7.900000e-01 1.109000e+00 1.810380e-01 7.900000e-01
7.900000e-01 1.110000e+00 1.803281e-01 7.900000e-01
7.900000e-01 1.111000e+00 1.796155e-01 7.900000e-01
7.900000e-01 1.112000e+00 1.789000e-01 7.900000e-01
7.900000e-01 1.113000e+00 1.781817e-01 7.900000e-01
7.900000e-01 1.114000e+00 1.774604e-01 7.900000e-01
7.900000e-01 1.115000e+00 1.767362e-01 7.900000e-01
7.900000e-01 1.116000e+00 1.760090e-01 7.900000e-01
7.900000e-01 1.117000e+00 1.752789e-01 7.900000e-01
7.900000e-01 1.118000e+00 1.745456e-01 7.900000e-01
7.900000e-01 1.119000e+00 1.738092e-01 7.900000e-01
7.900000e-01 1.120000e+00 1.730698e-01 7.900000e-01
7.900000e-01 1.121000e+00 1.723271e-01 7.900000e-01
7.900000e-01 1.122000e+00 1.715813e-01 7.900000e-01
7.900000e-01 1.123000e+00 1.708321e-01 7.900000e-01
7.900000e-01 1.124000e+00 1.700797e-01 7.900000e-01
7.900000e-01 1.125000e+00 1.693240e-01 7.900000e-01
7.900000e-01 1.126000e+00 1.685648e-01 7.900000e-01
7.900000e-01 1.127000e+00 1.678022e-01 7.900000e-01
7.900000e-01 1.128000e+00 1.670361e-01 7.900000e-01
7.900000e-01 1.129000e+00 1.662665e-01 7.900000e-01
7.900000e-01 1.130000e+00 1.654934e-01 7.900000e-01
7.900000e-01 1.131000e+00 1.647165e-01 7.900000e-01
7.900000e-01 1.132000e+00 1.639361e-01 7.900000e-01
7.900000e-01 1.133000e+00 1.631518e-01 7.900000e-01
7.900000e-01 1.134000e+00 1.623638e-01 7.900000e-01
7.900000e-01 1.135000e+00 1.615720e-01 7.900000e-01
7.900000e-01 1.136000e+00 1.607762e-01 7.900000e-01
7.900000e-01 1.137000e+00 1.599765e-01 7.900000e-01
7.900000e-01 1.138000e+00 1.591728e-01 7.900000e-01
7.900000e-01 1.139000e+00 1.583650e-01 7.900000e-01
7.900000e-01 1.140000e+00 1.575530e-01 7.900000e-01
7.900000e-01 1.141000e+00 1.567369e-01 7.900000e-01
7.900000e-01 1.142000e+00 1.559165e-01 7.900000e-01
7.900000e-01 1.143000e+00 1.550917e-01 7.900000e-01
7.900000e-01 1.144000e+00 1.542625e-01 7.900000e-01
7.900000e-01 1.145000e+00 1.534289e-01 7.900000e-01
7.900000e-01 1.146000e+00 1.525906e-01 7.900000e-01
7.900000e-01 1.147000e+00 1.517478e-01 7.900000e-01
7.900000e-01 1.148000e+00 1.509003e-01 7.900000e-01
7.900000e-01 1.149000e+00 1.500479e-01 7.900000e-01
7.900000e-01 1.150000e+00 1.491907e-01 7.900000e-01
7.900000e-01 1.151000e+00 1.483285e-01 7.900000e-01
7.900000e-01 1.152000e+00 1.474613e-01 7.900000e-01
7.900000e-01 1.153000e+00 1.465890e-01 7.900000e-01
7.900000e-01 1.154000e+00 1.457115e-01 7.900000e-01
7.900000e-01 1.155000e+00 1.448286e-01 7.900000e-01
7.900000e-01 1.156000e+00 1.439403e-01 7.900000e-01
7.900000e-01 1.157000e+00 1.430465e-01 7.900000e-01
7.900000e-01 1.158000e+00 1.421471e-01 7.900000e-01
7.900000e-01 1.159000e+00 1.412419e-01 7.900000e-01
7.900000e-01 1.160000e+00 1.403309e-01 7.900000e-01
7.900000e-01 1.161000e+00 1.394140e-01 7.900000e-01
7.900000e-01 1.162000e+00 1.384910e-01 7.900000e-01
7.900000e-01 1.163000e+00 1.375618e-01 7.900000e-01
7.900000e-01 1.164000e+00 1.366263e-01 7.900000e-01
7.900000e-01 1.165000e+00 1.356843e-01 7.900000e-01
7.900000e-01 1.166000e+00 1.347357e-01 7.900000e-01
7.900000e-01 1.167000e+00 1.337804e-01 7.900000e-01
7.900000e-01 1.168000e+00 1.328183e-01 7.900000e-01
7.900000e-01 1.169000e+00 1.318491e-01 7.900000e-01
7.900000e-01 1.170000e+00 1.308728e-01 7.900000e-01
7.900000e-01 1.171000e+00 1.298891e-01 7.900000e-01
7.900000e-01 1.172000e+00 1.288979e-01 7.900000e-01
7.900000e-01 1.173000e+00 1.278990e-01 7.900000e-01
7.900000e-01 1.174000e+00 1.268923e-01 7.900000e-01
7.900000e-01 1.175000e+00 1.258775e-01 7.900000e-01
7.900000e-01 1.176000e+00 1.248544e-01 7.900000e-01
7.900000e-01 1.177000e+00 1.238229e-01 7.900000e-01
7.900000e-01 1.178000e+00 1.227828e-01 7.900000e-01
7.900000e-01 1.179000e+00 1.217337e-01 7.900000e-01
7.900000e-01 1.180000e+00 1.206755e-01 7.900000e-01
7.900000e-01 1.181000e+00 1.196080e-01 7.900000e-01
7.900000e-01 1.182000e+00 1.185309e-01 7.900000e-01
7.900000e-01 1.183000e+00 1.174439e-01 7.900000e-01
7.900000e-01 1.184000e+00 1.163467e-01 7.900000e-01
7.900000e-01 1.185000e+00 1.152390e-01 7.900000e-01
7.900000e-01 1.186000e+00 1.141207e-01 7.900000e-01
7.900000e-01 1.187000e+00 1.129912e-01 7.900000e-01
7.900000e-01 1.188000e+00 1.118504e-01 7.900000e-01
7.900000e-01 1.189000e+00 1.106978e-01 7.900000e-01
7.900000e-01 1.190000e+00 1.095331e-01 7.900000e-01
7.900000e-01 1.191000e+00 1.083558e-01 7.900000e-01
7.900000e-01 1.192000e+00 1.071656e-01 7.900000e-01
7.900000e-01 1.193000e+00 1.059621e-01 7.900000e-01
7.900000e-01 1.194000e+00 1.047447e-01 7.900000e-01
7.900000e-01 1.195000e+00 1.035130e-01 7.900000e-01
7.900000e-01 1.196000e+00 1.022665e-01 7.900000e-01
7.900000e-01 1.197000e+00 1.010046e-01 7.900000e-01
7.900000e-01 1.198000e+00 9.972672e-02 7.900000e-01
7.900000e-01 1.199000e+00 9.843226e-02 7.900000e-01
7.900000e-01 1.200000e+00 9.712054e-02 7.900000e-01
7.900000e-01 1.201000e+00 9.579087e-02 7.900000e-01
7.900000e-01 1.202000e+00 9.444248e-02 7.900000e-01
7.900000e-01 1.203000e+00 9.307455e-02 7.900000e-01
7.900000e-01 1.204000e+00 9.168622e-02 7.900000e-01
7.900000e-01 1.205000e+00 9.027654e-02 7.900000e-01
7.900000e-01 1.206000e+00 8.884449e-02 7.900000e-01
7.900000e-01 1.207000e+00 8.738898e-02 7.900000e-01
7.900000e-01 1.208000e+00 8.590882e-02 7.900000e-01
7.900000e-01 1.209000e+00 8.440270e-02 7.900000e-01
7.900000e-01 1.210000e+00 8.286921e-02 7.900000e-01
7.900000e-01 1.211000e+00 8.130681e-02 7.900000e-01
7.900000e-01 1.212000e+00 7.971379e-02 7.900000e-01
7.900000e-01 1.213000e+00 7.808827e-02 7.900000e-01
7.900000e-01 1.214000e+00 7.642820e-02 7.900000e-01
7.900000e-01 1.215000e+00 7.473125e-02 7.900000e-01
7.900000e-01 1.216000e+00 7.299487e-02 7.900000e-01
7.900000e-01 1.217000e+00 7.121616e-02 7.900000e-01
7.900000e-01 1.218000e+00 6.939187e-02 7.900000e-01
7.900000e-01 1.219000e+00 6.751831e-02 7.900000e-01
7.900000e-01 1.220000e+00 6.559126e-02 7.900000e-01
7.900000e-01 1.221000e+00 6.360585e-02 7.900000e-01
7.900000e-01 1.222000e+00 6.155643e-02 7.900000e-01
7.900000e-01 1.223000e+00 5.943640e-02 7.900000e-01
7.900000e-01 1.224000e+00 5.723789e-02 7.900000e-01
7.900000e-01 1.225000e+00 5.495149e-02 7.900000e-01
7.900000e-01 1.226000e+00 5.256574e-02 7.900000e-01
7.900000e-01 1.227000e+00 5.006644e-02 7.900000e-01
7.900000e-01 1.228000e+00 4.743563e-02 7.900000e-01
7.900000e-01 1.229000e+00 4.465008e-02 7.900000e-01
7.900000e-01 1.230000e+00 4.167877e-02 7.900000e-01
7.900000e-01 1.231000e+00 3.847871e-02 7.900000e-01
7.900000e-01 1.232000e+00 3.498716e-02 7.900000e-01
7.900000e-01 1.233000e+00 3.110614e-02 7.900000e-01
7.900000e-01 1.234000e+00 2.666614e-02 7.900000e-01
7.900000e-01 1.235000e+00 2.132073e-02 7.900000e-01
7.900000e-01 1.236000e+00 1.407353e-02 7.900000e-01
8.000000e-01 1.000000e+00 2.484806e-01 8.000000e-01
8.000000e-01 1.001000e+00 2.479704e-01 8.000000e-01
8.000000e-01 1.002000e+00 2.474591e-01 8.000000e-01
8.000000e-01 1.003000e+00 2.469467e-01 8.000000e-01
8.000000e-01 1.004000e+00 2.464333e-01 8.000000e-01
8.000000e-01 1.005000e+00 2.459188e-01 8.000000e-01
8.000000e-01 1.006000e+00 2.454033e-01 8.000000e-01
8.000000e-01 1.007000e+00 2.448867e-01 8.000000e-01
8.000000e-01 1.008000e+00 2.443689e-01 8.000000e-01
8.000000e-01 1.009000e+00 2.438501e-01 8.000000e-01
8.000000e-01 1.010000e+00 2.433302e-01 8.000000e-01
8.000000e-01 1.011000e+00 2.428091e-01 8.000000e-01
8.000000e-01 1.012000e+00 2.422869e-01 8.000000e-01
8.000000e-01 1.013000e+00 2.417636e-01 8.000000e-01
8.000000e-01 1.014000e+00 2.412392e-01 8.000000e-01
8.000000e-01 1.015000e+00 2.407136e-01 8.000000e-01
8.000000e-01 1.016000e+00 2.401869e-01 8.000000e-01
8.000000e-01 1.017000e+00 2.396590e-01 8.000000e-01
8.000000e-01 1.018000e+00 2.391300e-01 8.000000e-01
8.000000e-01 1.019000e+00 2.385997e-01 8.000000e-01
8.000000e-01 1.020000e+00 2.380684e-01 8.000000e-01
8.000000e-01 1.021000e+00 2.375357e-01 8.000000e-01
8.000000e-01 1.022000e+00 2.370020e-01 8.000000e-01
8.000000e-01 1.023000e+00 2.364670e-01 8.000000e-01
8.000000e-01 1.024000e+00 2.359308e-01 8.000000e-01
8.000000e-01 1.025000e+00 2.353933e-01 8.000000e-01
8.000000e-01 1.026000e+00 2.348547e-01 8.000000e-01
8.000000e-01 1.027000e+00 2.343148e-01 8.000000e-01
8.000000e-01 1.028000e+00 2.337736e-01 8.000000e-01
8.000000e-01 1.029000e+00 2.332312e-01 8.000000e-01
8.000000e-01 1.030000e+00 2.326876e-01 8.000000e-01
8.000000e-01 1.031000e+00 2.321426e-01 8.000000e-01
8.000000e-01 1.032000e+00 2.315964e-01 8.000000e-01
8.000000e-01 1.033000e+00 2.310489e-01 8.000000e-01
8.000000e-01 1.034000e+00 2.305001e-01 8.000000e-01
8.000000e-01 1.035000e+00 2.299500e-01 8.000000e-01
8.000000e-01 1.036000e+00 2.293985e-01 8.000000e-01
8.000000e-01 1.037000e+00 2.288458e-01 8.000000e-01
8.000000e-01 1.038000e+00 2.282917e-01 8.000000e-01
8.000000e-01 1.039000e+00 2.277362e-01 8.000000e-01
8.000000e-01 1.040000e+00 2.271794e-01 8.000000e-01
8.000000e-01 1.041000e+00 2.266212e-01 8.000000e-01
8.000000e-01 1.042000e+00 2.260617e-01 8.000000e-01
8.000000e-01 1.043000e+00 2.255007e-01 8.000000e-01
8.000000e-01 1.044000e+00 2.249384e-01 8.000000e-01
8.000000e-01 1.045000e+00 2.243746e-01 8.000000e-01
8.000000e-01 1.046000e+00 2.238094e-01 8.000000e-01
8.000000e-01 1.047000e+00 2.232428e-01 8.000000e-01
8.000000e-01 1.048000e+00 2.226748e-01 8.000000e-01
8.000000e-01 1.049000e+00 2.221053e-01 8.000000e-01
8.000000e-01 1.050000e+00 2.215343e-01 8.000000e-01
8.000000e-01 1.051000e+00 2.209619e-01 8.000000e-01
8.000000e-01 1.052000e+00 2.203879e-01 8.000000e-01
8.000000e-01 1.053000e+00 2.198125e-01 8.000000e-01
8.000000e-01 1.054000e+00 2.192356e-01 8.000000e-01
8.000000e-01 1.055000e+00 2.186571e-01 8.000000e-01
8.000000e-01 1.056000e+00 2.180771e-01 8.000000e-01
8.000000e-01 1.057000e+00 2.174956e-01 8.000000e-01
8.000000e-01 1.058000e+00 2.169125e-01 8.000000e-01
8.000000e-01 1.059000e+00 2.163278e-01 8.000000e-01
8.000000e-01 1.060000e+00 2.157416e-01 8.000000e-01
8.000000e-01 1.061000e+00 2.151537e-01 8.000000e-01
8.000000e-01 1.062000e+00 2.145642e-01 8.000000e-01
8.000000e-01 1.063000e+00 2.139732e-01 8.000000e-01
8.000000e-01 1.064000e+00 2.133804e-01 8.000000e-01
8.000000e-01 1.065000e+00 2.127861e-01 8.000000e-01
8.000000e-01 1.066000e+00 2.121900e-01 8.000000e-01
8.000000e-01 1.067000e+00 2.115923e-01 8.000000e-01
8.000000e-01 1.068000e+00 2.109929e-01 8.000000e-01
8.000000e-01 1.069000e+00 2.103918e-01 8.000000e-01
8.000000e-01 1.070000e+00 2.097889e-01 8.000000e-01
8.000000e-01 1.071000e+00 2.091843e-01 8.000000e-01
8.000000e-01 1.072000e+00 2.085780e-01 8.000000e-01
8.000000e-01 1.073000e+00 2.079699e-01 8.000000e-01
8.000000e-01 1.074000e+00 2.073600e-01 8.000000e-01
8.000000e-01 1.075000e+00 2.067483e-01 8.000000e-01
8.000000e-01 1.076000e+00 2.061348e-01 8.000000e-01
8.000000e-01 1.077000e+00 2.055195e-01 8.000000e-01
8.000000e-01 1.078000e+00 2.049023e-01 8.000000e-01
8.000000e-01 1.079000e+00 2.042833e-01 8.000000e-01
8.000000e-01 1.080000e+00 2.036624e-01 8.000000e-01
8.000000e-01 1.081000e+00 2.030395e-01 8.000000e-01
8.000000e-01 1.082000e+00 2.024148e-01 8.000000e-01
8.000000e-01 1.083000e+00 2.017881e-01 8.000000e-01
8.000000e-01 1.084000e+00 2.011595e-01 8.000000e-01
8.000000e-01 1.085000e+00 2.005289e-01 8.000000e-01
8.000000e-01 1.086000e+00 1.998963e-01 8.000000e-01
8.000000e-01 1.087000e+00 1.992617e-01 8.000000e-01
8.000000e-01 1.088000e+00 1.986251e-01 8.000000e-01
8.000000e-01 1.089000e+00 1.979865e-01 8.000000e-01
8.000000e-01 1.090000e+00 1.973457e-01 8.000000e-01
8.000000e-01 1.091000e+00 1.967029e-01 8.000000e-01
8.000000e-01 1.092000e+00 1.960580e-01 8.000000e-01
8.000000e-01 1.093000e+00 1.954109e-01 8.000000e-01
8.000000e-01 1.094000e+00 1.947617e-01 8.000000e-01
8.000000e-01 1.095000e+00 1.941103e-01 8.000000e-01
8.000000e-01 1.096000e+00 1.934568e-01 8.000000e-01
8.000000e-01 1.097000e+00 1.928010e-01 8.000000e-01
8.000000e-01 1.098000e+00 1.921429e-01 8.000000e-01
8.000000e-01 1.099000e+00 1.914826e-01 8.000000e-01
8.000000e-01 1.100000e+00 1.908201e-01 8.000000e-01
8.000000e-01 1.101000e+00 1.901552e-01 8.000000e-01
8.000000e-01 1.102000e+00 1.894880e-01 8.000000e-01
8.000000e-01 1.103000e+00 1.888184e-01 8.000000e-01
8.000000e-01 1.104000e+00 1.881465e-01 8.000000e-01
8.000000e-01 1.105000e+00 1.874721e-01 8.000000e-01
8.000000e-01 1.106000e+00 1.867953e-01 8.000000e-01
8.000000e-01 1.107000e+00 1.861160e-01 8.000000e-01
8.000000e-01 1.108000e+00 1.854343e-01 8.000000e-01
8.000000e-01 1.109000e+00 1.847500e-01 8.000000e-01
8.000000e-01 1.110000e+00 1.840632e-01 8.000000e-01
8.000000e-01 1.111000e+00 1.833739e-01 8.000000e-01
8.000000e-01 1.112000e+00 1.826819e-01 8.000000e-01
8.000000e-01 1.113000e+00 1.819873e-01 8.000000e-01
8.000000e-01 1.114000e+00 1.812900e-01 8.000000e-01
8.000000e-01 1.115000e+00 1.805900e-01 8.000000e-01
8.000000e-01 1.116000e+00 1.798873e-01 8.000000e-01
8.000000e-01 1.117000e+00 1.791819e-01 8.000000e-01
8.000000e-01 1.118000e+00 1.784737e-01 8.000000e-01
8.000000e-01 1.119000e+00 1.777626e-01 8.000000e-01
8.000000e-01 1.120000e+00 1.770487e-01 8.000000e-01
8.000000e-01 1.121000e+00 1.763319e-01 8.000000e-01
8.000000e-01 1.122000e+00 1.756122e-01 8.000000e-01
8.000000e-01 1.123000e+00 1.748895e-01 8.000000e-01
8.000000e-01 1.124000e+00 1.741638e-01 8.000000e-01
8.000000e-01 1.125000e+00 1.734351e-01 8.000000e-01
8.000000e-01 1.126000e+00 1.727033e-01 8.000000e-01
8.000000e-01 1.127000e+00 1.719684e-01 8.000000e-01
8.000000e-01 1.128000e+00 1.712303e-01 8.000000e-01
8.000000e-01 1.129000e+00 1.704891e-01 8.000000e-01
8.000000e-01 1.130000e+00 1.697445e-01 8.000000e-01
8.000000e-01 1.131000e+00 1.689968e-01 8.000000e-01
8.000000e-01 1.132000e+00 1.682457e-01 8.000000e-01
8.000000e-01 1.133000e+00 1.674912e-01 8.000000e-01
8.000000e-01 1.134000e+00 1.667333e-01 8.000000e-01
8.000000e-01 1.135000e+00 1.659720e-01 8.000000e-01
8.000000e-01 1.136000e+00 1.652071e-01 8.000000e-01
8.000000e-01 1.137000e+00 1.644387e-01 8.000000e-01
8.000000e-01 1.138000e+00 1.636667e-01 8.000000e-01
8.000000e-01 1.139000e+00 1.628910e-01 8.000000e-01
8.000000e-01 1.140000e+00 1.621116e-01 8.000000e-01
8.000000e-01 1.141000e+00 1.613285e-01 8.000000e-01
8.000000e-01 1.142000e+00 1.605415e-01 8.000000e-01
8.000000e-01 1.143000e+00 1.597507e-01 8.000000e-01
8.000000e-01 1.144000e+00 1.589559e-01 8.000000e-01
8.000000e-01 1.145000e+00 1.581571e-01 8.000000e-01
8.000000e-01 1.146000e+00 1.573543e-01 8.000000e-01
8.000000e-01 1.147000e+00 1.565473e-01 8.000000e-01
8.000000e-01 1.148000e+00 1.557362e-01 8.000000e-01
8.000000e-01 1.149000e+00 1.549208e-01 8.000000e-01
8.000000e-01 1.150000e+00 1.541011e-01 8.000000e-01
8.000000e-01 1.151000e+00 1.532770e-01 8.000000e-01
8.000000e-01 1.152000e+00 1.524485e-01 8.000000e-01
8.000000e-01 1.153000e+00 1.516155e-01 8.000000e-01
8.000000e-01 1.154000e+00 1.507778e-01 8.000000e-01
8.000000e-01 1.155000e+00 1.499354e-01 8.000000e-01
8.000000e-01 1.156000e+00 1.490884e-01 8.000000e-01
8.000000e-01 1.157000e+00 1.482364e-01 8.000000e-01
8.000000e-01 1.158000e+00 1.473795e-01 8.000000e-01
8.000000e-01 1.159000e+00 1.465177e-01 8.000000e-01
8.000000e-01 1.160000e+00 1.456507e-01 8.000000e-01
8.000000e-01 1.161000e+00 1.447785e-01 8.000000e-01
8.000000e-01 1.162000e+00 1.439011e-01 8.000000e-01
8.000000e-01 1.163000e+00 1.430182e-01 8.000000e-01
8.000000e-01 1.164000e+00 1.421299e-01 8.000000e-01
8.000000e-01 1.165000e+00 1.412360e-01 8.000000e-01
8.000000e-01 1.166000e+00 1.403364e-01 8.000000e-01
8.000000e-01 1.167000e+00 1.394310e-01 8.000000e-01
8.000000e-01 1.168000e+00 1.385197e-01 8.000000e-01
8.000000e-01 1.169000e+00 1.376023e-01 8.000000e-01
8.000000e-01 1.170000e+00 1.366788e-01 8.000000e-01
8.000000e-01 1.171000e+00 1.357490e-01 8.000000e-01
8.000000e-01 1.172000e+00 1.348128e-01 8.000000e-01
8.000000e-01 1.173000e+00 1.338700e-01 8.000000e-01
8.000000e-01 1.174000e+00 1.329206e-01 8.000000e-01
8.000000e-01 1.175000e+00 1.319643e-01 8.000000e-01
8.000000e-01 1.176000e+00 1.310011e-01 8.000000e-01
8.000000e-01 1.177000e+00 1.300307e-01 8.000000e-01
8.000000e-01 1.178000e+00 1.290530e-01 8.000000e-01
8.000000e-01 1.179000e+00 1.280678e-01 8.000000e-01
8.000000e-01 1.180000e+00 1.270750e-01 8.000000e-01
8.000000e-01 1.181000e+00 1.260744e-01 8.000000e-01
8.000000e-01 1.182000e+00 1.250658e-01 8.000000e-01
8.000000e-01 1.183000e+00 1.240490e-01 8.000000e-01
8.000000e-01 1.184000e+00 1.230238e-01 8.000000e-01
8.000000e-01 1.185000e+00 1.219899e-01 8.000000e-01
8.000000e-01 1.186000e+00 1.209473e-01 8.000000e-01
8.000000e-01 1.187000e+00 1.198956e-01 8.000000e-01
8.000000e-01 1.188000e+00 1.188345e-01 8.000000e-01
8.000000e-01 1.189000e+00 1.177639e-01 8.000000e-01
8.000000e-01 1.190000e+00 1.166835e-01 8.000000e-01
8.000000e-01 1.191000e+00 1.155929e-01 8.000000e-01
8.000000e-01 1.192000e+00 1.144920e-01 8.000000e-01
8.000000e-01 1.193000e+00 1.133804e-01 8.000000e-01
8.000000e-01 1.194000e+00 1.122578e-01 8.000000e-01
8.000000e-01 1.195000e+00 1.111239e-01 8.000000e-01
8.000000e-01 1.196000e+00 1.099782e-01 8.000000e-01
8.000000e-01 1.197000e+00 1.088206e-01 8.000000e-01
8.000000e-01 1.198000e+00 1.076504e-01 8.000000e-01
8.000000e-01 1.199000e+00 1.064674e-01 8.000000e-01
8.000000e-01 1.200000e+00 1.052711e-01 8.000000e-01
8.000000e-01 1.201000e+00 1.040611e-01 8.000000e-01
8.000000e-01 1.202000e+00 1.028368e-01 8.000000e-01
8.000000e-01 1.203000e+00 1.015977e-01 8.000000e-01
8.000000e-01 1.204000e+00 1.003434e-01 8.000000e-01
8.000000e-01 1.205000e+00 9.907315e-02 8.000000e-01
8.000000e-01 1.206000e+00 9.778643e-02 8.000000e-01
8.000000e-01 1.207000e+00 9.648256e-02 8.000000e-01
8.000000e-01 1.208000e+00 9.516081e-02 8.000000e-01
8.000000e-01 1.209000e+00 9.382045e-02 8.000000e-01
8.000000e-01 1.210000e+00 9.246067e-02 8.000000e-01
8.000000e-01 1.211000e+00 9.108058e-02 8.000000e-01
8.000000e-01 1.212000e+00 8.967926e-02 8.000000e-01
8.000000e-01 1.213000e+00 8.825569e-02 8.000000e-01
8.000000e-01 1.214000e+00 8.680877e-02 8.000000e-01
8.000000e-01 1.215000e+00 8.533733e-02 8.000000e-01
8.000000e-01 1.216000e+00 8.384007e-02 8.000000e-01
8.000000e-01 1.217000e+00 8.231558e-02 8.000000e-01
8.000000e-01 1.218000e+00 8.076231e-02 8.000000e-01
8.000000e-01 1.219000e+00 7.917858e-02 8.000000e-01
8.000000e-01 1.220000e+00 7.756252e-02 8.000000e-01
8.000000e-01 1.221000e+00 7.591207e-02 8.000000e-01
8.000000e-01 1.222000e+00 7.422492e-02 8.000000e-01
8.000000e-01 1.223000e+00 7.249853e-02 8.000000e-01
8.000000e-01 1.224000e+00 7.073000e-02 8.000000e-01
8.000000e-01 1.225000e+00 6.891611e-02 8.000000e-01
8.000000e-01 1.226000e+00 6.705317e-02 8.000000e-01
8.000000e-01 1.227000e+00 6.513697e-02 8.000000e-01
8.000000e-01 1.228000e+00 6.316266e-02 8.000000e-01
8.000000e-01 1.229000e+00 6.112462e-02 8.000000e-01
8.000000e-01 1.230000e+00 5.901623e-02 8.000000e-01
8.000000e-01 1.231000e+00 5.682968e-02 8.000000e-01
8.000000e-01 1.232000e+00 5.455557e-02 8.000000e-01
8.000000e-01 1.233000e+00 5.218244e-02 8.000000e-01
8.000000e-01 1.234000e+00 4.969611e-02 8.000000e-01
8.000000e-01 1.235000e+00 4.707867e-02 8.000000e-01
8.000000e-01 1.236000e+00 4.430686e-02 8.000000e-01
8.000000e-01 1.237000e+00 4.134967e-02 8.000000e-01
8.000000e-01 1.238000e+00 3.816402e-02 8.000000e-01
8.000000e-01 1.239000e+00 3.468702e-02 8.000000e-01
8.000000e-01 1.240000e+00 3.082022e-02 8.000000e-01
8.000000e-01 1.241000e+00 2.639286e-02 8.000000e-01
8.000000e-01 1.242000e+00 2.105422e-02 8.000000e-01
8.000000e-01 1.243000e+00 1.378322e-02 8.000000e-01
8.100000e-01 1.000000e+00 2.504273e-01 8.100000e-01
8.100000e-01 1.001000e+00 2.499273e-01 8.100000e-01
8.100000e-01 1.002000e+00 2.494263e-01 8.100000e-01
8.100000e-01 1.003000e+00 2.489243e-01 8.100000e-01
8.100000e-01 1.004000e+00 2.484212e-01 8.100000e-01
8.100000e-01 1.005000e+00 2.479172e-01 8.100000e-01
8.100000e-01 1.006000e+00 2.474121e-01 8.100000e-01
8.100000e-01 1.007000e+00 2.469060e-01 8.100000e-01
8.100000e-01 1.008000e+00 2.463989e-01 8.100000e-01
8.100000e-01 1.009000e+00 2.458907e-01 8.100000e-01
8.100000e-01 1.010000e+00 2.453815e-01 8.100000e-01
8.100000e-01 1.011000e+00 2.448712e-01 8.100000e-01
8.100000e-01 1.012000e+00 2.443598e-01 8.100000e-01
8.100000e-01 1.013000e+00 2.438473e-01 8.100000e-01
8.100000e-01 1.014000e+00 2.433338e-01 8.100000e-01
8.100000e-01 1.015000e+00 2.428192e-01 8.100000e-01
8.100000e-01 1.016000e+00 2.423035e-01 8.100000e-01
8.100000e-01 1.017000e+00 2.417867e-01 8.100000e-01
8.100000e-01 1.018000e+00 2.412688e-01 8.100000e-01
8.100000e-01 1.019000e+00 2.407498e-01 8.100000e-01
8.100000e-01 1.020000e+00 2.402297e-01 8.100000e-01
8.100000e-01 1.021000e+00 2.397084e-01 8.100000e-01
8.100000e-01 1.022000e+00 2.391860e-01 8.100000e-01
8.100000e-01 1.023000e+00 2.386625e-01 8.100000e-01
8.100000e-01 1.024000e+00 2.381378e-01 8.100000e-01
8.100000e-01 1.025000e+00 2.376119e-01 8.100000e-01
8.100000e-01 1.026000e+00 2.370849e-01 8.100000e-01
8.100000e-01 1.027000e+00 2.365567e-01 8.100000e-01
8.100000e-01 1.028000e+00 2.360273e-01 8.100000e-01
8.100000e-01 1.029000e+00 2.354967e-01 8.100000e-01
8.100000e-01 1.030000e+00 2.349650e-01 8.100000e-01
8.100000e-01 1.031000e+00 2.344320e-01 8.100000e-01
8.100000e-01 1.032000e+00 2.338978e-01 8.100000e-01
8.100000e-01 1.033000e+00 2.333624e-01 8.100000e-01
8.100000e-01 1.034000e+00 2.328258e-01 8.100000e-01
8.100000e-01 1.035000e+00 2.322879e-01 8.100000e-01
8.100000e-01 1.036000e+00 2.317488e-01 8.100000e-01
8.100000e-01 1.037000e+00 2.312084e-01 8.100000e-01
8.100000e-01 1.038000e+00 2.306667e-01 8.100000e-01
8.100000e-01 1.039000e+00 2.301238e-01 8.100000e-01
8.100000e-01 1.040000e+00 2.295796e-01 8.100000e-01
8.100000e-01 1.041000e+00 2.290341e-01 8.100000e-01
8.100000e-01 1.042000e+00 2.284873e-01 8.100000e-01
8.100000e-01 1.043000e+00 2.279392e-01 8.100000e-01
8.100000e-01 1.044000e+00 2.273897e-01 8.100000e-01
8.100000e-01 1.045000e+00 2.268389e-01 8.100000e-01
8.100000e-01 1.046000e+00 2.262868e-01 8.100000e-01
8.100000e-01 1.047000e+00 2.257334e-01 8.100000e-01
8.100000e-01 1.048000e+00 2.251785e-01 8.100000e-01
8.100000e-01 1.049000e+00 2.246223e-01 8.100000e-01
8.100000e-01 1.050000e+00 2.240648e-01 8.100000e-01
8.100000e-01 1.051000e+00 2.235058e-01 8.100000e-01
8.100000e-01 1.052000e+00 2.229454e-01 8.100000e-01
8.100000e-01 1.053000e+00 2.223837e-01 8.100000e-01
8.100000e-01 1.054000e+00 2.218205e-01 8.100000e-01
8.100000e-01 1.055000e+00 2.212558e-01 8.100000e-01
8.100000e-01 1.056000e+00 2.206898e-01 8.100000e-01
8.100000e-01 1.057000e+00 2.201222e-01 8.100000e-01
8.100000e-01 1.058000e+00 2.195532e-01 8.100000e-01
8.100000e-01 1.059000e+00 2.189828e-01 8.100000e-01
8.100000e-01 1.060000e+00 2.184108e-01 8.100000e-01
8.100000e-01 1.061000e+00 2.178373e-01 8.100000e-01
8.100000e-01 1.062000e+00 2.172623e-01 8.100000e-01
8.100000e-01 1.063000e+00 2.166858e-01 8.100000e-01
8.100000e-01 1.064000e+00 2.161078e-01 8.100000e-01
8.100000e-01 1.065000e+00 2.155282e-01 8.100000e-01
8.100000e-01 1.066000e+00 2.149470e-01 8.100000e-01
8.100000e-01 1.067000e+00 2.143643e-01 8.100000e-01
8.100000e-01 1.068000e+00 2.137799e-01 8.100000e-01
8.100000e-01 1.069000e+00 2.131940e-01 8.100000e-01
8.100000e-01 1.070000e+00 2.126065e-01 8.100000e-01
8.100000e-01 1.071000e+00 2.120173e-01 8.100000e-01
8.100000e-01 1.072000e+00 2.114265e-01 8.100000e-01
8.100000e-01 1.073000e+00 2.108340e-01 8.100000e-01
8.100000e-01 1.074000e+00 2.102399e-01 8.100000e-01
8.100000e-01 1.075000e+00 2.096441e-01 8.100000e-01
8.100000e-01 1.076000e+00 2.090465e-01 8.100000e-01
8.100000e-01 1.077000e+00 2.084473e-01 8.100000e-01
8.100000e-01 1.078000e+00 2.078464e-01 8.100000e-01
8.100000e-01 1.079000e+00 2.072436e-01 8.100000e-01
8.100000e-01 1.080000e+00 2.066392e-01 8.100000e-01
8.100000e-01 1.081000e+00 2.060329e-01 8.100000e-01
8.100000e-01 1.082000e+00 2.054249e-01 8.100000e-01
8.100000e-01 1.083000e+00 2.048151e-01 8.100000e-01
8.100000e-01 1.084000e+00 2.042035e-01 8.100000e-01
8.100000e-01 1.085000e+00 2.035900e-01 8.100000e-01
8.100000e-01 1.086000e+00 2.029746e-01 8.100000e-01
8.100000e-01 1.087000e+00 2.023574e-01 8.100000e-01
8.100000e-01 1.088000e+00 2.017383e-01 8.100000e-01
8.100000e-01 1.089000e+00 2.011173e-01 8.100000e-01
8.100000e-01 1.090000e+00 2.004944e-01 8.100000e-01
8.100000e-01 1.091000e+00 1.998695e-01 8.100000e-01
8.100000e-01 1.092000e+00 1.992427e-01 8.100000e-01
8.100000e-01 1.093000e+00 1.986139e-01 8.100000e-01
8.100000e-01 1.094000e+00 1.979831e-01 8.100000e-01
8.100000e-01 1.095000e+00 1.973502e-01 8.100000e-01
8.100000e-01 1.096000e+00 1.967154e-01 8.100000e-01
8.100000e-01 1.097000e+00 1.960785e-01 8.100000e-01
8.100000e-01 1.098000e+00 1.954395e-01 8.100000e-01
8.100000e-01 1.099000e+00 1.947984e-01 8.100000e-01
8.100000e-01 1.100000e+00 1.941552e-01 8.100000e-01
8.100000e-01 1.101000e+00 1.935099e-01 8.100000e-01
8.100000e-01 1.102000e+00 1.928623e-01 8.100000e-01
8.100000e-01 1.103000e+00 1.922127e-01 8.100000e-01
8.100000e-01 1.104000e+00 1.915608e-01 8.100000e-01
8.100000e-01 1.105000e+00 1.909067e-01 8.100000e-01
8.100000e-01 1.106000e+00 1.902503e-01 8.100000e-01
8.100000e-01 1.107000e+00 1.895917e-01 8.100000e-01
8.100000e-01 1.108000e+00 1.889308e-01 8.100000e-01
8.100000e-01 1.109000e+00 1.882675e-01 8.100000e-01
8.100000e-01 1.110000e+00 1.876019e-01 8.100000e-01
8.100000e-01 1.111000e+00 1.869339e-01 8.100000e-01
8.100000e-01 1.112000e+00 1.862636e-01 8.100000e-01
8.100000e-01 1.113000e+00 1.855908e-01 8.100000e-01
8.100000e-01 1.114000e+00 1.849156e-01 8.100000e-01
8.100000e-01 1.115000e+00 1.842379e-01 8.100000e-01
8.100000e-01 1.116000e+00 1.835577e-01 8.100000e-01
8.100000e-01 1.117000e+00 1.828750e-01 8.100000e-01
8.100000e-01 1.118000e+00 1.821897e-01 8.100000e-01
8.100000e-01 1.119000e+00 1.815018e-01 8.100000e-01
8.100000e-01 1.120000e+00 1.808113e-01 8.100000e-01
8.100000e-01 1.121000e+00 1.801181e-01 8.100000e-01
8.100000e-01 1.122000e+00 1.794223e-01 8.100000e-01
8.100000e-01 1.123000e+00 1.787238e-01 8.100000e-01
8.100000e-01 1.124000e+00 1.780225e-01 8.100000e-01
8.100000e-01 1.125000e+00 1.773185e-01 8.100000e-01
8.100000e-01 1.126000e+00 1.766116e-01 8.100000e-01
8.100000e-01 1.127000e+00 1.759019e-01 8.100000e-01
8.100000e-01 1.128000e+00 1.751894e-01 8.100000e-01
8.100000e-01 1.129000e+00 1.744739e-01 8.100000e-01
8.100000e-01 1.130000e+00 1.737555e-01 8.100000e-01
8.100000e-01 1.131000e+00 1.730341e-01 8.100000e-01
8.100000e-01 1.132000e+00 1.723096e-01 8.100000e-01
8.100000e-01 1.133000e+00 1.715822e-01 8.100000e-01
8.100000e-01 1.134000e+00 1.708516e-01 8.100000e-01
8.100000e-01 1.135000e+00 1.701179e-01 8.100000e-01
8.100000e-01 1.136000e+00 1.693810e-01 8.100000e-01
8.100000e-01 1.137000e+00 1.686408e-01 8.100000e-01
8.100000e-01 1.138000e+00 1.678975e-01 8.100000e-01
8.100000e-01 1.139000e+00 1.671508e-01 8.100000e-01
8.100000e-01 1.140000e+00 1.664007e-01 8.100000e-01
8.100000e-01 1.141000e+00 1.656473e-01 8.100000e-01
8.100000e-01 1.142000e+00 1.648904e-01 8.100000e-01
8.100000e-01 1.143000e+00 1.641301e-01 8.100000e-01
8.100000e-01 1.144000e+00 1.633662e-01 8.100000e-01
8.100000e-01 1.145000e+00 1.625987e-01 8.100000e-01
8.100000e-01 1.146000e+00 1.618275e-01 8.100000e-01
8.100000e-01 1.147000e+00 1.610527e-01 8.100000e-01
8.100000e-01 1.148000e+00 1.602741e-01 8.100000e-01
8.100000e-01 1.149000e+00 1.594918e-01 8.100000e-01
8.100000e-01 1.150000e+00 1.587055e-01 8.100000e-01
8.100000e-01 1.151000e+00 1.579154e-01 8.100000e-01
8.100000e-01 1.152000e+00 1.571213e-01 8.100000e-01
8.100000e-01 1.153000e+00 1.563231e-01 8.100000e-01
8.100000e-01 1.154000e+00 1.555209e-01 8.100000e-01
8.100000e-01 1.155000e+00 1.547145e-01 8.100000e-01
8.100000e-01 1.156000e+00 1.539039e-01 8.100000e-01
8.100000e-01 1.157000e+00 1.530889e-01 8.100000e-01
8.100000e-01 1.158000e+00 1.522696e-01 8.100000e-01
8.100000e-01 1.159000e+00 1.514459e-01 8.100000e-01
8.100000e-01 1.160000e+00 1.506177e-01 8.100000e-01
8.100000e-01 1.161000e+00 1.497849e-01 8.100000e-01
8.100000e-01 1.162000e+00 1.489474e-01 8.100000e-01
8.100000e-01 1.163000e+00 1.481052e-01 8.100000e-01
8.100000e-01 1.164000e+00 1.472582e-01 8.100000e-01
8.100000e-01 1.165000e+00 1.464063e-01 8.100000e-01
8.100000e-01 1.166000e+00 1.455494e-01 8.100000e-01
8.100000e-01 1.167000e+00 1.446875e-01 8.100000e-01
8.100000e-01 1.168000e+00 1.438203e-01 8.100000e-01
8.100000e-01 1.169000e+00 1.429479e-01 8.100000e-01
8.100000e-01 1.170000e+00 1.420702e-01 8.100000e-01
8.100000e-01 1.171000e+00 1.411870e-01 8.100000e-01
8.100000e-01 1.172000e+00 1.402982e-01 8.100000e-01
8.100000e-01 1.173000e+00 1.394037e-01 8.100000e-01
8.100000e-01 1.174000e+00 1.385035e-01 8.100000e-01
8.100000e-01 1.175000e+00 1.375974e-01 8.100000e-01
8.100000e-01 1.176000e+00 1.366853e-01 8.100000e-01
8.100000e-01 1.177000e+00 1.357671e-01 8.100000e-01
8.100000e-01 1.178000e+00 1.348426e-01 8.100000e-01
8.100000e-01 1.179000e+00 1.339117e-01 8.100000e-01
8.100000e-01 1.180000e+00 1.329743e-01 8.100000e-01
8.100000e-01 1.181000e+00 1.320303e-01 8.100000e-01
8.100000e-01 1.182000e+00 1.310795e-01 8.100000e-01
8.100000e-01 1.183000e+00 1.301217e-01 8.100000e-01
8.100000e-01 1.184000e+00 1.291568e-01 8.100000e-01
8.100000e-01 1.185000e+00 1.281846e-01 8.100000e-01
8.100000e-01 1.186000e+00 1.272050e-01 8.100000e-01
8.100000e-01 1.187000e+00 1.262178e-01 8.100000e-01
8.100000e-01 1.188000e+00 1.252229e-01 8.100000e-01
8.100000e-01 1.189000e+00 1.242199e-01 8.100000e-01
8.100000e-01 1.190000e+00 1.232088e-01 8.100000e-01
8.100000e-01 1.191000e+00 1.221894e-01 8.100000e-01
8.100000e-01 1.192000e+00 1.211613e-01 8.100000e-01
8.100000e-01 1.193000e+00 1.201245e-01 8.100000e-01
8.100000e-01 1.194000e+00 1.190786e-01 8.100000e-01
8.100000e-01 1.195000e+00 1.180235e-01 8.100000e-01
8.100000e-01 1.196000e+00 1.169588e-01 8.100000e-01
8.100000e-01 1.197000e+00 1.158844e-01 8.100000e-01
8.100000e-01 1.198000e+00 1.147999e-01 8.100000e-01
8.100000e-01 1.199000e+00 1.137050e-01 8.100000e-01
8.100000e-01 1.200000e+00 1.125996e-01 8.100000e-01
8.100000e-01 1.201000e+00 1.114831e-01 8.100000e-01
8.100000e-01 1.202000e+00 1.103554e-01 8.100000e-01
8.100000e-01 1.203000e+00 1.092160e-01 8.100000e-01
8.100000e-01 1.204000e+00 1.080646e-01 8.100000e-01
8.100000e-01 1.205000e+00 1.069008e-01 8.100000e-01
8.100000e-01 1.206000e+00 1.057242e-01 8.100000e-01
8.100000e-01 1.207000e+00 1.045343e-01 8.100000e-01
8.100000e-01 1.208000e+00 1.033308e-01 8.100000e-01
8.100000e-01 1.209000e+00 1.021131e-01 8.100000e-01
8.100000e-01 1.210000e+00 1.008806e-01 8.100000e-01
8.100000e-01 1.211000e+00 9.963296e-02 8.100000e-01
8.100000e-01 1.212000e+00 9.836946e-02 8.100000e-01
8.100000e-01 1.213000e+00 9.708952e-02 8.100000e-01
8.100000e-01 1.214000e+00 9.579248e-02 8.100000e-01
8.100000e-01 1.215000e+00 9.447764e-02 8.100000e-01
8.100000e-01 1.216000e+00 9.314423e-02 8.100000e-01
8.100000e-01 1.217000e+00 9.179146e-02 8.100000e-01
8.100000e-01 1.218000e+00 9.041845e-02 8.100000e-01
8.100000e-01 1.219000e+00 8.902427e-02 8.100000e-01
8.100000e-01 1.220000e+00 8.760791e-02 8.100000e-01
8.100000e-01 1.221000e+00 8.616826e-02 8.100000e-01
8.100000e-01 1.222000e+00 8.470415e-02 8.100000e-01
8.100000e-01 1.223000e+00 8.321429e-02 8.100000e-01
8.100000e-01 1.224000e+00 8.169726e-02 8.100000e-01
8.100000e-01 1.225000e+00 8.015152e-02 8.100000e-01
8.100000e-01 1.226000e+00 7.857538e-02 8.100000e-01
8.100000e-01 1.227000e+00 7.696697e-02 8.100000e-01
8.100000e-01 1.228000e+00 7.532423e-02 8.100000e-01
8.100000e-01 1.229000e+00 7.364485e-02 8.100000e-01
8.100000e-01 1.230000e+00 7.192627e-02 8.100000e-01
8.100000e-01 1.231000e+00 7.016560e-02 8.100000e-01
8.100000e-01 1.232000e+00 6.835961e-02 8.100000e-01
8.100000e-01 1.233000e+00 6.650459e-02 8.100000e-01
8.100000e-01 1.234000e+00 6.459632e-02 8.100000e-01
8.100000e-01 1.235000e+00 6.262994e-02 8.100000e-01
8.100000e-01 1.236000e+00 6.059978e-02 8.100000e-01
8.100000e-01 1.237000e+00 5.849921e-02 8.100000e-01
8.100000e-01 1.238000e+00 5.632035e-02 8.100000e-01
8.100000e-01 1.239000e+00 5.405373e-02 8.100000e-01
8.100000e-01 1.240000e+00 5.168781e-02 8.100000e-01
8.100000e-01 1.241000e+00 4.920828e-02 8.100000e-01
8.100000e-01 1.242000e+00 4.659698e-02 8.100000e-01
8.100000e-01 1.243000e+00 4.383039e-02 8.100000e-01
8.100000e-01 1.244000e+00 4.087697e-02 8.100000e-01
8.100000e-01 1.245000e+00 3.769285e-02 8.100000e-01
8.100000e-01 1.246000e+00 3.421367e-02 8.100000e-01
8.100000e-01 1.247000e+00 3.033809e-02 8.100000e-01
8.100000e-01 1.248000e+00 2.588868e-02 8.100000e-01
8.100000e-01 1.249000e+00 2.049508e-02 8.100000e-01
8.100000e-01 1.250000e+00 1.303351e-02 8.100000e-01
8.200000e-01 1.000000e+00 2.522890e-01 8.200000e-01
8.200000e-01 1.001000e+00 2.517987e-01 8.200000e-01
8.200000e-01 1.002000e+00 2.513075e-01 8.200000e-01
8.200000e-01 1.003000e+00 2.508153e-01 8.200000e-01
8.200000e-01 1.004000e+00 2.503222e-01 8.200000e-01
8.200000e-01 1.005000e+00 2.498281e-01 8.200000e-01
8.200000e-01 1.006000e+00 2.493330e-01 8.200000e-01
8.200000e-01 1.007000e+00 2.488370e-01 8.200000e-01
8.200000e-01 1.008000e+00 2.483399e-01 8.200000e-01
8.200000e-01 1.009000e+00 2.478419e-01 8.200000e-01
8.200000e-01 1.010000e+00 2.473428e-01 8.200000e-01
8.200000e-01 1.011000e+00 2.468427e-01 8.200000e-01
8.200000e-01 1.012000e+00 2.463417e-01 8.200000e-01
8.200000e-01 1.013000e+00 2.458396e-01 8.200000e-01
8.200000e-01 1.014000e+00 2.453364e-01 8.200000e-01
8.200000e-01 1.015000e+00 2.448323e-01 8.200000e-01
8.200000e-01 1.016000e+00 2.443271e-01 8.200000e-01
8.200000e-01 1.017000e+00 2.438208e-01 8.200000e-01
8.200000e-01 1.018000e+00 2.433135e-01 8.200000e-01
8.200000e-01 1.019000e+00 2.428051e-01 8.200000e-01
8.200000e-01 1.020000e+00 2.422957e-01 8.200000e-01
8.200000e-01 1.021000e+00 2.417852e-01 8.200000e-01
8.200000e-01 1.022000e+00 2.412736e-01 8.200000e-01
8.200000e-01 1.023000e+00 2.407610e-01 8.200000e-01
8.200000e-01 1.024000e+00 2.402472e-01 8.200000e-01
8.200000e-01 1.025000e+00 2.397323e-01 8.200000e-01
8.200000e-01 1.026000e+00 2.392164e-01 8.200000e-01
8.200000e-01 1.027000e+00 2.386993e-01 8.200000e-01
8.200000e-01 1.028000e+00 2.381811e-01 8.200000e-01
8.200000e-01 1.029000e+00 2.376617e-01 8.200000e-01
8.200000e-01 1.030000e+00 2.371412e-01 8.200000e-01
8.200000e-01 1.031000e+00 2.366196e-01 8.200000e-01
8.200000e-01 1.032000e+00 2.360968e-01 8.200000e-01
8.200000e-01 1.033000e+00 2.355729e-01 8.200000e-01
8.200000e-01 1.034000e+00 2.350478e-01 8.200000e-01
8.200000e-01 1.035000e+00 2.345215e-01 8.200000e-01
8.200000e-01 1.036000e+00 2.339941e-01 8.200000e-01
8.200000e-01 1.037000e+00 2.334654e-01 8.200000e-01
8.200000e-01 1.038000e+00 2.329355e-01 8.200000e-01
8.200000e-01 1.039000e+00 2.324045e-01 8.200000e-01
8.200000e-01 1.040000e+00 2.318722e-01 8.200000e-01
8.200000e-01 1.041000e+00 2.313387e-01 8.200000e-01
8.200000e-01 1.042000e+00 2.308040e-01 8.200000e-01
8.200000e-01 1.043000e+00 2.302680e-01 8.200000e-01
8.200000e-01 1.044000e+00 2.297308e-01 8.200000e-01
8.200000e-01 1.045000e+00 2.291923e-01 8.200000e-01
8.200000e-01 1.046000e+00 2.286525e-01 8.200000e-01
8.200000e-01 1.047000e+00 2.281115e-01 8.200000e-01
8.200000e-01 1.048000e+00 2.275692e-01 8.200000e-01
8.200000e-01 1.049000e+00 2.270255e-01 8.200000e-01
8.200000e-01 1.050000e+00 2.264806e-01 8.200000e-01
8.200000e-01 1.051000e+00 2.259344e-01 8.200000e-01
8.200000e-01 1.052000e+00 2.253868e-01 8.200000e-01
8.200000e-01 1.053000e+00 2.248379e-01 8.200000e-01
8.200000e-01 1.054000e+00 2.242877e-01 8.200000e-01
8.200000e-01 1.055000e+00 2.237361e-01 8.200000e-01
8.200000e-01 1.056000e+00 2.231832e-01 8.200000e-01
8.200000e-01 1.057000e+00 2.226288e-01 8.200000e-01
8.200000e-01 1.058000e+00 2.220731e-01 8.200000e-01
8.200000e-01 1.059000e+00 2.215160e-01 8.200000e-01
8.200000e-01 1.060000e+00 2.209575e-01 8.200000e-01
8.200000e-01 1.061000e+00 2.203976e-01 8.200000e-01
8.200000e-01 1.062000e+00 2.198362e-01 8.200000e-01
8.200000e-01 1.063000e+00 2.192735e-01 8.200000e-01
8.200000e-01 1.064000e+00 2.187092e-01 8.200000e-01
8.200000e-01 1.065000e+00 2.181435e-01 8.200000e-01
8.200000e-01 1.066000e+00 2.175764e-01 8.200000e-01
8.200000e-01 1.067000e+00 2.170077e-01 8.200000e-01
8.200000e-01 1.068000e+00 2.164376e-01 8.200000e-01
8.200000e-01 1.069000e+00 2.158659e-01 8.200000e-01
8.200000e-01 1.070000e+00 2.152928e-01 8.200000e-01
8.200000e-01 1.071000e+00 2.147181e-01 8.200000e-01
8.200000e-01 1.072000e+00 2.141418e-01 8.200000e-01
8.200000e-01 1.073000e+00 2.135640e-01 8.200000e-01
8.200000e-01 1.074000e+00 2.129847e-01 8.200000e-01
8.200000e-01 1.075000e+00 2.124038e-01 8.200000e-01
8.200000e-01 1.076000e+00 2.118212e-01 8.200000e-01
8.200000e-01 1.077000e+00 2.112371e-01 8.200000e-01
8.200000e-01 1.078000e+00 2.106513e-01 8.200000e-01
8.200000e-01 1.079000e+00 2.100639e-01 8.200000e-01
8.200000e-01 1.080000e+00 2.094749e-01 8.200000e-01
8.200000e-01 1.081000e+00 2.088842e-01 8.200000e-01
8.200000e-01 1.082000e+00 2.082918e-01 8.200000e-01
8.200000e-01 1.083000e+00 2.076977e-01 8.200000e-01
8.200000e-01 1.084000e+00 2.071020e-01 8.200000e-01
8.200000e-01 1.085000e+00 2.065045e-01 8.200000e-01
8.200000e-01 1.086000e+00 2.059053e-01 8.200000e-01
8.200000e-01 1.087000e+00 2.053043e-01 8.200000e-01
8.200000e-01 1.088000e+00 2.047016e-01 8.200000e-01
8.200000e-01 1.089000e+00 2.040971e-01 8.200000e-01
8.200000e-01 1.090000e+00 2.034907e-01 8.200000e-01
8.200000e-01 1.091000e+00 2.028826e-01 8.200000e-01
8.200000e-01 1.092000e+00 2.022727e-01 8.200000e-01
8.200000e-01 1.093000e+00 2.016609e-01 8.200000e-01
8.200000e-01 1.094000e+00 2.010472e-01 8.200000e-01
8.200000e-01 1.095000e+00 2.004317e-01 8.200000e-01
8.200000e-01 1.096000e+00 1.998142e-01 8.200000e-01
8.200000e-01 1.097000e+00 1.991949e-01 8.200000e-01
8.200000e-01 1.098000e+00 1.985736e-01 8.200000e-01
8.200000e-01 1.099000e+00 1.979504e-01 8.200000e-01
8.200000e-01 1.100000e+00 1.973252e-01 8.200000e-01
8.200000e-01 1.101000e+00 1.966980e-01 8.200000e-01
8.200000e-01 1.102000e+00 1.960688e-01 8.200000e-01
8.200000e-01 1.103000e+00 1.954376e-01 8.200000e-01
8.200000e-01 1.104000e+00 1.948043e-01 8.200000e-01
8.200000e-01 1.105000e+00 1.941690e-01 8.200000e-01
8.200000e-01 1.106000e+00 1.935316e-01 8.200000e-01
8.200000e-01 1.107000e+00 1.928921e-01 8.200000e-01
8.200000e-01 1.108000e+00 1.922504e-01 8.200000e-01
8.200000e-01 1.109000e+00 1.916066e-01 8.200000e-01
8.200000e-01 1.110000e+00 1.909607e-01 8.200000e-01
8.200000e-01 1.111000e+00 1.903125e-01 8.200000e-01
8.200000e-01 1.112000e+00 1.896622e-01 8.200000e-01
8.200000e-01 1.113000e+00 1.890095e-01 8.200000e-01
8.200000e-01 1.114000e+00 1.883547e-01 8.200000e-01
8.200000e-01 1.115000e+00 1.876975e-01 8.200000e-01
8.200000e-01 1.116000e+00 1.870381e-01 8.200000e-01
8.200000e-01 1.117000e+00 1.863762e-01 8.200000e-01
8.200000e-01 1.118000e+00 1.857121e-01 8.200000e-01
8.200000e-01 1.119000e+00 1.850456e-01 8.200000e-01
8.200000e-01 1.120000e+00 1.843766e-01 8.200000e-01
8.200000e-01 1.121000e+00 1.837052e-01 8.200000e-01
8.200000e-01 1.122000e+00 1.830314e-01 8.200000e-01
8.200000e-01 1.123000e+00 1.823550e-01 8.200000e-01
8.200000e-01 1.124000e+00 1.816762e-01 8.200000e-01
8.200000e-01 1.125000e+00 1.809948e-01 8.200000e-01
8.200000e-01 1.126000e+00 1.803108e-01 8.200000e-01
8.200000e-01 1.127000e+00 1.796242e-01 8.200000e-01
8.200000e-01 1.128000e+00 1.789350e-01 8.200000e-01
8.200000e-01 1.129000e+00 1.782431e-01 8.200000e-01
8.200000e-01 1.130000e+00 1.775485e-01 8.200000e-01
8.200000e-01 1.131000e+00 1.768512e-01 8.200000e-01
8.200000e-01 1.132000e+00 1.761512e-01 8.200000e-01
8.200000e-01 1.133000e+00 1.754483e-01 8.200000e-01
8.200000e-01 1.134000e+00 1.747426e-01 8.200000e-01
8.200000e-01 1.135000e+00 1.740341e-01 8.200000e-01
8.200000e-01 1.136000e+00 1.733226e-01 8.200000e-01
8.200000e-01 1.137000e+00 1.726083e-01 8.200000e-01
8.200000e-01 1.138000e+00 1.718909e-01 8.200000e-01
8.200000e-01 1.139000e+00 1.711706e-01 8.200000e-01
8.200000e-01 1.140000e+00 1.704472e-01 8.200000e-01
8.200000e-01 1.141000e+00 1.697207e-01 8.200000e-01
8.200000e-01 1.142000e+00 1.689911e-01 8.200000e-01
8.200000e-01 1.143000e+00 1.682583e-01 8.200000e-01
8.200000e-01 1.144000e+00 1.675223e-01 8.200000e-01
8.200000e-01 1.145000e+00 1.667831e-01 8.200000e-01
8.200000e-01 1.146000e+00 1.660406e-01 8.200000e-01
8.200000e-01 1.147000e+00 1.652948e-01 8.200000e-01
8.200000e-01 1.148000e+00 1.645456e-01 8.200000e-01
8.200000e-01 1.149000e+00 1.637929e-01 8.200000e-01
8.200000e-01 1.150000e+00 1.630368e-01 8.200000e-01
8.200000e-01 1.151000e+00 1.622771e-01 8.200000e-01
8.200000e-01 1.152000e+00 1.615139e-01 8.200000e-01
8.200000e-01 1.153000e+00 1.607471e-01 8.200000e-01
8.200000e-01 1.154000e+00 1.599765e-01 8.200000e-01
8.200000e-01 1.155000e+00 1.592023e-01 8.200000e-01
8.200000e-01 1.156000e+00 1.584242e-01 8.200000e-01
8.200000e-01 1.157000e+00 1.576424e-01 8.200000e-01
8.200000e-01 1.158000e+00 1.568566e-01 8.200000e-01
8.200000e-01 1.159000e+00 1.560669e-01 8.200000e-01
8.200000e-01 1.160000e+00 1.552731e-01 8.200000e-01
8.200000e-01 1.161000e+00 1.544753e-01 8.200000e-01
8.200000e-01 1.162000e+00 1.536733e-01 8.200000e-01
8.200000e-01 1.163000e+00 1.528672e-01 8.200000e-01
8.200000e-01 1.164000e+00 1.520567e-01 8.200000e-01
8.200000e-01 1.165000e+00 1.512419e-01 8.200000e-01
8.200000e-01 1.166000e+00 1.504227e-01 8.200000e-01
8.200000e-01 1.167000e+00 1.495990e-01 8.200000e-01
8.200000e-01 1.168000e+00 1.487708e-01 8.200000e-01
8.200000e-01 1.169000e+00 1.479379e-01 8.200000e-01
8.200000e-01 1.170000e+00 1.471003e-01 8.200000e-01
8.200000e-01 1.171000e+00 1.462579e-01 8.200000e-01
8.200000e-01 1.172000e+00 1.454106e-01 8.200000e-01
8.200000e-01 1.173000e+00 1.445584e-01 8.200000e-01
8.200000e-01 1.174000e+00 1.437010e-01 8.200000e-01
8.200000e-01 1.175000e+00 1.428386e-01 8.200000e-01
8.200000e-01 1.176000e+00 1.419709e-01 8.200000e-01
8.200000e-01 1.177000e+00 1.410979e-01 8.200000e-01
8.200000e-01 1.178000e+00 1.402194e-01 8.200000e-01
8.200000e-01 1.179000e+00 1.393354e-01 8.200000e-01
8.200000e-01 1.180000e+00 1.384458e-01 8.200000e-01
8.200000e-01 1.181000e+00 1.375504e-01 8.200000e-01
8.200000e-01 1.182000e+00 1.366492e-01 8.200000e-01
8.200000e-01 1.183000e+00 1.357419e-01 8.200000e-01
8.200000e-01 1.184000e+00 1.348286e-01 8.200000e-01
8.200000e-01 1.185000e+00 1.339090e-01 8.200000e-01
8.200000e-01 1.186000e+00 1.329831e-01 8.200000e-01
8.200000e-01 1.187000e+00 1.320506e-01 8.200000e-01
8.200000e-01 1.188000e+00 1.311116e-01 8.200000e-01
8.200000e-01 1.189000e+00 1.301657e-01 8.200000e-01
8.200000e-01 1.190000e+00 1.292130e-01 8.200000e-01
8.200000e-01 1.191000e+00 1.282532e-01 8.200000e-01
8.200000e-01 1.192000e+00 1.272861e-01 8.200000e-01
8.200000e-01 1.193000e+00 1.263116e-01 8.200000e-01
8.200000e-01 1.194000e+00 1.253296e-01 8.200000e-01
8.200000e-01 1.195000e+00 1.243397e-01 8.200000e-01
8.200000e-01 1.196000e+00 1.233420e-01 8.200000e-01
8.200000e-01 1.197000e+00 1.223361e-01 8.200000e-01
8.200000e-01 1.198000e+00 1.213219e-01 8.200000e-01
8.200000e-01 1.199000e+00 1.202991e-01 8.200000e-01
8.200000e-01 1.200000e+00 1.192675e-01 8.200000e-01
8.200000e-01 1.201000e+00 1.182270e-01 8.200000e-01
8.200000e-01 1.202000e+00 1.171772e-01 8.200000e-01
8.200000e-01 1.203000e+00 1.161179e-01 8.200000e-01
8.200000e-01 1.204000e+00 1.150489e-01 8.200000e-01
8.200000e-01 1.205000e+00 1.139698e-01 8.200000e-01
8.200000e-01 1.206000e+00 1.128805e-01 8.200000e-01
8.200000e-01 1.207000e+00 1.117805e-01 8.200000e-01
8.200000e-01 1.208000e+00 1.106695e-01 8.200000e-01
8.200000e-01 1.209000e+00 1.095474e-01 8.200000e-01
8.200000e-01 1.210000e+00 1.084135e-01 8.200000e-01
8.200000e-01 1.211000e+00 1.072678e-01 8.200000e-01
8.200000e-01 1.212000e+00 1.061096e-01 8.200000e-01
8.200000e-01 1.213000e+00 1.049387e-01 8.200000e-01
8.200000e-01 1.214000e+00 1.037545e-01 8.200000e-01
8.200000e-01 1.215000e+00 1.025567e-01 8.200000e-01
8.200000e-01 1.216000e+00 1.013447e-01 8.200000e-01
8.200000e-01 1.217000e+00 1.001181e-01 8.200000e-01
8.200000e-01 1.218000e+00 9.887618e-02 8.200000e-01
8.200000e-01 1.219000e+00 9.761852e-02 8.200000e-01
8.200000e-01 1.220000e+00 9.634443e-02 8.200000e-01
8.200000e-01 1.221000e+00 9.505328e-02 8.200000e-01
8.200000e-01 1.222000e+00 9.374433e-02 8.200000e-01
8.200000e-01 1.223000e+00 9.241686e-02 8.200000e-01
8.200000e-01 1.224000e+00 9.107003e-02 8.200000e-01
8.200000e-01 1.225000e+00 8.970299e-02 8.200000e-01
8.200000e-01 1.226000e+00 8.831478e-02 8.200000e-01
8.200000e-01 1.227000e+00 8.690441e-02 8.200000e-01
8.200000e-01 1.228000e+00 8.547076e-02 8.200000e-01
8.200000e-01 1.229000e+00 8.401266e-02 8.200000e-01
8.200000e-01 1.230000e+00 8.252879e-02 8.200000e-01
8.200000e-01 1.231000e+00 8.101776e-02 8.200000e-01
8.200000e-01 1.232000e+00 7.947800e-02 8.200000e-01
8.200000e-01 1.233000e+00 7.790781e-02 8.200000e-01
8.200000e-01 1.234000e+00 7.630532e-02 8.200000e-01
8.200000e-01 1.235000e+00 7.466845e-02 8.200000e-01
8.200000e-01 1.236000e+00 7.299488e-02 8.200000e-01
8.200000e-01 1.237000e+00 7.128203e-02 8.200000e-01
8.200000e-01 1.238000e+00 6.952699e-02 8.200000e-01
8.200000e-01 1.239000e+00 6.772649e-02 8.200000e-01
8.200000e-01 1.240000e+00 6.587680e-02 8.200000e-01
8.200000e-01 1.241000e+00 6.397365e-02 8.200000e-01
8.200000e-01 1.242000e+00 6.201212e-02 8.200000e-01
8.200000e-01 1.243000e+00 5.998649e-02 8.200000e-01
8.200000e-01 1.244000e+00 5.789002e-02 8.200000e-01
8.200000e-01 1.245000e+00 5.571471e-02 8.200000e-01
8.200000e-01 1.246000e+00 5.345095e-02 8.200000e-01
8.200000e-01 1.247000e+00 5.108698e-02 8.200000e-01
8.200000e-01 1.248000e+00 4.860817e-02 8.200000e-01
8.200000e-01 1.249000e+00 4.599598e-02 8.200000e-01
8.200000e-01 1.250000e+00 4.322621e-02 8.200000e-01
8.200000e-01 1.251000e+00 4.026636e-02 8.200000e-01
8.200000e-01 1.252000e+00 3.707095e-02 8.200000e-01
8.200000e-01 1.253000e+00 3.357276e-02 8.200000e-01
8.200000e-01 1.254000e+00 2.966489e-02 8.200000e-01
8.200000e-01 1.255000e+00 2.515712e-02 8.200000e-01
8.200000e-01 1.256000e+00 1.964067e-02 8.200000e-01
8.200000e-01 1.257000e+00 1.177417e-02 8.200000e-01
8.300000e-01 1.000000e+00 2.540708e-01 8.300000e-01
8.300000e-01 1.001000e+00 2.535899e-01 8.300000e-01
8.300000e-01 1.002000e+00 2.531081e-01 8.300000e-01
8.300000e-01 1.003000e+00 2.526253e-01 8.300000e-01
8.300000e-01 1.004000e+00 2.521416e-01 8.300000e-01
8.300000e-01 1.005000e+00 2.516570e-01 8.300000e-01
8.300000e-01 1.006000e+00 2.511715e-01 8.300000e-01
8.300000e-01 1.007000e+00 2.506850e-01 8.300000e-01
8.300000e-01 1.008000e+00 2.501975e-01 8.300000e-01
8.300000e-01 1.009000e+00 2.497092e-01 8.300000e-01
8.300000e-01 1.010000e+00 2.492198e-01 8.300000e-01
8.300000e-01 1.011000e+00 2.487295e-01 8.300000e-01
8.300000e-01 1.012000e+00 2.482382e-01 8.300000e-01
8.300000e-01 1.013000e+00 2.477460e-01 8.300000e-01
8.300000e-01 1.014000e+00 2.472528e-01 8.300000e-01
8.300000e-01 1.015000e+00 2.467585e-01 8.300000e-01
8.300000e-01 1.016000e+00 2.462633e-01 8.300000e-01
8.300000e-01 1.017000e+00 2.457671e-01 8.300000e-01
8.300000e-01 1.018000e+00 2.452699e-01 8.300000e-01
8.300000e-01 1.019000e+00 2.447717e-01 8.300000e-01
8.300000e-01 1.020000e+00 2.442725e-01 8.300000e-01
8.300000e-01 1.021000e+00 2.437722e-01 8.300000e-01
8.300000e-01 1.022000e+00 2.432709e-01 8.300000e-01
8.300000e-01 1.023000e+00 2.427686e-01 8.300000e-01
8.300000e-01 1.024000e+00 2.422653e-01 8.300000e-01
8.300000e-01 1.025000e+00 2.417608e-01 8.300000e-01
8.300000e-01 1.026000e+00 2.412554e-01 8.300000e-01
8.300000e-01 1.027000e+00 2.407489e-01 8.300000e-01
8.300000e-01 1.028000e+00 2.402413e-01 8.300000e-01
8.300000e-01 1.029000e+00 2.397326e-01 8.300000e-01
8.300000e-01 1.030000e+00 2.392228e-01 8.300000e-01
8.300000e-01 1.031000e+00 2.387120e-01 8.300000e-01
8.300000e-01 1.032000e+00 2.382001e-01 8.300000e-01
8.300000e-01 1.033000e+00 2.376870e-01 8.300000e-01
8.300000e-01 1.034000e+00 2.371729e-01 8.300000e-01
8.300000e-01 1.035000e+00 2.366576e-01 8.300000e-01
8.300000e-01 1.036000e+00 2.361412e-01 8.300000e-01
8.300000e-01 1.037000e+00 2.356237e-01 8.300000e-01
8.300000e-01 1.038000e+00 2.351051e-01 8.300000e-01
8.300000e-01 1.039000e+00 2.345853e-01 8.300000e-01
8.300000e-01 1.040000e+00 2.340643e-01 8.300000e-01
8.300000e-01 1.041000e+00 2.335422e-01 8.300000e-01
8.300000e-01 1.042000e+00 2.330189e-01 8.300000e-01
8.300000e-01 1.043000e+00 2.324944e-01 8.300000e-01
8.300000e-01 1.044000e+00 2.319688e-01 8.300000e-01
8.300000e-01 1.045000e+00 2.314419e-01 8.300000e-01
8.300000e-01 1.046000e+00 2.309139e-01 8.300000e-01
8.300000e-01 1.047000e+00 2.303846e-01 8.300000e-01
8.300000e-01 1.048000e+00 2.298541e-01 8.300000e-01
8.300000e-01 1.049000e+00 2.293224e-01 8.300000e-01
8.300000e-01 1.050000e+00 2.287895e-01 8.300000e-01
8.300000e-01 1.051000e+00 2.282553e-01 8.300000e-01
8.300000e-01 1.052000e+00 2.277198e-01 8.300000e-01
8.300000e-01 1.053000e+00 2.271831e-01 8.300000e-01
8.300000e-01 1.054000e+00 2.266452e-01 8.300000e-01
8.300000e-01 1.055000e+00 2.261059e-01 8.300000e-01
8.300000e-01 1.056000e+00 2.255654e-01 8.300000e-01
8.300000e-01 1.057000e+00 2.250235e-01 8.300000e-01
8.300000e-01 1.058000e+00 2.244804e-01 8.300000e-01
8.300000e-01 1.059000e+00 2.239359e-01 8.300000e-01
8.300000e-01 1.060000e+00 2.233901e-01 8.300000e-01
8.300000e-01 1.061000e+00 2.228430e-01 8.300000e-01
8.300000e-01 1.062000e+00 2.222945e-01 8.300000e-01
8.300000e-01 1.063000e+00 2.217447e-01 8.300000e-01
8.300000e-01 1.064000e+00 2.211935e-01 8.300000e-01
8.300000e-01 1.065000e+00 2.206409e-01 8.300000e-01
8.300000e-01 1.066000e+00 2.200869e-01 8.300000e-01
8.300000e-01 1.067000e+00 2.195316e-01 8.300000e-01
8.300000e-01 1.068000e+00 2.189748e-01 8.300000e-01
8.300000e-01 1.069000e+00 2.184166e-01 8.300000e-01
8.300000e-01 1.070000e+00 2.178570e-01 8.300000e-01
8.300000e-01 1.071000e+00 2.172959e-01 8.300000e-01
8.300000e-01 1.072000e+00 2.167334e-01 8.300000e-01
8.300000e-01 1.073000e+00 2.161695e-01 8.300000e-01
8.300000e-01 1.074000e+00 2.156040e-01 8.300000e-01
8.300000e-01 1.075000e+00 2.150371e-01 8.300000e-01
8.300000e-01 1.076000e+00 2.144686e-01 8.300000e-01
8.300000e-01 1.077000e+00 2.138987e-01 8.300000e-01
8.300000e-01 1.078000e+00 2.133272e-01 8.300000e-01
8.300000e-01 1.079000e+00 2.127542e-01 8.300000e-01
8.300000e-01 1.080000e+00 2.121796e-01 8.300000e-01
8.300000e-01 1.081000e+00 2.116035e-01 8.300000e-01
8.300000e-01 1.082000e+00 2.110258e-01 8.300000e-01
8.300000e-01 1.083000e+00 2.104466e-01 8.300000e-01
8.300000e-01 1.084000e+00 2.098657e-01 8.300000e-01
8.300000e-01 1.085000e+00 2.092832e-01 8.300000e-01
8.300000e-01 1.086000e+00 2.086991e-01 8.300000e-01
8.300000e-01 1.087000e+00 2.081134e-01 8.300000e-01
8.300000e-01 1.088000e+00 2.075259e-01 8.300000e-01
8.300000e-01 1.089000e+00 2.069369e-01 8.300000e-01
8.300000e-01 1.090000e+00 2.063461e-01 8.300000e-01
8.300000e-01 1.091000e+00 2.057537e-01 8.300000e-01
8.300000e-01 1.092000e+00 2.051595e-01 8.300000e-01
8.300000e-01 1.093000e+00 2.045636e-01 8.300000e-01
8.300000e-01 1.094000e+00 2.039660e-01 8.300000e-01
8.300000e-01 1.095000e+00 2.033666e-01 8.300000e-01
8.300000e-01 1.096000e+00 2.027655e-01 8.300000e-01
8.300000e-01 1.097000e+00 2.021625e-01 8.300000e-01
8.300000e-01 1.098000e+00 2.015578e-01 8.300000e-01
8.300000e-01 1.099000e+00 2.009512e-01 8.300000e-01
8.300000e-01 1.100000e+00 2.003428e-01 8.300000e-01
8.300000e-01 1.101000e+00 1.997326e-01 8.300000e-01
8.300000e-01 1.102000e+00 1.991205e-01 8.300000e-01
8.300000e-01 1.103000e+00 1.985064e-01 8.300000e-01
8.300000e-01 1.104000e+00 1.978905e-01 8.300000e-01
8.300000e-01 1.105000e+00 1.972727e-01 8.300000e-01
8.300000e-01 1.106000e+00 1.966529e-01 8.300000e-01
8.300000e-01 1.107000e+00 1.960312e-01 8.300000e-01
8.300000e-01 1.108000e+00 1.954075e-01 8.300000e-01
8.300000e-01 1.109000e+00 1.947817e-01 8.300000e-01
8.300000e-01 1.110000e+00 1.941540e-01 8.300000e-01
8.300000e-01 1.111000e+00 1.935242e-01 8.300000e-01
8.300000e-01 1.112000e+00 1.928924e-01 8.300000e-01
8.300000e-01 1.113000e+00 1.922585e-01 8.300000e-01
8.300000e-01 1.114000e+00 1.916225e-01 8.300000e-01
8.300000e-01 1.115000e+00 1.909844e-01 8.300000e-01
8.300000e-01 1.116000e+00 1.903441e-01 8.300000e-01
8.300000e-01 1.117000e+00 1.897017e-01 8.300000e-01
8.300000e-01 1.118000e+00 1.890571e-01 8.300000e-01
8.300000e-01 1.119000e+00 1.884103e-01 8.300000e-01
8.300000e-01 1.120000e+00 1.877613e-01 8.300000e-01
8.300000e-01 1.121000e+00 1.871100e-01 8.300000e-01
8.300000e-01 1.122000e+00 1.864564e-01 8.300000e-01
8.300000e-01 1.123000e+00 1.858006e-01 8.300000e-01
8.300000e-01 1.124000e+00 1.851424e-01 8.300000e-01
8.300000e-01 1.125000e+00 1.844819e-01 8.300000e-01
8.300000e-01 1.126000e+00 1.838190e-01 8.300000e-01
8.300000e-01 1.127000e+00 1.831537e-01 8.300000e-01
8.300000e-01 1.128000e+00 1.824860e-01 8.300000e-01
8.300000e-01 1.129000e+00 1.818158e-01 8.300000e-01
8.300000e-01 1.130000e+00 1.811431e-01 8.300000e-01
8.300000e-01 1.131000e+00 1.804679e-01 8.300000e-01
8.300000e-01 1.132000e+00 1.797902e-01 8.300000e-01
8.300000e-01 1.133000e+00 1.791100e-01 8.300000e-01
8.300000e-01 1.134000e+00 1.784271e-01 8.300000e-01
8.300000e-01 1.135000e+00 1.777416e-01 8.300000e-01
8.300000e-01 1.136000e+00 1.770535e-01 8.300000e-01
8.300000e-01 1.137000e+00 1.763627e-01 8.300000e-01
8.300000e-01 1.138000e+00 1.756691e-01 8.300000e-01
8.300000e-01 1.139000e+00 1.749729e-01 8.300000e-01
8.300000e-01 1.140000e+00 1.742738e-01 8.300000e-01
8.300000e-01 1.141000e+00 1.735719e-01 8.300000e-01
8.300000e-01 1.142000e+00 1.728672e-01 8.300000e-01
8.300000e-01 1.143000e+00 1.721595e-01 8.300000e-01
8.300000e-01 1.144000e+00 1.714490e-01 8.300000e-01
8.300000e-01 1.145000e+00 1.707355e-01 8.300000e-01
8.300000e-01 1.146000e+00 1.700190e-01 8.300000e-01
8.300000e-01 1.147000e+00 1.692995e-01 8.300000e-01
8.300000e-01 1.148000e+00 1.685769e-01 8.300000e-01
8.300000e-01 1.149000e+00 1.678512e-01 8.300000e-01
8.300000e-01 1.150000e+00 1.671223e-01 8.300000e-01
8.300000e-01 1.151000e+00 1.663903e-01 8.300000e-01
8.300000e-01 1.152000e+00 1.656550e-01 8.300000e-01
8.300000e-01 1.153000e+00 1.649164e-01 8.300000e-01
8.300000e-01 1.154000e+00 1.641746e-01 8.300000e-01
8.300000e-01 1.155000e+00 1.634293e-01 8.300000e-01
8.300000e-01 1.156000e+00 1.626807e-01 8.300000e-01
8.300000e-01 1.157000e+00 1.619285e-01 8.300000e-01
8.300000e-01 1.158000e+00 1.611729e-01 8.300000e-01
8.300000e-01 1.159000e+00 1.604137e-01 8.300000e-01
8.300000e-01 1.160000e+00 1.596509e-01 8.300000e-01
8.300000e-01 1.161000e+00 1.588844e-01 8.300000e-01
8.300000e-01 1.162000e+00 1.581142e-01 8.300000e-01
8.300000e-01 1.163000e+00 1.573403e-01 8.300000e-01
8.300000e-01 1.164000e+00 1.565625e-01 8.300000e-01
8.300000e-01 1.165000e+00 1.557808e-01 8.300000e-01
8.300000e-01 1.166000e+00 1.549952e-01 8.300000e-01
8.300000e-01 1.167000e+00 1.542056e-01 8.300000e-01
8.300000e-01 1.168000e+00 1.534119e-01 8.300000e-01
8.300000e-01 1.169000e+00 1.526141e-01 8.300000e-01
8.300000e-01 1.170000e+00 1.518122e-01 8.300000e-01
8.300000e-01 1.171000e+00 1.510059e-01 8.300000e-01
8.300000e-01 1.172000e+00 1.501953e-01 8.300000e-01
8.300000e-01 1.173000e+00 1.493803e-01 8.300000e-01
8.300000e-01 1.174000e+00 1.485609e-01 8.300000e-01
8.300000e-01 1.175000e+00 1.477369e-01 8.300000e-01
8.300000e-01 1.176000e+00 1.469083e-01 8.300000e-01
8.300000e-01 1.177000e+00 1.460750e-01 8.300000e-01
8.300000e-01 1.178000e+00 1.452369e-01 8.300000e-01
8.300000e-01 1.179000e+00 1.443939e-01 8.300000e-01
8.300000e-01 1.180000e+00 1.435460e-01 8.300000e-01
8.300000e-01 1.181000e+00 1.426930e-01 8.300000e-01
8.300000e-01 1.182000e+00 1.418350e-01 8.300000e-01
8.300000e-01 1.183000e+00 1.409717e-01 8.300000e-01
8.300000e-01 1.184000e+00 1.401031e-01 8.300000e-01
8.300000e-01 1.185000e+00 1.392290e-01 8.300000e-01
8.300000e-01 1.186000e+00 1.383495e-01 8.300000e-01
8.300000e-01 1.187000e+00 1.374643e-01 8.300000e-01
8.300000e-01 1.188000e+00 1.365733e-01 8.300000e-01
8.300000e-01 1.189000e+00 1.356766e-01 8.300000e-01
8.300000e-01 1.190000e+00 1.347738e-01 8.300000e-01
8.300000e-01 1.191000e+00 1.338650e-01 8.300000e-01
8.300000e-01 1.192000e+00 1.329499e-01 8.300000e-01
8.300000e-01 1.193000e+00 1.320285e-01 8.300000e-01
8.300000e-01 1.194000e+00 1.311007e-01 8.300000e-01
8.300000e-01 1.195000e+00 1.301662e-01 8.300000e-01
8.300000e-01 1.196000e+00 1.292250e-01 8.300000e-01
8.300000e-01 1.197000e+00 1.282768e-01 8.300000e-01
8.300000e-01 1.198000e+00 1.273216e-01 8.300000e-01
8.300000e-01 1.199000e+00 1.263592e-01 8.300000e-01
8.300000e-01 1.200000e+00 1.253894e-01 8.300000e-01
8.300000e-01 1.201000e+00 1.244120e-01 8.300000e-01
8.300000e-01 1.202000e+00 1.234269e-01 8.300000e-01
8.300000e-01 1.203000e+00 1.224339e-01 8.300000e-01
8.300000e-01 1.204000e+00 1.214328e-01 8.300000e-01
8.300000e-01 1.205000e+00 1.204233e-01 8.300000e-01
8.300000e-01 1.206000e+00 1.194053e-01 8.300000e-01
8.300000e-01 1.207000e+00 1.183785e-01 8.300000e-01
8.300000e-01 1.208000e+00 1.173428e-01 8.300000e-01
8.300000e-01 1.209000e+00 1.162978e-01 8.300000e-01
8.300000e-01 1.210000e+00 1.152434e-01 8.300000e-01
8.300000e-01 1.211000e+00 1.141792e-01 8.300000e-01
8.300000e-01 1.212000e+00 1.131050e-01 8.300000e-01
8.300000e-01 1.213000e+00 1.120205e-01 8.300000e-01
8.300000e-01 1.214000e+00 1.109254e-01 8.300000e-01
8.300000e-01 1.215000e+00 1.098194e-01 8.300000e-01
8.300000e-01 1.216000e+00 1.087021e-01 8.300000e-01
8.300000e-01 1.217000e+00 1.075732e-01 8.300000e-01
8.300000e-01 1.218000e+00 1.064324e-01 8.300000e-01
8.300000e-01 1.219000e+00 1.052792e-01 8.300000e-01
8.300000e-01 1.220000e+00 1.041132e-01 8.300000e-01
8.300000e-01 1.221000e+00 1.029340e-01 8.300000e-01
8.300000e-01 1.222000e+00 1.017412e-01 8.300000e-01
8.300000e-01 1.223000e+00 1.005342e-01 8.300000e-01
8.300000e-01 1.224000e+00 9.931248e-02 8.300000e-01
8.300000e-01 1.225000e+00 9.807559e-02 8.300000e-01
8.300000e-01 1.226000e+00 9.682290e-02 8.300000e-01
8.300000e-01 1.227000e+00 9.555378e-02 8.300000e-01
8.300000e-01 1.228000e+00 9.426759e-02 8.300000e-01
8.300000e-01 1.229000e+00 9.296360e-02 8.300000e-01
8.300000e-01 1.230000e+00 9.164106e-02 8.300000e-01
8.300000e-01 1.231000e+00 9.029915e-02 8.300000e-01
8.300000e-01 1.232000e+00 8.893699e-02 8.300000e-01
8.300000e-01 1.233000e+00 8.755365e-02 8.300000e-01
8.300000e-01 1.234000e+00 8.614809e-02 8.300000e-01
8.300000e-01 1.235000e+00 8.471922e-02 8.300000e-01
8.300000e-01 1.236000e+00 8.326583e-02 8.300000e-01
8.300000e-01 1.237000e+00 8.178662e-02 8.300000e-01
8.300000e-01 1.238000e+00 8.028016e-02 8.300000e-01
8.300000e-01 1.239000e+00 7.874488e-02 8.300000e-01
8.300000e-01 1.240000e+00 7.717907e-02 8.300000e-01
8.300000e-01 1.241000e+00 7.558083e-02 8.300000e-01
8.300000e-01 1.242000e+00 7.394805e-02 8.300000e-01
8.300000e-01 1.243000e+00 7.227840e-02 8.300000e-01
8.300000e-01 1.244000e+00 7.056925e-02 8.300000e-01
8.300000e-01 1.245000e+00 6.881767e-02 8.300000e-01
8.300000e-01 1.246000e+00 6.702033e-02 8.300000e-01
8.300000e-01 1.247000e+00 6.517344e-02 8.300000e-01
8.300000e-01 1.248000e+00 6.327266e-02 8.300000e-01
8.300000e-01 1.249000e+00 6.131299e-02 8.300000e-01
8.300000e-01 1.250000e+00 5.928857e-02 8.300000e-01
8.300000e-01 1.251000e+00 5.719254e-02 8.300000e-01
8.300000e-01 1.252000e+00 5.501672e-02 8.300000e-01
8.300000e-01 1.253000e+00 5.275123e-02 8.300000e-01
8.300000e-01 1.254000e+00 5.038397e-02 8.300000e-01
8.300000e-01 1.255000e+00 4.789987e-02 8.300000e-01
8.300000e-01 1.256000e+00 4.527969e-02 8.300000e-01
8.300000e-01 1.257000e+00 4.249827e-02 8.300000e-01
8.300000e-01 1.258000e+00 3.952158e-02 8.300000e-01
8.300000e-01 1.259000e+00 3.630162e-02 8.300000e-01
8.300000e-01 1.260000e+00 3.276676e-02 8.300000e-01
8.300000e-01 1.261000e+00 2.880127e-02 8.300000e-01
8.300000e-01 1.262000e+00 2.419433e-02 8.300000e-01
8.300000e-01 1.263000e+00 1.847209e-02 8.300000e-01
8.300000e-01 1.264000e+00 9.852445e-03 8.300000e-01
8.400000e-01 1.000000e+00 2.557777e-01 8.400000e-01
8.400000e-01 1.001000e+00 2.553057e-01 8.400000e-01
8.400000e-01 1.002000e+00 2.548328e-01 8.400000e-01
8.400000e-01 1.003000e+00 2.543590e-01 8.400000e-01
8.400000e-01 1.004000e+00 2.538844e-01 8.400000e-01
8.400000e-01 1.005000e+00 2.534088e-01 8.400000e-01
8.400000e-01 1.006000e+00 2.529324e-01 8.400000e-01
8.400000e-01 1.007000e+00 2.524551e-01 8.400000e-01
8.400000e-01 1.008000e+00 2.519768e-01 8.400000e-01
8.400000e-01 1.009000e+00 2.514977e-01 8.400000e-01
8.400000e-01 1.010000e+00 2.510176e-01 8.400000e-01
8.400000e-01 1.011000e+00 2.505366e-01 8.400000e-01
8.400000e-01 1.012000e+00 2.500547e-01 8.400000e-01
8.400000e-01 1.013000e+00 2.495719e-01 8.400000e-01
8.400000e-01 1.014000e+00 2.490881e-01 8.400000e-01
8.400000e-01 1.015000e+00 2.486034e-01 8.400000e-01
8.400000e-01 1.016000e+00 2.481177e-01 8.400000e-01
8.400000e-01 1.017000e+00 2.476311e-01 8.400000e-01
8.400000e-01 1.018000e+00 2.471435e-01 8.400000e-01
8.400000e-01 1.019000e+00 2.466549e-01 8.400000e-01
8.400000e-01 1.020000e+00 2.461654e-01 8.400000e-01
8.400000e-01 1.021000e+00 2.456750e-01 8.400000e-01
8.400000e-01 1.022000e+00 2.451835e-01 8.400000e-01
8.400000e-01 1.023000e+00 2.446910e-01 8.400000e-01
8.400000e-01 1.024000e+00 2.441976e-01 8.400000e-01
8.400000e-01 1.025000e+00 2.437031e-01 8.400000e-01
8.400000e-01 1.026000e+00 2.432077e-01 8.400000e-01
8.400000e-01 1.027000e+00 2.427112e-01 8.400000e-01
8.400000e-01 1.028000e+00 2.422137e-01 8.400000e-01
8.400000e-01 1.029000e+00 2.417152e-01 8.400000e-01
8.400000e-01 1.030000e+00 2.412157e-01 8.400000e-01
8.400000e-01 1.031000e+00 2.407151e-01 8.400000e-01
8.400000e-01 1.032000e+00 2.402135e-01 8.400000e-01
8.400000e-01 1.033000e+00 2.397108e-01 8.400000e-01
8.400000e-01 1.034000e+00 2.392071e-01 8.400000e-01
8.400000e-01 1.035000e+00 2.387023e-01 8.400000e-01
8.400000e-01 1.036000e+00 2.381965e-01 8.400000e-01
8.400000e-01 1.037000e+00 2.376895e-01 8.400000e-01
8.400000e-01 1.038000e+00 2.371815e-01 8.400000e-01
8.400000e-01 1.039000e+00 2.366724e-01 8.400000e-01
8.400000e-01 1.040000e+00 2.361622e-01 8.400000e-01
8.400000e-01 1.041000e+00 2.356509e-01 8.400000e-01
8.400000e-01 1.042000e+00 2.351385e-01 8.400000e-01
8.400000e-01 1.043000e+00 2.346250e-01 8.400000e-01
8.400000e-01 1.044000e+00 2.341103e-01 8.400000e-01
8.400000e-01 1.045000e+00 2.335945e-01 8.400000e-01
8.400000e-01 1.046000e+00 2.330776e-01 8.400000e-01
8.400000e-01 1.047000e+00 2.325595e-01 8.400000e-01
8.400000e-01 1.048000e+00 2.320402e-01 8.400000e-01
8.400000e-01 1.049000e+00 2.315198e-01 8.400000e-01
8.400000e-01 1.050000e+00 2.309982e-01 8.400000e-01
8.400000e-01 1.051000e+00 2.304755e-01 8.400000e-01
8.400000e-01 1.052000e+00 2.299515e-01 8.400000e-01
8.400000e-01 1.053000e+00 2.294264e-01 8.400000e-01
8.400000e-01 1.054000e+00 2.289000e-01 8.400000e-01
8.400000e-01 1.055000e+00 2.283725e-01 8.400000e-01
8.400000e-01 1.056000e+00 2.278437e-01 8.400000e-01
8.400000e-01 1.057000e+00 2.273137e-01 8.400000e-01
8.400000e-01 1.058000e+00 2.267824e-01 8.400000e-01
8.400000e-01 1.059000e+00 2.262499e-01 8.400000e-01
8.400000e-01 1.060000e+00 2.257162e-01 8.400000e-01
8.400000e-01 1.061000e+00 2.251811e-01 8.400000e-01
8.400000e-01 1.062000e+00 2.246448e-01 8.400000e-01
8.400000e-01 1.063000e+00 2.241073e-01 8.400000e-01
8.400000e-01 1.064000e+00 2.235684e-01 8.400000e-01
8.400000e-01 1.065000e+00 2.230282e-01 8.400000e-01
8.400000e-01 1.066000e+00 2.224867e-01 8.400000e-01
8.400000e-01 1.067000e+00 2.219439e-01 8.400000e-01
8.400000e-01 1.068000e+00 2.213998e-01 8.400000e-01
8.400000e-01 1.069000e+00 2.208543e-01 8.400000e-01
8.400000e-01 1.070000e+00 2.203074e-01 8.400000e-01
8.400000e-01 1.071000e+00 2.197593e-01 8.400000e-01
8.400000e-01 1.072000e+00 2.192097e-01 8.400000e-01
8.400000e-01 1.073000e+00 2.186588e-01 8.400000e-01
8.400000e-01 1.074000e+00 2.181064e-01 8.400000e-01
8.400000e-01 1.075000e+00 2.175527e-01 8.400000e-01
8.400000e-01 1.076000e+00 2.169975e-01 8.400000e-01
8.400000e-01 1.077000e+00 2.164410e-01 8.400000e-01
8.400000e-01 1.078000e+00 2.158829e-01 8.400000e-01
8.400000e-01 1.079000e+00 2.153235e-01 8.400000e-01
8.400000e-01 1.080000e+00 2.147626e-01 8.400000e-01
8.400000e-01 1.081000e+00 2.142002e-01 8.400000e-01
8.400000e-01 1.082000e+00 2.136363e-01 8.400000e-01
8.400000e-01 1.083000e+00 2.130710e-01 8.400000e-01
8.400000e-01 1.084000e+00 2.125041e-01 8.400000e-01
8.400000e-01 1.085000e+00 2.119358e-01 8.400000e-01
8.400000e-01 1.086000e+00 2.113658e-01 8.400000e-01
8.400000e-01 1.087000e+00 2.107944e-01 8.400000e-01
8.400000e-01 1.088000e+00 2.102214e-01 8.400000e-01
8.400000e-01 1.089000e+00 2.096468e-01 8.400000e-01
8.400000e-01 1.090000e+00 2.090707e-01 8.400000e-01
8.400000e-01 1.091000e+00 2.084930e-01 8.400000e-01
8.400000e-01 1.092000e+00 2.079136e-01 8.400000e-01
8.400000e-01 1.093000e+00 2.073327e-01 8.400000e-01
8.400000e-01 1.094000e+00 2.067501e-01 8.400000e-01
8.400000e-01 1.095000e+00 2.061658e-01 8.400000e-01
8.400000e-01 1.096000e+00 2.055799e-01 8.400000e-01
8.400000e-01 1.097000e+00 2.049924e-01 8.400000e-01
8.400000e-01 1.098000e+00 2.044031e-01 8.400000e-01
8.400000e-01 1.099000e+00 2.038121e-01 8.400000e-01
8.400000e-01 1.100000e+00 2.032194e-01 8.400000e-01
8.400000e-01 1.101000e+00 2.026250e-01 8.400000e-01
8.400000e-01 1.102000e+00 2.020289e-01 8.400000e-01
8.400000e-01 1.103000e+00 2.014309e-01 8.400000e-01
8.400000e-01 1.104000e+00 2.008312e-01 8.400000e-01
8.400000e-01 1.105000e+00 2.002297e-01 8.400000e-01
8.400000e-01 1.106000e+00 1.996264e-01 8.400000e-01
8.400000e-01 1.107000e+00 1.990213e-01 8.400000e-01
8.400000e-01 1.108000e+00 1.984143e-01 8.400000e-01
8.400000e-01 1.109000e+00 1.978054e-01 8.400000e-01
8.400000e-01 1.110000e+00 1.971947e-01 8.400000e-01
8.400000e-01 1.111000e+00 1.965820e-01 8.400000e-01
8.400000e-01 1.112000e+00 1.959675e-01 8.400000e-01
8.400000e-01 1.113000e+00 1.953510e-01 8.400000e-01
8.400000e-01 1.114000e+00 1.947326e-01 8.400000e-01
8.400000e-01 1.115000e+00 1.941122e-01 8.400000e-01
8.400000e-01 1.116000e+00 1.934898e-01 8.400000e-01
8.400000e-01 1.117000e+00 1.928654e-01 8.400000e-01
8.400000e-01 1.118000e+00 1.922389e-01 8.400000e-01
8.400000e-01 1.119000e+00 1.916105e-01 8.400000e-01
8.400000e-01 1.120000e+00 1.909799e-01 8.400000e-01
8.400000e-01 1.121000e+00 1.903473e-01 8.400000e-01
8.400000e-01 1.122000e+00 1.897125e-01 8.400000e-01
8.400000e-01 1.123000e+00 1.890757e-01 8.400000e-01
8.400000e-01 1.124000e+00 1.884366e-01 8.400000e-01
8.400000e-01 1.125000e+00 1.877954e-01 8.400000e-01
8.400000e-01 1.126000e+00 1.871520e-01 8.400000e-01
8.400000e-01 1.127000e+00 1.865064e-01 8.400000e-01
8.400000e-01 1.128000e+00 1.858586e-01 8.400000e-01
8.400000e-01 1.129000e+00 1.852084e-01 8.400000e-01
8.400000e-01 1.130000e+00 1.845560e-01 8.400000e-01
8.400000e-01 1.131000e+00 1.839013e-01 8.400000e-01
8.400000e-01 1.132000e+00 1.832442e-01 8.400000e-01
8.400000e-01 1.133000e+00 1.825848e-01 8.400000e-01
8.400000e-01 1.134000e+00 1.819229e-01 8.400000e-01
8.400000e-01 1.135000e+00 1.812587e-01 8.400000e-01
8.400000e-01 1.136000e+00 1.805920e-01 8.400000e-01
8.400000e-01 1.137000e+00 1.799228e-01 8.400000e-01
8.400000e-01 1.138000e+00 1.792512e-01 8.400000e-01
8.400000e-01 1.139000e+00 1.785770e-01 8.400000e-01
8.400000e-01 1.140000e+00 1.779003e-01 8.400000e-01
8.400000e-01 1.141000e+00 1.772210e-01 8.400000e-01
8.400000e-01 1.142000e+00 1.765390e-01 8.400000e-01
8.400000e-01 1.143000e+00 1.758544e-01 8.400000e-01
8.400000e-01 1.144000e+00 1.751672e-01 8.400000e-01
8.400000e-01 1.145000e+00 1.744772e-01 8.400000e-01
8.400000e-01 1.146000e+00 1.737845e-01 8.400000e-01
8.400000e-01 1.147000e+00 1.730891e-01 8.400000e-01
8.400000e-01 1.148000e+00 1.723908e-01 8.400000e-01
8.400000e-01 1.149000e+00 1.716897e-01 8.400000e-01
8.400000e-01 1.150000e+00 1.709857e-01 8.400000e-01
8.400000e-01 1.151000e+00 1.702788e-01 8.400000e-01
8.400000e-01 1.152000e+00 1.695689e-01 8.400000e-01
8.400000e-01 1.153000e+00 1.688561e-01 8.400000e-01
8.400000e-01 1.154000e+00 1.681402e-01 8.400000e-01
8.400000e-01 1.155000e+00 1.674213e-01 8.400000e-01
8.400000e-01 1.156000e+00 1.666993e-01 8.400000e-01
8.400000e-01 1.157000e+00 1.659741e-01 8.400000e-01
8.400000e-01 1.158000e+00 1.652458e-01 8.400000e-01
8.400000e-01 1.159000e+00 1.645142e-01 8.400000e-01
8.400000e-01 1.160000e+00 1.637794e-01 8.400000e-01
8.400000e-01 1.161000e+00 1.630413e-01 8.400000e-01
8.400000e-01 1.162000e+00 1.622997e-01 8.400000e-01
8.400000e-01 1.163000e+00 1.615548e-01 8.400000e-01
8.400000e-01 1.164000e+00 1.608065e-01 8.400000e-01
8.400000e-01 1.165000e+00 1.600546e-01 8.400000e-01
8.400000e-01 1.166000e+00 1.592992e-01 8.400000e-01
8.400000e-01 1.167000e+00 1.585402e-01 8.400000e-01
8.400000e-01 1.168000e+00 1.577776e-01 8.400000e-01
8.400000e-01 1.169000e+00 1.570112e-01 8.400000e-01
8.400000e-01 1.170000e+00 1.562411e-01 8.400000e-01
8.400000e-01 1.171000e+00 1.554672e-01 8.400000e-01
8.400000e-01 1.172000e+00 1.546894e-01 8.400000e-01
8.400000e-01 1.173000e+00 1.539076e-01 8.400000e-01
8.400000e-01 1.174000e+00 1.531219e-01 8.400000e-01
8.400000e-01 1.175000e+00 1.523321e-01 8.400000e-01
8.400000e-01 1.176000e+00 1.515382e-01 8.400000e-01
8.400000e-01 1.177000e+00 1.507402e-01 8.400000e-01
8.400000e-01 1.178000e+00 1.499378e-01 8.400000e-01
8.400000e-01 1.179000e+00 1.491312e-01 8.400000e-01
8.400000e-01 1.180000e+00 1.483202e-01 8.400000e-01
8.400000e-01 1.181000e+00 1.475047e-01 8.400000e-01
8.400000e-01 1.182000e+00 1.466847e-01 8.400000e-01
8.400000e-01 1.183000e+00 1.458600e-01 8.400000e-01
8.400000e-01 1.184000e+00 1.450307e-01 8.400000e-01
8.400000e-01 1.185000e+00 1.441966e-01 8.400000e-01
8.400000e-01 1.186000e+00 1.433577e-01 8.400000e-01
8.400000e-01 1.187000e+00 1.425138e-01 8.400000e-01
8.400000e-01 1.188000e+00 1.416649e-01 8.400000e-01
8.400000e-01 1.189000e+00 1.408109e-01 8.400000e-01
8.400000e-01 1.190000e+00 1.399517e-01 8.400000e-01
8.400000e-01 1.191000e+00 1.390871e-01 8.400000e-01
8.400000e-01 1.192000e+00 1.382172e-01 8.400000e-01
8.400000e-01 1.193000e+00 1.373417e-01 8.400000e-01
8.400000e-01 1.194000e+00 1.364606e-01 8.400000e-01
8.400000e-01 1.195000e+00 1.355738e-01 8.400000e-01
8.400000e-01 1.196000e+00 1.346812e-01 8.400000e-01
8.400000e-01 1.197000e+00 1.337826e-01 8.400000e-01
8.400000e-01 1.198000e+00 1.328779e-01 8.400000e-01
8.400000e-01 1.199000e+00 1.319670e-01 8.400000e-01
8.400000e-01 1.200000e+00 1.310498e-01 8.400000e-01
8.400000e-01 1.201000e+00 1.301261e-01 8.400000e-01
8.400000e-01 1.202000e+00 1.291959e-01 8.400000e-01
8.400000e-01 1.203000e+00 1.282589e-01 8.400000e-01
8.400000e-01 1.204000e+00 1.273149e-01 8.400000e-01
8.400000e-01 1.205000e+00 1.263640e-01 8.400000e-01
8.400000e-01 1.206000e+00 1.254058e-01 8.400000e-01
8.400000e-01 1.207000e+00 1.244402e-01 8.400000e-01
8.400000e-01 1.208000e+00 1.234671e-01 8.400000e-01
8.400000e-01 1.209000e+00 1.224863e-01 8.400000e-01
8.400000e-01 1.210000e+00 1.214975e-01 8.400000e-01
8.400000e-01 1.211000e+00 1.205007e-01 8.400000e-01
8.400000e-01 1.212000e+00 1.194955e-01 8.400000e-01
8.400000e-01 1.213000e+00 1.184817e-01 8.400000e-01
8.400000e-01 1.214000e+00 1.174593e-01 8.400000e-01
8.400000e-01 1.215000e+00 1.164278e-01 8.400000e-01
8.400000e-01 1.216000e+00 1.153872e-01 8.400000e-01
8.400000e-01 1.217000e+00 1.143370e-01 8.400000e-01
8.400000e-01 1.218000e+00 1.132772e-01 8.400000e-01
8.400000e-01 1.219000e+00 1.122073e-01 8.400000e-01
8.400000e-01 1.220000e+00 1.111271e-01 8.400000e-01
8.400000e-01 1.221000e+00 1.100363e-01 8.400000e-01
8.400000e-01 1.222000e+00 1.089346e-01 8.400000e-01
8.400000e-01 1.223000e+00 1.078217e-01 8.400000e-01
8.400000e-01 1.224000e+00 1.066971e-01 8.400000e-01
8.400000e-01 1.225000e+00 1.055606e-01 8.400000e-01
8.400000e-01 1.226000e+00 1.044116e-01 8.400000e-01
8.400000e-01 1.227000e+00 1.032499e-01 8.400000e-01
8.400000e-01 1.228000e+00 1.020750e-01 8.400000e-01
8.400000e-01 1.229000e+00 1.008864e-01 8.400000e-01
8.400000e-01 1.230000e+00 9.968364e-02 8.400000e-01
8.400000e-01 1.231000e+00 9.846617e-02 8.400000e-01
8.400000e-01 1.232000e+00 9.723346e-02 8.400000e-01
8.400000e-01 1.233000e+00 9.598492e-02 8.400000e-01
8.400000e-01 1.234000e+00 9.471993e-02 8.400000e-01
8.400000e-01 1.235000e+00 9.343781e-02 8.400000e-01
8.400000e-01 1.236000e+00 9.213785e-02 8.400000e-01
8.400000e-01 1.237000e+00 9.081928e-02 8.400000e-01
8.400000e-01 1.238000e+00 8.948129e-02 8.400000e-01
8.400000e-01 1.239000e+00 8.812298e-02 8.400000e-01
8.400000e-01 1.240000e+00 8.674341e-02 8.400000e-01
8.400000e-01 1.241000e+00 8.534154e-02 8.400000e-01
8.400000e-01 1.242000e+00 8.391625e-02 8.400000e-01
8.400000e-01 1.243000e+00 8.246633e-02 8.400000e-01
8.400000e-01 1.244000e+00 8.099046e-02 8.400000e-01
8.400000e-01 1.245000e+00 7.948720e-02 8.400000e-01
8.400000e-01 1.246000e+00 7.795494e-02 8.400000e-01
8.400000e-01 1.247000e+00 7.639197e-02 8.400000e-01
8.400000e-01 1.248000e+00 7.479634e-02 8.400000e-01
8.400000e-01 1.249000e+00 7.316591e-02 8.400000e-01
8.400000e-01 1.250000e+00 7.149832e-02 8.400000e-01
8.400000e-01 1.251000e+00 6.979089e-02 8.400000e-01
8.400000e-01 1.252000e+00 6.804064e-02 8.400000e-01
8.400000e-01 1.253000e+00 6.624415e-02 8.400000e-01
8.400000e-01 1.254000e+00 6.439756e-02 8.400000e-01
8.400000e-01 1.255000e+00 6.249644e-02 8.400000e-01
8.400000e-01 1.256000e+00 6.053564e-02 8.400000e-01
8.400000e-01 1.257000e+00 5.850917e-02 8.400000e-01
8.400000e-01 1.258000e+00 5.640995e-02 8.400000e-01
8.400000e-01 1.259000e+00 5.422953e-02 8.400000e-01
8.400000e-01 1.260000e+00 5.195768e-02 8.400000e-01
8.400000e-01 1.261000e+00 4.958185e-02 8.400000e-01
8.400000e-01 1.262000e+00 4.708629e-02 8.400000e-01
8.400000e-01 1.263000e+00 4.445085e-02 8.400000e-01
8.400000e-01 1.264000e+00 4.164897e-02 8.400000e-01
8.400000e-01 1.265000e+00 3.864448e-02 8.400000e-01
8.400000e-01 1.266000e+00 3.538580e-02 8.400000e-01
8.400000e-01 1.267000e+00 3.179488e-02 8.400000e-01
8.400000e-01 1.268000e+00 2.774299e-02 8.400000e-01
8.400000e-01 1.269000e+00 2.298766e-02 8.400000e-01
8.400000e-01 1.270000e+00 1.694673e-02 8.400000e-01
8.400000e-01 1.271000e+00 6.778691e-03 8.400000e-01
8.500000e-01 1.000000e+00 2.574140e-01 8.500000e-01
8.500000e-01 1.001000e+00 2.569505e-01 8.500000e-01
8.500000e-01 1.002000e+00 2.564862e-01 8.500000e-01
8.500000e-01 1.003000e+00 2.560210e-01 8.500000e-01
8.500000e-01 1.004000e+00 2.555550e-01 8.500000e-01
8.500000e-01 1.005000e+00 2.550881e-01 8.500000e-01
8.500000e-01 1.006000e+00 2.546204e-01 8.500000e-01
8.500000e-01 1.007000e+00 2.541518e-01 8.500000e-01
8.500000e-01 1.008000e+00 2.536823e-01 8.500000e-01
8.500000e-01 1.009000e+00 2.532120e-01 8.500000e-01
8.500000e-01 1.010000e+00 2.527408e-01 8.500000e-01
8.500000e-01 1.011000e+00 2.522687e-01 8.500000e-01
8.500000e-01 1.012000e+00 2.517958e-01 8.500000e-01
8.500000e-01 1.013000e+00 2.513219e-01 8.500000e-01
8.500000e-01 1.014000e+00 2.508472e-01 8.500000e-01
8.500000e-01 1.015000e+00 2.503715e-01 8.500000e-01
8.500000e-01 1.016000e+00 2.498950e-01 8.500000e-01
8.500000e-01 1.017000e+00 2.494175e-01 8.500000e-01
8.500000e-01 1.018000e+00 2.489391e-01 8.500000e-01
8.500000e-01 1.019000e+00 2.484599e-01 8.500000e-01
8.500000e-01 1.020000e+00 2.479796e-01 8.500000e-01
8.500000e-01 1.021000e+00 2.474985e-01 8.500000e-01
8.500000e-01 1.022000e+00 2.470164e-01 8.500000e-01
8.500000e-01 1.023000e+00 2.465333e-01 8.500000e-01
8.500000e-01 1.024000e+00 2.460494e-01 8.500000e-01
8.500000e-01 1.025000e+00 2.455644e-01 8.500000e-01
8.500000e-01 1.026000e+00 2.450785e-01 8.500000e-01
8.500000e-01 1.027000e+00 2.445916e-01 8.500000e-01
8.500000e-01 1.028000e+00 2.441038e-01 8.500000e-01
8.500000e-01 1.029000e+00 2.436150e-01 8.500000e-01
8.500000e-01 1.030000e+00 2.431252e-01 8.500000e-01
8.500000e-01 1.031000e+00 2.426344e-01 8.500000e-01
8.500000e-01 1.032000e+00 2.421426e-01 8.500000e-01
8.500000e-01 1.033000e+00 2.416499e-01 8.500000e-01
8.500000e-01 1.034000e+00 2.411561e-01 8.500000e-01
8.500000e-01 1.035000e+00 2.406613e-01 8.500000e-01
8.500000e-01 1.036000e+00 2.401655e-01 8.500000e-01
8.500000e-01 1.037000e+00 2.396686e-01 8.500000e-01
8.500000e-01 1.038000e+00 2.391707e-01 8.500000e-01
8.500000e-01 1.039000e+00 2.386718e-01 8.500000e-01
8.500000e-01 1.040000e+00 2.381719e-01 8.500000e-01
8.500000e-01 1.041000e+00 2.376709e-01 8.500000e-01
8.500000e-01 1.042000e+00 2.371688e-01 8.500000e-01
8.500000e-01 1.043000e+00 2.366657e-01 8.500000e-01
8.500000e-01 1.044000e+00 2.361614e-01 8.500000e-01
8.500000e-01 1.045000e+00 2.356562e-01 8.500000e-01
8.500000e-01 1.046000e+00 2.351498e-01 8.500000e-01
8.500000e-01 1.047000e+00 2.346423e-01 8.500000e-01
8.500000e-01 1.048000e+00 2.341338e-01 8.500000e-01
8.500000e-01 1.049000e+00 2.336241e-01 8.500000e-01
8.500000e-01 1.050000e+00 2.331133e-01 8.500000e-01
8.500000e-01 1.051000e+00 2.326014e-01 8.500000e-01
8.500000e-01 1.052000e+00 2.320884e-01 8.500000e-01
8.500000e-01 1.053000e+00 2.315742e-01 8.500000e-01
8.500000e-01 1.054000e+00 2.310589e-01 8.500000e-01
8.500000e-01 1.055000e+00 2.305424e-01 8.500000e-01
8.500000e-01 1.056000e+00 2.300248e-01 8.500000e-01
8.500000e-01 1.057000e+00 2.295060e-01 8.500000e-01
8.500000e-01 1.058000e+00 2.289860e-01 8.500000e-01
8.500000e-01 1.059000e+00 2.284648e-01 8.500000e-01
8.500000e-01 1.060000e+00 2.279425e-01 8.500000e-01
8.500000e-01 1.061000e+00 2.274190e-01 8.500000e-01
8.500000e-01 1.062000e+00 2.268942e-01 8.500000e-01
8.500000e-01 1.063000e+00 2.263682e-01 8.500000e-01
8.500000e-01 1.064000e+00 2.258410e-01 8.500000e-01
8.500000e-01 1.065000e+00 2.253126e-01 8.500000e-01
8.500000e-01 1.066000e+00 2.247829e-01 8.500000e-01
8.500000e-01 1.067000e+00 2.242520e-01 8.500000e-01
8.500000e-01 1.068000e+00 2.237198e-01 8.500000e-01
8.500000e-01 1.069000e+00 2.231864e-01 8.500000e-01
8.500000e-01 1.070000e+00 2.226517e-01 8.500000e-01
8.500000e-01 1.071000e+00 2.221156e-01 8.500000e-01
8.500000e-01 1.072000e+00 2.215783e-01 8.500000e-01
8.500000e-01 1.073000e+00 2.210397e-01 8.500000e-01
8.500000e-01 1.074000e+00 2.204998e-01 8.500000e-01
8.500000e-01 1.075000e+00 2.199585e-01 8.500000e-01
8.500000e-01 1.076000e+00 2.194159e-01 8.500000e-01
8.500000e-01 1.077000e+00 2.188720e-01 8.500000e-01
8.500000e-01 1.078000e+00 2.183267e-01 8.500000e-01
8.500000e-01 1.079000e+00 2.177800e-01 8.500000e-01
8.500000e-01 1.080000e+00 2.172320e-01 8.500000e-01
8.500000e-01 1.081000e+00 2.166825e-01 8.500000e-01
8.500000e-01 1.082000e+00 2.161317e-01 8.500000e-01
8.500000e-01 1.083000e+00 2.155795e-01 8.500000e-01
8.500000e-01 1.084000e+00 2.150258e-01 8.500000e-01
8.500000e-01 1.085000e+00 2.144708e-01 8.500000e-01
8.500000e-01 1.086000e+00 2.139143e-01 8.500000e-01
8.500000e-01 1.087000e+00 2.133563e-01 8.500000e-01
8.500000e-01 1.088000e+00 2.127969e-01 8.500000e-01
8.500000e-01 1.089000e+00 2.122360e-01 8.500000e-01
8.500000e-01 1.090000e+00 2.116736e-01 8.500000e-01
8.500000e-01 1.091000e+00 2.111097e-01 8.500000e-01
8.500000e-01 1.092000e+00 2.105443e-01 8.500000e-01
8.500000e-01 1.093000e+00 2.099774e-01 8.500000e-01
8.500000e-01 1.094000e+00 2.094089e-01 8.500000e-01
8.500000e-01 1.095000e+00 2.088389e-01 8.500000e-01
8.500000e-01 1.096000e+00 2.082673e-01 8.500000e-01
8.500000e-01 1.097000e+00 2.076942e-01 8.500000e-01
8.500000e-01 1.098000e+00 2.071195e-01 8.500000e-01
8.500000e-01 1.099000e+00 2.065432e-01 8.500000e-01
8.500000e-01 1.100000e+00 2.059652e-01 8.500000e-01
8.500000e-01 1.101000e+00 2.053857e-01 8.500000e-01
8.500000e-01 1.102000e+00 2.048045e-01 8.500000e-01
8.500000e-01 1.103000e+00 2.042216e-01 8.500000e-01
8.500000e-01 1.104000e+00 2.036371e-01 8.500000e-01
8.500000e-01 1.105000e+00 2.030509e-01 8.500000e-01
8.500000e-01 1.106000e+00 2.024630e-01 8.500000e-01
8.500000e-01 1.107000e+00 2.018734e-01 8.500000e-01
8.500000e-01 1.108000e+00 2.012820e-01 8.500000e-01
8.500000e-01 1.109000e+00 2.006889e-01 8.500000e-01
8.500000e-01 1.110000e+00 2.000941e-01 8.500000e-01
8.500000e-01 1.111000e+00 1.994975e-01 8.500000e-01
8.500000e-01 1.112000e+00 1.988991e-01 8.500000e-01
8.500000e-01 1.113000e+00 1.982988e-01 8.500000e-01
8.500000e-01 1.114000e+00 1.976968e-01 8.500000e-01
8.500000e-01 1.115000e+00 1.970929e-01 8.500000e-01
8.500000e-01 1.116000e+00 1.964872e-01 8.500000e-01
8.500000e-01 1.117000e+00 1.958796e-01 8.500000e-01
8.500000e-01 1.118000e+00 1.952701e-01 8.500000e-01
8.500000e-01 1.119000e+00 1.946587e-01 8.500000e-01
8.500000e-01 1.120000e+00 1.940454e-01 8.500000e-01
8.500000e-01 1.121000e+00 1.934301e-01 8.500000e-01
8.500000e-01 1.122000e+00 1.928129e-01 8.500000e-01
8.500000e-01 1.123000e+00 1.921937e-01 8.500000e-01
8.500000e-01 1.124000e+00 1.915725e-01 8.500000e-01
8.500000e-01 1.125000e+00 1.909492e-01 8.500000e-01
8.500000e-01 1.126000e+00 1.903239e-01 8.500000e-01
8.500000e-01 1.127000e+00 1.896966e-01 8.500000e-01
8.500000e-01 1.128000e+00 1.890672e-01 8.500000e-01
8.500000e-01 1.129000e+00 1.884356e-01 8.500000e-01
8.500000e-01 1.130000e+00 1.878020e-01 8.500000e-01
8.500000e-01 1.131000e+00 1.871662e-01 8.500000e-01
8.500000e-01 1.132000e+00 1.865282e-01 8.500000e-01
8.500000e-01 1.133000e+00 1.858881e-01 8.500000e-01
8.500000e-01 1.134000e+00 1.852457e-01 8.500000e-01
8.500000e-01 1.135000e+00 1.846011e-01 8.500000e-01
8.500000e-01 1.136000e+00 1.839543e-01 8.500000e-01
8.500000e-01 1.137000e+00 1.833051e-01 8.500000e-01
8.500000e-01 1.138000e+00 1.826537e-01 8.500000e-01
8.500000e-01 1.139000e+00 1.819999e-01 8.500000e-01
8.500000e-01 1.140000e+00 1.813438e-01 8.500000e-01
8.500000e-01 1.141000e+00 1.806852e-01 8.500000e-01
8.500000e-01 1.142000e+00 1.800243e-01 8.500000e-01
8.500000e-01 1.143000e+00 1.793610e-01 8.500000e-01
8.500000e-01 1.144000e+00 1.786951e-01 8.500000e-01
8.500000e-01 1.145000e+00 1.780268e-01 8.500000e-01
8.500000e-01 1.146000e+00 1.773560e-01 8.500000e-01
8.500000e-01 1.147000e+00 1.766826e-01 8.500000e-01
8.500000e-01 1.148000e+00 1.760066e-01 8.500000e-01
8.500000e-01 1.149000e+00 1.753281e-01 8.500000e-01
8.500000e-01 1.150000e+00 1.746469e-01 8.500000e-01
8.500000e-01 1.151000e+00 1.739630e-01 8.500000e-01
8.500000e-01 1.152000e+00 1.732764e-01 8.500000e-01
8.500000e-01 1.153000e+00 1.725871e-01 8.500000e-01
8.500000e-01 1.154000e+00 1.718951e-01 8.500000e-01
8.500000e-01 1.155000e+00 1.712002e-01 8.500000e-01
8.500000e-01 1.156000e+00 1.705025e-01 8.500000e-01
8.500000e-01 1.157000e+00 1.698020e-01 8.500000e-01
8.500000e-01 1.158000e+00 1.690985e-01 8.500000e-01
8.500000e-01 1.159000e+00 1.683921e-01 8.500000e-01
8.500000e-01 1.160000e+00 1.676827e-01 8.500000e-01
8.500000e-01 1.161000e+00 1.669704e-01 8.500000e-01
8.500000e-01 1.162000e+00 1.662549e-01 8.500000e-01
8.500000e-01 1.163000e+00 1.655364e-01 8.500000e-01
8.500000e-01 1.164000e+00 1.648147e-01 8.500000e-01
8.500000e-01 1.165000e+00 1.640899e-01 8.500000e-01
8.500000e-01 1.166000e+00 1.633618e-01 8.500000e-01
8.500000e-01 1.167000e+00 1.626305e-01 8.500000e-01
8.500000e-01 1.168000e+00 1.618959e-01 8.500000e-01
8.500000e-01 1.169000e+00 1.611579e-01 8.500000e-01
8.500000e-01 1.170000e+00 1.604166e-01 8.500000e-01
8.500000e-01 1.171000e+00 1.596718e-01 8.500000e-01
8.500000e-01 1.172000e+00 1.589235e-01 8.500000e-01
8.500000e-01 1.173000e+00 1.581716e-01 8.500000e-01
8.500000e-01 1.174000e+00 1.574162e-01 8.500000e-01
8.500000e-01 1.175000e+00 1.566571e-01 8.500000e-01
8.500000e-01 1.176000e+00 1.558944e-01 8.500000e-01
8.500000e-01 1.177000e+00 1.551279e-01 8.500000e-01
8.500000e-01 1.178000e+00 1.543576e-01 8.500000e-01
8.500000e-01 1.179000e+00 1.535834e-01 8.500000e-01
8.500000e-01 1.180000e+00 1.528053e-01 8.500000e-01
8.500000e-01 1.181000e+00 1.520232e-01 8.500000e-01
8.500000e-01 1.182000e+00 1.512370e-01 8.500000e-01
8.500000e-01 1.183000e+00 1.504468e-01 8.500000e-01
8.500000e-01 1.184000e+00 1.496524e-01 8.500000e-01
8.500000e-01 1.185000e+00 1.488537e-01 8.500000e-01
8.500000e-01 1.186000e+00 1.480508e-01 8.500000e-01
8.500000e-01 1.187000e+00 1.472434e-01 8.500000e-01
8.500000e-01 1.188000e+00 1.464316e-01 8.500000e-01
8.500000e-01 1.189000e+00 1.456153e-01 8.500000e-01
8.500000e-01 1.190000e+00 1.447944e-01 8.500000e-01
8.500000e-01 1.191000e+00 1.439688e-01 8.500000e-01
8.500000e-01 1.192000e+00 1.431385e-01 8.500000e-01
8.500000e-01 1.193000e+00 1.423032e-01 8.500000e-01
8.500000e-01 1.194000e+00 1.414631e-01 8.500000e-01
8.500000e-01 1.195000e+00 1.406179e-01 8.500000e-01
8.500000e-01 1.196000e+00 1.397677e-01 8.500000e-01
8.500000e-01 1.197000e+00 1.389122e-01 8.500000e-01
8.500000e-01 1.198000e+00 1.380514e-01 8.500000e-01
8.500000e-01 1.199000e+00 1.371853e-01 8.500000e-01
8.500000e-01 1.200000e+00 1.363136e-01 8.500000e-01
8.500000e-01 1.201000e+00 1.354363e-01 8.500000e-01
8.500000e-01 1.202000e+00 1.345533e-01 8.500000e-01
8.500000e-01 1.203000e+00 1.336644e-01 8.500000e-01
8.500000e-01 1.204000e+00 1.327697e-01 8.500000e-01
8.500000e-01 1.205000e+00 1.318688e-01 8.500000e-01
8.500000e-01 1.206000e+00 1.309617e-01 8.500000e-01
8.500000e-01 1.207000e+00 1.300484e-01 8.500000e-01
8.500000e-01 1.208000e+00 1.291285e-01 8.500000e-01
8.500000e-01 1.209000e+00 1.282021e-01 8.500000e-01
8.500000e-01 1.210000e+00 1.272689e-01 8.500000e-01
8.500000e-01 1.211000e+00 1.263288e-01 8.500000e-01
8.500000e-01 1.212000e+00 1.253817e-01 8.500000e-01
8.500000e-01 1.213000e+00 1.244273e-01 8.500000e-01
8.500000e-01 1.214000e+00 1.234656e-01 8.500000e-01
8.500000e-01 1.215000e+00 1.224963e-01 8.500000e-01
8.500000e-01 1.216000e+00 1.215193e-01 8.500000e-01
8.500000e-01 1.217000e+00 1.205344e-01 8.500000e-01
8.500000e-01 1.218000e+00 1.195414e-01 8.500000e-01
8.500000e-01 1.219000e+00 1.185400e-01 8.500000e-01
8.500000e-01 1.220000e+00 1.175302e-01 8.500000e-01
8.500000e-01 1.221000e+00 1.165115e-01 8.500000e-01
8.500000e-01 1.222000e+00 1.154839e-01 8.500000e-01
8.500000e-01 1.223000e+00 1.144471e-01 8.500000e-01
8.500000e-01 1.224000e+00 1.134007e-01 8.500000e-01
8.500000e-01 1.225000e+00 1.123447e-01 8.500000e-01
8.500000e-01 1.226000e+00 1.112786e-01 8.500000e-01
8.500000e-01 1.227000e+00 1.102022e-01 8.500000e-01
8.500000e-01 1.228000e+00 1.091151e-01 8.500000e-01
8.500000e-01 1.229000e+00 1.080172e-01 8.500000e-01
8.500000e-01 1.230000e+00 1.069080e-01 8.500000e-01
8.500000e-01 1.231000e+00 1.057871e-01 8.500000e-01
8.500000e-01 1.232000e+00 1.046542e-01 8.500000e-01
8.500000e-01 1.233000e+00 1.035089e-01 8.500000e-01
8.500000e-01 1.234000e+00 1.023509e-01 8.500000e-01
8.500000e-01 1.235000e+00 1.011795e-01 8.500000e-01
8.500000e-01 1.236000e+00 9.999447e-02 8.500000e-01
8.500000e-01 1.237000e+00 9.879520e-02 8.500000e-01
8.500000e-01 1.238000e+00 9.758119e-02 8.500000e-01
8.500000e-01 1.239000e+00 9.635188e-02 8.500000e-01
8.500000e-01 1.240000e+00 9.510669e-02 8.500000e-01
8.500000e-01 1.241000e+00 9.384497e-02 8.500000e-01
8.500000e-01 1.242000e+00 9.256607e-02 8.500000e-01
8.500000e-01 1.243000e+00 9.126924e-02 8.500000e-01
8.500000e-01 1.244000e+00 8.995372e-02 8.500000e-01
8.500000e-01 1.245000e+00 8.861867e-02 8.500000e-01
8.500000e-01 1.246000e+00 8.726320e-02 8.500000e-01
8.500000e-01 1.247000e+00 8.588634e-02 8.500000e-01
8.500000e-01 1.248000e+00 8.448704e-02 8.500000e-01
8.500000e-01 1.249000e+00 8.306417e-02 8.500000e-01
8.500000e-01 1.250000e+00 8.161651e-02 8.500000e-01
8.500000e-01 1.251000e+00 8.014269e-02 8.500000e-01
8.500000e-01 1.252000e+00 7.864127e-02 8.500000e-01
8.500000e-01 1.253000e+00 7.711061e-02 8.500000e-01
8.500000e-01 1.254000e+00 7.554895e-02 8.500000e-01
8.500000e-01 1.255000e+00 7.395431e-02 8.500000e-01
8.500000e-01 1.256000e+00 7.232453e-02 8.500000e-01
8.500000e-01 1.257000e+00 7.065716e-02 8.500000e-01
8.500000e-01 1.258000e+00 6.894949e-02 8.500000e-01
8.500000e-01 1.259000e+00 6.719843e-02 8.500000e-01
8.500000e-01 1.260000e+00 6.540051e-02 8.500000e-01
8.500000e-01 1.261000e+00 6.355174e-02 8.500000e-01
8.500000e-01 1.262000e+00 6.164755e-02 8.500000e-01
8.500000e-01 1.263000e+00 5.968264e-02 8.500000e-01
8.500000e-01 1.264000e+00 5.765080e-02 8.500000e-01
8.500000e-01 1.265000e+00 5.554469e-02 8.500000e-01
8.500000e-01 1.266000e+00 5.335550e-02 8.500000e-01
8.500000e-01 1.267000e+00 5.107257e-02 8.500000e-01
8.500000e-01 1.268000e+00 4.868269e-02 8.500000e-01
8.500000e-01 1.269000e+00 4.616927e-02 8.500000e-01
8.500000e-01 1.270000e+00 4.351090e-02 8.500000e-01
8.500000e-01 1.271000e+00 4.067918e-02 8.500000e-01
8.500000e-01 1.272000e+00 3.763500e-02 8.500000e-01
8.500000e-01 1.273000e+00 3.432186e-02 8.500000e-01
8.500000e-01 1.274000e+00 3.065269e-02 8.500000e-01
8.500000e-01 1.275000e+00 2.647989e-02 8.500000e-01
8.500000e-01 1.276000e+00 2.151237e-02 8.500000e-01
8.500000e-01 1.277000e+00 1.497929e-02 8.500000e-01
8.600000e-01 1.000000e+00 2.589837e-01 8.600000e-01
8.600000e-01 1.001000e+00 2.585284e-01 8.600000e-01
8.600000e-01 1.002000e+00 2.580722e-01 8.600000e-01
8.600000e-01 1.003000e+00 2.576153e-01 8.600000e-01
8.600000e-01 1.004000e+00 2.571576e-01 8.600000e-01
8.600000e-01 1.005000e+00 2.566990e-01 8.600000e-01
8.600000e-01 1.006000e+00 2.562396e-01 8.600000e-01
8.600000e-01 1.007000e+00 2.557795e-01 8.600000e-01
8.600000e-01 1.008000e+00 2.553184e-01 8.600000e-01
8.600000e-01 1.009000e+00 2.548566e-01 8.600000e-01
8.600000e-01 1.010000e+00 2.543939e-01 8.600000e-01
8.600000e-01 1.011000e+00 2.539303e-01 8.600000e-01
8.600000e-01 1.012000e+00 2.534659e-01 8.600000e-01
8.600000e-01 1.013000e+00 2.530007e-01 8.600000e-01
8.600000e-01 1.014000e+00 2.525346e-01 8.600000e-01
8.600000e-01 1.015000e+00 2.520676e-01 8.600000e-01
8.600000e-01 1.016000e+00 2.515998e-01 8.600000e-01
8.600000e-01 1.017000e+00 2.511311e-01 8.600000e-01
8.600000e-01 1.018000e+00 2.506615e-01 8.600000e-01
8.600000e-01 1.019000e+00 2.501910e-01 8.600000e-01
8.600000e-01 1.020000e+00 2.497197e-01 8.600000e-01
8.600000e-01 1.021000e+00 2.492475e-01 8.600000e-01
8.600000e-01 1.022000e+00 2.487743e-01 8.600000e-01
8.600000e-01 1.023000e+00 2.483003e-01 8.600000e-01
8.600000e-01 1.024000e+00 2.478253e-01 8.600000e-01
8.600000e-01 1.025000e+00 2.473495e-01 8.600000e-01
8.600000e-01 1.026000e+00 2.468727e-01 8.600000e-01
8.600000e-01 1.027000e+00 2.463950e-01 8.600000e-01
8.600000e-01 1.028000e+00 2.459164e-01 8.600000e-01
8.600000e-01 1.029000e+00 2.454369e-01 8.600000e-01
8.600000e-01 1.030000e+00 2.449564e-01 8.600000e-01
8.600000e-01 1.031000e+00 2.444749e-01 8.600000e-01
8.600000e-01 1.032000e+00 2.439925e-01 8.600000e-01
8.600000e-01 1.033000e+00 2.435092e-01 8.600000e-01
8.600000e-01 1.034000e+00 2.430249e-01 8.600000e-01
8.600000e-01 1.035000e+00 2.425396e-01 8.600000e-01
8.600000e-01 1.036000e+00 2.420534e-01 8.600000e-01
8.600000e-01 1.037000e+00 2.415662e-01 8.600000e-01
8.600000e-01 1.038000e+00 2.410780e-01 8.600000e-01
8.600000e-01 1.039000e+00 2.405887e-01 8.600000e-01
8.600000e-01 1.040000e+00 2.400985e-01 8.600000e-01
8.600000e-01 1.041000e+00 2.396073e-01 8.600000e-01
8.600000e-01 1.042000e+00 2.391151e-01 8.600000e-01
8.600000e-01 1.043000e+00 2.386219e-01 8.600000e-01
8.600000e-01 1.044000e+00 2.381277e-01 8.600000e-01
8.600000e-01 1.045000e+00 2.376324e-01 8.600000e-01
8.600000e-01 1.046000e+00 2.371361e-01 8.600000e-01
8.600000e-01 1.047000e+00 2.366388e-01 8.600000e-01
8.600000e-01 1.048000e+00 2.361404e-01 8.600000e-01
8.600000e-01 1.049000e+00 2.356409e-01 8.600000e-01
8.600000e-01 1.050000e+00 2.351404e-01 8.600000e-01
8.600000e-01 1.051000e+00 2.346388e-01 8.600000e-01
8.600000e-01 1.052000e+00 2.341362e-01 8.600000e-01
8.600000e-01 1.053000e+00 2.336324e-01 8.600000e-01
8.600000e-01 1.054000e+00 2.331276e-01 8.600000e-01
8.600000e-01 1.055000e+00 2.326217e-01 8.600000e-01
8.600000e-01 1.056000e+00 2.321147e-01 8.600000e-01
8.600000e-01 1.057000e+00 2.316065e-01 8.600000e-01
8.600000e-01 1.058000e+00 2.310973e-01 8.600000e-01
8.600000e-01 1.059000e+00 2.305869e-01 8.600000e-01
8.600000e-01 1.060000e+00 2.300754e-01 8.600000e-01
8.600000e-01 1.061000e+00 2.295628e-01 8.600000e-01
8.600000e-01 1.062000e+00 2.290490e-01 8.600000e-01
8.600000e-01 1.063000e+00 2.285340e-01 8.600000e-01
8.600000e-01 1.064000e+00 2.280179e-01 8.600000e-01
8.600000e-01 1.065000e+00 2.275007e-01 8.600000e-01
8.600000e-01 1.066000e+00 2.269822e-01 8.600000e-01
8.600000e-01 1.067000e+00 2.264626e-01 8.600000e-01
8.600000e-01 1.068000e+00 2.259417e-01 8.600000e-01
8.600000e-01 1.069000e+00 2.254197e-01 8.600000e-01
8.600000e-01 1.070000e+00 2.248964e-01 8.600000e-01
8.600000e-01 1.071000e+00 2.243719e-01 8.600000e-01
8.600000e-01 1.072000e+00 2.238462e-01 8.600000e-01
8.600000e-01 1.073000e+00 2.233193e-01 8.600000e-01
8.600000e-01 1.074000e+00 2.227911e-01 8.600000e-01
8.600000e-01 1.075000e+00 2.222617e-01 8.600000e-01
8.600000e-01 1.076000e+00 2.217309e-01 8.600000e-01
8.600000e-01 1.077000e+00 2.211990e-01 8.600000e-01
8.600000e-01 1.078000e+00 2.206657e-01 8.600000e-01
8.600000e-01 1.079000e+00 2.201311e-01 8.600000e-01
8.600000e-01 1.080000e+00 2.195953e-01 8.600000e-01
8.600000e-01 1.081000e+00 2.190581e-01 8.600000e-01
8.600000e-01 1.082000e+00 2.185196e-01 8.600000e-01
8.600000e-01 1.083000e+00 2.179798e-01 8.600000e-01
8.600000e-01 1.084000e+00 2.174387e-01 8.600000e-01
8.600000e-01 1.085000e+00 2.168961e-01 8.600000e-01
8.600000e-01 1.086000e+00 2.163523e-01 8.600000e-01
8.600000e-01 1.087000e+00 2.158070e-01 8.600000e-01
8.600000e-01 1.088000e+00 2.152604e-01 8.600000e-01
8.600000e-01 1.089000e+00 2.147124e-01 8.600000e-01
8.600000e-01 1.090000e+00 2.141630e-01 8.600000e-01
8.600000e-01 1.091000e+00 2.136122e-01 8.600000e-01
8.600000e-01 1.092000e+00 2.130599e-01 8.600000e-01
8.600000e-01 1.093000e+00 2.125062e-01 8.600000e-01
8.600000e-01 1.094000e+00 2.119511e-01 8.600000e-01
8.600000e-01 1.095000e+00 2.113945e-01 8.600000e-01
8.600000e-01 1.096000e+00 2.108364e-01 8.600000e-01
8.600000e-01 1.097000e+00 2.102769e-01 8.600000e-01
8.600000e-01 1.098000e+00 2.097159e-01 8.600000e-01
8.600000e-01 1.099000e+00 2.091533e-01 8.600000e-01
8.600000e-01 1.100000e+00 2.085893e-01 8.600000e-01
8.600000e-01 1.101000e+00 2.080237e-01 8.600000e-01
8.600000e-01 1.102000e+00 2.074565e-01 8.600000e-01
8.600000e-01 1.103000e+00 2.068879e-01 8.600000e-01
8.600000e-01 1.104000e+00 2.063176e-01 8.600000e-01
8.600000e-01 1.105000e+00 2.057458e-01 8.600000e-01
8.600000e-01 1.106000e+00 2.051724e-01 8.600000e-01
8.600000e-01 1.107000e+00 2.045973e-01 8.600000e-01
8.600000e-01 1.108000e+00 2.040207e-01 8.600000e-01
8.600000e-01 1.109000e+00 2.034424e-01 8.600000e-01
8.600000e-01 1.110000e+00 2.028624e-01 8.600000e-01
8.600000e-01 1.111000e+00 2.022808e-01 8.600000e-01
8.600000e-01 1.112000e+00 2.016976e-01 8.600000e-01
8.600000e-01 1.113000e+00 2.011126e-01 8.600000e-01
8.600000e-01 1.114000e+00 2.005259e-01 8.600000e-01
8.600000e-01 1.115000e+00 1.999375e-01 8.600000e-01
8.600000e-01 1.116000e+00 1.993474e-01 8.600000e-01
8.600000e-01 1.117000e+00 1.987555e-01 8.600000e-01
8.600000e-01 1.118000e+00 1.981619e-01 8.600000e-01
8.600000e-01 1.119000e+00 1.975664e-01 8.600000e-01
8.600000e-01 1.120000e+00 1.969692e-01 8.600000e-01
8.600000e-01 1.121000e+00 1.963701e-01 8.600000e-01
8.600000e-01 1.122000e+00 1.957693e-01 8.600000e-01
8.600000e-01 1.123000e+00 1.951665e-01 8.600000e-01
8.600000e-01 1.124000e+00 1.945619e-01 8.600000e-01
8.600000e-01 1.125000e+00 1.939554e-01 8.600000e-01
8.600000e-01 1.126000e+00 1.933470e-01 8.600000e-01
8.600000e-01 1.127000e+00 1.927367e-01 8.600000e-01
8.600000e-01 1.128000e+00 1.921245e-01 8.600000e-01
8.600000e-01 1.129000e+00 1.915103e-01 8.600000e-01
8.600000e-01 1.130000e+00 1.908941e-01 8.600000e-01
8.600000e-01 1.131000e+00 1.902759e-01 8.600000e-01
8.600000e-01 1.132000e+00 1.896557e-01 8.600000e-01
8.600000e-01 1.133000e+00 1.890335e-01 8.600000e-01
8.600000e-01 1.134000e+00 1.884092e-01 8.600000e-01
8.600000e-01 1.135000e+00 1.877829e-01 8.600000e-01
8.600000e-01 1.136000e+00 1.871544e-01 8.600000e-01
8.600000e-01 1.137000e+00 1.865238e-01 8.600000e-01
8.600000e-01 1.138000e+00 1.858911e-01 8.600000e-01
8.600000e-01 1.139000e+00 1.852563e-01 8.600000e-01
8.600000e-01 1.140000e+00 1.846192e-01 8.600000e-01
8.600000e-01 1.141000e+00 1.839799e-01 8.600000e-01
8.600000e-01 1.142000e+00 1.833384e-01 8.600000e-01
8.600000e-01 1.143000e+00 1.826947e-01 8.600000e-01
8.600000e-01 1.144000e+00 1.820487e-01 8.600000e-01
8.600000e-01 1.145000e+00 1.814004e-01 8.600000e-01
8.600000e-01 1.146000e+00 1.807497e-01 8.600000e-01
8.600000e-01 1.147000e+00 1.800967e-01 8.600000e-01
8.600000e-01 1.148000e+00 1.794414e-01 8.600000e-01
8.600000e-01 1.149000e+00 1.787836e-01 8.600000e-01
8.600000e-01 1.150000e+00 1.781234e-01 8.600000e-01
8.600000e-01 1.151000e+00 1.774607e-01 8.600000e-01
8.600000e-01 1.152000e+00 1.767956e-01 8.600000e-01
8.600000e-01 1.153000e+00 1.761279e-01 8.600000e-01
8.600000e-01 1.154000e+00 1.754577e-01 8.600000e-01
8.600000e-01 1.155000e+00 1.747850e-01 8.600000e-01
8.600000e-01 1.156000e+00 1.741096e-01 8.600000e-01
8.600000e-01 1.157000e+00 1.734316e-01 8.600000e-01
8.600000e-01 1.158000e+00 1.727510e-01 8.600000e-01
8.600000e-01 1.159000e+00 1.720676e-01 8.600000e-01
8.600000e-01 1.160000e+00 1.713815e-01 8.600000e-01
8.600000e-01 1.161000e+00 1.706927e-01 8.600000e-01
8.600000e-01 1.162000e+00 1.700011e-01 8.600000e-01
8.600000e-01 1.163000e+00 1.693067e-01 8.600000e-01
8.600000e-01 1.164000e+00 1.686093e-01 8.600000e-01
8.600000e-01 1.165000e+00 1.679092e-01 8.600000e-01
8.600000e-01 1.166000e+00 1.672060e-01 8.600000e-01
8.600000e-01 1.167000e+00 1.664999e-01 8.600000e-01
8.600000e-01 1.168000e+00 1.657908e-01 8.600000e-01
8.600000e-01 1.169000e+00 1.650786e-01 8.600000e-01
8.600000e-01 1.170000e+00 1.643634e-01 8.600000e-01
8.600000e-01 1.171000e+00 1.636450e-01 8.600000e-01
8.600000e-01 1.172000e+00 1.629235e-01 8.600000e-01
8.600000e-01 1.173000e+00 1.621988e-01 8.600000e-01
8.600000e-01 1.174000e+00 1.614708e-01 8.600000e-01
8.600000e-01 1.175000e+00 1.607395e-01 8.600000e-01
8.600000e-01 1.176000e+00 1.600048e-01 8.600000e-01
8.600000e-01 1.177000e+00 1.592668e-01 8.600000e-01
8.600000e-01 1.178000e+00 1.585253e-01 8.600000e-01
8.600000e-01 1.179000e+00 1.577804e-01 8.600000e-01
8.600000e-01 1.180000e+00 1.570319e-01 8.600000e-01
8.600000e-01 1.181000e+00 1.562798e-01 8.600000e-01
8.600000e-01 1.182000e+00 1.555241e-01 8.600000e-01
8.600000e-01 1.183000e+00 1.547648e-01 8.600000e-01
8.600000e-01 1.184000e+00 1.540016e-01 8.600000e-01
8.600000e-01 1.185000e+00 1.532347e-01 8.600000e-01
8.600000e-01 1.186000e+00 1.524639e-01 8.600000e-01
8.600000e-01 1.187000e+00 1.516892e-01 8.600000e-01
8.600000e-01 1.188000e+00 1.509105e-01 8.600000e-01
8.600000e-01 1.189000e+00 1.501278e-01 8.600000e-01
8.600000e-01 1.190000e+00 1.493409e-01 8.600000e-01
8.600000e-01 1.191000e+00 1.485499e-01 8.600000e-01
8.600000e-01 1.192000e+00 1.477547e-01 8.600000e-01
8.600000e-01 1.193000e+00 1.469552e-01 8.600000e-01
8.600000e-01 1.194000e+00 1.461513e-01 8.600000e-01
8.600000e-01 1.195000e+00 1.453429e-01 8.600000e-01
8.600000e-01 1.196000e+00 1.445300e-01 8.600000e-01
8.600000e-01 1.197000e+00 1.437126e-01 8.600000e-01
8.600000e-01 1.198000e+00 1.428904e-01 8.600000e-01
8.600000e-01 1.199000e+00 1.420635e-01 8.600000e-01
8.600000e-01 1.200000e+00 1.412318e-01 8.600000e-01
8.600000e-01 1.201000e+00 1.403951e-01 8.600000e-01
8.600000e-01 1.202000e+00 1.395534e-01 8.600000e-01
8.600000e-01 1.203000e+00 1.387066e-01 8.600000e-01
8.600000e-01 1.204000e+00 1.378546e-01 8.600000e-01
8.600000e-01 1.205000e+00 1.369973e-01 8.600000e-01
8.600000e-01 1.206000e+00 1.361346e-01 8.600000e-01
8.600000e-01 1.207000e+00 1.352664e-01 8.600000e-01
8.600000e-01 1.208000e+00 1.343926e-01 8.600000e-01
8.600000e-01 1.209000e+00 1.335130e-01 8.600000e-01
8.600000e-01 1.210000e+00 1.326277e-01 8.600000e-01
8.600000e-01 1.211000e+00 1.317364e-01 8.600000e-01
8.600000e-01 1.212000e+00 1.308390e-01 8.600000e-01
8.600000e-01 1.213000e+00 1.299354e-01 8.600000e-01
8.600000e-01 1.214000e+00 1.290255e-01 8.600000e-01
8.600000e-01 1.215000e+00 1.281091e-01 8.600000e-01
8.600000e-01 1.216000e+00 1.271862e-01 8.600000e-01
8.600000e-01 1.217000e+00 1.262564e-01 8.600000e-01
8.600000e-01 1.218000e+00 1.253198e-01 8.600000e-01
8.600000e-01 1.219000e+00 1.243762e-01 8.600000e-01
8.600000e-01 1.220000e+00 1.234253e-01 8.600000e-01
8.600000e-01 1.221000e+00 1.224670e-01 8.600000e-01
8.600000e-01 1.222000e+00 1.215012e-01 8.600000e-01
8.600000e-01 1.223000e+00 1.205276e-01 8.600000e-01
8.600000e-01 1.224000e+00 1.195461e-01 8.600000e-01
8.600000e-01 1.225000e+00 1.185565e-01 8.600000e-01
8.600000e-01 1.226000e+00 1.175585e-01 8.600000e-01
8.600000e-01 1.227000e+00 1.165521e-01 8.600000e-01
8.600000e-01 1.228000e+00 1.155368e-01 8.600000e-01
8.600000e-01 1.229000e+00 1.145125e-01 8.600000e-01
8.600000e-01 1.230000e+00 1.134790e-01 8.600000e-01
8.600000e-01 1.231000e+00 1.124360e-01 8.600000e-01
8.600000e-01 1.232000e+00 1.113833e-01 8.600000e-01
8.600000e-01 1.233000e+00 1.103204e-01 8.600000e-01
8.600000e-01 1.234000e+00 1.092473e-01 8.600000e-01
8.600000e-01 1.235000e+00 1.081635e-01 8.600000e-01
8.600000e-01 1.236000e+00 1.070687e-01 8.600000e-01
8.600000e-01 1.237000e+00 1.059626e-01 8.600000e-01
8.600000e-01 1.238000e+00 1.048449e-01 8.600000e-01
8.600000e-01 1.239000e+00 1.037151e-01 8.600000e-01
8.600000e-01 1.240000e+00 1.025728e-01 8.600000e-01
8.600000e-01 1.241000e+00 1.014177e-01 8.600000e-01
8.600000e-01 1.242000e+00 1.002493e-01 8.600000e-01
8.600000e-01 1.243000e+00 9.906710e-02 8.600000e-01
8.600000e-01 1.244000e+00 9.787063e-02 8.600000e-01
8.600000e-01 1.245000e+00 9.665935e-02 8.600000e-01
8.600000e-01 1.246000e+00 9.543269e-02 8.600000e-01
8.600000e-01 1.247000e+00 9.419007e-02 8.600000e-01
8.600000e-01 1.248000e+00 9.293082e-02 8.600000e-01
8.600000e-01 1.249000e+00 9.165428e-02 8.600000e-01
8.600000e-01 1.250000e+00 9.035970e-02 8.600000e-01
8.600000e-01 1.251000e+00 8.904631e-02 8.600000e-01
8.600000e-01 1.252000e+00 8.771326e-02 8.600000e-01
8.600000e-01 1.253000e+00 8.635962e-02 8.600000e-01
8.600000e-01 1.254000e+00 8.498443e-02 8.600000e-01
8.600000e-01 1.255000e+00 8.358662e-02 8.600000e-01
8.600000e-01 1.256000e+00 8.216503e-02 8.600000e-01
8.600000e-01 1.257000e+00 8.071841e-02 8.600000e-01
8.600000e-01 1.258000e+00 7.924539e-02 8.600000e-01
8.600000e-01 1.259000e+00 7.774446e-02 8.600000e-01
8.600000e-01 1.260000e+00 7.621397e-02 8.600000e-01
8.600000e-01 1.261000e+00 7.465212e-02 8.600000e-01
8.600000e-01 1.262000e+00 7.305689e-02 8.600000e-01
8.600000e-01 1.263000e+00 7.142603e-02 8.600000e-01
8.600000e-01 1.264000e+00 6.975706e-02 8.600000e-01
8.600000e-01 1.265000e+00 6.804716e-02 8.600000e-01
8.600000e-01 1.266000e+00 6.629318e-02 8.600000e-01
8.600000e-01 1.267000e+00 6.449151e-02 8.600000e-01
8.600000e-01 1.268000e+00 6.263804e-02 8.600000e-01
8.600000e-01 1.269000e+00 6.072803e-02 8.600000e-01
8.600000e-01 1.270000e+00 5.875596e-02 8.600000e-01
8.600000e-01 1.271000e+00 5.671536e-02 8.600000e-01
8.600000e-01 1.272000e+00 5.459855e-02 8.600000e-01
8.600000e-01 1.273000e+00 5.239629e-02 8.600000e-01
8.600000e-01 1.274000e+00 5.009731e-02 8.600000e-01
8.600000e-01 1.275000e+00 4.768763e-02 8.600000e-01
8.600000e-01 1.276000e+00 4.514952e-02 8.600000e-01
8.600000e-01 1.277000e+00 4.245996e-02 8.600000e-01
8.600000e-01 1.278000e+00 3.958810e-02 8.600000e-01
8.600000e-01 1.279000e+00 3.649092e-02 8.600000e-01
8.600000e-01 1.280000e+00 3.310523e-02 8.600000e-01
8.600000e-01 1.281000e+00 2.933131e-02 8.600000e-01
8.600000e-01 1.282000e+00 2.499390e-02 8.600000e-01
8.600000e-01 1.283000e+00 1.972472e-02 8.600000e-01
8.600000e-01 1.284000e+00 1.238685e-02 8.600000e-01
8.700000e-01 1.001000e+00 2.600431e-01 8.700000e-01
8.700000e-01 1.002000e+00 2.595949e-01 8.700000e-01
8.700000e-01 1.003000e+00 2.591459e-01 8.700000e-01
8.700000e-01 1.004000e+00 2.586961e-01 8.700000e-01
8.700000e-01 1.005000e+00 2.582455e-01 8.700000e-01
8.700000e-01 1.006000e+00 2.577941e-01 8.700000e-01
8.700000e-01 1.007000e+00 2.573420e-01 8.700000e-01
8.700000e-01 1.008000e+00 2.568890e-01 8.700000e-01
8.700000e-01 1.009000e+00 2.564353e-01 8.700000e-01
8.700000e-01 1.010000e+00 2.559807e-01 8.700000e-01
8.700000e-01 1.011000e+00 2.555253e-01 8.700000e-01
8.700000e-01 1.012000e+00 2.550692e-01 8.700000e-01
8.700000e-01 1.013000e+00 2.546122e-01 8.700000e-01
8.700000e-01 1.014000e+00 2.541543e-01 8.700000e-01
8.700000e-01 1.015000e+00 2.536957e-01 8.700000e-01
8.700000e-01 1.016000e+00 2.532362e-01 8.700000e-01
8.700000e-01 1.017000e+00 2.527759e-01 8.700000e-01
8.700000e-01 1.018000e+00 2.523148e-01 8.700000e-01
8.700000e-01 1.019000e+00 2.518528e-01 8.700000e-01
8.700000e-01 1.020000e+00 2.513899e-01 8.700000e-01
8.700000e-01 1.021000e+00 2.509262e-01 8.700000e-01
8.700000e-01 1.022000e+00 2.504617e-01 8.700000e-01
8.700000e-01 1.023000e+00 2.499963e-01 8.700000e-01
8.700000e-01 1.024000e+00 2.495300e-01 8.700000e-01
8.700000e-01 1.025000e+00 2.490628e-01 8.700000e-01
8.700000e-01 1.026000e+00 2.485948e-01 8.700000e-01
8.700000e-01 1.027000e+00 2.481259e-01 8.700000e-01
8.700000e-01 1.028000e+00 2.476560e-01 8.700000e-01
8.700000e-01 1.029000e+00 2.471853e-01 8.700000e-01
8.700000e-01 1.030000e+00 2.467138e-01 8.700000e-01
8.700000e-01 1.031000e+00 2.462412e-01 8.700000e-01
8.700000e-01 1.032000e+00 2.457678e-01 8.700000e-01
8.700000e-01 1.033000e+00 2.452935e-01 8.700000e-01
8.700000e-01 1.034000e+00 2.448183e-01 8.700000e-01
8.700000e-01 1.035000e+00 2.443421e-01 8.700000e-01
8.700000e-01 1.036000e+00 2.438650e-01 8.700000e-01
8.700000e-01 1.037000e+00 2.433870e-01 8.700000e-01
8.700000e-01 1.038000e+00 2.429080e-01 8.700000e-01
8.700000e-01 1.039000e+00 2.424281e-01 8.700000e-01
8.700000e-01 1.040000e+00 2.419472e-01 8.700000e-01
8.700000e-01 1.041000e+00 2.414654e-01 8.700000e-01
8.700000e-01 1.042000e+00 2.409826e-01 8.700000e-01
8.700000e-01 1.043000e+00 2.404988e-01 8.700000e-01
8.700000e-01 1.044000e+00 2.400141e-01 8.700000e-01
8.700000e-01 1.045000e+00 2.395284e-01 8.700000e-01
8.700000e-01 1.046000e+00 2.390417e-01 8.700000e-01
8.700000e-01 1.047000e+00 2.385540e-01 8.700000e-01
8.700000e-01 1.048000e+00 2.380653e-01 8.700000e-01
8.700000e-01 1.049000e+00 2.375756e-01 8.700000e-01
8.700000e-01 1.050000e+00 2.370849e-01 8.700000e-01
8.700000e-01 1.051000e+00 2.365931e-01 8.700000e-01
8.700000e-01 1.052000e+00 2.361004e-01 8.700000e-01
8.700000e-01 1.053000e+00 2.356066e-01 8.700000e-01
8.700000e-01 1.054000e+00 2.351118e-01 8.700000e-01
8.700000e-01 1.055000e+00 2.346159e-01 8.700000e-01
8.700000e-01 1.056000e+00 2.341190e-01 8.700000e-01
8.700000e-01 1.057000e+00 2.336210e-01 8.700000e-01
8.700000e-01 1.058000e+00 2.331220e-01 8.700000e-01
8.700000e-01 1.059000e+00 2.326219e-01 8.700000e-01
8.700000e-01 1.060000e+00 2.321207e-01 8.700000e-01
8.700000e-01 1.061000e+00 2.316184e-01 8.700000e-01
8.700000e-01 1.062000e+00 2.311150e-01 8.700000e-01
8.700000e-01 1.063000e+00 2.306106e-01 8.700000e-01
8.700000e-01 1.064000e+00 2.301050e-01 8.700000e-01
8.700000e-01 1.065000e+00 2.295983e-01 8.700000e-01
8.700000e-01 1.066000e+00 2.290905e-01 8.700000e-01
8.700000e-01 1.067000e+00 2.285816e-01 8.700000e-01
8.700000e-01 1.068000e+00 2.280715e-01 8.700000e-01
8.700000e-01 1.069000e+00 2.275603e-01 8.700000e-01
8.700000e-01 1.070000e+00 2.270480e-01 8.700000e-01
8.700000e-01 1.071000e+00 2.265345e-01 8.700000e-01
8.700000e-01 1.072000e+00 2.260198e-01 8.700000e-01
8.700000e-01 1.073000e+00 2.255039e-01 8.700000e-01
8.700000e-01 1.074000e+00 2.249869e-01 8.700000e-01
8.700000e-01 1.075000e+00 2.244686e-01 8.700000e-01
8.700000e-01 1.076000e+00 2.239492e-01 8.700000e-01
8.700000e-01 1.077000e+00 2.234286e-01 8.700000e-01
8.700000e-01 1.078000e+00 2.229067e-01 8.700000e-01
8.700000e-01 1.079000e+00 2.223836e-01 8.700000e-01
8.700000e-01 1.080000e+00 2.218593e-01 8.700000e-01
8.700000e-01 1.081000e+00 2.213338e-01 8.700000e-01
8.700000e-01 1.082000e+00 2.208070e-01 8.700000e-01
8.700000e-01 1.083000e+00 2.202789e-01 8.700000e-01
8.700000e-01 1.084000e+00 2.197496e-01 8.700000e-01
8.700000e-01 1.085000e+00 2.192189e-01 8.700000e-01
8.700000e-01 1.086000e+00 2.186870e-01 8.700000e-01
8.700000e-01 1.087000e+00 2.181539e-01 8.700000e-01
8.700000e-01 1.088000e+00 2.176193e-01 8.700000e-01
8.700000e-01 1.089000e+00 2.170835e-01 8.700000e-01
8.700000e-01 1.090000e+00 2.165464e-01 8.700000e-01
8.700000e-01 1.091000e+00 2.160079e-01 8.700000e-01
8.700000e-01 1.092000e+00 2.154681e-01 8.700000e-01
8.700000e-01 1.093000e+00 2.149269e-01 8.700000e-01
8.700000e-01 1.094000e+00 2.143844e-01 8.700000e-01
8.700000e-01 1.095000e+00 2.138404e-01 8.700000e-01
8.700000e-01 1.096000e+00 2.132951e-01 8.700000e-01
8.700000e-01 1.097000e+00 2.127484e-01 8.700000e-01
8.700000e-01 1.098000e+00 2.122003e-01 8.700000e-01
8.700000e-01 1.099000e+00 2.116507e-01 8.700000e-01
8.700000e-01 1.100000e+00 2.110998e-01 8.700000e-01
8.700000e-01 1.101000e+00 2.105474e-01 8.700000e-01
8.700000e-01 1.102000e+00 2.099935e-01 8.700000e-01
8.700000e-01 1.103000e+00 2.094382e-01 8.700000e-01
8.700000e-01 1.104000e+00 2.088814e-01 8.700000e-01
8.700000e-01 1.105000e+00 2.083231e-01 8.700000e-01
8.700000e-01 1.106000e+00 2.077633e-01 8.700000e-01
8.700000e-01 1.107000e+00 2.072020e-01 8.700000e-01
8.700000e-01 1.108000e+00 2.066391e-01 8.700000e-01
8.700000e-01 1.109000e+00 2.060748e-01 8.700000e-01
8.700000e-01 1.110000e+00 2.055089e-01 8.700000e-01
8.700000e-01 1.111000e+00 2.049414e-01 8.700000e-01
8.700000e-01 1.112000e+00 2.043723e-01 8.700000e-01
8.700000e-01 1.113000e+00 2.038017e-01 8.700000e-01
8.700000e-01 1.114000e+00 2.032294e-01 8.700000e-01
8.700000e-01 1.115000e+00 2.026556e-01 8.700000e-01
8.700000e-01 1.116000e+00 2.020801e-01 8.700000e-01
8.700000e-01 1.117000e+00 2.015029e-01 8.700000e-01
8.700000e-01 1.118000e+00 2.009241e-01 8.700000e-01
8.700000e-01 1.119000e+00 2.003437e-01 8.700000e-01
8.700000e-01 1.120000e+00 1.997615e-01 8.700000e-01
8.700000e-01 1.121000e+00 1.991777e-01 8.700000e-01
8.700000e-01 1.122000e+00 1.985921e-01 8.700000e-01
8.700000e-01 1.123000e+00 1.980048e-01 8.700000e-01
8.700000e-01 1.124000e+00 1.974158e-01 8.700000e-01
8.700000e-01 1.125000e+00 1.968249e-01 8.700000e-01
8.700000e-01 1.126000e+00 1.962323e-01 8.700000e-01
8.700000e-01 1.127000e+00 1.956380e-01 8.700000e-01
8.700000e-01 1.128000e+00 1.950418e-01 8.700000e-01
8.700000e-01 1.129000e+00 1.944437e-01 8.700000e-01
8.700000e-01 1.130000e+00 1.938439e-01 8.700000e-01
8.700000e-01 1.131000e+00 1.932421e-01 8.700000e-01
8.700000e-01 1.132000e+00 1.926385e-01 8.700000e-01
8.700000e-01 1.133000e+00 1.920330e-01 8.700000e-01
8.700000e-01 1.134000e+00 1.914256e-01 8.700000e-01
8.700000e-01 1.135000e+00 1.908162e-01 8.700000e-01
8.700000e-01 1.136000e+00 1.902049e-01 8.700000e-01
8.700000e-01 1.137000e+00 1.895916e-01 8.700000e-01
8.700000e-01 1.138000e+00 1.889764e-01 8.700000e-01
8.700000e-01 1.139000e+00 1.883591e-01 8.700000e-01
8.700000e-01 1.140000e+00 1.877398e-01 8.700000e-01
8.700000e-01 1.141000e+00 1.871184e-01 8.700000e-01
8.700000e-01 1.142000e+00 1.864950e-01 8.700000e-01
8.700000e-01 1.143000e+00 1.858695e-01 8.700000e-01
8.700000e-01 1.144000e+00 1.852418e-01 8.700000e-01
8.700000e-01 1.145000e+00 1.846121e-01 8.700000e-01
8.700000e-01 1.146000e+00 1.839801e-01 8.700000e-01
8.700000e-01 1.147000e+00 1.833460e-01 8.700000e-01
8.700000e-01 1.148000e+00 1.827097e-01 8.700000e-01
8.700000e-01 1.149000e+00 1.820712e-01 8.700000e-01
8.700000e-01 1.150000e+00 1.814304e-01 8.700000e-01
8.700000e-01 1.151000e+00 1.807874e-01 8.700000e-01
8.700000e-01 1.152000e+00 1.801420e-01 8.700000e-01
8.700000e-01 1.153000e+00 1.794944e-01 8.700000e-01
8.700000e-01 1.154000e+00 1.788444e-01 8.700000e-01
8.700000e-01 1.155000e+00 1.781920e-01 8.700000e-01
8.700000e-01 1.156000e+00 1.775372e-01 8.700000e-01
8.700000e-01 1.157000e+00 1.768800e-01 8.700000e-01
8.700000e-01 1.158000e+00 1.762204e-01 8.700000e-01
8.700000e-01 1.159000e+00 1.755583e-01 8.700000e-01
8.700000e-01 1.160000e+00 1.748936e-01 8.700000e-01
8.700000e-01 1.161000e+00 1.742265e-01 8.700000e-01
8.700000e-01 1.162000e+00 1.735567e-01 8.700000e-01
8.700000e-01 1.163000e+00 1.728844e-01 8.700000e-01
8.700000e-01 1.164000e+00 1.722094e-01 8.700000e-01
8.700000e-01 1.165000e+00 1.715318e-01 8.700000e-01
8.700000e-01 1.166000e+00 1.708515e-01 8.700000e-01
8.700000e-01 1.167000e+00 1.701685e-01 8.700000e-01
8.700000e-01 1.168000e+00 1.694827e-01 8.700000e-01
8.700000e-01 1.169000e+00 1.687942e-01 8.700000e-01
8.700000e-01 1.170000e+00 1.681028e-01 8.700000e-01
8.700000e-01 1.171000e+00 1.674086e-01 8.700000e-01
8.700000e-01 1.172000e+00 1.667115e-01 8.700000e-01
8.700000e-01 1.173000e+00 1.660114e-01 8.700000e-01
8.700000e-01 1.174000e+00 1.653084e-01 8.700000e-01
8.700000e-01 1.175000e+00 1.646024e-01 8.700000e-01
8.700000e-01 1.176000e+00 1.638933e-01 8.700000e-01
8.700000e-01 1.177000e+00 1.631812e-01 8.700000e-01
8.700000e-01 1.178000e+00 1.624659e-01 8.700000e-01
8.700000e-01 1.179000e+00 1.617475e-01 8.700000e-01
8.700000e-01 1.180000e+00 1.610259e-01 8.700000e-01
8.700000e-01 1.181000e+00 1.603010e-01 8.700000e-01
8.700000e-01 1.182000e+00 1.595728e-01 8.700000e-01
8.700000e-01 1.183000e+00 1.588413e-01 8.700000e-01
8.700000e-01 1.184000e+00 1.581064e-01 8.700000e-01
8.700000e-01 1.185000e+00 1.573681e-01 8.700000e-01
8.700000e-01 1.186000e+00 1.566263e-01 8.700000e-01
8.700000e-01 1.187000e+00 1.558810e-01 8.700000e-01
8.700000e-01 1.188000e+00 1.551321e-01 8.700000e-01
8.700000e-01 1.189000e+00 1.543795e-01 8.700000e-01
8.700000e-01 1.190000e+00 1.536233e-01 8.700000e-01
8.700000e-01 1.191000e+00 1.528633e-01 8.700000e-01
8.700000e-01 1.192000e+00 1.520995e-01 8.700000e-01
8.700000e-01 1.193000e+00 1.513319e-01 8.700000e-01
8.700000e-01 1.194000e+00 1.505604e-01 8.700000e-01
8.700000e-01 1.195000e+00 1.497848e-01 8.700000e-01
8.700000e-01 1.196000e+00 1.490053e-01 8.700000e-01
8.700000e-01 1.197000e+00 1.482216e-01 8.700000e-01
8.700000e-01 1.198000e+00 1.474338e-01 8.700000e-01
8.700000e-01 1.199000e+00 1.466418e-01 8.700000e-01
8.700000e-01 1.200000e+00 1.458454e-01 8.700000e-01
8.700000e-01 1.201000e+00 1.450447e-01 8.700000e-01
8.700000e-01 1.202000e+00 1.442395e-01 8.700000e-01
8.700000e-01 1.203000e+00 1.434298e-01 8.700000e-01
8.700000e-01 1.204000e+00 1.426156e-01 8.700000e-01
8.700000e-01 1.205000e+00 1.417966e-01 8.700000e-01
8.700000e-01 1.206000e+00 1.409729e-01 8.700000e-01
8.700000e-01 1.207000e+00 1.401443e-01 8.700000e-01
8.700000e-01 1.208000e+00 1.393108e-01 8.700000e-01
8.700000e-01 1.209000e+00 1.384723e-01 8.700000e-01
8.700000e-01 1.210000e+00 1.376287e-01 8.700000e-01
8.700000e-01 1.211000e+00 1.367799e-01 8.700000e-01
8.700000e-01 1.212000e+00 1.359258e-01 8.700000e-01
8.700000e-01 1.213000e+00 1.350663e-01 8.700000e-01
8.700000e-01 1.214000e+00 1.342013e-01 8.700000e-01
8.700000e-01 1.215000e+00 1.333306e-01 8.700000e-01
8.700000e-01 1.216000e+00 1.324543e-01 8.700000e-01
8.700000e-01 1.217000e+00 1.315721e-01 8.700000e-01
8.700000e-01 1.218000e+00 1.306839e-01 8.700000e-01
8.700000e-01 1.219000e+00 1.297897e-01 8.700000e-01
8.700000e-01 1.220000e+00 1.288893e-01 8.700000e-01
8.700000e-01 1.221000e+00 1.279825e-01 8.700000e-01
8.700000e-01 1.222000e+00 1.270693e-01 8.700000e-01
8.700000e-01 1.223000e+00 1.261494e-01 8.700000e-01
8.700000e-01 1.224000e+00 1.252228e-01 8.700000e-01
8.700000e-01 1.225000e+00 1.242893e-01 8.700000e-01
8.700000e-01 1.226000e+00 1.233487e-01 8.700000e-01
8.700000e-01 1.227000e+00 1.224009e-01 8.700000e-01
8.700000e-01 1.228000e+00 1.214457e-01 8.700000e-01
8.700000e-01 1.229000e+00 1.204830e-01 8.700000e-01
8.700000e-01 1.230000e+00 1.195124e-01 8.700000e-01
8.700000e-01 1.231000e+00 1.185340e-01 8.700000e-01
8.700000e-01 1.232000e+00 1.175473e-01 8.700000e-01
8.700000e-01 1.233000e+00 1.165524e-01 8.700000e-01
8.700000e-01 1.234000e+00 1.155488e-01 8.700000e-01
8.700000e-01 1.235000e+00 1.145365e-01 8.700000e-01
8.700000e-01 1.236000e+00 1.135151e-01 8.700000e-01
8.700000e-01 1.237000e+00 1.124845e-01 8.700000e-01
8.700000e-01 1.238000e+00 1.114443e-01 8.700000e-01
8.700000e-01 1.239000e+00 1.103944e-01 8.700000e-01
8.700000e-01 1.240000e+00 1.093343e-01 8.700000e-01
8.700000e-01 1.241000e+00 1.082639e-01 8.700000e-01
8.700000e-01 1.242000e+00 1.071828e-01 8.700000e-01
8.700000e-01 1.243000e+00 1.060907e-01 8.700000e-01
8.700000e-01 1.244000e+00 1.049872e-01 8.700000e-01
8.700000e-01 1.245000e+00 1.038720e-01 8.700000e-01
8.700000e-01 1.246000e+00 1.027447e-01 8.700000e-01
8.700000e-01 1.247000e+00 1.016048e-01 8.700000e-01
8.700000e-01 1.248000e+00 1.004521e-01 8.700000e-01
8.700000e-01 1.249000e+00 9.928594e-02 8.700000e-01
8.700000e-01 1.250000e+00 9.810594e-02 8.700000e-01
8.700000e-01 1.251000e+00 9.691158e-02 8.700000e-01
8.700000e-01 1.252000e+00 9.570231e-02 8.700000e-01
8.700000e-01 1.253000e+00 9.447756e-02 8.700000e-01
8.700000e-01 1.254000e+00 9.323673e-02 8.700000e-01
8.700000e-01 1.255000e+00 9.197916e-02 8.700000e-01
8.700000e-01 1.256000e+00 9.070415e-02 8.700000e-01
8.700000e-01 1.257000e+00 8.941096e-02 8.700000e-01
8.700000e-01 1.258000e+00 8.809880e-02 8.700000e-01
8.700000e-01 1.259000e+00 8.676679e-02 8.700000e-01
8.700000e-01 1.260000e+00 8.541401e-02 8.700000e-01
8.700000e-01 1.261000e+00 8.403946e-02 8.700000e-01
8.700000e-01 1.262000e+00 8.264205e-02 8.700000e-01
8.700000e-01 1.263000e+00 8.122061e-02 8.700000e-01
8.700000e-01 1.264000e+00 7.977383e-02 8.700000e-01
8.700000e-01 1.265000e+00 7.830033e-02 8.700000e-01
8.700000e-01 1.266000e+00 7.679857e-02 8.700000e-01
8.700000e-01 1.267000e+00 7.526684e-02 8.700000e-01
8.700000e-01 1.268000e+00 7.370329e-02 8.700000e-01
8.700000e-01 1.269000e+00 7.210585e-02 8.700000e-01
8.700000e-01 1.270000e+00 7.047220e-02 8.700000e-01
8.700000e-01 1.271000e+00 6.879977e-02 8.700000e-01
8.700000e-01 1.272000e+00 6.708567e-02 8.700000e-01
8.700000e-01 1.273000e+00 6.532660e-02 8.700000e-01
8.700000e-01 1.274000e+00 6.351883e-02 8.700000e-01
8.700000e-01 1.275000e+00 6.165809e-02 8.700000e-01
8.700000e-01 1.276000e+00 5.973941e-02 8.700000e-01
8.700000e-01 1.277000e+00 5.775703e-02 8.700000e-01
8.700000e-01 1.278000e+00 5.570415e-02 8.700000e-01
8.700000e-01 1.279000e+00 5.357267e-02 8.700000e-01
8.700000e-01 1.280000e+00 5.135278e-02 8.700000e-01
8.700000e-01 1.281000e+00 4.903250e-02 8.700000e-01
8.700000e-01 1.282000e+00 4.659682e-02 8.700000e-01
8.700000e-01 1.283000e+00 4.402660e-02 8.700000e-01
8.700000e-01 1.284000e+00 4.129672e-02 8.700000e-01
8.700000e-01 1.285000e+00 3.837313e-02 8.700000e-01
8.700000e-01 1.286000e+00 3.520760e-02 8.700000e-01
8.700000e-01 1.287000e+00 3.172779e-02 8.700000e-01
8.700000e-01 1.288000e+00 2.781601e-02 8.700000e-01
8.700000e-01 1.289000e+00 2.325528e-02 8.700000e-01
8.700000e-01 1.290000e+00 1.754667e-02 8.700000e-01
8.700000e-01 1.291000e+00 8.658146e-03 8.700000e-01
8.800000e-01 1.000000e+00 2.619382e-01 8.800000e-01
8.800000e-01 1.001000e+00 2.614982e-01 8.800000e-01
8.800000e-01 1.002000e+00 2.610576e-01 8.800000e-01
8.800000e-01 1.003000e+00 2.606162e-01 8.800000e-01
8.800000e-01 1.004000e+00 2.601740e-01 8.800000e-01
8.800000e-01 1.005000e+00 2.597311e-01 8.800000e-01
8.800000e-01 1.006000e+00 2.592874e-01 8.800000e-01
8.800000e-01 1.007000e+00 2.588430e-01 8.800000e-01
8.800000e-01 1.008000e+00 2.583978e-01 8.800000e-01
8.800000e-01 1.009000e+00 2.579518e-01 8.800000e-01
8.800000e-01 1.010000e+00 2.575051e-01 8.800000e-01
8.800000e-01 1.011000e+00 2.570575e-01 8.800000e-01
8.800000e-01 1.012000e+00 2.566092e-01 8.800000e-01
8.800000e-01 1.013000e+00 2.561602e-01 8.800000e-01
8.800000e-01 1.014000e+00 2.557103e-01 8.800000e-01
8.800000e-01 1.015000e+00 2.552596e-01 8.800000e-01
8.800000e-01 1.016000e+00 2.548082e-01 8.800000e-01
8.800000e-01 1.017000e+00 2.543559e-01 8.800000e-01
8.800000e-01 1.018000e+00 2.539028e-01 8.800000e-01
8.800000e-01 1.019000e+00 2.534490e-01 8.800000e-01
8.800000e-01 1.020000e+00 2.529943e-01 8.800000e-01
8.800000e-01 1.021000e+00 2.525388e-01 8.800000e-01
8.800000e-01 1.022000e+00 2.520824e-01 8.800000e-01
8.800000e-01 1.023000e+00 2.516253e-01 8.800000e-01
8.800000e-01 1.024000e+00 2.511673e-01 8.800000e-01
8.800000e-01 1.025000e+00 2.507084e-01 8.800000e-01
8.800000e-01 1.026000e+00 2.502488e-01 8.800000e-01
8.800000e-01 1.027000e+00 2.497882e-01 8.800000e-01
8.800000e-01 1.028000e+00 2.493269e-01 8.800000e-01
8.800000e-01 1.029000e+00 2.488647e-01 8.800000e-01
8.800000e-01 1.030000e+00 2.484016e-01 8.800000e-01
8.800000e-01 1.031000e+00 2.479376e-01 8.800000e-01
8.800000e-01 1.032000e+00 2.474728e-01 8.800000e-01
8.800000e-01 1.033000e+00 2.470071e-01 8.800000e-01
8.800000e-01 1.034000e+00 2.465405e-01 8.800000e-01
8.800000e-01 1.035000e+00 2.460731e-01 8.800000e-01
8.800000e-01 1.036000e+00 2.456048e-01 8.800000e-01
8.800000e-01 1.037000e+00 2.451355e-01 8.800000e-01
8.800000e-01 1.038000e+00 2.446654e-01 8.800000e-01
8.800000e-01 1.039000e+00 2.441943e-01 8.800000e-01
8.800000e-01 1.040000e+00 2.437224e-01 8.800000e-01
8.800000e-01 1.041000e+00 2.432495e-01 8.800000e-01
8.800000e-01 1.042000e+00 2.427757e-01 8.800000e-01
8.800000e-01 1.043000e+00 2.423010e-01 8.800000e-01
8.800000e-01 1.044000e+00 2.418253e-01 8.800000e-01
8.800000e-01 1.045000e+00 2.413487e-01 8.800000e-01
8.800000e-01 1.046000e+00 2.408712e-01 8.800000e-01
8.800000e-01 1.047000e+00 2.403927e-01 8.800000e-01
8.800000e-01 1.048000e+00 2.399133e-01 8.800000e-01
8.800000e-01 1.049000e+00 2.394329e-01 8.800000e-01
8.800000e-01 1.050000e+00 2.389515e-01 8.800000e-01
8.800000e-01 1.051000e+00 2.384692e-01 8.800000e-01
8.800000e-01 1.052000e+00 2.379859e-01 8.800000e-01
8.800000e-01 1.053000e+00 2.375016e-01 8.800000e-01
8.800000e-01 1.054000e+00 2.370163e-01 8.800000e-01
8.800000e-01 1.055000e+00 2.365300e-01 8.800000e-01
8.800000e-01 1.056000e+00 2.360428e-01 8.800000e-01
8.800000e-01 1.057000e+00 2.355545e-01 8.800000e-01
8.800000e-01 1.058000e+00 2.350652e-01 8.800000e-01
8.800000e-01 1.059000e+00 2.345748e-01 8.800000e-01
8.800000e-01 1.060000e+00 2.340835e-01 8.800000e-01
8.800000e-01 1.061000e+00 2.335911e-01 8.800000e-01
8.800000e-01 1.062000e+00 2.330977e-01 8.800000e-01
8.800000e-01 1.063000e+00 2.326032e-01 8.800000e-01
8.800000e-01 1.064000e+00 2.321077e-01 8.800000e-01
8.800000e-01 1.065000e+00 2.316111e-01 8.800000e-01
8.800000e-01 1.066000e+00 2.311135e-01 8.800000e-01
8.800000e-01 1.067000e+00 2.306147e-01 8.800000e-01
8.800000e-01 1.068000e+00 2.301149e-01 8.800000e-01
8.800000e-01 1.069000e+00 2.296140e-01 8.800000e-01
8.800000e-01 1.070000e+00 2.291120e-01 8.800000e-01
8.800000e-01 1.071000e+00 2.286090e-01 8.800000e-01
8.800000e-01 1.072000e+00 2.281047e-01 8.800000e-01
8.800000e-01 1.073000e+00 2.275994e-01 8.800000e-01
8.800000e-01 1.074000e+00 2.270930e-01 8.800000e-01
8.800000e-01 1.075000e+00 2.265854e-01 8.800000e-01
8.800000e-01 1.076000e+00 2.260767e-01 8.800000e-01
8.800000e-01 1.077000e+00 2.255668e-01 8.800000e-01
8.800000e-01 1.078000e+00 2.250558e-01 8.800000e-01
8.800000e-01 1.079000e+00 2.245437e-01 8.800000e-01
8.800000e-01 1.080000e+00 2.240303e-01 8.800000e-01
8.800000e-01 1.081000e+00 2.235158e-01 8.800000e-01
8.800000e-01 1.082000e+00 2.230001e-01 8.800000e-01
8.800000e-01 1.083000e+00 2.224831e-01 8.800000e-01
8.800000e-01 1.084000e+00 2.219650e-01 8.800000e-01
8.800000e-01 1.085000e+00 2.214457e-01 8.800000e-01
8.800000e-01 1.086000e+00 2.209251e-01 8.800000e-01
8.800000e-01 1.087000e+00 2.204034e-01 8.800000e-01
8.800000e-01 1.088000e+00 2.198804e-01 8.800000e-01
8.800000e-01 1.089000e+00 2.193561e-01 8.800000e-01
8.800000e-01 1.090000e+00 2.188306e-01 8.800000e-01
8.800000e-01 1.091000e+00 2.183038e-01 8.800000e-01
8.800000e-01 1.092000e+00 2.177757e-01 8.800000e-01
8.800000e-01 1.093000e+00 2.172464e-01 8.800000e-01
8.800000e-01 1.094000e+00 2.167158e-01 8.800000e-01
8.800000e-01 1.095000e+00 2.161838e-01 8.800000e-01
8.800000e-01 1.096000e+00 2.156506e-01 8.800000e-01
8.800000e-01 1.097000e+00 2.151160e-01 8.800000e-01
8.800000e-01 1.098000e+00 2.145801e-01 8.800000e-01
8.800000e-01 1.099000e+00 2.140429e-01 8.800000e-01
8.800000e-01 1.100000e+00 2.135043e-01 8.800000e-01
8.800000e-01 1.101000e+00 2.129643e-01 8.800000e-01
8.800000e-01 1.102000e+00 2.124230e-01 8.800000e-01
8.800000e-01 1.103000e+00 2.118802e-01 8.800000e-01
8.800000e-01 1.104000e+00 2.113361e-01 8.800000e-01
8.800000e-01 1.105000e+00 2.107906e-01 8.800000e-01
8.800000e-01 1.106000e+00 2.102437e-01 8.800000e-01
8.800000e-01 1.107000e+00 2.096953e-01 8.800000e-01
8.800000e-01 1.108000e+00 2.091456e-01 8.800000e-01
8.800000e-01 1.109000e+00 2.085943e-01 8.800000e-01
8.800000e-01 1.110000e+00 2.080416e-01 8.800000e-01
8.800000e-01 1.111000e+00 2.074874e-01 8.800000e-01
8.800000e-01 1.112000e+00 2.069318e-01 8.800000e-01
8.800000e-01 1.113000e+00 2.063746e-01 8.800000e-01
8.800000e-01 1.114000e+00 2.058160e-01 8.800000e-01
8.800000e-01 1.115000e+00 2.052558e-01 8.800000e-01
8.800000e-01 1.116000e+00 2.046941e-01 8.800000e-01
8.800000e-01 1.117000e+00 2.041308e-01 8.800000e-01
8.800000e-01 1.118000e+00 2.035660e-01 8.800000e-01
8.800000e-01 1.119000e+00 2.029996e-01 8.800000e-01
8.800000e-01 1.120000e+00 2.024316e-01 8.800000e-01
8.800000e-01 1.121000e+00 2.018620e-01 8.800000e-01
8.800000e-01 1.122000e+00 2.012908e-01 8.800000e-01
8.800000e-01 1.123000e+00 2.007180e-01 8.800000e-01
8.800000e-01 1.124000e+00 2.001436e-01 8.800000e-01
8.800000e-01 1.125000e+00 1.995675e-01 8.800000e-01
8.800000e-01 1.126000e+00 1.989897e-01 8.800000e-01
8.800000e-01 1.127000e+00 1.984103e-01 8.800000e-01
8.800000e-01 1.128000e+00 1.978291e-01 8.800000e-01
8.800000e-01 1.129000e+00 1.972462e-01 8.800000e-01
8.800000e-01 1.130000e+00 1.966616e-01 8.800000e-01
8.800000e-01 1.131000e+00 1.960753e-01 8.800000e-01
8.800000e-01 1.132000e+00 1.954872e-01 8.800000e-01
8.800000e-01 1.133000e+00 1.948973e-01 8.800000e-01
8.800000e-01 1.134000e+00 1.943057e-01 8.800000e-01
8.800000e-01 1.135000e+00 1.937122e-01 8.800000e-01
8.800000e-01 1.136000e+00 1.931169e-01 8.800000e-01
8.800000e-01 1.137000e+00 1.925198e-01 8.800000e-01
8.800000e-01 1.138000e+00 1.919208e-01 8.800000e-01
8.800000e-01 1.139000e+00 1.913199e-01 8.800000e-01
8.800000e-01 1.140000e+00 1.907172e-01 8.800000e-01
8.800000e-01 1.141000e+00 1.901125e-01 8.800000e-01
8.800000e-01 1.142000e+00 1.895059e-01 8.800000e-01
8.800000e-01 1.143000e+00 1.888974e-01 8.800000e-01
8.800000e-01 1.144000e+00 1.882869e-01 8.800000e-01
8.800000e-01 1.145000e+00 1.876744e-01 8.800000e-01
8.800000e-01 1.146000e+00 1.870599e-01 8.800000e-01
8.800000e-01 1.147000e+00 1.864434e-01 8.800000e-01
8.800000e-01 1.148000e+00 1.858248e-01 8.800000e-01
8.800000e-01 1.149000e+00 1.852041e-01 8.800000e-01
8.800000e-01 1.150000e+00 1.845814e-01 8.800000e-01
8.800000e-01 1.151000e+00 1.839566e-01 8.800000e-01
8.800000e-01 1.152000e+00 1.833296e-01 8.800000e-01
8.800000e-01 1.153000e+00 1.827005e-01 8.800000e-01
8.800000e-01 1.154000e+00 1.820692e-01 8.800000e-01
8.800000e-01 1.155000e+00 1.814357e-01 8.800000e-01
8.800000e-01 1.156000e+00 1.808000e-01 8.800000e-01
8.800000e-01 1.157000e+00 1.801621e-01 8.800000e-01
8.800000e-01 1.158000e+00 1.795218e-01 8.800000e-01
8.800000e-01 1.159000e+00 1.788793e-01 8.800000e-01
8.800000e-01 1.160000e+00 1.782345e-01 8.800000e-01
8.800000e-01 1.161000e+00 1.775874e-01 8.800000e-01
8.800000e-01 1.162000e+00 1.769378e-01 8.800000e-01
8.800000e-01 1.163000e+00 1.762859e-01 8.800000e-01
8.800000e-01 1.164000e+00 1.756315e-01 8.800000e-01
8.800000e-01 1.165000e+00 1.749748e-01 8.800000e-01
8.800000e-01 1.166000e+00 1.743155e-01 8.800000e-01
8.800000e-01 1.167000e+00 1.736537e-01 8.800000e-01
8.800000e-01 1.168000e+00 1.729894e-01 8.800000e-01
8.800000e-01 1.169000e+00 1.723225e-01 8.800000e-01
8.800000e-01 1.170000e+00 1.716531e-01 8.800000e-01
8.800000e-01 1.171000e+00 1.709810e-01 8.800000e-01
8.800000e-01 1.172000e+00 1.703063e-01 8.800000e-01
8.800000e-01 1.173000e+00 1.696289e-01 8.800000e-01
8.800000e-01 1.174000e+00 1.689488e-01 8.800000e-01
8.800000e-01 1.175000e+00 1.682659e-01 8.800000e-01
8.800000e-01 1.176000e+00 1.675802e-01 8.800000e-01
8.800000e-01 1.177000e+00 1.668918e-01 8.800000e-01
8.800000e-01 1.178000e+00 1.662004e-01 8.800000e-01
8.800000e-01 1.179000e+00 1.655062e-01 8.800000e-01
8.800000e-01 1.180000e+00 1.648091e-01 8.800000e-01
8.800000e-01 1.181000e+00 1.641090e-01 8.800000e-01
8.800000e-01 1.182000e+00 1.634059e-01 8.800000e-01
8.800000e-01 1.183000e+00 1.626997e-01 8.800000e-01
8.800000e-01 1.184000e+00 1.619905e-01 8.800000e-01
8.800000e-01 1.185000e+00 1.612782e-01 8.800000e-01
8.800000e-01 1.186000e+00 1.605627e-01 8.800000e-01
8.800000e-01 1.187000e+00 1.598440e-01 8.800000e-01
8.800000e-01 1.188000e+00 1.591221e-01 8.800000e-01
8.800000e-01 1.189000e+00 1.583968e-01 8.800000e-01
8.800000e-01 1.190000e+00 1.576683e-01 8.800000e-01
8.800000e-01 1.191000e+00 1.569363e-01 8.800000e-01
8.800000e-01 1.192000e+00 1.562009e-01 8.800000e-01
8.800000e-01 1.193000e+00 1.554621e-01 8.800000e-01
8.800000e-01 1.194000e+00 1.547197e-01 8.800000e-01
8.800000e-01 1.195000e+00 1.539737e-01 8.800000e-01
8.800000e-01 1.196000e+00 1.532241e-01 8.800000e-01
8.800000e-01 1.197000e+00 1.524708e-01 8.800000e-01
8.800000e-01 1.198000e+00 1.517138e-01 8.800000e-01
8.800000e-01 1.199000e+00 1.509530e-01 8.800000e-01
8.800000e-01 1.200000e+00 1.501883e-01 8.800000e-01
8.800000e-01 1.201000e+00 1.494197e-01 8.800000e-01
8.800000e-01 1.202000e+00 1.486471e-01 8.800000e-01
8.800000e-01 1.203000e+00 1.478705e-01 8.800000e-01
8.800000e-01 1.204000e+00 1.470898e-01 8.800000e-01
8.800000e-01 1.205000e+00 1.463050e-01 8.800000e-01
8.800000e-01 1.206000e+00 1.455159e-01 8.800000e-01
8.800000e-01 1.207000e+00 1.447225e-01 8.800000e-01
8.800000e-01 1.208000e+00 1.439247e-01 8.800000e-01
8.800000e-01 1.209000e+00 1.431225e-01 8.800000e-01
8.800000e-01 1.210000e+00 1.423157e-01 8.800000e-01
8.800000e-01 1.211000e+00 1.415044e-01 8.800000e-01
8.800000e-01 1.212000e+00 1.406884e-01 8.800000e-01
8.800000e-01 1.213000e+00 1.398676e-01 8.800000e-01
8.800000e-01 1.214000e+00 1.390420e-01 8.800000e-01
8.800000e-01 1.215000e+00 1.382114e-01 8.800000e-01
8.800000e-01 1.216000e+00 1.373758e-01 8.800000e-01
8.800000e-01 1.217000e+00 1.365351e-01 8.800000e-01
8.800000e-01 1.218000e+00 1.356892e-01 8.800000e-01
8.800000e-01 1.219000e+00 1.348380e-01 8.800000e-01
8.800000e-01 1.220000e+00 1.339814e-01 8.800000e-01
8.800000e-01 1.221000e+00 1.331193e-01 8.800000e-01
8.800000e-01 1.222000e+00 1.322515e-01 8.800000e-01
8.800000e-01 1.223000e+00 1.313780e-01 8.800000e-01
8.800000e-01 1.224000e+00 1.304987e-01 8.800000e-01
8.800000e-01 1.225000e+00 1.296134e-01 8.800000e-01
8.800000e-01 1.226000e+00 1.287220e-01 8.800000e-01
8.800000e-01 1.227000e+00 1.278244e-01 8.800000e-01
8.800000e-01 1.228000e+00 1.269205e-01 8.800000e-01
8.800000e-01 1.229000e+00 1.260101e-01 8.800000e-01
8.800000e-01 1.230000e+00 1.250930e-01 8.800000e-01
8.800000e-01 1.231000e+00 1.241692e-01 8.800000e-01
8.800000e-01 1.232000e+00 1.232384e-01 8.800000e-01
8.800000e-01 1.233000e+00 1.223006e-01 8.800000e-01
8.800000e-01 1.234000e+00 1.213555e-01 8.800000e-01
8.800000e-01 1.235000e+00 1.204030e-01 8.800000e-01
8.800000e-01 1.236000e+00 1.194429e-01 8.800000e-01
8.800000e-01 1.237000e+00 1.184750e-01 8.800000e-01
8.800000e-01 1.238000e+00 1.174992e-01 8.800000e-01
8.800000e-01 1.239000e+00 1.165152e-01 8.800000e-01
8.800000e-01 1.240000e+00 1.155228e-01 8.800000e-01
8.800000e-01 1.241000e+00 1.145218e-01 8.800000e-01
8.800000e-01 1.242000e+00 1.135119e-01 8.800000e-01
8.800000e-01 1.243000e+00 1.124930e-01 8.800000e-01
8.800000e-01 1.244000e+00 1.114648e-01 8.800000e-01
8.800000e-01 1.245000e+00 1.104270e-01 8.800000e-01
8.800000e-01 1.246000e+00 1.093794e-01 8.800000e-01
8.800000e-01 1.247000e+00 1.083217e-01 8.800000e-01
8.800000e-01 1.248000e+00 1.072535e-01 8.800000e-01
8.800000e-01 1.249000e+00 1.061745e-01 8.800000e-01
8.800000e-01 1.250000e+00 1.050845e-01 8.800000e-01
8.800000e-01 1.251000e+00 1.039831e-01 8.800000e-01
8.800000e-01 1.252000e+00 1.028698e-01 8.800000e-01
8.800000e-01 1.253000e+00 1.017444e-01 8.800000e-01
8.800000e-01 1.254000e+00 1.006064e-01 8.800000e-01
8.800000e-01 1.255000e+00 9.945540e-02 8.800000e-01
8.800000e-01 1.256000e+00 9.829090e-02 8.800000e-01
8.800000e-01 1.257000e+00 9.711243e-02 8.800000e-01
8.800000e-01 1.258000e+00 9.591950e-02 8.800000e-01
8.800000e-01 1.259000e+00 9.471153e-02 8.800000e-01
8.800000e-01 1.260000e+00 9.348796e-02 8.800000e-01
8.800000e-01 1.261000e+00 9.224816e-02 8.800000e-01
8.800000e-01 1.262000e+00 9.099147e-02 8.800000e-01
8.800000e-01 1.263000e+00 8.971718e-02 8.800000e-01
8.800000e-01 1.264000e+00 8.842453e-02 8.800000e-01
8.800000e-01 1.265000e+00 8.711270e-02 8.800000e-01
8.800000e-01 1.266000e+00 8.578080e-02 8.800000e-01
8.800000e-01 1.267000e+00 8.442790e-02 8.800000e-01
8.800000e-01 1.268000e+00 8.305297e-02 8.800000e-01
8.800000e-01 1.269000e+00 8.165488e-02 8.800000e-01
8.800000e-01 1.270000e+00 8.023244e-02 8.800000e-01
8.800000e-01 1.271000e+00 7.878432e-02 8.800000e-01
8.800000e-01 1.272000e+00 7.730908e-02 8.800000e-01
8.800000e-01 1.273000e+00 7.580513e-02 8.800000e-01
8.800000e-01 1.274000e+00 7.427074e-02 8.800000e-01
8.800000e-01 1.275000e+00 7.270397e-02 8.800000e-01
8.800000e-01 1.276000e+00 7.110269e-02 8.800000e-01
8.800000e-01 1.277000e+00 6.946450e-02 8.800000e-01
8.800000e-01 1.278000e+00 6.778673e-02 8.800000e-01
8.800000e-01 1.279000e+00 6.606637e-02 8.800000e-01
8.800000e-01 1.280000e+00 6.430000e-02 8.800000e-01
8.800000e-01 1.281000e+00 6.248372e-02 8.800000e-01
8.800000e-01 1.282000e+00 6.061303e-02 8.800000e-01
8.800000e-01 1.283000e+00 5.868274e-02 8.800000e-01
8.800000e-01 1.284000e+00 5.668676e-02 8.800000e-01
8.800000e-01 1.285000e+00 5.461788e-02 8.800000e-01
8.800000e-01 1.286000e+00 5.246749e-02 8.800000e-01
8.800000e-01 1.287000e+00 5.022512e-02 8.800000e-01
8.800000e-01 1.288000e+00 4.787784e-02 8.800000e-01
8.800000e-01 1.289000e+00 4.540938e-02 8.800000e-01
8.800000e-01 1.290000e+00 4.279879e-02 8.800000e-01
8.800000e-01 1.291000e+00 4.001826e-02 8.800000e-01
8.800000e-01 1.292000e+00 3.702952e-02 8.800000e-01
8.800000e-01 1.293000e+00 3.377736e-02 8.800000e-01
8.800000e-01 1.294000e+00 3.017672e-02 8.800000e-01
8.800000e-01 1.295000e+00 2.608370e-02 8.800000e-01
8.800000e-01 1.296000e+00 2.121518e-02 8.800000e-01
8.800000e-01 1.297000e+00 1.482594e-02 8.800000e-01
8.900000e-01 1.000000e+00 2.633297e-01 8.900000e-01
8.900000e-01 1.001000e+00 2.628970e-01 8.900000e-01
8.900000e-01 1.002000e+00 2.624636e-01 8.900000e-01
8.900000e-01 1.003000e+00 2.620295e-01 8.900000e-01
8.900000e-01 1.004000e+00 2.615947e-01 8.900000e-01
8.900000e-01 1.005000e+00 2.611591e-01 8.900000e-01
8.900000e-01 1.006000e+00 2.607228e-01 8.900000e-01
8.900000e-01 1.007000e+00 2.602858e-01 8.900000e-01
8.900000e-01 1.008000e+00 2.598481e-01 8.900000e-01
8.900000e-01 1.009000e+00 2.594096e-01 8.900000e-01
8.900000e-01 1.010000e+00 2.589704e-01 8.900000e-01
8.900000e-01 1.011000e+00 2.585304e-01 8.900000e-01
8.900000e-01 1.012000e+00 2.580897e-01 8.900000e-01
8.900000e-01 1.013000e+00 2.576482e-01 8.900000e-01
8.900000e-01 1.014000e+00 2.572059e-01 8.900000e-01
8.900000e-01 1.015000e+00 2.567629e-01 8.900000e-01
8.900000e-01 1.016000e+00 2.563192e-01 8.900000e-01
8.900000e-01 1.017000e+00 2.558746e-01 8.900000e-01
8.900000e-01 1.018000e+00 2.554293e-01 8.900000e-01
8.900000e-01 1.019000e+00 2.549832e-01 8.900000e-01
8.900000e-01 1.020000e+00 2.545364e-01 8.900000e-01
8.900000e-01 1.021000e+00 2.540887e-01 8.900000e-01
8.900000e-01 1.022000e+00 2.536403e-01 8.900000e-01
8.900000e-01 1.023000e+00 2.531910e-01 8.900000e-01
8.900000e-01 1.024000e+00 2.527410e-01 8.900000e-01
8.900000e-01 1.025000e+00 2.522902e-01 8.900000e-01
8.900000e-01 1.026000e+00 2.518385e-01 8.900000e-01
8.900000e-01 1.027000e+00 2.513861e-01 8.900000e-01
8.900000e-01 1.028000e+00 2.509328e-01 8.900000e-01
8.900000e-01 1.029000e+00 2.504787e-01 8.900000e-01
8.900000e-01 1.030000e+00 2.500238e-01 8.900000e-01
8.900000e-01 1.031000e+00 2.495680e-01 8.900000e-01
8.900000e-01 1.032000e+00 2.491114e-01 8.900000e-01
8.900000e-01 1.033000e+00 2.486540e-01 8.900000e-01
8.900000e-01 1.034000e+00 2.481957e-01 8.900000e-01
8.900000e-01 1.035000e+00 2.477366e-01 8.900000e-01
8.900000e-01 1.036000e+00 2.472767e-01 8.900000e-01
8.900000e-01 1.037000e+00 2.468159e-01 8.900000e-01
8.900000e-01 1.038000e+00 2.463542e-01 8.900000e-01
8.900000e-01 1.039000e+00 2.458916e-01 8.900000e-01
8.900000e-01 1.040000e+00 2.454282e-01 8.900000e-01
8.900000e-01 1.041000e+00 2.449639e-01 8.900000e-01
8.900000e-01 1.042000e+00 2.444987e-01 8.900000e-01
8.900000e-01 1.043000e+00 2.440327e-01 8.900000e-01
8.900000e-01 1.044000e+00 2.435657e-01 8.900000e-01
8.900000e-01 1.045000e+00 2.430978e-01 8.900000e-01
8.900000e-01 1.046000e+00 2.426291e-01 8.900000e-01
8.900000e-01 1.047000e+00 2.421594e-01 8.900000e-01
8.900000e-01 1.048000e+00 2.416889e-01 8.900000e-01
8.900000e-01 1.049000e+00 2.412173e-01 8.900000e-01
8.900000e-01 1.050000e+00 2.407449e-01 8.900000e-01
8.900000e-01 1.051000e+00 2.402716e-01 8.900000e-01
8.900000e-01 1.052000e+00 2.397973e-01 8.900000e-01
8.900000e-01 1.053000e+00 2.393221e-01 8.900000e-01
8.900000e-01 1.054000e+00 2.388459e-01 8.900000e-01
8.900000e-01 1.055000e+00 2.383688e-01 8.900000e-01
8.900000e-01 1.056000e+00 2.378907e-01 8.900000e-01
8.900000e-01 1.057000e+00 2.374117e-01 8.900000e-01
8.900000e-01 1.058000e+00 2.369317e-01 8.900000e-01
8.900000e-01 1.059000e+00 2.364507e-01 8.900000e-01
8.900000e-01 1.060000e+00 2.359687e-01 8.900000e-01
8.900000e-01 1.061000e+00 2.354858e-01 8.900000e-01
8.900000e-01 1.062000e+00 2.350018e-01 8.900000e-01
8.900000e-01 1.063000e+00 2.345169e-01 8.900000e-01
8.900000e-01 1.064000e+00 2.340310e-01 8.900000e-01
8.900000e-01 1.065000e+00 2.335440e-01 8.900000e-01
8.900000e-01 1.066000e+00 2.330560e-01 8.900000e-01
8.900000e-01 1.067000e+00 2.325670e-01 8.900000e-01
8.900000e-01 1.068000e+00 2.320770e-01 8.900000e-01
8.900000e-01 1.069000e+00 2.315859e-01 8.900000e-01
8.900000e-01 1.070000e+00 2.310938e-01 8.900000e-01
8.900000e-01 1.071000e+00 2.306007e-01 8.900000e-01
8.900000e-01 1.072000e+00 2.301065e-01 8.900000e-01
8.900000e-01 1.073000e+00 2.296112e-01 8.900000e-01
8.900000e-01 1.074000e+00 2.291148e-01 8.900000e-01
8.900000e-01 1.075000e+00 2.286174e-01 8.900000e-01
8.900000e-01 1.076000e+00 2.281189e-01 8.900000e-01
8.900000e-01 1.077000e+00 2.276193e-01 8.900000e-01
8.900000e-01 1.078000e+00 2.271186e-01 8.900000e-01
8.900000e-01 1.079000e+00 2.266168e-01 8.900000e-01
8.900000e-01 1.080000e+00 2.261139e-01 8.900000e-01
8.900000e-01 1.081000e+00 2.256098e-01 8.900000e-01
8.900000e-01 1.082000e+00 2.251046e-01 8.900000e-01
8.900000e-01 1.083000e+00 2.245983e-01 8.900000e-01
8.900000e-01 1.084000e+00 2.240909e-01 8.900000e-01
8.900000e-01 1.085000e+00 2.235823e-01 8.900000e-01
8.900000e-01 1.086000e+00 2.230725e-01 8.900000e-01
8.900000e-01 1.087000e+00 2.225616e-01 8.900000e-01
8.900000e-01 1.088000e+00 2.220495e-01 8.900000e-01
8.900000e-01 1.089000e+00 2.215362e-01 8.900000e-01
8.900000e-01 1.090000e+00 2.210217e-01 8.900000e-01
8.900000e-01 1.091000e+00 2.205060e-01 8.900000e-01
8.900000e-01 1.092000e+00 2.199891e-01 8.900000e-01
8.900000e-01 1.093000e+00 2.194710e-01 8.900000e-01
8.900000e-01 1.094000e+00 2.189517e-01 8.900000e-01
8.900000e-01 1.095000e+00 2.184311e-01 8.900000e-01
8.900000e-01 1.096000e+00 2.179093e-01 8.900000e-01
8.900000e-01 1.097000e+00 2.173863e-01 8.900000e-01
8.900000e-01 1.098000e+00 2.168619e-01 8.900000e-01
8.900000e-01 1.099000e+00 2.163363e-01 8.900000e-01
8.900000e-01 1.100000e+00 2.158095e-01 8.900000e-01
8.900000e-01 1.101000e+00 2.152813e-01 8.900000e-01
8.900000e-01 1.102000e+00 2.147518e-01 8.900000e-01
8.900000e-01 1.103000e+00 2.142210e-01 8.900000e-01
8.900000e-01 1.104000e+00 2.136889e-01 8.900000e-01
8.900000e-01 1.105000e+00 2.131555e-01 8.900000e-01
8.900000e-01 1.106000e+00 2.126208e-01 8.900000e-01
8.900000e-01 1.107000e+00 2.120847e-01 8.900000e-01
8.900000e-01 1.108000e+00 2.115472e-01 8.900000e-01
8.900000e-01 1.109000e+00 2.110084e-01 8.900000e-01
8.900000e-01 1.110000e+00 2.104681e-01 8.900000e-01
8.900000e-01 1.111000e+00 2.099265e-01 8.900000e-01
8.900000e-01 1.112000e+00 2.093835e-01 8.900000e-01
8.900000e-01 1.113000e+00 2.088391e-01 8.900000e-01
8.900000e-01 1.114000e+00 2.082933e-01 8.900000e-01
8.900000e-01 1.115000e+00 2.077460e-01 8.900000e-01
8.900000e-01 1.116000e+00 2.071973e-01 8.900000e-01
8.900000e-01 1.117000e+00 2.066471e-01 8.900000e-01
8.900000e-01 1.118000e+00 2.060955e-01 8.900000e-01
8.900000e-01 1.119000e+00 2.055423e-01 8.900000e-01
8.900000e-01 1.120000e+00 2.049877e-01 8.900000e-01
8.900000e-01 1.121000e+00 2.044316e-01 8.900000e-01
8.900000e-01 1.122000e+00 2.038739e-01 8.900000e-01
8.900000e-01 1.123000e+00 2.033148e-01 8.900000e-01
8.900000e-01 1.124000e+00 2.027540e-01 8.900000e-01
8.900000e-01 1.125000e+00 2.021918e-01 8.900000e-01
8.900000e-01 1.126000e+00 2.016280e-01 8.900000e-01
8.900000e-01 1.127000e+00 2.010625e-01 8.900000e-01
8.900000e-01 1.128000e+00 2.004955e-01 8.900000e-01
8.900000e-01 1.129000e+00 1.999269e-01 8.900000e-01
8.900000e-01 1.130000e+00 1.993567e-01 8.900000e-01
8.900000e-01 1.131000e+00 1.987848e-01 8.900000e-01
8.900000e-01 1.132000e+00 1.982113e-01 8.900000e-01
8.900000e-01 1.133000e+00 1.976361e-01 8.900000e-01
8.900000e-01 1.134000e+00 1.970592e-01 8.900000e-01
8.900000e-01 1.135000e+00 1.964806e-01 8.900000e-01
8.900000e-01 1.136000e+00 1.959004e-01 8.900000e-01
8.900000e-01 1.137000e+00 1.953184e-01 8.900000e-01
8.900000e-01 1.138000e+00 1.947346e-01 8.900000e-01
8.900000e-01 1.139000e+00 1.941491e-01 8.900000e-01
8.900000e-01 1.140000e+00 1.935619e-01 8.900000e-01
8.900000e-01 1.141000e+00 1.929728e-01 8.900000e-01
8.900000e-01 1.142000e+00 1.923820e-01 8.900000e-01
8.900000e-01 1.143000e+00 1.917893e-01 8.900000e-01
8.900000e-01 1.144000e+00 1.911948e-01 8.900000e-01
8.900000e-01 1.145000e+00 1.905984e-01 8.900000e-01
8.900000e-01 1.146000e+00 1.900002e-01 8.900000e-01
8.900000e-01 1.147000e+00 1.894000e-01 8.900000e-01
8.900000e-01 1.148000e+00 1.887980e-01 8.900000e-01
8.900000e-01 1.149000e+00 1.881941e-01 8.900000e-01
8.900000e-01 1.150000e+00 1.875882e-01 8.900000e-01
8.900000e-01 1.151000e+00 1.869803e-01 8.900000e-01
8.900000e-01 1.152000e+00 1.863704e-01 8.900000e-01
8.900000e-01 1.153000e+00 1.857586e-01 8.900000e-01
8.900000e-01 1.154000e+00 1.851447e-01 8.900000e-01
8.900000e-01 1.155000e+00 1.845288e-01 8.900000e-01
8.900000e-01 1.156000e+00 1.839108e-01 8.900000e-01
8.900000e-01 1.157000e+00 1.832908e-01 8.900000e-01
8.900000e-01 1.158000e+00 1.826686e-01 8.900000e-01
8.900000e-01 1.159000e+00 1.820443e-01 8.900000e-01
8.900000e-01 1.160000e+00 1.814178e-01 8.900000e-01
8.900000e-01 1.161000e+00 1.807892e-01 8.900000e-01
8.900000e-01 1.162000e+00 1.801584e-01 8.900000e-01
8.900000e-01 1.163000e+00 1.795254e-01 8.900000e-01
8.900000e-01 1.164000e+00 1.788901e-01 8.900000e-01
8.900000e-01 1.165000e+00 1.782526e-01 8.900000e-01
8.900000e-01 1.166000e+00 1.776128e-01 8.900000e-01
8.900000e-01 1.167000e+00 1.769707e-01 8.900000e-01
8.900000e-01 1.168000e+00 1.763262e-01 8.900000e-01
8.900000e-01 1.169000e+00 1.756794e-01 8.900000e-01
8.900000e-01 1.170000e+00 1.750302e-01 8.900000e-01
8.900000e-01 1.171000e+00 1.743785e-01 8.900000e-01
8.900000e-01 1.172000e+00 1.737244e-01 8.900000e-01
8.900000e-01 1.173000e+00 1.730679e-01 8.900000e-01
8.900000e-01 1.174000e+00 1.724088e-01 8.900000e-01
8.900000e-01 1.175000e+00 1.717472e-01 8.900000e-01
8.900000e-01 1.176000e+00 1.710831e-01 8.900000e-01
8.900000e-01 1.177000e+00 1.704164e-01 8.900000e-01
8.900000e-01 1.178000e+00 1.697470e-01 8.900000e-01
8.900000e-01 1.179000e+00 1.690750e-01 8.900000e-01
8.900000e-01 1.180000e+00 1.684003e-01 8.900000e-01
8.900000e-01 1.181000e+00 1.677230e-01 8.900000e-01
8.900000e-01 1.182000e+00 1.670428e-01 8.900000e-01
8.900000e-01 1.183000e+00 1.663599e-01 8.900000e-01
8.900000e-01 1.184000e+00 1.656741e-01 8.900000e-01
8.900000e-01 1.185000e+00 1.649856e-01 8.900000e-01
8.900000e-01 1.186000e+00 1.642941e-01 8.900000e-01
8.900000e-01 1.187000e+00 1.635997e-01 8.900000e-01
8.900000e-01 1.188000e+00 1.629023e-01 8.900000e-01
8.900000e-01 1.189000e+00 1.622020e-01 8.900000e-01
8.900000e-01 1.190000e+00 1.614986e-01 8.900000e-01
8.900000e-01 1.191000e+00 1.607921e-01 8.900000e-01
8.900000e-01 1.192000e+00 1.600825e-01 8.900000e-01
8.900000e-01 1.193000e+00 1.593698e-01 8.900000e-01
8.900000e-01 1.194000e+00 1.586538e-01 8.900000e-01
8.900000e-01 1.195000e+00 1.579347e-01 8.900000e-01
8.900000e-01 1.196000e+00 1.572122e-01 8.900000e-01
8.900000e-01 1.197000e+00 1.564863e-01 8.900000e-01
8.900000e-01 1.198000e+00 1.557572e-01 8.900000e-01
8.900000e-01 1.199000e+00 1.550245e-01 8.900000e-01
8.900000e-01 1.200000e+00 1.542884e-01 8.900000e-01
8.900000e-01 1.201000e+00 1.535488e-01 8.900000e-01
8.900000e-01 1.202000e+00 1.528056e-01 8.900000e-01
8.900000e-01 1.203000e+00 1.520587e-01 8.900000e-01
8.900000e-01 1.204000e+00 1.513082e-01 8.900000e-01
8.900000e-01 1.205000e+00 1.505539e-01 8.900000e-01
8.900000e-01 1.206000e+00 1.497958e-01 8.900000e-01
8.900000e-01 1.207000e+00 1.490339e-01 8.900000e-01
8.900000e-01 1.208000e+00 1.482680e-01 8.900000e-01
8.900000e-01 1.209000e+00 1.474982e-01 8.900000e-01
8.900000e-01 1.210000e+00 1.467243e-01 8.900000e-01
8.900000e-01 1.211000e+00 1.459464e-01 8.900000e-01
8.900000e-01 1.212000e+00 1.451642e-01 8.900000e-01
8.900000e-01 1.213000e+00 1.443779e-01 8.900000e-01
8.900000e-01 1.214000e+00 1.435872e-01 8.900000e-01
8.900000e-01 1.215000e+00 1.427921e-01 8.900000e-01
8.900000e-01 1.216000e+00 1.419926e-01 8.900000e-01
8.900000e-01 1.217000e+00 1.411886e-01 8.900000e-01
8.900000e-01 1.218000e+00 1.403799e-01 8.900000e-01
8.900000e-01 1.219000e+00 1.395666e-01 8.900000e-01
8.900000e-01 1.220000e+00 1.387485e-01 8.900000e-01
8.900000e-01 1.221000e+00 1.379256e-01 8.900000e-01
8.900000e-01 1.222000e+00 1.370977e-01 8.900000e-01
8.900000e-01 1.223000e+00 1.362648e-01 8.900000e-01
8.900000e-01 1.224000e+00 1.354267e-01 8.900000e-01
8.900000e-01 1.225000e+00 1.345835e-01 8.900000e-01
8.900000e-01 1.226000e+00 1.337349e-01 8.900000e-01
8.900000e-01 1.227000e+00 1.328809e-01 8.900000e-01
8.900000e-01 1.228000e+00 1.320214e-01 8.900000e-01
8.900000e-01 1.229000e+00 1.311562e-01 8.900000e-01
8.900000e-01 1.230000e+00 1.302853e-01 8.900000e-01
8.900000e-01 1.231000e+00 1.294086e-01 8.900000e-01
8.900000e-01 1.232000e+00 1.285259e-01 8.900000e-01
8.900000e-01 1.233000e+00 1.276370e-01 8.900000e-01
8.900000e-01 1.234000e+00 1.267419e-01 8.900000e-01
8.900000e-01 1.235000e+00 1.258405e-01 8.900000e-01
8.900000e-01 1.236000e+00 1.249326e-01 8.900000e-01
8.900000e-01 1.237000e+00 1.240180e-01 8.900000e-01
8.900000e-01 1.238000e+00 1.230966e-01 8.900000e-01
8.900000e-01 1.239000e+00 1.221682e-01 8.900000e-01
8.900000e-01 1.240000e+00 1.212328e-01 8.900000e-01
8.900000e-01 1.241000e+00 1.202901e-01 8.900000e-01
8.900000e-01 1.242000e+00 1.193399e-01 8.900000e-01
8.900000e-01 1.243000e+00 1.183821e-01 8.900000e-01
8.900000e-01 1.244000e+00 1.174165e-01 8.900000e-01
8.900000e-01 1.245000e+00 1.164429e-01 8.900000e-01
8.900000e-01 1.246000e+00 1.154611e-01 8.900000e-01
8.900000e-01 1.247000e+00 1.144708e-01 8.900000e-01
8.900000e-01 1.248000e+00 1.134720e-01 8.900000e-01
8.900000e-01 1.249000e+00 1.124642e-01 8.900000e-01
8.900000e-01 1.250000e+00 1.114474e-01 8.900000e-01
8.900000e-01 1.251000e+00 1.104211e-01 8.900000e-01
8.900000e-01 1.252000e+00 1.093853e-01 8.900000e-01
8.900000e-01 1.253000e+00 1.083395e-01 8.900000e-01
8.900000e-01 1.254000e+00 1.072835e-01 8.900000e-01
8.900000e-01 1.255000e+00 1.062171e-01 8.900000e-01
8.900000e-01 1.256000e+00 1.051398e-01 8.900000e-01
8.900000e-01 1.257000e+00 1.040514e-01 8.900000e-01
8.900000e-01 1.258000e+00 1.029515e-01 8.900000e-01
8.900000e-01 1.259000e+00 1.018397e-01 8.900000e-01
8.900000e-01 1.260000e+00 1.007156e-01 8.900000e-01
8.900000e-01 1.261000e+00 9.957883e-02 8.900000e-01
8.900000e-01 1.262000e+00 9.842893e-02 8.900000e-01
8.900000e-01 1.263000e+00 9.726544e-02 8.900000e-01
8.900000e-01 1.264000e+00 9.608787e-02 8.900000e-01
8.900000e-01 1.265000e+00 9.489568e-02 8.900000e-01
8.900000e-01 1.266000e+00 9.368833e-02 8.900000e-01
8.900000e-01 1.267000e+00 9.246521e-02 8.900000e-01
8.900000e-01 1.268000e+00 9.122569e-02 8.900000e-01
8.900000e-01 1.269000e+00 8.996910e-02 8.900000e-01
8.900000e-01 1.270000e+00 8.869470e-02 8.900000e-01
8.900000e-01 1.271000e+00 8.740173e-02 8.900000e-01
8.900000e-01 1.272000e+00 8.608934e-02 8.900000e-01
8.900000e-01 1.273000e+00 8.475663e-02 8.900000e-01
8.900000e-01 1.274000e+00 8.340262e-02 8.900000e-01
8.900000e-01 1.275000e+00 8.202628e-02 8.900000e-01
8.900000e-01 1.276000e+00 8.062643e-02 8.900000e-01
8.900000e-01 1.277000e+00 7.920186e-02 8.900000e-01
8.900000e-01 1.278000e+00 7.775118e-02 8.900000e-01
8.900000e-01 1.279000e+00 7.627292e-02 8.900000e-01
8.900000e-01 1.280000e+00 7.476543e-02 8.900000e-01
8.900000e-01 1.281000e+00 7.322692e-02 8.900000e-01
8.900000e-01 1.282000e+00 7.165538e-02 8.900000e-01
8.900000e-01 1.283000e+00 7.004859e-02 8.900000e-01
8.900000e-01 1.284000e+00 6.840407e-02 8.900000e-01
8.900000e-01 1.285000e+00 6.671903e-02 8.900000e-01
8.900000e-01 1.286000e+00 6.499032e-02 8.900000e-01
8.900000e-01 1.287000e+00 6.321434e-02 8.900000e-01
8.900000e-01 1.288000e+00 6.138701e-02 8.900000e-01
8.900000e-01 1.289000e+00 5.950359e-02 8.900000e-01
8.900000e-01 1.290000e+00 5.755857e-02 8.900000e-01
8.900000e-01 1.291000e+00 5.554549e-02 8.900000e-01
8.900000e-01 1.292000e+00 5.345665e-02 8.900000e-01
8.900000e-01 1.293000e+00 5.128279e-02 8.900000e-01
8.900000e-01 1.294000e+00 4.901262e-02 8.900000e-01
8.900000e-01 1.295000e+00 4.663206e-02 8.900000e-01
8.900000e-01 1.296000e+00 4.412324e-02 8.900000e-01
8.900000e-01 1.297000e+00 4.146291e-02 8.900000e-01
8.900000e-01 1.298000e+00 3.861974e-02 8.900000e-01
8.900000e-01 1.299000e+00 3.554992e-02 8.900000e-01
8.900000e-01 1.300000e+00 3.218864e-02 8.900000e-01
8.900000e-01 1.301000e+00 2.843274e-02 8.900000e-01
8.900000e-01 1.302000e+00 2.409839e-02 8.900000e-01
8.900000e-01 1.303000e+00 1.878948e-02 8.900000e-01
8.900000e-01 1.304000e+00 1.119627e-02 8.900000e-01
9.000000e-01 1.001000e+00 2.642424e-01 9.000000e-01
9.000000e-01 1.002000e+00 2.638160e-01 9.000000e-01
9.000000e-01 1.003000e+00 2.633890e-01 9.000000e-01
9.000000e-01 1.004000e+00 2.629612e-01 9.000000e-01
9.000000e-01 1.005000e+00 2.625327e-01 9.000000e-01
9.000000e-01 1.006000e+00 2.621035e-01 9.000000e-01
9.000000e-01 1.007000e+00 2.616737e-01 9.000000e-01
9.000000e-01 1.008000e+00 2.612431e-01 9.000000e-01
9.000000e-01 1.009000e+00 2.608118e-01 9.000000e-01
9.000000e-01 1.010000e+00 2.603798e-01 9.000000e-01
9.000000e-01 1.011000e+00 2.599471e-01 9.000000e-01
9.000000e-01 1.012000e+00 2.595136e-01 9.000000e-01
9.000000e-01 1.013000e+00 2.590794e-01 9.000000e-01
9.000000e-01 1.014000e+00 2.586445e-01 9.000000e-01
9.000000e-01 1.015000e+00 2.582089e-01 9.000000e-01
9.000000e-01 1.016000e+00 2.577725e-01 9.000000e-01
9.000000e-01 1.017000e+00 2.573354e-01 9.000000e-01
9.000000e-01 1.018000e+00 2.568976e-01 9.000000e-01
9.000000e-01 1.019000e+00 2.564590e-01 9.000000e-01
9.000000e-01 1.020000e+00 2.560196e-01 9.000000e-01
9.000000e-01 1.021000e+00 2.555795e-01 9.000000e-01
9.000000e-01 1.022000e+00 2.551387e-01 9.000000e-01
9.000000e-01 1.023000e+00 2.546970e-01 9.000000e-01
9.000000e-01 1.024000e+00 2.542546e-01 9.000000e-01
9.000000e-01 1.025000e+00 2.538115e-01 9.000000e-01
9.000000e-01 1.026000e+00 2.533675e-01 9.000000e-01
9.000000e-01 1.027000e+00 2.529228e-01 9.000000e-01
9.000000e-01 1.028000e+00 2.524773e-01 9.000000e-01
9.000000e-01 1.029000e+00 2.520310e-01 9.000000e-01
9.000000e-01 1.030000e+00 2.515839e-01 9.000000e-01
9.000000e-01 1.031000e+00 2.511360e-01 9.000000e-01
9.000000e-01 1.032000e+00 2.506874e-01 9.000000e-01
9.000000e-01 1.033000e+00 2.502379e-01 9.000000e-01
9.000000e-01 1.034000e+00 2.497876e-01 9.000000e-01
9.000000e-01 1.035000e+00 2.493365e-01 9.000000e-01
9.000000e-01 1.036000e+00 2.488846e-01 9.000000e-01
9.000000e-01 1.037000e+00 2.484318e-01 9.000000e-01
9.000000e-01 1.038000e+00 2.479782e-01 9.000000e-01
9.000000e-01 1.039000e+00 2.475238e-01 9.000000e-01
9.000000e-01 1.040000e+00 2.470686e-01 9.000000e-01
9.000000e-01 1.041000e+00 2.466125e-01 9.000000e-01
9.000000e-01 1.042000e+00 2.461556e-01 9.000000e-01
9.000000e-01 1.043000e+00 2.456978e-01 9.000000e-01
9.000000e-01 1.044000e+00 2.452392e-01 9.000000e-01
9.000000e-01 1.045000e+00 2.447797e-01 9.000000e-01
9.000000e-01 1.046000e+00 2.443193e-01 9.000000e-01
9.000000e-01 1.047000e+00 2.438581e-01 9.000000e-01
9.000000e-01 1.048000e+00 2.433960e-01 9.000000e-01
9.000000e-01 1.049000e+00 2.429330e-01 9.000000e-01
9.000000e-01 1.050000e+00 2.424692e-01 9.000000e-01
9.000000e-01 1.051000e+00 2.420044e-01 9.000000e-01
9.000000e-01 1.052000e+00 2.415388e-01 9.000000e-01
9.000000e-01 1.053000e+00 2.410722e-01 9.000000e-01
9.000000e-01 1.054000e+00 2.406048e-01 9.000000e-01
9.000000e-01 1.055000e+00 2.401365e-01 9.000000e-01
9.000000e-01 1.056000e+00 2.396672e-01 9.000000e-01
9.000000e-01 1.057000e+00 2.391970e-01 9.000000e-01
9.000000e-01 1.058000e+00 2.387259e-01 9.000000e-01
9.000000e-01 1.059000e+00 2.382538e-01 9.000000e-01
9.000000e-01 1.060000e+00 2.377808e-01 9.000000e-01
9.000000e-01 1.061000e+00 2.373069e-01 9.000000e-01
9.000000e-01 1.062000e+00 2.368320e-01 9.000000e-01
9.000000e-01 1.063000e+00 2.363562e-01 9.000000e-01
9.000000e-01 1.064000e+00 2.358794e-01 9.000000e-01
9.000000e-01 1.065000e+00 2.354016e-01 9.000000e-01
9.000000e-01 1.066000e+00 2.349229e-01 9.000000e-01
9.000000e-01 1.067000e+00 2.344432e-01 9.000000e-01
9.000000e-01 1.068000e+00 2.339625e-01 9.000000e-01
9.000000e-01 1.069000e+00 2.334808e-01 9.000000e-01
9.000000e-01 1.070000e+00 2.329982e-01 9.000000e-01
9.000000e-01 1.071000e+00 2.325145e-01 9.000000e-01
9.000000e-01 1.072000e+00 2.320298e-01 9.000000e-01
9.000000e-01 1.073000e+00 2.315441e-01 9.000000e-01
9.000000e-01 1.074000e+00 2.310574e-01 9.000000e-01
9.000000e-01 1.075000e+00 2.305696e-01 9.000000e-01
9.000000e-01 1.076000e+00 2.300808e-01 9.000000e-01
9.000000e-01 1.077000e+00 2.295910e-01 9.000000e-01
9.000000e-01 1.078000e+00 2.291001e-01 9.000000e-01
9.000000e-01 1.079000e+00 2.286082e-01 9.000000e-01
9.000000e-01 1.080000e+00 2.281152e-01 9.000000e-01
9.000000e-01 1.081000e+00 2.276212e-01 9.000000e-01
9.000000e-01 1.082000e+00 2.271260e-01 9.000000e-01
9.000000e-01 1.083000e+00 2.266298e-01 9.000000e-01
9.000000e-01 1.084000e+00 2.261325e-01 9.000000e-01
9.000000e-01 1.085000e+00 2.256342e-01 9.000000e-01
9.000000e-01 1.086000e+00 2.251346e-01 9.000000e-01
9.000000e-01 1.087000e+00 2.246340e-01 9.000000e-01
9.000000e-01 1.088000e+00 2.241323e-01 9.000000e-01
9.000000e-01 1.089000e+00 2.236295e-01 9.000000e-01
9.000000e-01 1.090000e+00 2.231255e-01 9.000000e-01
9.000000e-01 1.091000e+00 2.226203e-01 9.000000e-01
9.000000e-01 1.092000e+00 2.221141e-01 9.000000e-01
9.000000e-01 1.093000e+00 2.216066e-01 9.000000e-01
9.000000e-01 1.094000e+00 2.210980e-01 9.000000e-01
9.000000e-01 1.095000e+00 2.205883e-01 9.000000e-01
9.000000e-01 1.096000e+00 2.200773e-01 9.000000e-01
9.000000e-01 1.097000e+00 2.195652e-01 9.000000e-01
9.000000e-01 1.098000e+00 2.190518e-01 9.000000e-01
9.000000e-01 1.099000e+00 2.185373e-01 9.000000e-01
9.000000e-01 1.100000e+00 2.180216e-01 9.000000e-01
9.000000e-01 1.101000e+00 2.175046e-01 9.000000e-01
9.000000e-01 1.102000e+00 2.169864e-01 9.000000e-01
9.000000e-01 1.103000e+00 2.164669e-01 9.000000e-01
9.000000e-01 1.104000e+00 2.159462e-01 9.000000e-01
9.000000e-01 1.105000e+00 2.154242e-01 9.000000e-01
9.000000e-01 1.106000e+00 2.149010e-01 9.000000e-01
9.000000e-01 1.107000e+00 2.143765e-01 9.000000e-01
9.000000e-01 1.108000e+00 2.138507e-01 9.000000e-01
9.000000e-01 1.109000e+00 2.133236e-01 9.000000e-01
9.000000e-01 1.110000e+00 2.127952e-01 9.000000e-01
9.000000e-01 1.111000e+00 2.122655e-01 9.000000e-01
9.000000e-01 1.112000e+00 2.117345e-01 9.000000e-01
9.000000e-01 1.113000e+00 2.112021e-01 9.000000e-01
9.000000e-01 1.114000e+00 2.106684e-01 9.000000e-01
9.000000e-01 1.115000e+00 2.101333e-01 9.000000e-01
9.000000e-01 1.116000e+00 2.095969e-01 9.000000e-01
9.000000e-01 1.117000e+00 2.090591e-01 9.000000e-01
9.000000e-01 1.118000e+00 2.085199e-01 9.000000e-01
9.000000e-01 1.119000e+00 2.079793e-01 9.000000e-01
9.000000e-01 1.120000e+00 2.074373e-01 9.000000e-01
9.000000e-01 1.121000e+00 2.068939e-01 9.000000e-01
9.000000e-01 1.122000e+00 2.063490e-01 9.000000e-01
9.000000e-01 1.123000e+00 2.058027e-01 9.000000e-01
9.000000e-01 1.124000e+00 2.052550e-01 9.000000e-01
9.000000e-01 1.125000e+00 2.047057e-01 9.000000e-01
9.000000e-01 1.126000e+00 2.041550e-01 9.000000e-01
9.000000e-01 1.127000e+00 2.036029e-01 9.000000e-01
9.000000e-01 1.128000e+00 2.030492e-01 9.000000e-01
9.000000e-01 1.129000e+00 2.024940e-01 9.000000e-01
9.000000e-01 1.130000e+00 2.019372e-01 9.000000e-01
9.000000e-01 1.131000e+00 2.013790e-01 9.000000e-01
9.000000e-01 1.132000e+00 2.008192e-01 9.000000e-01
9.000000e-01 1.133000e+00 2.002578e-01 9.000000e-01
9.000000e-01 1.134000e+00 1.996948e-01 9.000000e-01
9.000000e-01 1.135000e+00 1.991303e-01 9.000000e-01
9.000000e-01 1.136000e+00 1.985641e-01 9.000000e-01
9.000000e-01 1.137000e+00 1.979963e-01 9.000000e-01
9.000000e-01 1.138000e+00 1.974269e-01 9.000000e-01
9.000000e-01 1.139000e+00 1.968558e-01 9.000000e-01
9.000000e-01 1.140000e+00 1.962831e-01 9.000000e-01
9.000000e-01 1.141000e+00 1.957087e-01 9.000000e-01
9.000000e-01 1.142000e+00 1.951326e-01 9.000000e-01
9.000000e-01 1.143000e+00 1.945549e-01 9.000000e-01
9.000000e-01 1.144000e+00 1.939753e-01 9.000000e-01
9.000000e-01 1.145000e+00 1.933941e-01 9.000000e-01
9.000000e-01 1.146000e+00 1.928111e-01 9.000000e-01
9.000000e-01 1.147000e+00 1.922263e-01 9.000000e-01
9.000000e-01 1.148000e+00 1.916398e-01 9.000000e-01
9.000000e-01 1.149000e+00 1.910514e-01 9.000000e-01
9.000000e-01 1.150000e+00 1.904612e-01 9.000000e-01
9.000000e-01 1.151000e+00 1.898692e-01 9.000000e-01
9.000000e-01 1.152000e+00 1.892754e-01 9.000000e-01
9.000000e-01 1.153000e+00 1.886797e-01 9.000000e-01
9.000000e-01 1.154000e+00 1.880820e-01 9.000000e-01
9.000000e-01 1.155000e+00 1.874825e-01 9.000000e-01
9.000000e-01 1.156000e+00 1.868811e-01 9.000000e-01
9.000000e-01 1.157000e+00 1.862777e-01 9.000000e-01
9.000000e-01 1.158000e+00 1.856724e-01 9.000000e-01
9.000000e-01 1.159000e+00 1.850650e-01 9.000000e-01
9.000000e-01 1.160000e+00 1.844557e-01 9.000000e-01
9.000000e-01 1.161000e+00 1.838443e-01 9.000000e-01
9.000000e-01 1.162000e+00 1.832310e-01 9.000000e-01
9.000000e-01 1.163000e+00 1.826155e-01 9.000000e-01
9.000000e-01 1.164000e+00 1.819980e-01 9.000000e-01
9.000000e-01 1.165000e+00 1.813784e-01 9.000000e-01
9.000000e-01 1.166000e+00 1.807566e-01 9.000000e-01
9.000000e-01 1.167000e+00 1.801327e-01 9.000000e-01
9.000000e-01 1.168000e+00 1.795066e-01 9.000000e-01
9.000000e-01 1.169000e+00 1.788784e-01 9.000000e-01
9.000000e-01 1.170000e+00 1.782479e-01 9.000000e-01
9.000000e-01 1.171000e+00 1.776152e-01 9.000000e-01
9.000000e-01 1.172000e+00 1.769802e-01 9.000000e-01
9.000000e-01 1.173000e+00 1.763430e-01 9.000000e-01
9.000000e-01 1.174000e+00 1.757034e-01 9.000000e-01
9.000000e-01 1.175000e+00 1.750615e-01 9.000000e-01
9.000000e-01 1.176000e+00 1.744172e-01 9.000000e-01
9.000000e-01 1.177000e+00 1.737706e-01 9.000000e-01
9.000000e-01 1.178000e+00 1.731215e-01 9.000000e-01
9.000000e-01 1.179000e+00 1.724700e-01 9.000000e-01
9.000000e-01 1.180000e+00 1.718160e-01 9.000000e-01
9.000000e-01 1.181000e+00 1.711595e-01 9.000000e-01
9.000000e-01 1.182000e+00 1.705005e-01 9.000000e-01
9.000000e-01 1.183000e+00 1.698389e-01 9.000000e-01
9.000000e-01 1.184000e+00 1.691748e-01 9.000000e-01
9.000000e-01 1.185000e+00 1.685080e-01 9.000000e-01
9.000000e-01 1.186000e+00 1.678386e-01 9.000000e-01
9.000000e-01 1.187000e+00 1.671665e-01 9.000000e-01
9.000000e-01 1.188000e+00 1.664917e-01 9.000000e-01
9.000000e-01 1.189000e+00 1.658141e-01 9.000000e-01
9.000000e-01 1.190000e+00 1.651338e-01 9.000000e-01
9.000000e-01 1.191000e+00 1.644506e-01 9.000000e-01
9.000000e-01 1.192000e+00 1.637646e-01 9.000000e-01
9.000000e-01 1.193000e+00 1.630757e-01 9.000000e-01
9.000000e-01 1.194000e+00 1.623839e-01 9.000000e-01
9.000000e-01 1.195000e+00 1.616891e-01 9.000000e-01
9.000000e-01 1.196000e+00 1.609913e-01 9.000000e-01
9.000000e-01 1.197000e+00 1.602905e-01 9.000000e-01
9.000000e-01 1.198000e+00 1.595866e-01 9.000000e-01
9.000000e-01 1.199000e+00 1.588796e-01 9.000000e-01
9.000000e-01 1.200000e+00 1.581694e-01 9.000000e-01
9.000000e-01 1.201000e+00 1.574561e-01 9.000000e-01
9.000000e-01 1.202000e+00 1.567395e-01 9.000000e-01
9.000000e-01 1.203000e+00 1.560196e-01 9.000000e-01
9.000000e-01 1.204000e+00 1.552963e-01 9.000000e-01
9.000000e-01 1.205000e+00 1.545697e-01 9.000000e-01
9.000000e-01 1.206000e+00 1.538396e-01 9.000000e-01
9.000000e-01 1.207000e+00 1.531061e-01 9.000000e-01
9.000000e-01 1.208000e+00 1.523690e-01 9.000000e-01
9.000000e-01 1.209000e+00 1.516283e-01 9.000000e-01
9.000000e-01 1.210000e+00 1.508840e-01 9.000000e-01
9.000000e-01 1.211000e+00 1.501361e-01 9.000000e-01
9.000000e-01 1.212000e+00 1.493843e-01 9.000000e-01
9.000000e-01 1.213000e+00 1.486288e-01 9.000000e-01
9.000000e-01 1.214000e+00 1.478694e-01 9.000000e-01
9.000000e-01 1.215000e+00 1.471061e-01 9.000000e-01
9.000000e-01 1.216000e+00 1.463388e-01 9.000000e-01
9.000000e-01 1.217000e+00 1.455675e-01 9.000000e-01
9.000000e-01 1.218000e+00 1.447920e-01 9.000000e-01
9.000000e-01 1.219000e+00 1.440124e-01 9.000000e-01
9.000000e-01 1.220000e+00 1.432285e-01 9.000000e-01
9.000000e-01 1.221000e+00 1.424403e-01 9.000000e-01
9.000000e-01 1.222000e+00 1.416478e-01 9.000000e-01
9.000000e-01 1.223000e+00 1.408508e-01 9.000000e-01
9.000000e-01 1.224000e+00 1.400492e-01 9.000000e-01
9.000000e-01 1.225000e+00 1.392430e-01 9.000000e-01
9.000000e-01 1.226000e+00 1.384322e-01 9.000000e-01
9.000000e-01 1.227000e+00 1.376165e-01 9.000000e-01
9.000000e-01 1.228000e+00 1.367960e-01 9.000000e-01
9.000000e-01 1.229000e+00 1.359705e-01 9.000000e-01
9.000000e-01 1.230000e+00 1.351400e-01 9.000000e-01
9.000000e-01 1.231000e+00 1.343044e-01 9.000000e-01
9.000000e-01 1.232000e+00 1.334635e-01 9.000000e-01
9.000000e-01 1.233000e+00 1.326173e-01 9.000000e-01
9.000000e-01 1.234000e+00 1.317657e-01 9.000000e-01
9.000000e-01 1.235000e+00 1.309085e-01 9.000000e-01
9.000000e-01 1.236000e+00 1.300457e-01 9.000000e-01
9.000000e-01 1.237000e+00 1.291771e-01 9.000000e-01
9.000000e-01 1.238000e+00 1.283026e-01 9.000000e-01
9.000000e-01 1.239000e+00 1.274222e-01 9.000000e-01
9.000000e-01 1.240000e+00 1.265356e-01 9.000000e-01
9.000000e-01 1.241000e+00 1.256427e-01 9.000000e-01
9.000000e-01 1.242000e+00 1.247435e-01 9.000000e-01
9.000000e-01 1.243000e+00 1.238377e-01 9.000000e-01
9.000000e-01 1.244000e+00 1.229252e-01 9.000000e-01
9.000000e-01 1.245000e+00 1.220060e-01 9.000000e-01
9.000000e-01 1.246000e+00 1.210797e-01 9.000000e-01
9.000000e-01 1.247000e+00 1.201463e-01 9.000000e-01
9.000000e-01 1.248000e+00 1.192056e-01 9.000000e-01
9.000000e-01 1.249000e+00 1.182575e-01 9.000000e-01
9.000000e-01 1.250000e+00 1.173016e-01 9.000000e-01
9.000000e-01 1.251000e+00 1.163379e-01 9.000000e-01
9.000000e-01 1.252000e+00 1.153662e-01 9.000000e-01
9.000000e-01 1.253000e+00 1.143862e-01 9.000000e-01
9.000000e-01 1.254000e+00 1.133977e-01 9.000000e-01
9.000000e-01 1.255000e+00 1.124005e-01 9.000000e-01
9.000000e-01 1.256000e+00 1.113944e-01 9.000000e-01
9.000000e-01 1.257000e+00 1.103792e-01 9.000000e-01
9.000000e-01 1.258000e+00 1.093545e-01 9.000000e-01
9.000000e-01 1.259000e+00 1.083201e-01 9.000000e-01
9.000000e-01 1.260000e+00 1.072757e-01 9.000000e-01
9.000000e-01 1.261000e+00 1.062211e-01 9.000000e-01
9.000000e-01 1.262000e+00 1.051559e-01 9.000000e-01
9.000000e-01 1.263000e+00 1.040798e-01 9.000000e-01
9.000000e-01 1.264000e+00 1.029925e-01 9.000000e-01
9.000000e-01 1.265000e+00 1.018935e-01 9.000000e-01
9.000000e-01 1.266000e+00 1.007826e-01 9.000000e-01
9.000000e-01 1.267000e+00 9.965931e-02 9.000000e-01
9.000000e-01 1.268000e+00 9.852319e-02 9.000000e-01
9.000000e-01 1.269000e+00 9.737382e-02 9.000000e-01
9.000000e-01 1.270000e+00 9.621072e-02 9.000000e-01
9.000000e-01 1.271000e+00 9.503339e-02 9.000000e-01
9.000000e-01 1.272000e+00 9.384128e-02 9.000000e-01
9.000000e-01 1.273000e+00 9.263384e-02 9.000000e-01
9.000000e-01 1.274000e+00 9.141045e-02 9.000000e-01
9.000000e-01 1.275000e+00 9.017046e-02 9.000000e-01
9.000000e-01 1.276000e+00 8.891318e-02 9.000000e-01
9.000000e-01 1.277000e+00 8.763787e-02 9.000000e-01
9.000000e-01 1.278000e+00 8.634372e-02 9.000000e-01
9.000000e-01 1.279000e+00 8.502987e-02 9.000000e-01
9.000000e-01 1.280000e+00 8.369541e-02 9.000000e-01
9.000000e-01 1.281000e+00 8.233932e-02 9.000000e-01
9.000000e-01 1.282000e+00 8.096051e-02 9.000000e-01
9.000000e-01 1.283000e+00 7.955782e-02 9.000000e-01
9.000000e-01 1.284000e+00 7.812995e-02 9.000000e-01
9.000000e-01 1.285000e+00 7.667549e-02 9.000000e-01
9.000000e-01 1.286000e+00 7.519290e-02 9.000000e-01
9.000000e-01 1.287000e+00 7.368049e-02 9.000000e-01
9.000000e-01 1.288000e+00 7.213637e-02 9.000000e-01
9.000000e-01 1.289000e+00 7.055847e-02 9.000000e-01
9.000000e-01 1.290000e+00 6.894447e-02 9.000000e-01
9.000000e-01 1.291000e+00 6.729176e-02 9.000000e-01
9.000000e-01 1.292000e+00 6.559743e-02 9.000000e-01
9.000000e-01 1.293000e+00 6.385816e-02 9.000000e-01
9.000000e-01 1.294000e+00 6.207018e-02 9.000000e-01
9.000000e-01 1.295000e+00 6.022913e-02 9.000000e-01
9.000000e-01 1.296000e+00 5.833001e-02 9.000000e-01
9.000000e-01 1.297000e+00 5.636694e-02 9.000000e-01
9.000000e-01 1.298000e+00 5.433299e-02 9.000000e-01
9.000000e-01 1.299000e+00 5.221988e-02 9.000000e-01
9.000000e-01 1.300000e+00 5.001757e-02 9.000000e-01
9.000000e-01 1.301000e+00 4.771372e-02 9.000000e-01
9.000000e-01 1.302000e+00 4.529284e-02 9.000000e-01
9.000000e-01 1.303000e+00 4.273503e-02 9.000000e-01
9.000000e-01 1.304000e+00 4.001406e-02 9.000000e-01
9.000000e-01 1.305000e+00 3.709403e-02 9.000000e-01
9.000000e-01 1.306000e+00 3.392357e-02 9.000000e-01
9.000000e-01 1.307000e+00 3.042450e-02 9.000000e-01
9.000000e-01 1.308000e+00 2.646681e-02 9.000000e-01
9.000000e-01 1.309000e+00 2.180216e-02 9.000000e-01
9.000000e-01 1.310000e+00 1.581694e-02 9.000000e-01
9.000000e-01 1.311000e+00 5.001757e-03 9.000000e-01
9.100000e-01 1.000000e+00 2.659563e-01 9.100000e-01
9.100000e-01 1.001000e+00 2.655373e-01 9.100000e-01
9.100000e-01 1.002000e+00 2.651176e-01 9.100000e-01
9.100000e-01 1.003000e+00 2.646973e-01 9.100000e-01
9.100000e-01 1.004000e+00 2.642764e-01 9.100000e-01
9.100000e-01 1.005000e+00 2.638547e-01 9.100000e-01
9.100000e-01 1.006000e+00 2.634324e-01 9.100000e-01
9.100000e-01 1.007000e+00 2.630094e-01 9.100000e-01
9.100000e-01 1.008000e+00 2.625857e-01 9.100000e-01
9.100000e-01 1.009000e+00 2.621614e-01 9.100000e-01
9.100000e-01 1.010000e+00 2.617363e-01 9.100000e-01
9.100000e-01 1.011000e+00 2.613106e-01 9.100000e-01
9.100000e-01 1.012000e+00 2.608841e-01 9.100000e-01
9.100000e-01 1.013000e+00 2.604570e-01 9.100000e-01
9.100000e-01 1.014000e+00 2.600291e-01 9.100000e-01
9.100000e-01 1.015000e+00 2.596006e-01 9.100000e-01
9.100000e-01 1.016000e+00 2.591714e-01 9.100000e-01
9.100000e-01 1.017000e+00 2.587414e-01 9.100000e-01
9.100000e-01 1.018000e+00 2.583107e-01 9.100000e-01
9.100000e-01 1.019000e+00 2.578793e-01 9.100000e-01
9.100000e-01 1.020000e+00 2.574472e-01 9.100000e-01
9.100000e-01 1.021000e+00 2.570143e-01 9.100000e-01
9.100000e-01 1.022000e+00 2.565808e-01 9.100000e-01
9.100000e-01 1.023000e+00 2.561465e-01 9.100000e-01
9.100000e-01 1.024000e+00 2.557114e-01 9.100000e-01
9.100000e-01 1.025000e+00 2.552756e-01 9.100000e-01
9.100000e-01 1.026000e+00 2.548391e-01 9.100000e-01
9.100000e-01 1.027000e+00 2.544018e-01 9.100000e-01
9.100000e-01 1.028000e+00 2.539637e-01 9.100000e-01
9.100000e-01 1.029000e+00 2.535250e-01 9.100000e-01
9.100000e-01 1.030000e+00 2.530854e-01 9.100000e-01
9.100000e-01 1.031000e+00 2.526451e-01 9.100000e-01
9.100000e-01 1.032000e+00 2.522040e-01 9.100000e-01
9.100000e-01 1.033000e+00 2.517621e-01 9.100000e-01
9.100000e-01 1.034000e+00 2.513195e-01 9.100000e-01
9.100000e-01 1.035000e+00 2.508761e-01 9.100000e-01
9.100000e-01 1.036000e+00 2.504319e-01 9.100000e-01
9.100000e-01 1.037000e+00 2.499869e-01 9.100000e-01
9.100000e-01 1.038000e+00 2.495411e-01 9.100000e-01
9.100000e-01 1.039000e+00 2.490945e-01 9.100000e-01
9.100000e-01 1.040000e+00 2.486471e-01 9.100000e-01
9.100000e-01 1.041000e+00 2.481989e-01 9.100000e-01
9.100000e-01 1.042000e+00 2.477499e-01 9.100000e-01
9.100000e-01 1.043000e+00 2.473001e-01 9.100000e-01
9.100000e-01 1.044000e+00 2.468494e-01 9.100000e-01
9.100000e-01 1.045000e+00 2.463980e-01 9.100000e-01
9.100000e-01 1.046000e+00 2.459457e-01 9.100000e-01
9.100000e-01 1.047000e+00 2.454925e-01 9.100000e-01
9.100000e-01 1.048000e+00 2.450386e-01 9.100000e-01
9.100000e-01 1.049000e+00 2.445838e-01 9.100000e-01
9.100000e-01 1.050000e+00 2.441281e-01 9.100000e-01
9.100000e-01 1.051000e+00 2.436716e-01 9.100000e-01
9.100000e-01 1.052000e+00 2.432142e-01 9.100000e-01
9.100000e-01 1.053000e+00 2.427560e-01 9.100000e-01
9.100000e-01 1.054000e+00 2.422969e-01 9.100000e-01
9.100000e-01 1.055000e+00 2.418370e-01 9.100000e-01
9.100000e-01 1.056000e+00 2.413761e-01 9.100000e-01
9.100000e-01 1.057000e+00 2.409144e-01 9.100000e-01
9.100000e-01 1.058000e+00 2.404518e-01 9.100000e-01
9.100000e-01 1.059000e+00 2.399883e-01 9.100000e-01
9.100000e-01 1.060000e+00 2.395239e-01 9.100000e-01
9.100000e-01 1.061000e+00 2.390586e-01 9.100000e-01
9.100000e-01 1.062000e+00 2.385924e-01 9.100000e-01
9.100000e-01 1.063000e+00 2.381253e-01 9.100000e-01
9.100000e-01 1.064000e+00 2.376572e-01 9.100000e-01
9.100000e-01 1.065000e+00 2.371883e-01 9.100000e-01
9.100000e-01 1.066000e+00 2.367184e-01 9.100000e-01
9.100000e-01 1.067000e+00 2.362476e-01 9.100000e-01
9.100000e-01 1.068000e+00 2.357758e-01 9.100000e-01
9.100000e-01 1.069000e+00 2.353031e-01 9.100000e-01
9.100000e-01 1.070000e+00 2.348294e-01 9.100000e-01
9.100000e-01 1.071000e+00 2.343548e-01 9.100000e-01
9.100000e-01 1.072000e+00 2.338792e-01 9.100000e-01
9.100000e-01 1.073000e+00 2.334027e-01 9.100000e-01
9.100000e-01 1.074000e+00 2.329251e-01 9.100000e-01
9.100000e-01 1.075000e+00 2.324466e-01 9.100000e-01
9.100000e-01 1.076000e+00 2.319671e-01 9.100000e-01
9.100000e-01 1.077000e+00 2.314866e-01 9.100000e-01
9.100000e-01 1.078000e+00 2.310052e-01 9.100000e-01
9.100000e-01 1.079000e+00 2.305227e-01 9.100000e-01
9.100000e-01 1.080000e+00 2.300392e-01 9.100000e-01
9.100000e-01 1.081000e+00 2.295546e-01 9.100000e-01
9.100000e-01 1.082000e+00 2.290691e-01 9.100000e-01
9.100000e-01 1.083000e+00 2.285825e-01 9.100000e-01
9.100000e-01 1.084000e+00 2.280949e-01 9.100000e-01
9.100000e-01 1.085000e+00 2.276062e-01 9.100000e-01
9.100000e-01 1.086000e+00 2.271165e-01 9.100000e-01
9.100000e-01 1.087000e+00 2.266257e-01 9.100000e-01
9.100000e-01 1.088000e+00 2.261339e-01 9.100000e-01
9.100000e-01 1.089000e+00 2.256410e-01 9.100000e-01
9.100000e-01 1.090000e+00 2.251470e-01 9.100000e-01
9.100000e-01 1.091000e+00 2.246519e-01 9.100000e-01
9.100000e-01 1.092000e+00 2.241558e-01 9.100000e-01
9.100000e-01 1.093000e+00 2.236585e-01 9.100000e-01
9.100000e-01 1.094000e+00 2.231601e-01 9.100000e-01
9.100000e-01 1.095000e+00 2.226606e-01 9.100000e-01
9.100000e-01 1.096000e+00 2.221600e-01 9.100000e-01
9.100000e-01 1.097000e+00 2.216583e-01 9.100000e-01
9.100000e-01 1.098000e+00 2.211554e-01 9.100000e-01
9.100000e-01 1.099000e+00 2.206514e-01 9.100000e-01
9.100000e-01 1.100000e+00 2.201462e-01 9.100000e-01
9.100000e-01 1.101000e+00 2.196398e-01 9.100000e-01
9.100000e-01 1.102000e+00 2.191323e-01 9.100000e-01
9.100000e-01 1.103000e+00 2.186236e-01 9.100000e-01
9.100000e-01 1.104000e+00 2.181137e-01 9.100000e-01
9.100000e-01 1.105000e+00 2.176027e-01 9.100000e-01
9.100000e-01 1.106000e+00 2.170904e-01 9.100000e-01
9.100000e-01 1.107000e+00 2.165769e-01 9.100000e-01
9.100000e-01 1.108000e+00 2.160622e-01 9.100000e-01
9.100000e-01 1.109000e+00 2.155462e-01 9.100000e-01
9.100000e-01 1.110000e+00 2.150291e-01 9.100000e-01
9.100000e-01 1.111000e+00 2.145106e-01 9.100000e-01
9.100000e-01 1.112000e+00 2.139910e-01 9.100000e-01
9.100000e-01 1.113000e+00 2.134700e-01 9.100000e-01
9.100000e-01 1.114000e+00 2.129478e-01 9.100000e-01
9.100000e-01 1.115000e+00 2.124243e-01 9.100000e-01
9.100000e-01 1.116000e+00 2.118995e-01 9.100000e-01
9.100000e-01 1.117000e+00 2.113734e-01 9.100000e-01
9.100000e-01 1.118000e+00 2.108460e-01 9.100000e-01
9.100000e-01 1.119000e+00 2.103173e-01 9.100000e-01
9.100000e-01 1.120000e+00 2.097872e-01 9.100000e-01
9.100000e-01 1.121000e+00 2.092558e-01 9.100000e-01
9.100000e-01 1.122000e+00 2.087230e-01 9.100000e-01
9.100000e-01 1.123000e+00 2.081889e-01 9.100000e-01
9.100000e-01 1.124000e+00 2.076534e-01 9.100000e-01
9.100000e-01 1.125000e+00 2.071165e-01 9.100000e-01
9.100000e-01 1.126000e+00 2.065782e-01 9.100000e-01
9.100000e-01 1.127000e+00 2.060385e-01 9.100000e-01
9.100000e-01 1.128000e+00 2.054974e-01 9.100000e-01
9.100000e-01 1.129000e+00 2.049549e-01 9.100000e-01
9.100000e-01 1.130000e+00 2.044109e-01 9.100000e-01
9.100000e-01 1.131000e+00 2.038655e-01 9.100000e-01
9.100000e-01 1.132000e+00 2.033186e-01 9.100000e-01
9.100000e-01 1.133000e+00 2.027702e-01 9.100000e-01
9.100000e-01 1.134000e+00 2.022204e-01 9.100000e-01
9.100000e-01 1.135000e+00 2.016690e-01 9.100000e-01
9.100000e-01 1.136000e+00 2.011162e-01 9.100000e-01
9.100000e-01 1.137000e+00 2.005618e-01 9.100000e-01
9.100000e-01 1.138000e+00 2.000059e-01 9.100000e-01
9.100000e-01 1.139000e+00 1.994484e-01 9.100000e-01
9.100000e-01 1.140000e+00 1.988894e-01 9.100000e-01
9.100000e-01 1.141000e+00 1.983288e-01 9.100000e-01
9.100000e-01 1.142000e+00 1.977666e-01 9.100000e-01
9.100000e-01 1.143000e+00 1.972028e-01 9.100000e-01
9.100000e-01 1.144000e+00 1.966373e-01 9.100000e-01
9.100000e-01 1.145000e+00 1.960703e-01 9.100000e-01
9.100000e-01 1.146000e+00 1.955016e-01 9.100000e-01
9.100000e-01 1.147000e+00 1.949313e-01 9.100000e-01
9.100000e-01 1.148000e+00 1.943592e-01 9.100000e-01
9.100000e-01 1.149000e+00 1.937855e-01 9.100000e-01
9.100000e-01 1.150000e+00 1.932101e-01 9.100000e-01
9.100000e-01 1.151000e+00 1.926330e-01 9.100000e-01
9.100000e-01 1.152000e+00 1.920541e-01 9.100000e-01
9.100000e-01 1.153000e+00 1.914735e-01 9.100000e-01
9.100000e-01 1.154000e+00 1.908911e-01 9.100000e-01
9.100000e-01 1.155000e+00 1.903069e-01 9.100000e-01
9.100000e-01 1.156000e+00 1.897210e-01 9.100000e-01
9.100000e-01 1.157000e+00 1.891332e-01 9.100000e-01
9.100000e-01 1.158000e+00 1.885436e-01 9.100000e-01
9.100000e-01 1.159000e+00 1.879521e-01 9.100000e-01
9.100000e-01 1.160000e+00 1.873588e-01 9.100000e-01
9.100000e-01 1.161000e+00 1.867636e-01 9.100000e-01
9.100000e-01 1.162000e+00 1.861664e-01 9.100000e-01
9.100000e-01 1.163000e+00 1.855674e-01 9.100000e-01
9.100000e-01 1.164000e+00 1.849664e-01 9.100000e-01
9.100000e-01 1.165000e+00 1.843635e-01 9.100000e-01
9.100000e-01 1.166000e+00 1.837585e-01 9.100000e-01
9.100000e-01 1.167000e+00 1.831516e-01 9.100000e-01
9.100000e-01 1.168000e+00 1.825427e-01 9.100000e-01
9.100000e-01 1.169000e+00 1.819317e-01 9.100000e-01
9.100000e-01 1.170000e+00 1.813187e-01 9.100000e-01
9.100000e-01 1.171000e+00 1.807036e-01 9.100000e-01
9.100000e-01 1.172000e+00 1.800864e-01 9.100000e-01
9.100000e-01 1.173000e+00 1.794670e-01 9.100000e-01
9.100000e-01 1.174000e+00 1.788455e-01 9.100000e-01
9.100000e-01 1.175000e+00 1.782219e-01 9.100000e-01
9.100000e-01 1.176000e+00 1.775961e-01 9.100000e-01
9.100000e-01 1.177000e+00 1.769680e-01 9.100000e-01
9.100000e-01 1.178000e+00 1.763377e-01 9.100000e-01
9.100000e-01 1.179000e+00 1.757052e-01 9.100000e-01
9.100000e-01 1.180000e+00 1.750704e-01 9.100000e-01
9.100000e-01 1.181000e+00 1.744332e-01 9.100000e-01
9.100000e-01 1.182000e+00 1.737937e-01 9.100000e-01
9.100000e-01 1.183000e+00 1.731519e-01 9.100000e-01
9.100000e-01 1.184000e+00 1.725077e-01 9.100000e-01
9.100000e-01 1.185000e+00 1.718610e-01 9.100000e-01
9.100000e-01 1.186000e+00 1.712119e-01 9.100000e-01
9.100000e-01 1.187000e+00 1.705604e-01 9.100000e-01
9.100000e-01 1.188000e+00 1.699063e-01 9.100000e-01
9.100000e-01 1.189000e+00 1.692497e-01 9.100000e-01
9.100000e-01 1.190000e+00 1.685906e-01 9.100000e-01
9.100000e-01 1.191000e+00 1.679289e-01 9.100000e-01
9.100000e-01 1.192000e+00 1.672645e-01 9.100000e-01
9.100000e-01 1.193000e+00 1.665975e-01 9.100000e-01
9.100000e-01 1.194000e+00 1.659278e-01 9.100000e-01
9.100000e-01 1.195000e+00 1.652555e-01 9.100000e-01
9.100000e-01 1.196000e+00 1.645803e-01 9.100000e-01
9.100000e-01 1.197000e+00 1.639024e-01 9.100000e-01
9.100000e-01 1.198000e+00 1.632217e-01 9.100000e-01
9.100000e-01 1.199000e+00 1.625381e-01 9.100000e-01
9.100000e-01 1.200000e+00 1.618516e-01 9.100000e-01
9.100000e-01 1.201000e+00 1.611622e-01 9.100000e-01
9.100000e-01 1.202000e+00 1.604699e-01 9.100000e-01
9.100000e-01 1.203000e+00 1.597745e-01 9.100000e-01
9.100000e-01 1.204000e+00 1.590761e-01 9.100000e-01
9.100000e-01 1.205000e+00 1.583747e-01 9.100000e-01
9.100000e-01 1.206000e+00 1.576701e-01 9.100000e-01
9.100000e-01 1.207000e+00 1.569623e-01 9.100000e-01
9.100000e-01 1.208000e+00 1.562513e-01 9.100000e-01
9.100000e-01 1.209000e+00 1.555371e-01 9.100000e-01
9.100000e-01 1.210000e+00 1.548196e-01 9.100000e-01
9.100000e-01 1.211000e+00 1.540988e-01 9.100000e-01
9.100000e-01 1.212000e+00 1.533745e-01 9.100000e-01
9.100000e-01 1.213000e+00 1.526468e-01 9.100000e-01
9.100000e-01 1.214000e+00 1.519157e-01 9.100000e-01
9.100000e-01 1.215000e+00 1.511810e-01 9.100000e-01
9.100000e-01 1.216000e+00 1.504427e-01 9.100000e-01
9.100000e-01 1.217000e+00 1.497008e-01 9.100000e-01
9.100000e-01 1.218000e+00 1.489552e-01 9.100000e-01
9.100000e-01 1.219000e+00 1.482058e-01 9.100000e-01
9.100000e-01 1.220000e+00 1.474526e-01 9.100000e-01
9.100000e-01 1.221000e+00 1.466956e-01 9.100000e-01
9.100000e-01 1.222000e+00 1.459346e-01 9.100000e-01
9.100000e-01 1.223000e+00 1.451696e-01 9.100000e-01
9.100000e-01 1.224000e+00 1.444006e-01 9.100000e-01
9.100000e-01 1.225000e+00 1.436275e-01 9.100000e-01
9.100000e-01 1.226000e+00 1.428502e-01 9.100000e-01
9.100000e-01 1.227000e+00 1.420686e-01 9.100000e-01
9.100000e-01 1.228000e+00 1.412827e-01 9.100000e-01
9.100000e-01 1.229000e+00 1.404924e-01 9.100000e-01
9.100000e-01 1.230000e+00 1.396976e-01 9.100000e-01
9.100000e-01 1.231000e+00 1.388983e-01 9.100000e-01
9.100000e-01 1.232000e+00 1.380944e-01 9.100000e-01
9.100000e-01 1.233000e+00 1.372858e-01 9.100000e-01
9.100000e-01 1.234000e+00 1.364723e-01 9.100000e-01
9.100000e-01 1.235000e+00 1.356540e-01 9.100000e-01
9.100000e-01 1.236000e+00 1.348307e-01 9.100000e-01
9.100000e-01 1.237000e+00 1.340024e-01 9.100000e-01
9.100000e-01 1.238000e+00 1.331689e-01 9.100000e-01
9.100000e-01 1.239000e+00 1.323302e-01 9.100000e-01
9.100000e-01 1.240000e+00 1.314861e-01 9.100000e-01
9.100000e-01 1.241000e+00 1.306365e-01 9.100000e-01
9.100000e-01 1.242000e+00 1.297814e-01 9.100000e-01
9.100000e-01 1.243000e+00 1.289207e-01 9.100000e-01
9.100000e-01 1.244000e+00 1.280541e-01 9.100000e-01
9.100000e-01 1.245000e+00 1.271817e-01 9.100000e-01
9.100000e-01 1.246000e+00 1.263032e-01 9.100000e-01
9.100000e-01 1.247000e+00 1.254185e-01 9.100000e-01
9.100000e-01 1.248000e+00 1.245276e-01 9.100000e-01
9.100000e-01 1.249000e+00 1.236302e-01 9.100000e-01
9.100000e-01 1.250000e+00 1.227263e-01 9.100000e-01
9.100000e-01 1.251000e+00 1.218157e-01 9.100000e-01
9.100000e-01 1.252000e+00 1.208982e-01 9.100000e-01
9.100000e-01 1.253000e+00 1.199738e-01 9.100000e-01
9.100000e-01 1.254000e+00 1.190421e-01 9.100000e-01
9.100000e-01 1.255000e+00 1.181031e-01 9.100000e-01
9.100000e-01 1.256000e+00 1.171565e-01 9.100000e-01
9.100000e-01 1.257000e+00 1.162023e-01 9.100000e-01
9.100000e-01 1.258000e+00 1.152401e-01 9.100000e-01
9.100000e-01 1.259000e+00 1.142699e-01 9.100000e-01
9.100000e-01 1.260000e+00 1.132913e-01 9.100000e-01
9.100000e-01 1.261000e+00 1.123042e-01 9.100000e-01
9.100000e-01 1.262000e+00 1.113083e-01 9.100000e-01
9.100000e-01 1.263000e+00 1.103035e-01 9.100000e-01
9.100000e-01 1.264000e+00 1.092894e-01 9.100000e-01
9.100000e-01 1.265000e+00 1.082658e-01 9.100000e-01
9.100000e-01 1.266000e+00 1.072325e-01 9.100000e-01
9.100000e-01 1.267000e+00 1.061891e-01 9.100000e-01
9.100000e-01 1.268000e+00 1.051354e-01 9.100000e-01
9.100000e-01 1.269000e+00 1.040709e-01 9.100000e-01
9.100000e-01 1.270000e+00 1.029955e-01 9.100000e-01
9.100000e-01 1.271000e+00 1.019087e-01 9.100000e-01
9.100000e-01 1.272000e+00 1.008103e-01 9.100000e-01
9.100000e-01 1.273000e+00 9.969966e-02 9.100000e-01
9.100000e-01 1.274000e+00 9.857656e-02 9.100000e-01
9.100000e-01 1.275000e+00 9.744052e-02 9.100000e-01
9.100000e-01 1.276000e+00 9.629108e-02 9.100000e-01
9.100000e-01 1.277000e+00 9.512774e-02 9.100000e-01
9.100000e-01 1.278000e+00 9.395000e-02 9.100000e-01
9.100000e-01 1.279000e+00 9.275731e-02 9.100000e-01
9.100000e-01 1.280000e+00 9.154909e-02 9.100000e-01
9.100000e-01 1.281000e+00 9.032470e-02 9.100000e-01
9.100000e-01 1.282000e+00 8.908349e-02 9.100000e-01
9.100000e-01 1.283000e+00 8.782473e-02 9.100000e-01
9.100000e-01 1.284000e+00 8.654767e-02 9.100000e-01
9.100000e-01 1.285000e+00 8.525149e-02 9.100000e-01
9.100000e-01 1.286000e+00 8.393528e-02 9.100000e-01
9.100000e-01 1.287000e+00 8.259811e-02 9.100000e-01
9.100000e-01 1.288000e+00 8.123893e-02 9.100000e-01
9.100000e-01 1.289000e+00 7.985662e-02 9.100000e-01
9.100000e-01 1.290000e+00 7.844996e-02 9.100000e-01
9.100000e-01 1.291000e+00 7.701761e-02 9.100000e-01
9.100000e-01 1.292000e+00 7.555811e-02 9.100000e-01
9.100000e-01 1.293000e+00 7.406986e-02 9.100000e-01
9.100000e-01 1.294000e+00 7.255109e-02 9.100000e-01
9.100000e-01 1.295000e+00 7.099984e-02 9.100000e-01
9.100000e-01 1.296000e+00 6.941392e-02 9.100000e-01
9.100000e-01 1.297000e+00 6.779092e-02 9.100000e-01
9.100000e-01 1.298000e+00 6.612809e-02 9.100000e-01
9.100000e-01 1.299000e+00 6.442236e-02 9.100000e-01
9.100000e-01 1.300000e+00 6.267022e-02 9.100000e-01
9.100000e-01 1.301000e+00 6.086767e-02 9.100000e-01
9.100000e-01 1.302000e+00 5.901008e-02 9.100000e-01
9.100000e-01 1.303000e+00 5.709208e-02 9.100000e-01
9.100000e-01 1.304000e+00 5.510736e-02 9.100000e-01
9.100000e-01 1.305000e+00 5.304844e-02 9.100000e-01
9.100000e-01 1.306000e+00 5.090632e-02 9.100000e-01
9.100000e-01 1.307000e+00 4.867001e-02 9.100000e-01
9.100000e-01 1.308000e+00 4.632586e-02 9.100000e-01
9.100000e-01 1.309000e+00 4.385660e-02 9.100000e-01
9.100000e-01 1.310000e+00 4.123976e-02 9.100000e-01
9.100000e-01 1.311000e+00 3.844521e-02 9.100000e-01
9.100000e-01 1.312000e+00 3.543092e-02 9.100000e-01
9.100000e-01 1.313000e+00 3.213512e-02 9.100000e-01
9.100000e-01 1.314000e+00 2.846019e-02 9.100000e-01
9.100000e-01 1.315000e+00 2.423424e-02 9.100000e-01
9.100000e-01 1.316000e+00 1.909488e-02 9.100000e-01
9.100000e-01 1.317000e+00 1.191345e-02 9.100000e-01
9.200000e-01 1.001000e+00 2.667842e-01 9.200000e-01
9.200000e-01 1.002000e+00 2.663711e-01 9.200000e-01
9.200000e-01 1.003000e+00 2.659573e-01 9.200000e-01
9.200000e-01 1.004000e+00 2.655429e-01 9.200000e-01
9.200000e-01 1.005000e+00 2.651278e-01 9.200000e-01
9.200000e-01 1.006000e+00 2.647121e-01 9.200000e-01
9.200000e-01 1.007000e+00 2.642957e-01 9.200000e-01
9.200000e-01 1.008000e+00 2.638787e-01 9.200000e-01
9.200000e-01 1.009000e+00 2.634610e-01 9.200000e-01
9.200000e-01 1.010000e+00 2.630427e-01 9.200000e-01
9.200000e-01 1.011000e+00 2.626237e-01 9.200000e-01
9.200000e-01 1.012000e+00 2.622040e-01 9.200000e-01
9.200000e-01 1.013000e+00 2.617836e-01 9.200000e-01
9.200000e-01 1.014000e+00 2.613626e-01 9.200000e-01
9.200000e-01 1.015000e+00 2.609409e-01 9.200000e-01
9.200000e-01 1.016000e+00 2.605185e-01 9.200000e-01
9.200000e-01 1.017000e+00 2.600954e-01 9.200000e-01
9.200000e-01 1.018000e+00 2.596716e-01 9.200000e-01
9.200000e-01 1.019000e+00 2.592471e-01 9.200000e-01
9.200000e-01 1.020000e+00 2.588220e-01 9.200000e-01
9.200000e-01 1.021000e+00 2.583961e-01 9.200000e-01
9.200000e-01 1.022000e+00 2.579695e-01 9.200000e-01
9.200000e-01 1.023000e+00 2.575423e-01 9.200000e-01
9.200000e-01 1.024000e+00 2.571143e-01 9.200000e-01
9.200000e-01 1.025000e+00 2.566856e-01 9.200000e-01
9.200000e-01 1.026000e+00 2.562562e-01 9.200000e-01
9.200000e-01 1.027000e+00 2.558261e-01 9.200000e-01
9.200000e-01 1.028000e+00 2.553952e-01 9.200000e-01
9.200000e-01 1.029000e+00 2.549636e-01 9.200000e-01
9.200000e-01 1.030000e+00 2.545313e-01 9.200000e-01
9.200000e-01 1.031000e+00 2.540983e-01 9.200000e-01
9.200000e-01 1.032000e+00 2.536644e-01 9.200000e-01
9.200000e-01 1.033000e+00 2.532299e-01 9.200000e-01
9.200000e-01 1.034000e+00 2.527946e-01 9.200000e-01
9.200000e-01 1.035000e+00 2.523586e-01 9.200000e-01
9.200000e-01 1.036000e+00 2.519218e-01 9.200000e-01
9.200000e-01 1.037000e+00 2.514843e-01 9.200000e-01
9.200000e-01 1.038000e+00 2.510460e-01 9.200000e-01
9.200000e-01 1.039000e+00 2.506069e-01 9.200000e-01
9.200000e-01 1.040000e+00 2.501670e-01 9.200000e-01
9.200000e-01 1.041000e+00 2.497264e-01 9.200000e-01
9.200000e-01 1.042000e+00 2.492850e-01 9.200000e-01
9.200000e-01 1.043000e+00 2.488428e-01 9.200000e-01
9.200000e-01 1.044000e+00 2.483999e-01 9.200000e-01
9.200000e-01 1.045000e+00 2.479561e-01 9.200000e-01
9.200000e-01 1.046000e+00 2.475115e-01 9.200000e-01
9.200000e-01 1.047000e+00 2.470662e-01 9.200000e-01
9.200000e-01 1.048000e+00 2.466200e-01 9.200000e-01
9.200000e-01 1.049000e+00 2.461731e-01 9.200000e-01
9.200000e-01 1.050000e+00 2.457253e-01 9.200000e-01
9.200000e-01 1.051000e+00 2.452767e-01 9.200000e-01
9.200000e-01 1.052000e+00 2.448273e-01 9.200000e-01
9.200000e-01 1.053000e+00 2.443770e-01 9.200000e-01
9.200000e-01 1.054000e+00 2.439259e-01 9.200000e-01
9.200000e-01 1.055000e+00 2.434740e-01 9.200000e-01
9.200000e-01 1.056000e+00 2.430213e-01 9.200000e-01
9.200000e-01 1.057000e+00 2.425677e-01 9.200000e-01
9.200000e-01 1.058000e+00 2.421132e-01 9.200000e-01
9.200000e-01 1.059000e+00 2.416579e-01 9.200000e-01
9.200000e-01 1.060000e+00 2.412017e-01 9.200000e-01
9.200000e-01 1.061000e+00 2.407447e-01 9.200000e-01
9.200000e-01 1.062000e+00 2.402868e-01 9.200000e-01
9.200000e-01 1.063000e+00 2.398280e-01 9.200000e-01
9.200000e-01 1.064000e+00 2.393684e-01 9.200000e-01
9.200000e-01 1.065000e+00 2.389079e-01 9.200000e-01
9.200000e-01 1.066000e+00 2.384464e-01 9.200000e-01
9.200000e-01 1.067000e+00 2.379841e-01 9.200000e-01
9.200000e-01 1.068000e+00 2.375209e-01 9.200000e-01
9.200000e-01 1.069000e+00 2.370568e-01 9.200000e-01
9.200000e-01 1.070000e+00 2.365917e-01 9.200000e-01
9.200000e-01 1.071000e+00 2.361258e-01 9.200000e-01
9.200000e-01 1.072000e+00 2.356589e-01 9.200000e-01
9.200000e-01 1.073000e+00 2.351911e-01 9.200000e-01
9.200000e-01 1.074000e+00 2.347224e-01 9.200000e-01
9.200000e-01 1.075000e+00 2.342527e-01 9.200000e-01
9.200000e-01 1.076000e+00 2.337821e-01 9.200000e-01
9.200000e-01 1.077000e+00 2.333105e-01 9.200000e-01
9.200000e-01 1.078000e+00 2.328380e-01 9.200000e-01
9.200000e-01 1.079000e+00 2.323645e-01 9.200000e-01
9.200000e-01 1.080000e+00 2.318901e-01 9.200000e-01
9.200000e-01 1.081000e+00 2.314147e-01 9.200000e-01
9.200000e-01 1.082000e+00 2.309383e-01 9.200000e-01
9.200000e-01 1.083000e+00 2.304609e-01 9.200000e-01
9.200000e-01 1.084000e+00 2.299825e-01 9.200000e-01
9.200000e-01 1.085000e+00 2.295031e-01 9.200000e-01
9.200000e-01 1.086000e+00 2.290228e-01 9.200000e-01
9.200000e-01 1.087000e+00 2.285414e-01 9.200000e-01
9.200000e-01 1.088000e+00 2.280590e-01 9.200000e-01
9.200000e-01 1.089000e+00 2.275756e-01 9.200000e-01
9.200000e-01 1.090000e+00 2.270911e-01 9.200000e-01
9.200000e-01 1.091000e+00 2.266056e-01 9.200000e-01
9.200000e-01 1.092000e+00 2.261191e-01 9.200000e-01
9.200000e-01 1.093000e+00 2.256315e-01 9.200000e-01
9.200000e-01 1.094000e+00 2.251429e-01 9.200000e-01
9.200000e-01 1.095000e+00 2.246532e-01 9.200000e-01
9.200000e-01 1.096000e+00 2.241624e-01 9.200000e-01
9.200000e-01 1.097000e+00 2.236706e-01 9.200000e-01
9.200000e-01 1.098000e+00 2.231777e-01 9.200000e-01
9.200000e-01 1.099000e+00 2.226836e-01 9.200000e-01
9.200000e-01 1.100000e+00 2.221885e-01 9.200000e-01
9.200000e-01 1.101000e+00 2.216923e-01 9.200000e-01
9.200000e-01 1.102000e+00 2.211950e-01 9.200000e-01
9.200000e-01 1.103000e+00 2.206965e-01 9.200000e-01
9.200000e-01 1.104000e+00 2.201969e-01 9.200000e-01
9.200000e-01 1.105000e+00 2.196962e-01 9.200000e-01
9.200000e-01 1.106000e+00 2.191943e-01 9.200000e-01
9.200000e-01 1.107000e+00 2.186913e-01 9.200000e-01
9.200000e-01 1.108000e+00 2.181871e-01 9.200000e-01
9.200000e-01 1.109000e+00 2.176818e-01 9.200000e-01
9.200000e-01 1.110000e+00 2.171753e-01 9.200000e-01
9.200000e-01 1.111000e+00 2.166676e-01 9.200000e-01
9.200000e-01 1.112000e+00 2.161587e-01 9.200000e-01
9.200000e-01 1.113000e+00 2.156486e-01 9.200000e-01
9.200000e-01 1.114000e+00 2.151373e-01 9.200000e-01
9.200000e-01 1.115000e+00 2.146248e-01 9.200000e-01
9.200000e-01 1.116000e+00 2.141110e-01 9.200000e-01
9.200000e-01 1.117000e+00 2.135960e-01 9.200000e-01
9.200000e-01 1.118000e+00 2.130798e-01 9.200000e-01
9.200000e-01 1.119000e+00 2.125623e-01 9.200000e-01
9.200000e-01 1.120000e+00 2.120436e-01 9.200000e-01
9.200000e-01 1.121000e+00 2.115235e-01 9.200000e-01
9.200000e-01 1.122000e+00 2.110022e-01 9.200000e-01
9.200000e-01 1.123000e+00 2.104796e-01 9.200000e-01
9.200000e-01 1.124000e+00 2.099557e-01 9.200000e-01
9.200000e-01 1.125000e+00 2.094305e-01 9.200000e-01
9.200000e-01 1.126000e+00 2.089040e-01 9.200000e-01
9.200000e-01 1.127000e+00 2.083762e-01 9.200000e-01
9.200000e-01 1.128000e+00 2.078470e-01 9.200000e-01
9.200000e-01 1.129000e+00 2.073164e-01 9.200000e-01
9.200000e-01 1.130000e+00 2.067845e-01 9.200000e-01
9.200000e-01 1.131000e+00 2.062512e-01 9.200000e-01
9.200000e-01 1.132000e+00 2.057166e-01 9.200000e-01
9.200000e-01 1.133000e+00 2.051805e-01 9.200000e-01
9.200000e-01 1.134000e+00 2.046431e-01 9.200000e-01
9.200000e-01 1.135000e+00 2.041042e-01 9.200000e-01
9.200000e-01 1.136000e+00 2.035639e-01 9.200000e-01
9.200000e-01 1.137000e+00 2.030222e-01 9.200000e-01
9.200000e-01 1.138000e+00 2.024790e-01 9.200000e-01
9.200000e-01 1.139000e+00 2.019343e-01 9.200000e-01
9.200000e-01 1.140000e+00 2.013882e-01 9.200000e-01
9.200000e-01 1.141000e+00 2.008406e-01 9.200000e-01
9.200000e-01 1.142000e+00 2.002915e-01 9.200000e-01
9.200000e-01 1.143000e+00 1.997409e-01 9.200000e-01
9.200000e-01 1.144000e+00 1.991887e-01 9.200000e-01
9.200000e-01 1.145000e+00 1.986351e-01 9.200000e-01
9.200000e-01 1.146000e+00 1.980798e-01 9.200000e-01
9.200000e-01 1.147000e+00 1.975231e-01 9.200000e-01
9.200000e-01 1.148000e+00 1.969647e-01 9.200000e-01
9.200000e-01 1.149000e+00 1.964048e-01 9.200000e-01
9.200000e-01 1.150000e+00 1.958432e-01 9.200000e-01
9.200000e-01 1.151000e+00 1.952801e-01 9.200000e-01
9.200000e-01 1.152000e+00 1.947153e-01 9.200000e-01
9.200000e-01 1.153000e+00 1.941489e-01 9.200000e-01
9.200000e-01 1.154000e+00 1.935808e-01 9.200000e-01
9.200000e-01 1.155000e+00 1.930110e-01 9.200000e-01
9.200000e-01 1.156000e+00 1.924396e-01 9.200000e-01
9.200000e-01 1.157000e+00 1.918664e-01 9.200000e-01
9.200000e-01 1.158000e+00 1.912916e-01 9.200000e-01
9.200000e-01 1.159000e+00 1.907150e-01 9.200000e-01
9.200000e-01 1.160000e+00 1.901366e-01 9.200000e-01
9.200000e-01 1.161000e+00 1.895565e-01 9.200000e-01
9.200000e-01 1.162000e+00 1.889746e-01 9.200000e-01
9.200000e-01 1.163000e+00 1.883909e-01 9.200000e-01
9.200000e-01 1.164000e+00 1.878054e-01 9.200000e-01
9.200000e-01 1.165000e+00 1.872181e-01 9.200000e-01
9.200000e-01 1.166000e+00 1.866289e-01 9.200000e-01
9.200000e-01 1.167000e+00 1.860379e-01 9.200000e-01
9.200000e-01 1.168000e+00 1.854449e-01 9.200000e-01
9.200000e-01 1.169000e+00 1.848501e-01 9.200000e-01
9.200000e-01 1.170000e+00 1.842534e-01 9.200000e-01
9.200000e-01 1.171000e+00 1.836547e-01 9.200000e-01
9.200000e-01 1.172000e+00 1.830540e-01 9.200000e-01
9.200000e-01 1.173000e+00 1.824514e-01 9.200000e-01
9.200000e-01 1.174000e+00 1.818468e-01 9.200000e-01
9.200000e-01 1.175000e+00 1.812401e-01 9.200000e-01
9.200000e-01 1.176000e+00 1.806314e-01 9.200000e-01
9.200000e-01 1.177000e+00 1.800207e-01 9.200000e-01
9.200000e-01 1.178000e+00 1.794079e-01 9.200000e-01
9.200000e-01 1.179000e+00 1.787930e-01 9.200000e-01
9.200000e-01 1.180000e+00 1.781759e-01 9.200000e-01
9.200000e-01 1.181000e+00 1.775568e-01 9.200000e-01
9.200000e-01 1.182000e+00 1.769354e-01 9.200000e-01
9.200000e-01 1.183000e+00 1.763119e-01 9.200000e-01
9.200000e-01 1.184000e+00 1.756861e-01 9.200000e-01
9.200000e-01 1.185000e+00 1.750581e-01 9.200000e-01
9.200000e-01 1.186000e+00 1.744279e-01 9.200000e-01
9.200000e-01 1.187000e+00 1.737953e-01 9.200000e-01
9.200000e-01 1.188000e+00 1.731605e-01 9.200000e-01
9.200000e-01 1.189000e+00 1.725233e-01 9.200000e-01
9.200000e-01 1.190000e+00 1.718838e-01 9.200000e-01
9.200000e-01 1.191000e+00 1.712418e-01 9.200000e-01
9.200000e-01 1.192000e+00 1.705975e-01 9.200000e-01
9.200000e-01 1.193000e+00 1.699507e-01 9.200000e-01
9.200000e-01 1.194000e+00 1.693014e-01 9.200000e-01
9.200000e-01 1.195000e+00 1.686497e-01 9.200000e-01
9.200000e-01 1.196000e+00 1.679954e-01 9.200000e-01
9.200000e-01 1.197000e+00 1.673385e-01 9.200000e-01
9.200000e-01 1.198000e+00 1.666791e-01 9.200000e-01
9.200000e-01 1.199000e+00 1.660170e-01 9.200000e-01
9.200000e-01 1.200000e+00 1.653523e-01 9.200000e-01
9.200000e-01 1.201000e+00 1.646849e-01 9.200000e-01
9.200000e-01 1.202000e+00 1.640148e-01 9.200000e-01
9.200000e-01 1.203000e+00 1.633420e-01 9.200000e-01
9.200000e-01 1.204000e+00 1.626664e-01 9.200000e-01
9.200000e-01 1.205000e+00 1.619879e-01 9.200000e-01
9.200000e-01 1.206000e+00 1.613066e-01 9.200000e-01
9.200000e-01 1.207000e+00 1.606224e-01 9.200000e-01
9.200000e-01 1.208000e+00 1.599353e-01 9.200000e-01
9.200000e-01 1.209000e+00 1.592452e-01 9.200000e-01
9.200000e-01 1.210000e+00 1.585521e-01 9.200000e-01
9.200000e-01 1.211000e+00 1.578559e-01 9.200000e-01
9.200000e-01 1.212000e+00 1.571567e-01 9.200000e-01
9.200000e-01 1.213000e+00 1.564544e-01 9.200000e-01
9.200000e-01 1.214000e+00 1.557489e-01 9.200000e-01
9.200000e-01 1.215000e+00 1.550401e-01 9.200000e-01
9.200000e-01 1.216000e+00 1.543282e-01 9.200000e-01
9.200000e-01 1.217000e+00 1.536129e-01 9.200000e-01
9.200000e-01 1.218000e+00 1.528943e-01 9.200000e-01
9.200000e-01 1.219000e+00 1.521722e-01 9.200000e-01
9.200000e-01 1.220000e+00 1.514468e-01 9.200000e-01
9.200000e-01 1.221000e+00 1.507178e-01 9.200000e-01
9.200000e-01 1.222000e+00 1.499853e-01 9.200000e-01
9.200000e-01 1.223000e+00 1.492492e-01 9.200000e-01
9.200000e-01 1.224000e+00 1.485095e-01 9.200000e-01
9.200000e-01 1.225000e+00 1.477661e-01 9.200000e-01
9.200000e-01 1.226000e+00 1.470189e-01 9.200000e-01
9.200000e-01 1.227000e+00 1.462679e-01 9.200000e-01
9.200000e-01 1.228000e+00 1.455130e-01 9.200000e-01
9.200000e-01 1.229000e+00 1.447541e-01 9.200000e-01
9.200000e-01 1.230000e+00 1.439913e-01 9.200000e-01
9.200000e-01 1.231000e+00 1.432244e-01 9.200000e-01
9.200000e-01 1.232000e+00 1.424534e-01 9.200000e-01
9.200000e-01 1.233000e+00 1.416782e-01 9.200000e-01
9.200000e-01 1.234000e+00 1.408987e-01 9.200000e-01
9.200000e-01 1.235000e+00 1.401149e-01 9.200000e-01
9.200000e-01 1.236000e+00 1.393266e-01 9.200000e-01
9.200000e-01 1.237000e+00 1.385339e-01 9.200000e-01
9.200000e-01 1.238000e+00 1.377366e-01 9.200000e-01
9.200000e-01 1.239000e+00 1.369347e-01 9.200000e-01
9.200000e-01 1.240000e+00 1.361281e-01 9.200000e-01
9.200000e-01 1.241000e+00 1.353167e-01 9.200000e-01
9.200000e-01 1.242000e+00 1.345003e-01 9.200000e-01
9.200000e-01 1.243000e+00 1.336790e-01 9.200000e-01
9.200000e-01 1.244000e+00 1.328526e-01 9.200000e-01
9.200000e-01 1.245000e+00 1.320210e-01 9.200000e-01
9.200000e-01 1.246000e+00 1.311841e-01 9.200000e-01
9.200000e-01 1.247000e+00 1.303419e-01 9.200000e-01
9.200000e-01 1.248000e+00 1.294942e-01 9.200000e-01
9.200000e-01 1.249000e+00 1.286409e-01 9.200000e-01
9.200000e-01 1.250000e+00 1.277819e-01 9.200000e-01
9.200000e-01 1.251000e+00 1.269171e-01 9.200000e-01
9.200000e-01 1.252000e+00 1.260464e-01 9.200000e-01
9.200000e-01 1.253000e+00 1.251696e-01 9.200000e-01
9.200000e-01 1.254000e+00 1.242866e-01 9.200000e-01
9.200000e-01 1.255000e+00 1.233974e-01 9.200000e-01
9.200000e-01 1.256000e+00 1.225016e-01 9.200000e-01
9.200000e-01 1.257000e+00 1.215993e-01 9.200000e-01
9.200000e-01 1.258000e+00 1.206902e-01 9.200000e-01
9.200000e-01 1.259000e+00 1.197742e-01 9.200000e-01
9.200000e-01 1.260000e+00 1.188511e-01 9.200000e-01
9.200000e-01 1.261000e+00 1.179208e-01 9.200000e-01
9.200000e-01 1.262000e+00 1.169832e-01 9.200000e-01
9.200000e-01 1.263000e+00 1.160379e-01 9.200000e-01
9.200000e-01 1.264000e+00 1.150849e-01 9.200000e-01
9.200000e-01 1.265000e+00 1.141239e-01 9.200000e-01
9.200000e-01 1.266000e+00 1.131548e-01 9.200000e-01
9.200000e-01 1.267000e+00 1.121773e-01 9.200000e-01
9.200000e-01 1.268000e+00 1.111912e-01 9.200000e-01
9.200000e-01 1.269000e+00 1.101963e-01 9.200000e-01
9.200000e-01 1.270000e+00 1.091923e-01 9.200000e-01
9.200000e-01 1.271000e+00 1.081790e-01 9.200000e-01
9.200000e-01 1.272000e+00 1.071561e-01 9.200000e-01
9.200000e-01 1.273000e+00 1.061234e-01 9.200000e-01
9.200000e-01 1.274000e+00 1.050805e-01 9.200000e-01
9.200000e-01 1.275000e+00 1.040271e-01 9.200000e-01
9.200000e-01 1.276000e+00 1.029630e-01 9.200000e-01
9.200000e-01 1.277000e+00 1.018877e-01 9.200000e-01
9.200000e-01 1.278000e+00 1.008010e-01 9.200000e-01
9.200000e-01 1.279000e+00 9.970248e-02 9.200000e-01
9.200000e-01 1.280000e+00 9.859169e-02 9.200000e-01
9.200000e-01 1.281000e+00 9.746824e-02 9.200000e-01
9.200000e-01 1.282000e+00 9.633169e-02 9.200000e-01
9.200000e-01 1.283000e+00 9.518157e-02 9.200000e-01
9.200000e-01 1.284000e+00 9.401738e-02 9.200000e-01
9.200000e-01 1.285000e+00 9.283859e-02 9.200000e-01
9.200000e-01 1.286000e+00 9.164464e-02 9.200000e-01
9.200000e-01 1.287000e+00 9.043493e-02 9.200000e-01
9.200000e-01 1.288000e+00 8.920882e-02 9.200000e-01
9.200000e-01 1.289000e+00 8.796562e-02 9.200000e-01
9.200000e-01 1.290000e+00 8.670460e-02 9.200000e-01
9.200000e-01 1.291000e+00 8.542496e-02 9.200000e-01
9.200000e-01 1.292000e+00 8.412586e-02 9.200000e-01
9.200000e-01 1.293000e+00 8.280638e-02 9.200000e-01
9.200000e-01 1.294000e+00 8.146553e-02 9.200000e-01
9.200000e-01 1.295000e+00 8.010225e-02 9.200000e-01
9.200000e-01 1.296000e+00 7.871535e-02 9.200000e-01
9.200000e-01 1.297000e+00 7.730358e-02 9.200000e-01
9.200000e-01 1.298000e+00 7.586554e-02 9.200000e-01
9.200000e-01 1.299000e+00 7.439970e-02 9.200000e-01
9.200000e-01 1.300000e+00 7.290441e-02 9.200000e-01
9.200000e-01 1.301000e+00 7.137779e-02 9.200000e-01
9.200000e-01 1.302000e+00 6.981780e-02 9.200000e-01
9.200000e-01 1.303000e+00 6.822215e-02 9.200000e-01
9.200000e-01 1.304000e+00 6.658828e-02 9.200000e-01
9.200000e-01 1.305000e+00 6.491329e-02 9.200000e-01
9.200000e-01 1.306000e+00 6.319392e-02 9.200000e-01
9.200000e-01 1.307000e+00 6.142645e-02 9.200000e-01
9.200000e-01 1.308000e+00 5.960659e-02 9.200000e-01
9.200000e-01 1.309000e+00 5.772938e-02 9.200000e-01
9.200000e-01 1.310000e+00 5.578905e-02 9.200000e-01
9.200000e-01 1.311000e+00 5.377876e-02 9.200000e-01
9.200000e-01 1.312000e+00 5.169034e-02 9.200000e-01
9.200000e-01 1.313000e+00 4.951392e-02 9.200000e-01
9.200000e-01 1.314000e+00 4.723732e-02 9.200000e-01
9.200000e-01 1.315000e+00 4.484530e-02 9.200000e-01
9.200000e-01 1.316000e+00 4.231829e-02 9.200000e-01
9.200000e-01 1.317000e+00 3.963047e-02 9.200000e-01
9.200000e-01 1.318000e+00 3.674657e-02 9.200000e-01
9.200000e-01 1.319000e+00 3.361617e-02 9.200000e-01
9.200000e-01 1.320000e+00 3.016262e-02 9.200000e-01
9.200000e-01 1.321000e+00 2.625872e-02 9.200000e-01
9.200000e-01 1.322000e+00 2.166234e-02 9.200000e-01
9.200000e-01 1.323000e+00 1.577953e-02 9.200000e-01
9.200000e-01 1.324000e+00 5.360039e-03 9.200000e-01
9.300000e-01 1.000000e+00 2.683919e-01 9.300000e-01
9.300000e-01 1.001000e+00 2.679857e-01 9.300000e-01
9.300000e-01 1.002000e+00 2.675788e-01 9.300000e-01
9.300000e-01 1.003000e+00 2.671714e-01 9.300000e-01
9.300000e-01 1.004000e+00 2.667633e-01 9.300000e-01
9.300000e-01 1.005000e+00 2.663546e-01 9.300000e-01
9.300000e-01 1.006000e+00 2.659452e-01 9.300000e-01
9.300000e-01 1.007000e+00 2.655352e-01 9.300000e-01
9.300000e-01 1.008000e+00 2.651246e-01 9.300000e-01
9.300000e-01 1.009000e+00 2.647134e-01 9.300000e-01
9.300000e-01 1.010000e+00 2.643015e-01 9.300000e-01
9.300000e-01 1.011000e+00 2.638889e-01 9.300000e-01
9.300000e-01 1.012000e+00 2.634758e-01 9.300000e-01
9.300000e-01 1.013000e+00 2.630619e-01 9.300000e-01
9.300000e-01 1.014000e+00 2.626475e-01 9.300000e-01
9.300000e-01 1.015000e+00 2.622323e-01 9.300000e-01
9.300000e-01 1.016000e+00 2.618165e-01 9.300000e-01
9.300000e-01 1.017000e+00 2.614001e-01 9.300000e-01
9.300000e-01 1.018000e+00 2.609830e-01 9.300000e-01
9.300000e-01 1.019000e+00 2.605652e-01 9.300000e-01
9.300000e-01 1.020000e+00 2.601467e-01 9.300000e-01
9.300000e-01 1.021000e+00 2.597276e-01 9.300000e-01
9.300000e-01 1.022000e+00 2.593078e-01 9.300000e-01
9.300000e-01 1.023000e+00 2.588873e-01 9.300000e-01
9.300000e-01 1.024000e+00 2.584661e-01 9.300000e-01
9.300000e-01 1.025000e+00 2.580443e-01 9.300000e-01
9.300000e-01 1.026000e+00 2.576217e-01 9.300000e-01
9.300000e-01 1.027000e+00 2.571985e-01 9.300000e-01
9.300000e-01 1.028000e+00 2.567745e-01 9.300000e-01
9.300000e-01 1.029000e+00 2.563499e-01 9.300000e-01
9.300000e-01 1.030000e+00 2.559245e-01 9.300000e-01
9.300000e-01 1.031000e+00 2.554985e-01 9.300000e-01
9.300000e-01 1.032000e+00 2.550717e-01 9.300000e-01
9.300000e-01 1.033000e+00 2.546442e-01 9.300000e-01
9.300000e-01 1.034000e+00 2.542160e-01 9.300000e-01
9.300000e-01 1.035000e+00 2.537871e-01 9.300000e-01
9.300000e-01 1.036000e+00 2.533574e-01 9.300000e-01
9.300000e-01 1.037000e+00 2.529271e-01 9.300000e-01
9.300000e-01 1.038000e+00 2.524960e-01 9.300000e-01
9.300000e-01 1.039000e+00 2.520641e-01 9.300000e-01
9.300000e-01 1.040000e+00 2.516315e-01 9.300000e-01
9.300000e-01 1.041000e+00 2.511982e-01 9.300000e-01
9.300000e-01 1.042000e+00 2.507641e-01 9.300000e-01
9.300000e-01 1.043000e+00 2.503293e-01 9.300000e-01
9.300000e-01 1.044000e+00 2.498936e-01 9.300000e-01
9.300000e-01 1.045000e+00 2.494573e-01 9.300000e-01
9.300000e-01 1.046000e+00 2.490202e-01 9.300000e-01
9.300000e-01 1.047000e+00 2.485823e-01 9.300000e-01
9.300000e-01 1.048000e+00 2.481436e-01 9.300000e-01
9.300000e-01 1.049000e+00 2.477042e-01 9.300000e-01
9.300000e-01 1.050000e+00 2.472640e-01 9.300000e-01
9.300000e-01 1.051000e+00 2.468230e-01 9.300000e-01
9.300000e-01 1.052000e+00 2.463812e-01 9.300000e-01
9.300000e-01 1.053000e+00 2.459386e-01 9.300000e-01
9.300000e-01 1.054000e+00 2.454952e-01 9.300000e-01
9.300000e-01 1.055000e+00 2.450510e-01 9.300000e-01
9.300000e-01 1.056000e+00 2.446060e-01 9.300000e-01
9.300000e-01 1.057000e+00 2.441602e-01 9.300000e-01
9.300000e-01 1.058000e+00 2.437136e-01 9.300000e-01
9.300000e-01 1.059000e+00 2.432661e-01 9.300000e-01
9.300000e-01 1.060000e+00 2.428179e-01 9.300000e-01
9.300000e-01 1.061000e+00 2.423688e-01 9.300000e-01
9.300000e-01 1.062000e+00 2.419188e-01 9.300000e-01
9.300000e-01 1.063000e+00 2.414681e-01 9.300000e-01
9.300000e-01 1.064000e+00 2.410165e-01 9.300000e-01
9.300000e-01 1.065000e+00 2.405640e-01 9.300000e-01
9.300000e-01 1.066000e+00 2.401107e-01 9.300000e-01
9.300000e-01 1.067000e+00 2.396565e-01 9.300000e-01
9.300000e-01 1.068000e+00 2.392015e-01 9.300000e-01
9.300000e-01 1.069000e+00 2.387456e-01 9.300000e-01
9.300000e-01 1.070000e+00 2.382888e-01 9.300000e-01
9.300000e-01 1.071000e+00 2.378312e-01 9.300000e-01
9.300000e-01 1.072000e+00 2.373727e-01 9.300000e-01
9.300000e-01 1.073000e+00 2.369132e-01 9.300000e-01
9.300000e-01 1.074000e+00 2.364529e-01 9.300000e-01
9.300000e-01 1.075000e+00 2.359917e-01 9.300000e-01
9.300000e-01 1.076000e+00 2.355296e-01 9.300000e-01
9.300000e-01 1.077000e+00 2.350666e-01 9.300000e-01
9.300000e-01 1.078000e+00 2.346027e-01 9.300000e-01
9.300000e-01 1.079000e+00 2.341378e-01 9.300000e-01
9.300000e-01 1.080000e+00 2.336720e-01 9.300000e-01
9.300000e-01 1.081000e+00 2.332053e-01 9.300000e-01
9.300000e-01 1.082000e+00 2.327377e-01 9.300000e-01
9.300000e-01 1.083000e+00 2.322691e-01 9.300000e-01
9.300000e-01 1.084000e+00 2.317996e-01 9.300000e-01
9.300000e-01 1.085000e+00 2.313291e-01 9.300000e-01
9.300000e-01 1.086000e+00 2.308576e-01 9.300000e-01
9.300000e-01 1.087000e+00 2.303852e-01 9.300000e-01
9.300000e-01 1.088000e+00 2.299119e-01 9.300000e-01
9.300000e-01 1.089000e+00 2.294375e-01 9.300000e-01
9.300000e-01 1.090000e+00 2.289622e-01 9.300000e-01
9.300000e-01 1.091000e+00 2.284858e-01 9.300000e-01
9.300000e-01 1.092000e+00 2.280085e-01 9.300000e-01
9.300000e-01 1.093000e+00 2.275302e-01 9.300000e-01
9.300000e-01 1.094000e+00 2.270508e-01 9.300000e-01
9.300000e-01 1.095000e+00 2.265705e-01 9.300000e-01
9.300000e-01 1.096000e+00 2.260891e-01 9.300000e-01
9.300000e-01 1.097000e+00 2.256067e-01 9.300000e-01
9.300000e-01 1.098000e+00 2.251233e-01 9.300000e-01
9.300000e-01 1.099000e+00 2.246389e-01 9.300000e-01
9.300000e-01 1.100000e+00 2.241533e-01 9.300000e-01
9.300000e-01 1.101000e+00 2.236668e-01 9.300000e-01
9.300000e-01 1.102000e+00 2.231791e-01 9.300000e-01
9.300000e-01 1.103000e+00 2.226904e-01 9.300000e-01
9.300000e-01 1.104000e+00 2.222007e-01 9.300000e-01
9.300000e-01 1.105000e+00 2.217098e-01 9.300000e-01
9.300000e-01 1.106000e+00 2.212179e-01 9.300000e-01
9.300000e-01 1.107000e+00 2.207248e-01 9.300000e-01
9.300000e-01 1.108000e+00 2.202307e-01 9.300000e-01
9.300000e-01 1.109000e+00 2.197354e-01 9.300000e-01
9.300000e-01 1.110000e+00 2.192391e-01 9.300000e-01
9.300000e-01 1.111000e+00 2.187416e-01 9.300000e-01
9.300000e-01 1.112000e+00 2.182429e-01 9.300000e-01
9.300000e-01 1.113000e+00 2.177432e-01 9.300000e-01
9.300000e-01 1.114000e+00 2.172422e-01 9.300000e-01
9.300000e-01 1.115000e+00 2.167401e-01 9.300000e-01
9.300000e-01 1.116000e+00 2.162369e-01 9.300000e-01
9.300000e-01 1.117000e+00 2.157325e-01 9.300000e-01
9.300000e-01 1.118000e+00 2.152269e-01 9.300000e-01
9.300000e-01 1.119000e+00 2.147201e-01 9.300000e-01
9.300000e-01 1.120000e+00 2.142121e-01 9.300000e-01
9.300000e-01 1.121000e+00 2.137029e-01 9.300000e-01
9.300000e-01 1.122000e+00 2.131925e-01 9.300000e-01
9.300000e-01 1.123000e+00 2.126808e-01 9.300000e-01
9.300000e-01 1.124000e+00 2.121679e-01 9.300000e-01
9.300000e-01 1.125000e+00 2.116538e-01 9.300000e-01
9.300000e-01 1.126000e+00 2.111385e-01 9.300000e-01
9.300000e-01 1.127000e+00 2.106218e-01 9.300000e-01
9.300000e-01 1.128000e+00 2.101039e-01 9.300000e-01
9.300000e-01 1.129000e+00 2.095847e-01 9.300000e-01
9.300000e-01 1.130000e+00 2.090643e-01 9.300000e-01
9.300000e-01 1.131000e+00 2.085425e-01 9.300000e-01
9.300000e-01 1.132000e+00 2.080194e-01 9.300000e-01
9.300000e-01 1.133000e+00 2.074950e-01 9.300000e-01
9.300000e-01 1.134000e+00 2.069693e-01 9.300000e-01
9.300000e-01 1.135000e+00 2.064422e-01 9.300000e-01
9.300000e-01 1.136000e+00 2.059138e-01 9.300000e-01
9.300000e-01 1.137000e+00 2.053840e-01 9.300000e-01
9.300000e-01 1.138000e+00 2.048529e-01 9.300000e-01
9.300000e-01 1.139000e+00 2.043204e-01 9.300000e-01
9.300000e-01 1.140000e+00 2.037865e-01 9.300000e-01
9.300000e-01 1.141000e+00 2.032511e-01 9.300000e-01
9.300000e-01 1.142000e+00 2.027144e-01 9.300000e-01
9.300000e-01 1.143000e+00 2.021762e-01 9.300000e-01
9.300000e-01 1.144000e+00 2.016366e-01 9.300000e-01
9.300000e-01 1.145000e+00 2.010956e-01 9.300000e-01
9.300000e-01 1.146000e+00 2.005531e-01 9.300000e-01
9.300000e-01 1.147000e+00 2.000091e-01 9.300000e-01
9.300000e-01 1.148000e+00 1.994637e-01 9.300000e-01
9.300000e-01 1.149000e+00 1.989167e-01 9.300000e-01
9.300000e-01 1.150000e+00 1.983683e-01 9.300000e-01
9.300000e-01 1.151000e+00 1.978183e-01 9.300000e-01
9.300000e-01 1.152000e+00 1.972668e-01 9.300000e-01
9.300000e-01 1.153000e+00 1.967137e-01 9.300000e-01
9.300000e-01 1.154000e+00 1.961591e-01 9.300000e-01
9.300000e-01 1.155000e+00 1.956029e-01 9.300000e-01
9.300000e-01 1.156000e+00 1.950451e-01 9.300000e-01
9.300000e-01 1.157000e+00 1.944857e-01 9.300000e-01
9.300000e-01 1.158000e+00 1.939247e-01 9.300000e-01
9.300000e-01 1.159000e+00 1.933621e-01 9.300000e-01
9.300000e-01 1.160000e+00 1.927979e-01 9.300000e-01
9.300000e-01 1.161000e+00 1.922320e-01 9.300000e-01
9.300000e-01 1.162000e+00 1.916644e-01 9.300000e-01
9.300000e-01 1.163000e+00 1.910951e-01 9.300000e-01
9.300000e-01 1.164000e+00 1.905241e-01 9.300000e-01
9.300000e-01 1.165000e+00 1.899514e-01 9.300000e-01
9.300000e-01 1.166000e+00 1.893770e-01 9.300000e-01
9.300000e-01 1.167000e+00 1.888008e-01 9.300000e-01
9.300000e-01 1.168000e+00 1.882229e-01 9.300000e-01
9.300000e-01 1.169000e+00 1.876432e-01 9.300000e-01
9.300000e-01 1.170000e+00 1.870617e-01 9.300000e-01
9.300000e-01 1.171000e+00 1.864783e-01 9.300000e-01
9.300000e-01 1.172000e+00 1.858932e-01 9.300000e-01
9.300000e-01 1.173000e+00 1.853062e-01 9.300000e-01
9.300000e-01 1.174000e+00 1.847173e-01 9.300000e-01
9.300000e-01 1.175000e+00 1.841266e-01 9.300000e-01
9.300000e-01 1.176000e+00 1.835339e-01 9.300000e-01
9.300000e-01 1.177000e+00 1.829393e-01 9.300000e-01
9.300000e-01 1.178000e+00 1.823428e-01 9.300000e-01
9.300000e-01 1.179000e+00 1.817443e-01 9.300000e-01
9.300000e-01 1.180000e+00 1.811439e-01 9.300000e-01
9.300000e-01 1.181000e+00 1.805415e-01 9.300000e-01
9.300000e-01 1.182000e+00 1.799370e-01 9.300000e-01
9.300000e-01 1.183000e+00 1.793305e-01 9.300000e-01
9.300000e-01 1.184000e+00 1.787219e-01 9.300000e-01
9.300000e-01 1.185000e+00 1.781113e-01 9.300000e-01
9.300000e-01 1.186000e+00 1.774986e-01 9.300000e-01
9.300000e-01 1.187000e+00 1.768837e-01 9.300000e-01
9.300000e-01 1.188000e+00 1.762667e-01 9.300000e-01
9.300000e-01 1.189000e+00 1.756476e-01 9.300000e-01
9.300000e-01 1.190000e+00 1.750262e-01 9.300000e-01
9.300000e-01 1.191000e+00 1.744026e-01 9.300000e-01
9.300000e-01 1.192000e+00 1.737768e-01 9.300000e-01
9.300000e-01 1.193000e+00 1.731487e-01 9.300000e-01
9.300000e-01 1.194000e+00 1.725184e-01 9.300000e-01
9.300000e-01 1.195000e+00 1.718857e-01 9.300000e-01
9.300000e-01 1.196000e+00 1.712507e-01 9.300000e-01
9.300000e-01 1.197000e+00 1.706133e-01 9.300000e-01
9.300000e-01 1.198000e+00 1.699735e-01 9.300000e-01
9.300000e-01 1.199000e+00 1.693314e-01 9.300000e-01
9.300000e-01 1.200000e+00 1.686867e-01 9.300000e-01
9.300000e-01 1.201000e+00 1.680396e-01 9.300000e-01
9.300000e-01 1.202000e+00 1.673900e-01 9.300000e-01
9.300000e-01 1.203000e+00 1.667379e-01 9.300000e-01
9.300000e-01 1.204000e+00 1.660832e-01 9.300000e-01
9.300000e-01 1.205000e+00 1.654259e-01 9.300000e-01
9.300000e-01 1.206000e+00 1.647660e-01 9.300000e-01
9.300000e-01 1.207000e+00 1.641035e-01 9.300000e-01
9.300000e-01 1.208000e+00 1.634382e-01 9.300000e-01
9.300000e-01 1.209000e+00 1.627703e-01 9.300000e-01
9.300000e-01 1.210000e+00 1.620996e-01 9.300000e-01
9.300000e-01 1.211000e+00 1.614260e-01 9.300000e-01
9.300000e-01 1.212000e+00 1.607497e-01 9.300000e-01
9.300000e-01 1.213000e+00 1.600706e-01 9.300000e-01
9.300000e-01 1.214000e+00 1.593885e-01 9.300000e-01
9.300000e-01 1.215000e+00 1.587035e-01 9.300000e-01
9.300000e-01 1.216000e+00 1.580155e-01 9.300000e-01
9.300000e-01 1.217000e+00 1.573245e-01 9.300000e-01
9.300000e-01 1.218000e+00 1.566305e-01 9.300000e-01
9.300000e-01 1.219000e+00 1.559333e-01 9.300000e-01
9.300000e-01 1.220000e+00 1.552331e-01 9.300000e-01
9.300000e-01 1.221000e+00 1.545297e-01 9.300000e-01
9.300000e-01 1.222000e+00 1.538230e-01 9.300000e-01
9.300000e-01 1.223000e+00 1.531131e-01 9.300000e-01
9.300000e-01 1.224000e+00 1.523999e-01 9.300000e-01
9.300000e-01 1.225000e+00 1.516833e-01 9.300000e-01
9.300000e-01 1.226000e+00 1.509634e-01 9.300000e-01
9.300000e-01 1.227000e+00 1.502400e-01 9.300000e-01
9.300000e-01 1.228000e+00 1.495131e-01 9.300000e-01
9.300000e-01 1.229000e+00 1.487826e-01 9.300000e-01
9.300000e-01 1.230000e+00 1.480485e-01 9.300000e-01
9.300000e-01 1.231000e+00 1.473108e-01 9.300000e-01
9.300000e-01 1.232000e+00 1.465693e-01 9.300000e-01
9.300000e-01 1.233000e+00 1.458241e-01 9.300000e-01
9.300000e-01 1.234000e+00 1.450751e-01 9.300000e-01
9.300000e-01 1.235000e+00 1.443222e-01 9.300000e-01
9.300000e-01 1.236000e+00 1.435653e-01 9.300000e-01
9.300000e-01 1.237000e+00 1.428044e-01 9.300000e-01
9.300000e-01 1.238000e+00 1.420395e-01 9.300000e-01
9.300000e-01 1.239000e+00 1.412703e-01 9.300000e-01
9.300000e-01 1.240000e+00 1.404970e-01 9.300000e-01
9.300000e-01 1.241000e+00 1.397194e-01 9.300000e-01
9.300000e-01 1.242000e+00 1.389375e-01 9.300000e-01
9.300000e-01 1.243000e+00 1.381511e-01 9.300000e-01
9.300000e-01 1.244000e+00 1.373602e-01 9.300000e-01
9.300000e-01 1.245000e+00 1.365648e-01 9.300000e-01
9.300000e-01 1.246000e+00 1.357647e-01 9.300000e-01
9.300000e-01 1.247000e+00 1.349598e-01 9.300000e-01
9.300000e-01 1.248000e+00 1.341501e-01 9.300000e-01
9.300000e-01 1.249000e+00 1.333355e-01 9.300000e-01
9.300000e-01 1.250000e+00 1.325159e-01 9.300000e-01
9.300000e-01 1.251000e+00 1.316912e-01 9.300000e-01
9.300000e-01 1.252000e+00 1.308613e-01 9.300000e-01
9.300000e-01 1.253000e+00 1.300261e-01 9.300000e-01
9.300000e-01 1.254000e+00 1.291855e-01 9.300000e-01
9.300000e-01 1.255000e+00 1.283393e-01 9.300000e-01
9.300000e-01 1.256000e+00 1.274876e-01 9.300000e-01
9.300000e-01 1.257000e+00 1.266302e-01 9.300000e-01
9.300000e-01 1.258000e+00 1.257669e-01 9.300000e-01
9.300000e-01 1.259000e+00 1.248976e-01 9.300000e-01
9.300000e-01 1.260000e+00 1.240222e-01 9.300000e-01
9.300000e-01 1.261000e+00 1.231407e-01 9.300000e-01
9.300000e-01 1.262000e+00 1.222527e-01 9.300000e-01
9.300000e-01 1.263000e+00 1.213583e-01 9.300000e-01
9.300000e-01 1.264000e+00 1.204572e-01 9.300000e-01
9.300000e-01 1.265000e+00 1.195493e-01 9.300000e-01
9.300000e-01 1.266000e+00 1.186345e-01 9.300000e-01
9.300000e-01 1.267000e+00 1.177126e-01 9.300000e-01
9.300000e-01 1.268000e+00 1.167834e-01 9.300000e-01
9.300000e-01 1.269000e+00 1.158467e-01 9.300000e-01
9.300000e-01 1.270000e+00 1.149024e-01 9.300000e-01
9.300000e-01 1.271000e+00 1.139503e-01 9.300000e-01
9.300000e-01 1.272000e+00 1.129901e-01 9.300000e-01
9.300000e-01 1.273000e+00 1.120218e-01 9.300000e-01
9.300000e-01 1.274000e+00 1.110450e-01 9.300000e-01
9.300000e-01 1.275000e+00 1.100595e-01 9.300000e-01
9.300000e-01 1.276000e+00 1.090651e-01 9.300000e-01
9.300000e-01 1.277000e+00 1.080616e-01 9.300000e-01
9.300000e-01 1.278000e+00 1.070486e-01 9.300000e-01
9.300000e-01 1.279000e+00 1.060260e-01 9.300000e-01
9.300000e-01 1.280000e+00 1.049934e-01 9.300000e-01
9.300000e-01 1.281000e+00 1.039506e-01 9.300000e-01
9.300000e-01 1.282000e+00 1.028972e-01 9.300000e-01
9.300000e-01 1.283000e+00 1.018329e-01 9.300000e-01
9.300000e-01 1.284000e+00 1.007573e-01 9.300000e-01
9.300000e-01 1.285000e+00 9.967015e-02 9.300000e-01
9.300000e-01 1.286000e+00 9.857101e-02 9.300000e-01
9.300000e-01 1.287000e+00 9.745947e-02 9.300000e-01
9.300000e-01 1.288000e+00 9.633511e-02 9.300000e-01
9.300000e-01 1.289000e+00 9.519747e-02 9.300000e-01
9.300000e-01 1.290000e+00 9.404607e-02 9.300000e-01
9.300000e-01 1.291000e+00 9.288040e-02 9.300000e-01
9.300000e-01 1.292000e+00 9.169991e-02 9.300000e-01
9.300000e-01 1.293000e+00 9.050402e-02 9.300000e-01
9.300000e-01 1.294000e+00 8.929212e-02 9.300000e-01
9.300000e-01 1.295000e+00 8.806355e-02 9.300000e-01
9.300000e-01 1.296000e+00 8.681759e-02 9.300000e-01
9.300000e-01 1.297000e+00 8.555348e-02 9.300000e-01
9.300000e-01 1.298000e+00 8.427042e-02 9.300000e-01
9.300000e-01 1.299000e+00 8.296751e-02 9.300000e-01
9.300000e-01 1.300000e+00 8.164382e-02 9.300000e-01
9.300000e-01 1.301000e+00 8.029831e-02 9.300000e-01
9.300000e-01 1.302000e+00 7.892986e-02 9.300000e-01
9.300000e-01 1.303000e+00 7.753727e-02 9.300000e-01
9.300000e-01 1.304000e+00 7.611920e-02 9.300000e-01
9.300000e-01 1.305000e+00 7.467421e-02 9.300000e-01
9.300000e-01 1.306000e+00 7.320070e-02 9.300000e-01
9.300000e-01 1.307000e+00 7.169692e-02 9.300000e-01
9.300000e-01 1.308000e+00 7.016091e-02 9.300000e-01
9.300000e-01 1.309000e+00 6.859051e-02 9.300000e-01
9.300000e-01 1.310000e+00 6.698330e-02 9.300000e-01
9.300000e-01 1.311000e+00 6.533657e-02 9.300000e-01
9.300000e-01 1.312000e+00 6.364725e-02 9.300000e-01
9.300000e-01 1.313000e+00 6.191186e-02 9.300000e-01
9.300000e-01 1.314000e+00 6.012639e-02 9.300000e-01
9.300000e-01 1.315000e+00 5.828626e-02 9.300000e-01
9.300000e-01 1.316000e+00 5.638611e-02 9.300000e-01
9.300000e-01 1.317000e+00 5.441965e-02 9.300000e-01
9.300000e-01 1.318000e+00 5.237941e-02 9.300000e-01
9.300000e-01 1.319000e+00 5.025642e-02 9.300000e-01
9.300000e-01 1.320000e+00 4.803970e-02 9.300000e-01
9.300000e-01 1.321000e+00 4.571562e-02 9.300000e-01
9.300000e-01 1.322000e+00 4.326688e-02 9.300000e-01
9.300000e-01 1.323000e+00 4.067097e-02 9.300000e-01
9.300000e-01 1.324000e+00 3.789766e-02 9.300000e-01
9.300000e-01 1.325000e+00 3.490469e-02 9.300000e-01
9.300000e-01 1.326000e+00 3.162978e-02 9.300000e-01
9.300000e-01 1.327000e+00 2.797405e-02 9.300000e-01
9.300000e-01 1.328000e+00 2.376242e-02 9.300000e-01
9.300000e-01 1.329000e+00 1.862143e-02 9.300000e-01
9.300000e-01 1.330000e+00 1.135177e-02 9.300000e-01
9.400000e-01 1.000000e+00 2.695441e-01 9.400000e-01
9.400000e-01 1.001000e+00 2.691439e-01 9.400000e-01
9.400000e-01 1.002000e+00 2.687431e-01 9.400000e-01
9.400000e-01 1.003000e+00 2.683418e-01 9.400000e-01
9.400000e-01 1.004000e+00 2.679398e-01 9.400000e-01
9.400000e-01 1.005000e+00 2.675372e-01 9.400000e-01
9.400000e-01 1.006000e+00 2.671340e-01 9.400000e-01
9.400000e-01 1.007000e+00 2.667302e-01 9.400000e-01
9.400000e-01 1.008000e+00 2.663258e-01 9.400000e-01
9.400000e-01 1.009000e+00 2.659207e-01 9.400000e-01
9.400000e-01 1.010000e+00 2.655151e-01 9.400000e-01
9.400000e-01 1.011000e+00 2.651088e-01 9.400000e-01
9.400000e-01 1.012000e+00 2.647019e-01 9.400000e-01
9.400000e-01 1.013000e+00 2.642944e-01 9.400000e-01
9.400000e-01 1.014000e+00 2.638862e-01 9.400000e-01
9.400000e-01 1.015000e+00 2.634775e-01 9.400000e-01
9.400000e-01 1.016000e+00 2.630680e-01 9.400000e-01
9.400000e-01 1.017000e+00 2.626580e-01 9.400000e-01
9.400000e-01 1.018000e+00 2.622473e-01 9.400000e-01
9.400000e-01 1.019000e+00 2.618360e-01 9.400000e-01
9.400000e-01 1.020000e+00 2.614240e-01 9.400000e-01
9.400000e-01 1.021000e+00 2.610113e-01 9.400000e-01
9.400000e-01 1.022000e+00 2.605980e-01 9.400000e-01
9.400000e-01 1.023000e+00 2.601841e-01 9.400000e-01
9.400000e-01 1.024000e+00 2.597695e-01 9.400000e-01
9.400000e-01 1.025000e+00 2.593542e-01 9.400000e-01
9.400000e-01 1.026000e+00 2.589383e-01 9.400000e-01
9.400000e-01 1.027000e+00 2.585217e-01 9.400000e-01
9.400000e-01 1.028000e+00 2.581044e-01 9.400000e-01
9.400000e-01 1.029000e+00 2.576864e-01 9.400000e-01
9.400000e-01 1.030000e+00 2.572678e-01 9.400000e-01
9.400000e-01 1.031000e+00 2.568485e-01 9.400000e-01
9.400000e-01 1.032000e+00 2.564285e-01 9.400000e-01
9.400000e-01 1.033000e+00 2.560078e-01 9.400000e-01
9.400000e-01 1.034000e+00 2.555864e-01 9.400000e-01
9.400000e-01 1.035000e+00 2.551643e-01 9.400000e-01
9.400000e-01 1.036000e+00 2.547415e-01 9.400000e-01
9.400000e-01 1.037000e+00 2.543181e-01 9.400000e-01
9.400000e-01 1.038000e+00 2.538939e-01 9.400000e-01
9.400000e-01 1.039000e+00 2.534690e-01 9.400000e-01
9.400000e-01 1.040000e+00 2.530434e-01 9.400000e-01
9.400000e-01 1.041000e+00 2.526171e-01 9.400000e-01
9.400000e-01 1.042000e+00 2.521900e-01 9.400000e-01
9.400000e-01 1.043000e+00 2.517622e-01 9.400000e-01
9.400000e-01 1.044000e+00 2.513337e-01 9.400000e-01
9.400000e-01 1.045000e+00 2.509045e-01 9.400000e-01
9.400000e-01 1.046000e+00 2.504745e-01 9.400000e-01
9.400000e-01 1.047000e+00 2.500438e-01 9.400000e-01
9.400000e-01 1.048000e+00 2.496124e-01 9.400000e-01
9.400000e-01 1.049000e+00 2.491802e-01 9.400000e-01
9.400000e-01 1.050000e+00 2.487472e-01 9.400000e-01
9.400000e-01 1.051000e+00 2.483135e-01 9.400000e-01
9.400000e-01 1.052000e+00 2.478791e-01 9.400000e-01
9.400000e-01 1.053000e+00 2.474438e-01 9.400000e-01
9.400000e-01 1.054000e+00 2.470078e-01 9.400000e-01
9.400000e-01 1.055000e+00 2.465711e-01 9.400000e-01
9.400000e-01 1.056000e+00 2.461335e-01 9.400000e-01
9.400000e-01 1.057000e+00 2.456952e-01 9.400000e-01
9.400000e-01 1.058000e+00 2.452561e-01 9.400000e-01
9.400000e-01 1.059000e+00 2.448162e-01 9.400000e-01
9.400000e-01 1.060000e+00 2.443756e-01 9.400000e-01
9.400000e-01 1.061000e+00 2.439341e-01 9.400000e-01
9.400000e-01 1.062000e+00 2.434918e-01 9.400000e-01
9.400000e-01 1.063000e+00 2.430487e-01 9.400000e-01
9.400000e-01 1.064000e+00 2.426048e-01 9.400000e-01
9.400000e-01 1.065000e+00 2.421601e-01 9.400000e-01
9.400000e-01 1.066000e+00 2.417146e-01 9.400000e-01
9.400000e-01 1.067000e+00 2.412683e-01 9.400000e-01
9.400000e-01 1.068000e+00 2.408211e-01 9.400000e-01
9.400000e-01 1.069000e+00 2.403731e-01 9.400000e-01
9.400000e-01 1.070000e+00 2.399242e-01 9.400000e-01
9.400000e-01 1.071000e+00 2.394746e-01 9.400000e-01
9.400000e-01 1.072000e+00 2.390240e-01 9.400000e-01
9.400000e-01 1.073000e+00 2.385726e-01 9.400000e-01
9.400000e-01 1.074000e+00 2.381204e-01 9.400000e-01
9.400000e-01 1.075000e+00 2.376673e-01 9.400000e-01
9.400000e-01 1.076000e+00 2.372134e-01 9.400000e-01
9.400000e-01 1.077000e+00 2.367585e-01 9.400000e-01
9.400000e-01 1.078000e+00 2.363028e-01 9.400000e-01
9.400000e-01 1.079000e+00 2.358462e-01 9.400000e-01
9.400000e-01 1.080000e+00 2.353888e-01 9.400000e-01
9.400000e-01 1.081000e+00 2.349304e-01 9.400000e-01
9.400000e-01 1.082000e+00 2.344711e-01 9.400000e-01
9.400000e-01 1.083000e+00 2.340110e-01 9.400000e-01
9.400000e-01 1.084000e+00 2.335499e-01 9.400000e-01
9.400000e-01 1.085000e+00 2.330879e-01 9.400000e-01
9.400000e-01 1.086000e+00 2.326250e-01 9.400000e-01
9.400000e-01 1.087000e+00 2.321612e-01 9.400000e-01
9.400000e-01 1.088000e+00 2.316965e-01 9.400000e-01
9.400000e-01 1.089000e+00 2.312308e-01 9.400000e-01
9.400000e-01 1.090000e+00 2.307642e-01 9.400000e-01
9.400000e-01 1.091000e+00 2.302966e-01 9.400000e-01
9.400000e-01 1.092000e+00 2.298281e-01 9.400000e-01
9.400000e-01 1.093000e+00 2.293586e-01 9.400000e-01
9.400000e-01 1.094000e+00 2.288882e-01 9.400000e-01
9.400000e-01 1.095000e+00 2.284168e-01 9.400000e-01
9.400000e-01 1.096000e+00 2.279444e-01 9.400000e-01
9.400000e-01 1.097000e+00 2.274710e-01 9.400000e-01
9.400000e-01 1.098000e+00 2.269967e-01 9.400000e-01
9.400000e-01 1.099000e+00 2.265213e-01 9.400000e-01
9.400000e-01 1.100000e+00 2.260450e-01 9.400000e-01
9.400000e-01 1.101000e+00 2.255676e-01 9.400000e-01
9.400000e-01 1.102000e+00 2.250893e-01 9.400000e-01
9.400000e-01 1.103000e+00 2.246099e-01 9.400000e-01
9.400000e-01 1.104000e+00 2.241295e-01 9.400000e-01
9.400000e-01 1.105000e+00 2.236480e-01 9.400000e-01
9.400000e-01 1.106000e+00 2.231656e-01 9.400000e-01
9.400000e-01 1.107000e+00 2.226820e-01 9.400000e-01
9.400000e-01 1.108000e+00 2.221975e-01 9.400000e-01
9.400000e-01 1.109000e+00 2.217118e-01 9.400000e-01
9.400000e-01 1.110000e+00 2.212251e-01 9.400000e-01
9.400000e-01 1.111000e+00 2.207374e-01 9.400000e-01
9.400000e-01 1.112000e+00 2.202485e-01 9.400000e-01
9.400000e-01 1.113000e+00 2.197586e-01 9.400000e-01
9.400000e-01 1.114000e+00 2.192675e-01 9.400000e-01
9.400000e-01 1.115000e+00 2.187754e-01 9.400000e-01
9.400000e-01 1.116000e+00 2.182822e-01 9.400000e-01
9.400000e-01 1.117000e+00 2.177878e-01 9.400000e-01
9.400000e-01 1.118000e+00 2.172923e-01 9.400000e-01
9.400000e-01 1.119000e+00 2.167957e-01 9.400000e-01
9.400000e-01 1.120000e+00 2.162979e-01 9.400000e-01
9.400000e-01 1.121000e+00 2.157990e-01 9.400000e-01
9.400000e-01 1.122000e+00 2.152989e-01 9.400000e-01
9.400000e-01 1.123000e+00 2.147977e-01 9.400000e-01
9.400000e-01 1.124000e+00 2.142953e-01 9.400000e-01
9.400000e-01 1.125000e+00 2.137917e-01 9.400000e-01
9.400000e-01 1.126000e+00 2.132870e-01 9.400000e-01
9.400000e-01 1.127000e+00 2.127810e-01 9.400000e-01
9.400000e-01 1.128000e+00 2.122738e-01 9.400000e-01
9.400000e-01 1.129000e+00 2.117654e-01 9.400000e-01
9.400000e-01 1.130000e+00 2.112558e-01 9.400000e-01
9.400000e-01 1.131000e+00 2.107450e-01 9.400000e-01
9.400000e-01 1.132000e+00 2.102329e-01 9.400000e-01
9.400000e-01 1.133000e+00 2.097196e-01 9.400000e-01
9.400000e-01 1.134000e+00 2.092050e-01 9.400000e-01
9.400000e-01 1.135000e+00 2.086891e-01 9.400000e-01
9.400000e-01 1.136000e+00 2.081719e-01 9.400000e-01
9.400000e-01 1.137000e+00 2.076535e-01 9.400000e-01
9.400000e-01 1.138000e+00 2.071338e-01 9.400000e-01
9.400000e-01 1.139000e+00 2.066128e-01 9.400000e-01
9.400000e-01 1.140000e+00 2.060904e-01 9.400000e-01
9.400000e-01 1.141000e+00 2.055667e-01 9.400000e-01
9.400000e-01 1.142000e+00 2.050417e-01 9.400000e-01
9.400000e-01 1.143000e+00 2.045153e-01 9.400000e-01
9.400000e-01 1.144000e+00 2.039876e-01 9.400000e-01
9.400000e-01 1.145000e+00 2.034585e-01 9.400000e-01
9.400000e-01 1.146000e+00 2.029280e-01 9.400000e-01
9.400000e-01 1.147000e+00 2.023962e-01 9.400000e-01
9.400000e-01 1.148000e+00 2.018629e-01 9.400000e-01
9.400000e-01 1.149000e+00 2.013282e-01 9.400000e-01
9.400000e-01 1.150000e+00 2.007921e-01 9.400000e-01
9.400000e-01 1.151000e+00 2.002546e-01 9.400000e-01
9.400000e-01 1.152000e+00 1.997156e-01 9.400000e-01
9.400000e-01 1.153000e+00 1.991752e-01 9.400000e-01
9.400000e-01 1.154000e+00 1.986333e-01 9.400000e-01
9.400000e-01 1.155000e+00 1.980899e-01 9.400000e-01
9.400000e-01 1.156000e+00 1.975450e-01 9.400000e-01
9.400000e-01 1.157000e+00 1.969986e-01 9.400000e-01
9.400000e-01 1.158000e+00 1.964507e-01 9.400000e-01
9.400000e-01 1.159000e+00 1.959012e-01 9.400000e-01
9.400000e-01 1.160000e+00 1.953502e-01 9.400000e-01
9.400000e-01 1.161000e+00 1.947977e-01 9.400000e-01
9.400000e-01 1.162000e+00 1.942436e-01 9.400000e-01
9.400000e-01 1.163000e+00 1.936878e-01 9.400000e-01
9.400000e-01 1.164000e+00 1.931305e-01 9.400000e-01
9.400000e-01 1.165000e+00 1.925716e-01 9.400000e-01
9.400000e-01 1.166000e+00 1.920111e-01 9.400000e-01
9.400000e-01 1.167000e+00 1.914489e-01 9.400000e-01
9.400000e-01 1.168000e+00 1.908850e-01 9.400000e-01
9.400000e-01 1.169000e+00 1.903195e-01 9.400000e-01
9.400000e-01 1.170000e+00 1.897523e-01 9.400000e-01
9.400000e-01 1.171000e+00 1.891834e-01 9.400000e-01
9.400000e-01 1.172000e+00 1.886128e-01 9.400000e-01
9.400000e-01 1.173000e+00 1.880404e-01 9.400000e-01
9.400000e-01 1.174000e+00 1.874664e-01 9.400000e-01
9.400000e-01 1.175000e+00 1.868905e-01 9.400000e-01
9.400000e-01 1.176000e+00 1.863129e-01 9.400000e-01
9.400000e-01 1.177000e+00 1.857334e-01 9.400000e-01
9.400000e-01 1.178000e+00 1.851522e-01 9.400000e-01
9.400000e-01 1.179000e+00 1.845691e-01 9.400000e-01
9.400000e-01 1.180000e+00 1.839842e-01 9.400000e-01
9.400000e-01 1.181000e+00 1.833974e-01 9.400000e-01
9.400000e-01 1.182000e+00 1.828087e-01 9.400000e-01
9.400000e-01 1.183000e+00 1.822181e-01 9.400000e-01
9.400000e-01 1.184000e+00 1.816256e-01 9.400000e-01
9.400000e-01 1.185000e+00 1.810312e-01 9.400000e-01
9.400000e-01 1.186000e+00 1.804348e-01 9.400000e-01
9.400000e-01 1.187000e+00 1.798364e-01 9.400000e-01
9.400000e-01 1.188000e+00 1.792360e-01 9.400000e-01
9.400000e-01 1.189000e+00 1.786337e-01 9.400000e-01
9.400000e-01 1.190000e+00 1.780292e-01 9.400000e-01
9.400000e-01 1.191000e+00 1.774227e-01 9.400000e-01
9.400000e-01 1.192000e+00 1.768142e-01 9.400000e-01
9.400000e-01 1.193000e+00 1.762035e-01 9.400000e-01
9.400000e-01 1.194000e+00 1.755907e-01 9.400000e-01
9.400000e-01 1.195000e+00 1.749758e-01 9.400000e-01
9.400000e-01 1.196000e+00 1.743587e-01 9.400000e-01
9.400000e-01 1.197000e+00 1.737394e-01 9.400000e-01
9.400000e-01 1.198000e+00 1.731178e-01 9.400000e-01
9.400000e-01 1.199000e+00 1.724941e-01 9.400000e-01
9.400000e-01 1.200000e+00 1.718681e-01 9.400000e-01
9.400000e-01 1.201000e+00 1.712398e-01 9.400000e-01
9.400000e-01 1.202000e+00 1.706091e-01 9.400000e-01
9.400000e-01 1.203000e+00 1.699762e-01 9.400000e-01
9.400000e-01 1.204000e+00 1.693409e-01 9.400000e-01
9.400000e-01 1.205000e+00 1.687031e-01 9.400000e-01
9.400000e-01 1.206000e+00 1.680630e-01 9.400000e-01
9.400000e-01 1.207000e+00 1.674204e-01 9.400000e-01
9.400000e-01 1.208000e+00 1.667753e-01 9.400000e-01
9.400000e-01 1.209000e+00 1.661278e-01 9.400000e-01
9.400000e-01 1.210000e+00 1.654777e-01 9.400000e-01
9.400000e-01 1.211000e+00 1.648250e-01 9.400000e-01
9.400000e-01 1.212000e+00 1.641698e-01 9.400000e-01
9.400000e-01 1.213000e+00 1.635119e-01 9.400000e-01
9.400000e-01 1.214000e+00 1.628513e-01 9.400000e-01
9.400000e-01 1.215000e+00 1.621881e-01 9.400000e-01
9.400000e-01 1.216000e+00 1.615221e-01 9.400000e-01
9.400000e-01 1.217000e+00 1.608534e-01 9.400000e-01
9.400000e-01 1.218000e+00 1.601819e-01 9.400000e-01
9.400000e-01 1.219000e+00 1.595076e-01 9.400000e-01
9.400000e-01 1.220000e+00 1.588304e-01 9.400000e-01
9.400000e-01 1.221000e+00 1.581503e-01 9.400000e-01
9.400000e-01 1.222000e+00 1.574673e-01 9.400000e-01
9.400000e-01 1.223000e+00 1.567813e-01 9.400000e-01
9.400000e-01 1.224000e+00 1.560922e-01 9.400000e-01
9.400000e-01 1.225000e+00 1.554002e-01 9.400000e-01
9.400000e-01 1.226000e+00 1.547050e-01 9.400000e-01
9.400000e-01 1.227000e+00 1.540067e-01 9.400000e-01
9.400000e-01 1.228000e+00 1.533052e-01 9.400000e-01
9.400000e-01 1.229000e+00 1.526005e-01 9.400000e-01
9.400000e-01 1.230000e+00 1.518925e-01 9.400000e-01
9.400000e-01 1.231000e+00 1.511812e-01 9.400000e-01
9.400000e-01 1.232000e+00 1.504665e-01 9.400000e-01
9.400000e-01 1.233000e+00 1.497484e-01 9.400000e-01
9.400000e-01 1.234000e+00 1.490269e-01 9.400000e-01
9.400000e-01 1.235000e+00 1.483019e-01 9.400000e-01
9.400000e-01 1.236000e+00 1.475732e-01 9.400000e-01
9.400000e-01 1.237000e+00 1.468410e-01 9.400000e-01
9.400000e-01 1.238000e+00 1.461051e-01 9.400000e-01
9.400000e-01 1.239000e+00 1.453655e-01 9.400000e-01
9.400000e-01 1.240000e+00 1.446221e-01 9.400000e-01
9.400000e-01 1.241000e+00 1.438749e-01 9.400000e-01
9.400000e-01 1.242000e+00 1.431237e-01 9.400000e-01
9.400000e-01 1.243000e+00 1.423686e-01 9.400000e-01
9.400000e-01 1.244000e+00 1.416095e-01 9.400000e-01
9.400000e-01 1.245000e+00 1.408463e-01 9.400000e-01
9.400000e-01 1.246000e+00 1.400789e-01 9.400000e-01
9.400000e-01 1.247000e+00 1.393073e-01 9.400000e-01
9.400000e-01 1.248000e+00 1.385314e-01 9.400000e-01
9.400000e-01 1.249000e+00 1.377511e-01 9.400000e-01
9.400000e-01 1.250000e+00 1.369664e-01 9.400000e-01
9.400000e-01 1.251000e+00 1.361771e-01 9.400000e-01
9.400000e-01 1.252000e+00 1.353833e-01 9.400000e-01
9.400000e-01 1.253000e+00 1.345848e-01 9.400000e-01
9.400000e-01 1.254000e+00 1.337814e-01 9.400000e-01
9.400000e-01 1.255000e+00 1.329733e-01 9.400000e-01
9.400000e-01 1.256000e+00 1.321602e-01 9.400000e-01
9.400000e-01 1.257000e+00 1.313421e-01 9.400000e-01
9.400000e-01 1.258000e+00 1.305188e-01 9.400000e-01
9.400000e-01 1.259000e+00 1.296904e-01 9.400000e-01
9.400000e-01 1.260000e+00 1.288566e-01 9.400000e-01
9.400000e-01 1.261000e+00 1.280173e-01 9.400000e-01
9.400000e-01 1.262000e+00 1.271726e-01 9.400000e-01
9.400000e-01 1.263000e+00 1.263221e-01 9.400000e-01
9.400000e-01 1.264000e+00 1.254660e-01 9.400000e-01
9.400000e-01 1.265000e+00 1.246039e-01 9.400000e-01
9.400000e-01 1.266000e+00 1.237358e-01 9.400000e-01
9.400000e-01 1.267000e+00 1.228616e-01 9.400000e-01
9.400000e-01 1.268000e+00 1.219811e-01 9.400000e-01
9.400000e-01 1.269000e+00 1.210943e-01 9.400000e-01
9.400000e-01 1.270000e+00 1.202008e-01 9.400000e-01
9.400000e-01 1.271000e+00 1.193007e-01 9.400000e-01
9.400000e-01 1.272000e+00 1.183938e-01 9.400000e-01
9.400000e-01 1.273000e+00 1.174798e-01 9.400000e-01
9.400000e-01 1.274000e+00 1.165587e-01 9.400000e-01
9.400000e-01 1.275000e+00 1.156303e-01 9.400000e-01
9.400000e-01 1.276000e+00 1.146943e-01 9.400000e-01
9.400000e-01 1.277000e+00 1.137506e-01 9.400000e-01
9.400000e-01 1.278000e+00 1.127991e-01 9.400000e-01
9.400000e-01 1.279000e+00 1.118394e-01 9.400000e-01
9.400000e-01 1.280000e+00 1.108714e-01 9.400000e-01
9.400000e-01 1.281000e+00 1.098949e-01 9.400000e-01
9.400000e-01 1.282000e+00 1.089097e-01 9.400000e-01
9.400000e-01 1.283000e+00 1.079154e-01 9.400000e-01
9.400000e-01 1.284000e+00 1.069120e-01 9.400000e-01
9.400000e-01 1.285000e+00 1.058990e-01 9.400000e-01
9.400000e-01 1.286000e+00 1.048762e-01 9.400000e-01
9.400000e-01 1.287000e+00 1.038433e-01 9.400000e-01
9.400000e-01 1.288000e+00 1.028001e-01 9.400000e-01
9.400000e-01 1.289000e+00 1.017462e-01 9.400000e-01
9.400000e-01 1.290000e+00 1.006812e-01 9.400000e-01
9.400000e-01 1.291000e+00 9.960486e-02 9.400000e-01
9.400000e-01 1.292000e+00 9.851676e-02 9.400000e-01
9.400000e-01 1.293000e+00 9.741650e-02 9.400000e-01
9.400000e-01 1.294000e+00 9.630367e-02 9.400000e-01
9.400000e-01 1.295000e+00 9.517783e-02 9.400000e-01
9.400000e-01 1.296000e+00 9.403852e-02 9.400000e-01
9.400000e-01 1.297000e+00 9.288523e-02 9.400000e-01
9.400000e-01 1.298000e+00 9.171744e-02 9.400000e-01
9.400000e-01 1.299000e+00 9.053459e-02 9.400000e-01
9.400000e-01 1.300000e+00 8.933608e-02 9.400000e-01
9.400000e-01 1.301000e+00 8.812127e-02 9.400000e-01
9.400000e-01 1.302000e+00 8.688948e-02 9.400000e-01
9.400000e-01 1.303000e+00 8.563997e-02 9.400000e-01
9.400000e-01 1.304000e+00 8.437196e-02 9.400000e-01
9.400000e-01 1.305000e+00 8.308460e-02 9.400000e-01
9.400000e-01 1.306000e+00 8.177697e-02 9.400000e-01
9.400000e-01 1.307000e+00 8.044810e-02 9.400000e-01
9.400000e-01 1.308000e+00 7.909690e-02 9.400000e-01
9.400000e-01 1.309000e+00 7.772221e-02 9.400000e-01
9.400000e-01 1.310000e+00 7.632277e-02 9.400000e-01
9.400000e-01 1.311000e+00 7.489719e-02 9.400000e-01
9.400000e-01 1.312000e+00 7.344393e-02 9.400000e-01
9.400000e-01 1.313000e+00 7.196134e-02 9.400000e-01
9.400000e-01 1.314000e+00 7.044755e-02 9.400000e-01
9.400000e-01 1.315000e+00 6.890051e-02 9.400000e-01
9.400000e-01 1.316000e+00 6.731793e-02 9.400000e-01
9.400000e-01 1.317000e+00 6.569723e-02 9.400000e-01
9.400000e-01 1.318000e+00 6.403553e-02 9.400000e-01
9.400000e-01 1.319000e+00 6.232955e-02 9.400000e-01
9.400000e-01 1.320000e+00 6.057554e-02 9.400000e-01
9.400000e-01 1.321000e+00 5.876920e-02 9.400000e-01
9.400000e-01 1.322000e+00 5.690555e-02 9.400000e-01
9.400000e-01 1.323000e+00 5.497876e-02 9.400000e-01
9.400000e-01 1.324000e+00 5.298195e-02 9.400000e-01
9.400000e-01 1.325000e+00 5.090688e-02 9.400000e-01
9.400000e-01 1.326000e+00 4.874355e-02 9.400000e-01
9.400000e-01 1.327000e+00 4.647964e-02 9.400000e-01
9.400000e-01 1.328000e+00 4.409966e-02 9.400000e-01
9.400000e-01 1.329000e+00 4.158368e-02 9.400000e-01
9.400000e-01 1.330000e+00 3.890534e-02 9.400000e-01
9.400000e-01 1.331000e+00 3.602844e-02 9.400000e-01
9.400000e-01 1.332000e+00 3.290094e-02 9.400000e-01
9.400000e-01 1.333000e+00 2.944307e-02 9.400000e-01
9.400000e-01 1.334000e+00 2.552093e-02 9.400000e-01
9.400000e-01 1.335000e+00 2.087440e-02 9.400000e-01
9.400000e-01 1.336000e+00 1.483792e-02 9.400000e-01
9.400000e-01 1.337000e+00 2.141668e-03 9.400000e-01
9.500000e-01 1.000000e+00 2.706555e-01 9.500000e-01
9.500000e-01 1.001000e+00 2.702611e-01 9.500000e-01
9.500000e-01 1.002000e+00 2.698662e-01 9.500000e-01
9.500000e-01 1.003000e+00 2.694707e-01 9.500000e-01
9.500000e-01 1.004000e+00 2.690746e-01 9.500000e-01
9.500000e-01 1.005000e+00 2.686779e-01 9.500000e-01
9.500000e-01 1.006000e+00 2.682807e-01 9.500000e-01
9.500000e-01 1.007000e+00 2.678829e-01 9.500000e-01
9.500000e-01 1.008000e+00 2.674844e-01 9.500000e-01
9.500000e-01 1.009000e+00 2.670854e-01 9.500000e-01
9.500000e-01 1.010000e+00 2.666858e-01 9.500000e-01
9.500000e-01 1.011000e+00 2.662855e-01 9.500000e-01
9.500000e-01 1.012000e+00 2.658847e-01 9.500000e-01
9.500000e-01 1.013000e+00 2.654833e-01 9.500000e-01
9.500000e-01 1.014000e+00 2.650812e-01 9.500000e-01
9.500000e-01 1.015000e+00 2.646786e-01 9.500000e-01
9.500000e-01 1.016000e+00 2.642753e-01 9.500000e-01
9.500000e-01 1.017000e+00 2.638715e-01 9.500000e-01
9.500000e-01 1.018000e+00 2.634669e-01 9.500000e-01
9.500000e-01 1.019000e+00 2.630618e-01 9.500000e-01
9.500000e-01 1.020000e+00 2.626561e-01 9.500000e-01
9.500000e-01 1.021000e+00 2.622497e-01 9.500000e-01
9.500000e-01 1.022000e+00 2.618427e-01 9.500000e-01
9.500000e-01 1.023000e+00 2.614351e-01 9.500000e-01
9.500000e-01 1.024000e+00 2.610268e-01 9.500000e-01
9.500000e-01 1.025000e+00 2.606179e-01 9.500000e-01
9.500000e-01 1.026000e+00 2.602083e-01 9.500000e-01
9.500000e-01 1.027000e+00 2.597981e-01 9.500000e-01
9.500000e-01 1.028000e+00 2.593873e-01 9.500000e-01
9.500000e-01 1.029000e+00 2.589758e-01 9.500000e-01
9.500000e-01 1.030000e+00 2.585636e-01 9.500000e-01
9.500000e-01 1.031000e+00 2.581508e-01 9.500000e-01
9.500000e-01 1.032000e+00 2.577373e-01 9.500000e-01
9.500000e-01 1.033000e+00 2.573232e-01 9.500000e-01
9.500000e-01 1.034000e+00 2.569084e-01 9.500000e-01
9.500000e-01 1.035000e+00 2.564929e-01 9.500000e-01
9.500000e-01 1.036000e+00 2.560767e-01 9.500000e-01
9.500000e-01 1.037000e+00 2.556599e-01 9.500000e-01
9.500000e-01 1.038000e+00 2.552424e-01 9.500000e-01
9.500000e-01 1.039000e+00 2.548242e-01 9.500000e-01
9.500000e-01 1.040000e+00 2.544053e-01 9.500000e-01
9.500000e-01 1.041000e+00 2.539857e-01 9.500000e-01
9.500000e-01 1.042000e+00 2.535655e-01 9.500000e-01
9.500000e-01 1.043000e+00 2.531445e-01 9.500000e-01
9.500000e-01 1.044000e+00 2.527228e-01 9.500000e-01
9.500000e-01 1.045000e+00 2.523005e-01 9.500000e-01
9.500000e-01 1.046000e+00 2.518774e-01 9.500000e-01
9.500000e-01 1.047000e+00 2.514536e-01 9.500000e-01
9.500000e-01 1.048000e+00 2.510291e-01 9.500000e-01
9.500000e-01 1.049000e+00 2.506039e-01 9.500000e-01
9.500000e-01 1.050000e+00 2.501779e-01 9.500000e-01
9.500000e-01 1.051000e+00 2.497512e-01 9.500000e-01
9.500000e-01 1.052000e+00 2.493238e-01 9.500000e-01
9.500000e-01 1.053000e+00 2.488957e-01 9.500000e-01
9.500000e-01 1.054000e+00 2.484668e-01 9.500000e-01
9.500000e-01 1.055000e+00 2.480372e-01 9.500000e-01
9.500000e-01 1.056000e+00 2.476068e-01 9.500000e-01
9.500000e-01 1.057000e+00 2.471757e-01 9.500000e-01
9.500000e-01 1.058000e+00 2.467438e-01 9.500000e-01
9.500000e-01 1.059000e+00 2.463112e-01 9.500000e-01
9.500000e-01 1.060000e+00 2.458778e-01 9.500000e-01
9.500000e-01 1.061000e+00 2.454437e-01 9.500000e-01
9.500000e-01 1.062000e+00 2.450088e-01 9.500000e-01
9.500000e-01 1.063000e+00 2.445731e-01 9.500000e-01
9.500000e-01 1.064000e+00 2.441366e-01 9.500000e-01
9.500000e-01 1.065000e+00 2.436993e-01 9.500000e-01
9.500000e-01 1.066000e+00 2.432613e-01 9.500000e-01
9.500000e-01 1.067000e+00 2.428225e-01 9.500000e-01
9.500000e-01 1.068000e+00 2.423829e-01 9.500000e-01
9.500000e-01 1.069000e+00 2.419424e-01 9.500000e-01
9.500000e-01 1.070000e+00 2.415012e-01 9.500000e-01
9.500000e-01 1.071000e+00 2.410592e-01 9.500000e-01
9.500000e-01 1.072000e+00 2.406163e-01 9.500000e-01
9.500000e-01 1.073000e+00 2.401727e-01 9.500000e-01
9.500000e-01 1.074000e+00 2.397282e-01 9.500000e-01
9.500000e-01 1.075000e+00 2.392829e-01 9.500000e-01
9.500000e-01 1.076000e+00 2.388367e-01 9.500000e-01
9.500000e-01 1.077000e+00 2.383898e-01 9.500000e-01
9.500000e-01 1.078000e+00 2.379419e-01 9.500000e-01
9.500000e-01 1.079000e+00 2.374933e-01 9.500000e-01
9.500000e-01 1.080000e+00 2.370438e-01 9.500000e-01
9.500000e-01 1.081000e+00 2.365934e-01 9.500000e-01
9.500000e-01 1.082000e+00 2.361422e-01 9.500000e-01
9.500000e-01 1.083000e+00 2.356901e-01 9.500000e-01
9.500000e-01 1.084000e+00 2.352372e-01 9.500000e-01
9.500000e-01 1.085000e+00 2.347833e-01 9.500000e-01
9.500000e-01 1.086000e+00 2.343286e-01 9.500000e-01
9.500000e-01 1.087000e+00 2.338730e-01 9.500000e-01
9.500000e-01 1.088000e+00 2.334166e-01 9.500000e-01
9.500000e-01 1.089000e+00 2.329592e-01 9.500000e-01
9.500000e-01 1.090000e+00 2.325009e-01 9.500000e-01
9.500000e-01 1.091000e+00 2.320417e-01 9.500000e-01
9.500000e-01 1.092000e+00 2.315817e-01 9.500000e-01
9.500000e-01 1.093000e+00 2.311207e-01 9.500000e-01
9.500000e-01 1.094000e+00 2.306587e-01 9.500000e-01
9.500000e-01 1.095000e+00 2.301959e-01 9.500000e-01
9.500000e-01 1.096000e+00 2.297321e-01 9.500000e-01
9.500000e-01 1.097000e+00 2.292674e-01 9.500000e-01
9.500000e-01 1.098000e+00 2.288017e-01 9.500000e-01
9.500000e-01 1.099000e+00 2.283351e-01 9.500000e-01
9.500000e-01 1.100000e+00 2.278675e-01 9.500000e-01
9.500000e-01 1.101000e+00 2.273990e-01 9.500000e-01
9.500000e-01 1.102000e+00 2.269295e-01 9.500000e-01
9.500000e-01 1.103000e+00 2.264590e-01 9.500000e-01
9.500000e-01 1.104000e+00 2.259875e-01 9.500000e-01
9.500000e-01 1.105000e+00 2.255151e-01 9.500000e-01
9.500000e-01 1.106000e+00 2.250417e-01 9.500000e-01
9.500000e-01 1.107000e+00 2.245672e-01 9.500000e-01
9.500000e-01 1.108000e+00 2.240918e-01 9.500000e-01
9.500000e-01 1.109000e+00 2.236154e-01 9.500000e-01
9.500000e-01 1.110000e+00 2.231379e-01 9.500000e-01
9.500000e-01 1.111000e+00 2.226594e-01 9.500000e-01
9.500000e-01 1.112000e+00 2.221799e-01 9.500000e-01
9.500000e-01 1.113000e+00 2.216993e-01 9.500000e-01
9.500000e-01 1.114000e+00 2.212177e-01 9.500000e-01
9.500000e-01 1.115000e+00 2.207351e-01 9.500000e-01
9.500000e-01 1.116000e+00 2.202514e-01 9.500000e-01
9.500000e-01 1.117000e+00 2.197666e-01 9.500000e-01
9.500000e-01 1.118000e+00 2.192808e-01 9.500000e-01
9.500000e-01 1.119000e+00 2.187939e-01 9.500000e-01
9.500000e-01 1.120000e+00 2.183058e-01 9.500000e-01
9.500000e-01 1.121000e+00 2.178168e-01 9.500000e-01
9.500000e-01 1.122000e+00 2.173266e-01 9.500000e-01
9.500000e-01 1.123000e+00 2.168352e-01 9.500000e-01
9.500000e-01 1.124000e+00 2.163428e-01 9.500000e-01
9.500000e-01 1.125000e+00 2.158493e-01 9.500000e-01
9.500000e-01 1.126000e+00 2.153546e-01 9.500000e-01
9.500000e-01 1.127000e+00 2.148588e-01 9.500000e-01
9.500000e-01 1.128000e+00 2.143618e-01 9.500000e-01
9.500000e-01 1.129000e+00 2.138637e-01 9.500000e-01
9.500000e-01 1.130000e+00 2.133644e-01 9.500000e-01
9.500000e-01 1.131000e+00 2.128639e-01 9.500000e-01
9.500000e-01 1.132000e+00 2.123623e-01 9.500000e-01
9.500000e-01 1.133000e+00 2.118595e-01 9.500000e-01
9.500000e-01 1.134000e+00 2.113555e-01 9.500000e-01
9.500000e-01 1.135000e+00 2.108502e-01 9.500000e-01
9.500000e-01 1.136000e+00 2.103438e-01 9.500000e-01
9.500000e-01 1.137000e+00 2.098361e-01 9.500000e-01
9.500000e-01 1.138000e+00 2.093273e-01 9.500000e-01
9.500000e-01 1.139000e+00 2.088171e-01 9.500000e-01
9.500000e-01 1.140000e+00 2.083058e-01 9.500000e-01
9.500000e-01 1.141000e+00 2.077931e-01 9.500000e-01
9.500000e-01 1.142000e+00 2.072792e-01 9.500000e-01
9.500000e-01 1.143000e+00 2.067640e-01 9.500000e-01
9.500000e-01 1.144000e+00 2.062476e-01 9.500000e-01
9.500000e-01 1.145000e+00 2.057298e-01 9.500000e-01
9.500000e-01 1.146000e+00 2.052107e-01 9.500000e-01
9.500000e-01 1.147000e+00 2.046903e-01 9.500000e-01
9.500000e-01 1.148000e+00 2.041686e-01 9.500000e-01
9.500000e-01 1.149000e+00 2.036456e-01 9.500000e-01
9.500000e-01 1.150000e+00 2.031212e-01 9.500000e-01
9.500000e-01 1.151000e+00 2.025954e-01 9.500000e-01
9.500000e-01 1.152000e+00 2.020683e-01 9.500000e-01
9.500000e-01 1.153000e+00 2.015398e-01 9.500000e-01
9.500000e-01 1.154000e+00 2.010099e-01 9.500000e-01
9.500000e-01 1.155000e+00 2.004786e-01 9.500000e-01
9.500000e-01 1.156000e+00 1.999459e-01 9.500000e-01
9.500000e-01 1.157000e+00 1.994118e-01 9.500000e-01
9.500000e-01 1.158000e+00 1.988762e-01 9.500000e-01
9.500000e-01 1.159000e+00 1.983392e-01 9.500000e-01
9.500000e-01 1.160000e+00 1.978007e-01 9.500000e-01
9.500000e-01 1.161000e+00 1.972608e-01 9.500000e-01
9.500000e-01 1.162000e+00 1.967194e-01 9.500000e-01
9.500000e-01 1.163000e+00 1.961765e-01 9.500000e-01
9.500000e-01 1.164000e+00 1.956321e-01 9.500000e-01
9.500000e-01 1.165000e+00 1.950861e-01 9.500000e-01
9.500000e-01 1.166000e+00 1.945387e-01 9.500000e-01
9.500000e-01 1.167000e+00 1.939896e-01 9.500000e-01
9.500000e-01 1.168000e+00 1.934391e-01 9.500000e-01
9.500000e-01 1.169000e+00 1.928869e-01 9.500000e-01
9.500000e-01 1.170000e+00 1.923332e-01 9.500000e-01
9.500000e-01 1.171000e+00 1.917779e-01 9.500000e-01
9.500000e-01 1.172000e+00 1.912209e-01 9.500000e-01
9.500000e-01 1.173000e+00 1.906624e-01 9.500000e-01
9.500000e-01 1.174000e+00 1.901021e-01 9.500000e-01
9.500000e-01 1.175000e+00 1.895403e-01 9.500000e-01
9.500000e-01 1.176000e+00 1.889767e-01 9.500000e-01
9.500000e-01 1.177000e+00 1.884115e-01 9.500000e-01
9.500000e-01 1.178000e+00 1.878446e-01 9.500000e-01
9.500000e-01 1.179000e+00 1.872760e-01 9.500000e-01
9.500000e-01 1.180000e+00 1.867056e-01 9.500000e-01
9.500000e-01 1.181000e+00 1.861335e-01 9.500000e-01
9.500000e-01 1.182000e+00 1.855596e-01 9.500000e-01
9.500000e-01 1.183000e+00 1.849839e-01 9.500000e-01
9.500000e-01 1.184000e+00 1.844065e-01 9.500000e-01
9.500000e-01 1.185000e+00 1.838272e-01 9.500000e-01
9.500000e-01 1.186000e+00 1.832461e-01 9.500000e-01
9.500000e-01 1.187000e+00 1.826631e-01 9.500000e-01
9.500000e-01 1.188000e+00 1.820783e-01 9.500000e-01
9.500000e-01 1.189000e+00 1.814916e-01 9.500000e-01
9.500000e-01 1.190000e+00 1.809030e-01 9.500000e-01
9.500000e-01 1.191000e+00 1.803125e-01 9.500000e-01
9.500000e-01 1.192000e+00 1.797200e-01 9.500000e-01
9.500000e-01 1.193000e+00 1.791256e-01 9.500000e-01
9.500000e-01 1.194000e+00 1.785292e-01 9.500000e-01
9.500000e-01 1.195000e+00 1.779308e-01 9.500000e-01
9.500000e-01 1.196000e+00 1.773303e-01 9.500000e-01
9.500000e-01 1.197000e+00 1.767279e-01 9.500000e-01
9.500000e-01 1.198000e+00 1.761234e-01 9.500000e-01
9.500000e-01 1.199000e+00 1.755167e-01 9.500000e-01
9.500000e-01 1.200000e+00 1.749080e-01 9.500000e-01
9.500000e-01 1.201000e+00 1.742972e-01 9.500000e-01
9.500000e-01 1.202000e+00 1.736842e-01 9.500000e-01
9.500000e-01 1.203000e+00 1.730691e-01 9.500000e-01
9.500000e-01 1.204000e+00 1.724517e-01 9.500000e-01
9.500000e-01 1.205000e+00 1.718321e-01 9.500000e-01
9.500000e-01 1.206000e+00 1.712103e-01 9.500000e-01
9.500000e-01 1.207000e+00 1.705862e-01 9.500000e-01
9.500000e-01 1.208000e+00 1.699599e-01 9.500000e-01
9.500000e-01 1.209000e+00 1.693312e-01 9.500000e-01
9.500000e-01 1.210000e+00 1.687002e-01 9.500000e-01
9.500000e-01 1.211000e+00 1.680668e-01 9.500000e-01
9.500000e-01 1.212000e+00 1.674310e-01 9.500000e-01
9.500000e-01 1.213000e+00 1.667927e-01 9.500000e-01
9.500000e-01 1.214000e+00 1.661521e-01 9.500000e-01
9.500000e-01 1.215000e+00 1.655089e-01 9.500000e-01
9.500000e-01 1.216000e+00 1.648633e-01 9.500000e-01
9.500000e-01 1.217000e+00 1.642151e-01 9.500000e-01
9.500000e-01 1.218000e+00 1.635643e-01 9.500000e-01
9.500000e-01 1.219000e+00 1.629109e-01 9.500000e-01
9.500000e-01 1.220000e+00 1.622550e-01 9.500000e-01
9.500000e-01 1.221000e+00 1.615963e-01 9.500000e-01
9.500000e-01 1.222000e+00 1.609349e-01 9.500000e-01
9.500000e-01 1.223000e+00 1.602708e-01 9.500000e-01
9.500000e-01 1.224000e+00 1.596040e-01 9.500000e-01
9.500000e-01 1.225000e+00 1.589344e-01 9.500000e-01
9.500000e-01 1.226000e+00 1.582619e-01 9.500000e-01
9.500000e-01 1.227000e+00 1.575865e-01 9.500000e-01
9.500000e-01 1.228000e+00 1.569083e-01 9.500000e-01
9.500000e-01 1.229000e+00 1.562271e-01 9.500000e-01
9.500000e-01 1.230000e+00 1.555429e-01 9.500000e-01
9.500000e-01 1.231000e+00 1.548557e-01 9.500000e-01
9.500000e-01 1.232000e+00 1.541654e-01 9.500000e-01
9.500000e-01 1.233000e+00 1.534720e-01 9.500000e-01
9.500000e-01 1.234000e+00 1.527755e-01 9.500000e-01
9.500000e-01 1.235000e+00 1.520758e-01 9.500000e-01
9.500000e-01 1.236000e+00 1.513729e-01 9.500000e-01
9.500000e-01 1.237000e+00 1.506666e-01 9.500000e-01
9.500000e-01 1.238000e+00 1.499571e-01 9.500000e-01
9.500000e-01 1.239000e+00 1.492442e-01 9.500000e-01
9.500000e-01 1.240000e+00 1.485278e-01 9.500000e-01
9.500000e-01 1.241000e+00 1.478080e-01 9.500000e-01
9.500000e-01 1.242000e+00 1.470847e-01 9.500000e-01
9.500000e-01 1.243000e+00 1.463577e-01 9.500000e-01
9.500000e-01 1.244000e+00 1.456272e-01 9.500000e-01
9.500000e-01 1.245000e+00 1.448930e-01 9.500000e-01
9.500000e-01 1.246000e+00 1.441550e-01 9.500000e-01
9.500000e-01 1.247000e+00 1.434132e-01 9.500000e-01
9.500000e-01 1.248000e+00 1.426676e-01 9.500000e-01
9.500000e-01 1.249000e+00 1.419181e-01 9.500000e-01
9.500000e-01 1.250000e+00 1.411646e-01 9.500000e-01
9.500000e-01 1.251000e+00 1.404070e-01 9.500000e-01
9.500000e-01 1.252000e+00 1.396453e-01 9.500000e-01
9.500000e-01 1.253000e+00 1.388795e-01 9.500000e-01
9.500000e-01 1.254000e+00 1.381094e-01 9.500000e-01
9.500000e-01 1.255000e+00 1.373350e-01 9.500000e-01
9.500000e-01 1.256000e+00 1.365562e-01 9.500000e-01
9.500000e-01 1.257000e+00 1.357729e-01 9.500000e-01
9.500000e-01 1.258000e+00 1.349851e-01 9.500000e-01
9.500000e-01 1.259000e+00 1.341926e-01 9.500000e-01
9.500000e-01 1.260000e+00 1.333955e-01 9.500000e-01
9.500000e-01 1.261000e+00 1.325936e-01 9.500000e-01
9.500000e-01 1.262000e+00 1.317867e-01 9.500000e-01
9.500000e-01 1.263000e+00 1.309749e-01 9.500000e-01
9.500000e-01 1.264000e+00 1.301581e-01 9.500000e-01
9.500000e-01 1.265000e+00 1.293361e-01 9.500000e-01
9.500000e-01 1.266000e+00 1.285088e-01 9.500000e-01
9.500000e-01 1.267000e+00 1.276762e-01 9.500000e-01
9.500000e-01 1.268000e+00 1.268381e-01 9.500000e-01
9.500000e-01 1.269000e+00 1.259944e-01 9.500000e-01
9.500000e-01 1.270000e+00 1.251450e-01 9.500000e-01
9.500000e-01 1.271000e+00 1.242899e-01 9.500000e-01
9.500000e-01 1.272000e+00 1.234288e-01 9.500000e-01
9.500000e-01 1.273000e+00 1.225616e-01 9.500000e-01
9.500000e-01 1.274000e+00 1.216883e-01 9.500000e-01
9.500000e-01 1.275000e+00 1.208087e-01 9.500000e-01
9.500000e-01 1.276000e+00 1.199226e-01 9.500000e-01
9.500000e-01 1.277000e+00 1.190299e-01 9.500000e-01
9.500000e-01 1.278000e+00 1.181305e-01 9.500000e-01
9.500000e-01 1.279000e+00 1.172242e-01 9.500000e-01
9.500000e-01 1.280000e+00 1.163108e-01 9.500000e-01
9.500000e-01 1.281000e+00 1.153902e-01 9.500000e-01
9.500000e-01 1.282000e+00 1.144622e-01 9.500000e-01
9.500000e-01 1.283000e+00 1.135266e-01 9.500000e-01
9.500000e-01 1.284000e+00 1.125832e-01 9.500000e-01
9.500000e-01 1.285000e+00 1.116318e-01 9.500000e-01
9.500000e-01 1.286000e+00 1.106723e-01 9.500000e-01
9.500000e-01 1.287000e+00 1.097044e-01 9.500000e-01
9.500000e-01 1.288000e+00 1.087278e-01 9.500000e-01
9.500000e-01 1.289000e+00 1.077424e-01 9.500000e-01
9.500000e-01 1.290000e+00 1.067479e-01 9.500000e-01
9.500000e-01 1.291000e+00 1.057441e-01 9.500000e-01
9.500000e-01 1.292000e+00 1.047306e-01 9.500000e-01
9.500000e-01 1.293000e+00 1.037073e-01 9.500000e-01
9.500000e-01 1.294000e+00 1.026737e-01 9.500000e-01
9.500000e-01 1.295000e+00 1.016297e-01 9.500000e-01
9.500000e-01 1.296000e+00 1.005747e-01 9.500000e-01
9.500000e-01 1.297000e+00 9.950865e-02 9.500000e-01
9.500000e-01 1.298000e+00 9.843101e-02 9.500000e-01
9.500000e-01 1.299000e+00 9.734144e-02 9.500000e-01
9.500000e-01 1.300000e+00 9.623953e-02 9.500000e-01
9.500000e-01 1.301000e+00 9.512486e-02 9.500000e-01
9.500000e-01 1.302000e+00 9.399698e-02 9.500000e-01
9.500000e-01 1.303000e+00 9.285539e-02 9.500000e-01
9.500000e-01 1.304000e+00 9.169960e-02 9.500000e-01
9.500000e-01 1.305000e+00 9.052905e-02 9.500000e-01
9.500000e-01 1.306000e+00 8.934316e-02 9.500000e-01
9.500000e-01 1.307000e+00 8.814132e-02 9.500000e-01
9.500000e-01 1.308000e+00 8.692287e-02 9.500000e-01
9.500000e-01 1.309000e+00 8.568709e-02 9.500000e-01
9.500000e-01 1.310000e+00 8.443323e-02 9.500000e-01
9.500000e-01 1.311000e+00 8.316046e-02 9.500000e-01
9.500000e-01 1.312000e+00 8.186791e-02 9.500000e-01
9.500000e-01 1.313000e+00 8.055462e-02 9.500000e-01
9.500000e-01 1.314000e+00 7.921956e-02 9.500000e-01
9.500000e-01 1.315000e+00 7.786161e-02 9.500000e-01
9.500000e-01 1.316000e+00 7.647956e-02 9.500000e-01
9.500000e-01 1.317000e+00 7.507207e-02 9.500000e-01
9.500000e-01 1.318000e+00 7.363768e-02 9.500000e-01
9.500000e-01 1.319000e+00 7.217479e-02 9.500000e-01
9.500000e-01 1.320000e+00 7.068162e-02 9.500000e-01
9.500000e-01 1.321000e+00 6.915623e-02 9.500000e-01
9.500000e-01 1.322000e+00 6.759643e-02 9.500000e-01
9.500000e-01 1.323000e+00 6.599976e-02 9.500000e-01
9.500000e-01 1.324000e+00 6.436351e-02 9.500000e-01
9.500000e-01 1.325000e+00 6.268456e-02 9.500000e-01
9.500000e-01 1.326000e+00 6.095938e-02 9.500000e-01
9.500000e-01 1.327000e+00 5.918393e-02 9.500000e-01
9.500000e-01 1.328000e+00 5.735355e-02 9.500000e-01
9.500000e-01 1.329000e+00 5.546280e-02 9.500000e-01
9.500000e-01 1.330000e+00 5.350528e-02 9.500000e-01
9.500000e-01 1.331000e+00 5.147336e-02 9.500000e-01
9.500000e-01 1.332000e+00 4.935787e-02 9.500000e-01
9.500000e-01 1.333000e+00 4.714755e-02 9.500000e-01
9.500000e-01 1.334000e+00 4.482838e-02 9.500000e-01
9.500000e-01 1.335000e+00 4.238249e-02 9.500000e-01
9.500000e-01 1.336000e+00 3.978653e-02 9.500000e-01
9.500000e-01 1.337000e+00 3.700892e-02 9.500000e-01
9.500000e-01 1.338000e+00 3.400518e-02 9.500000e-01
9.500000e-01 1.339000e+00 3.070903e-02 9.500000e-01
9.500000e-01 1.340000e+00 2.701365e-02 9.500000e-01
9.500000e-01 1.341000e+00 2.272508e-02 9.500000e-01
9.500000e-01 1.342000e+00 1.741039e-02 9.500000e-01
9.500000e-01 1.343000e+00 9.477014e-03 9.500000e-01
9.600000e-01 1.000000e+00 2.717279e-01 9.600000e-01
9.600000e-01 1.001000e+00 2.713392e-01 9.600000e-01
9.600000e-01 1.002000e+00 2.709500e-01 9.600000e-01
9.600000e-01 1.003000e+00 2.705601e-01 9.600000e-01
9.600000e-01 1.004000e+00 2.701698e-01 9.600000e-01
9.600000e-01 1.005000e+00 2.697788e-01 9.600000e-01
9.600000e-01 1.006000e+00 2.693873e-01 9.600000e-01
9.600000e-01 1.007000e+00 2.689953e-01 9.600000e-01
9.600000e-01 1.008000e+00 2.686026e-01 9.600000e-01
9.600000e-01 1.009000e+00 2.682094e-01 9.600000e-01
9.600000e-01 1.010000e+00 2.678156e-01 9.600000e-01
9.600000e-01 1.011000e+00 2.674212e-01 9.600000e-01
9.600000e-01 1.012000e+00 2.670263e-01 9.600000e-01
9.600000e-01 1.013000e+00 2.666307e-01 9.600000e-01
9.600000e-01 1.014000e+00 2.662346e-01 9.600000e-01
9.600000e-01 1.015000e+00 2.658379e-01 9.600000e-01
9.600000e-01 1.016000e+00 2.654405e-01 9.600000e-01
9.600000e-01 1.017000e+00 2.650426e-01 9.600000e-01
9.600000e-01 1.018000e+00 2.646441e-01 9.600000e-01
9.600000e-01 1.019000e+00 2.642450e-01 9.600000e-01
9.600000e-01 1.020000e+00 2.638453e-01 9.600000e-01
9.600000e-01 1.021000e+00 2.634450e-01 9.600000e-01
9.600000e-01 1.022000e+00 2.630440e-01 9.600000e-01
9.600000e-01 1.023000e+00 2.626425e-01 9.600000e-01
9.600000e-01 1.024000e+00 2.622403e-01 9.600000e-01
9.600000e-01 1.025000e+00 2.618376e-01 9.600000e-01
9.600000e-01 1.026000e+00 2.614342e-01 9.600000e-01
9.600000e-01 1.027000e+00 2.610302e-01 9.600000e-01
9.600000e-01 1.028000e+00 2.606255e-01 9.600000e-01
9.600000e-01 1.029000e+00 2.602202e-01 9.600000e-01
9.600000e-01 1.030000e+00 2.598143e-01 9.600000e-01
9.600000e-01 1.031000e+00 2.594078e-01 9.600000e-01
9.600000e-01 1.032000e+00 2.590006e-01 9.600000e-01
9.600000e-01 1.033000e+00 2.585928e-01 9.600000e-01
9.600000e-01 1.034000e+00 2.581843e-01 9.600000e-01
9.600000e-01 1.035000e+00 2.577752e-01 9.600000e-01
9.600000e-01 1.036000e+00 2.573654e-01 9.600000e-01
9.600000e-01 1.037000e+00 2.569550e-01 9.600000e-01
9.600000e-01 1.038000e+00 2.565439e-01 9.600000e-01
9.600000e-01 1.039000e+00 2.561322e-01 9.600000e-01
9.600000e-01 1.040000e+00 2.557198e-01 9.600000e-01
9.600000e-01 1.041000e+00 2.553068e-01 9.600000e-01
9.600000e-01 1.042000e+00 2.548930e-01 9.600000e-01
9.600000e-01 1.043000e+00 2.544786e-01 9.600000e-01
9.600000e-01 1.044000e+00 2.540635e-01 9.600000e-01
9.600000e-01 1.045000e+00 2.536478e-01 9.600000e-01
9.600000e-01 1.046000e+00 2.532313e-01 9.600000e-01
9.600000e-01 1.047000e+00 2.528142e-01 9.600000e-01
9.600000e-01 1.048000e+00 2.523964e-01 9.600000e-01
9.600000e-01 1.049000e+00 2.519779e-01 9.600000e-01
9.600000e-01 1.050000e+00 2.515587e-01 9.600000e-01
9.600000e-01 1.051000e+00 2.511388e-01 9.600000e-01
9.600000e-01 1.052000e+00 2.507181e-01 9.600000e-01
9.600000e-01 1.053000e+00 2.502968e-01 9.600000e-01
9.600000e-01 1.054000e+00 2.498748e-01 9.600000e-01
9.600000e-01 1.055000e+00 2.494521e-01 9.600000e-01
9.600000e-01 1.056000e+00 2.490286e-01 9.600000e-01
9.600000e-01 1.057000e+00 2.486044e-01 9.600000e-01
9.600000e-01 1.058000e+00 2.481795e-01 9.600000e-01
9.600000e-01 1.059000e+00 2.477539e-01 9.600000e-01
9.600000e-01 1.060000e+00 2.473275e-01 9.600000e-01
9.600000e-01 1.061000e+00 2.469004e-01 9.600000e-01
9.600000e-01 1.062000e+00 2.464726e-01 9.600000e-01
9.600000e-01 1.063000e+00 2.460440e-01 9.600000e-01
9.600000e-01 1.064000e+00 2.456147e-01 9.600000e-01
9.600000e-01 1.065000e+00 2.451846e-01 9.600000e-01
9.600000e-01 1.066000e+00 2.447537e-01 9.600000e-01
9.600000e-01 1.067000e+00 2.443221e-01 9.600000e-01
9.600000e-01 1.068000e+00 2.438898e-01 9.600000e-01
9.600000e-01 1.069000e+00 2.434566e-01 9.600000e-01
9.600000e-01 1.070000e+00 2.430227e-01 9.600000e-01
9.600000e-01 1.071000e+00 2.425880e-01 9.600000e-01
9.600000e-01 1.072000e+00 2.421526e-01 9.600000e-01
9.600000e-01 1.073000e+00 2.417163e-01 9.600000e-01
9.600000e-01 1.074000e+00 2.412793e-01 9.600000e-01
9.600000e-01 1.075000e+00 2.408415e-01 9.600000e-01
9.600000e-01 1.076000e+00 2.404029e-01 9.600000e-01
9.600000e-01 1.077000e+00 2.399634e-01 9.600000e-01
9.600000e-01 1.078000e+00 2.395232e-01 9.600000e-01
9.600000e-01 1.079000e+00 2.390821e-01 9.600000e-01
9.600000e-01 1.080000e+00 2.386403e-01 9.600000e-01
9.600000e-01 1.081000e+00 2.381976e-01 9.600000e-01
9.600000e-01 1.082000e+00 2.377541e-01 9.600000e-01
9.600000e-01 1.083000e+00 2.373098e-01 9.600000e-01
9.600000e-01 1.084000e+00 2.368646e-01 9.600000e-01
9.600000e-01 1.085000e+00 2.364186e-01 9.600000e-01
9.600000e-01 1.086000e+00 2.359718e-01 9.600000e-01
9.600000e-01 1.087000e+00 2.355241e-01 9.600000e-01
9.600000e-01 1.088000e+00 2.350755e-01 9.600000e-01
9.600000e-01 1.089000e+00 2.346261e-01 9.600000e-01
9.600000e-01 1.090000e+00 2.341759e-01 9.600000e-01
9.600000e-01 1.091000e+00 2.337247e-01 9.600000e-01
9.600000e-01 1.092000e+00 2.332727e-01 9.600000e-01
9.600000e-01 1.093000e+00 2.328198e-01 9.600000e-01
9.600000e-01 1.094000e+00 2.323661e-01 9.600000e-01
9.600000e-01 1.095000e+00 2.319114e-01 9.600000e-01
9.600000e-01 1.096000e+00 2.314559e-01 9.600000e-01
9.600000e-01 1.097000e+00 2.309994e-01 9.600000e-01
9.600000e-01 1.098000e+00 2.305421e-01 9.600000e-01
9.600000e-01 1.099000e+00 2.300838e-01 9.600000e-01
9.600000e-01 1.100000e+00 2.296246e-01 9.600000e-01
9.600000e-01 1.101000e+00 2.291645e-01 9.600000e-01
9.600000e-01 1.102000e+00 2.287035e-01 9.600000e-01
9.600000e-01 1.103000e+00 2.282416e-01 9.600000e-01
9.600000e-01 1.104000e+00 2.277787e-01 9.600000e-01
9.600000e-01 1.105000e+00 2.273149e-01 9.600000e-01
9.600000e-01 1.106000e+00 2.268501e-01 9.600000e-01
9.600000e-01 1.107000e+00 2.263844e-01 9.600000e-01
9.600000e-01 1.108000e+00 2.259177e-01 9.600000e-01
9.600000e-01 1.109000e+00 2.254500e-01 9.600000e-01
9.600000e-01 1.110000e+00 2.249814e-01 9.600000e-01
9.600000e-01 1.111000e+00 2.245118e-01 9.600000e-01
9.600000e-01 1.112000e+00 2.240412e-01 9.600000e-01
9.600000e-01 1.113000e+00 2.235696e-01 9.600000e-01
9.600000e-01 1.114000e+00 2.230970e-01 9.600000e-01
9.600000e-01 1.115000e+00 2.226234e-01 9.600000e-01
9.600000e-01 1.116000e+00 2.221488e-01 9.600000e-01
9.600000e-01 1.117000e+00 2.216732e-01 9.600000e-01
9.600000e-01 1.118000e+00 2.211966e-01 9.600000e-01
9.600000e-01 1.119000e+00 2.207189e-01 9.600000e-01
9.600000e-01 1.120000e+00 2.202402e-01 9.600000e-01
9.600000e-01 1.121000e+00 2.197605e-01 9.600000e-01
9.600000e-01 1.122000e+00 2.192797e-01 9.600000e-01
9.600000e-01 1.123000e+00 2.187978e-01 9.600000e-01
9.600000e-01 1.124000e+00 2.183149e-01 9.600000e-01
9.600000e-01 1.125000e+00 2.178310e-01 9.600000e-01
9.600000e-01 1.126000e+00 2.173459e-01 9.600000e-01
9.600000e-01 1.127000e+00 2.168598e-01 9.600000e-01
9.600000e-01 1.128000e+00 2.163725e-01 9.600000e-01
9.600000e-01 1.129000e+00 2.158842e-01 9.600000e-01
9.600000e-01 1.130000e+00 2.153947e-01 9.600000e-01
9.600000e-01 1.131000e+00 2.149042e-01 9.600000e-01
9.600000e-01 1.132000e+00 2.144125e-01 9.600000e-01
9.600000e-01 1.133000e+00 2.139197e-01 9.600000e-01
9.600000e-01 1.134000e+00 2.134258e-01 9.600000e-01
9.600000e-01 1.135000e+00 2.129307e-01 9.600000e-01
9.600000e-01 1.136000e+00 2.124344e-01 9.600000e-01
9.600000e-01 1.137000e+00 2.119370e-01 9.600000e-01
9.600000e-01 1.138000e+00 2.114384e-01 9.600000e-01
9.600000e-01 1.139000e+00 2.109387e-01 9.600000e-01
9.600000e-01 1.140000e+00 2.104377e-01 9.600000e-01
9.600000e-01 1.141000e+00 2.099356e-01 9.600000e-01
9.600000e-01 1.142000e+00 2.094323e-01 9.600000e-01
9.600000e-01 1.143000e+00 2.089277e-01 9.600000e-01
9.600000e-01 1.144000e+00 2.084219e-01 9.600000e-01
9.600000e-01 1.145000e+00 2.079149e-01 9.600000e-01
9.600000e-01 1.146000e+00 2.074067e-01 9.600000e-01
9.600000e-01 1.147000e+00 2.068972e-01 9.600000e-01
9.600000e-01 1.148000e+00 2.063864e-01 9.600000e-01
9.600000e-01 1.149000e+00 2.058744e-01 9.600000e-01
9.600000e-01 1.150000e+00 2.053611e-01 9.600000e-01
9.600000e-01 1.151000e+00 2.048465e-01 9.600000e-01
9.600000e-01 1.152000e+00 2.043306e-01 9.600000e-01
9.600000e-01 1.153000e+00 2.038135e-01 9.600000e-01
9.600000e-01 1.154000e+00 2.032950e-01 9.600000e-01
9.600000e-01 1.155000e+00 2.027751e-01 9.600000e-01
9.600000e-01 1.156000e+00 2.022540e-01 9.600000e-01
9.600000e-01 1.157000e+00 2.017315e-01 9.600000e-01
9.600000e-01 1.158000e+00 2.012076e-01 9.600000e-01
9.600000e-01 1.159000e+00 2.006824e-01 9.600000e-01
9.600000e-01 1.160000e+00 2.001557e-01 9.600000e-01
9.600000e-01 1.161000e+00 1.996277e-01 9.600000e-01
9.600000e-01 1.162000e+00 1.990984e-01 9.600000e-01
9.600000e-01 1.163000e+00 1.985675e-01 9.600000e-01
9.600000e-01 1.164000e+00 1.980353e-01 9.600000e-01
9.600000e-01 1.165000e+00 1.975016e-01 9.600000e-01
9.600000e-01 1.166000e+00 1.969665e-01 9.600000e-01
9.600000e-01 1.167000e+00 1.964299e-01 9.600000e-01
9.600000e-01 1.168000e+00 1.958919e-01 9.600000e-01
9.600000e-01 1.169000e+00 1.953524e-01 9.600000e-01
9.600000e-01 1.170000e+00 1.948114e-01 9.600000e-01
9.600000e-01 1.171000e+00 1.942688e-01 9.600000e-01
9.600000e-01 1.172000e+00 1.937248e-01 9.600000e-01
9.600000e-01 1.173000e+00 1.931792e-01 9.600000e-01
9.600000e-01 1.174000e+00 1.926321e-01 9.600000e-01
9.600000e-01 1.175000e+00 1.920834e-01 9.600000e-01
9.600000e-01 1.176000e+00 1.915332e-01 9.600000e-01
9.600000e-01 1.177000e+00 1.909813e-01 9.600000e-01
9.600000e-01 1.178000e+00 1.904279e-01 9.600000e-01
9.600000e-01 1.179000e+00 1.898728e-01 9.600000e-01
9.600000e-01 1.180000e+00 1.893162e-01 9.600000e-01
9.600000e-01 1.181000e+00 1.887578e-01 9.600000e-01
9.600000e-01 1.182000e+00 1.881979e-01 9.600000e-01
9.600000e-01 1.183000e+00 1.876362e-01 9.600000e-01
9.600000e-01 1.184000e+00 1.870729e-01 9.600000e-01
9.600000e-01 1.185000e+00 1.865079e-01 9.600000e-01
9.600000e-01 1.186000e+00 1.859411e-01 9.600000e-01
9.600000e-01 1.187000e+00 1.853726e-01 9.600000e-01
9.600000e-01 1.188000e+00 1.848024e-01 9.600000e-01
9.600000e-01 1.189000e+00 1.842304e-01 9.600000e-01
9.600000e-01 1.190000e+00 1.836566e-01 9.600000e-01
9.600000e-01 1.191000e+00 1.830810e-01 9.600000e-01
9.600000e-01 1.192000e+00 1.825036e-01 9.600000e-01
9.600000e-01 1.193000e+00 1.819244e-01 9.600000e-01
9.600000e-01 1.194000e+00 1.813433e-01 9.600000e-01
9.600000e-01 1.195000e+00 1.807604e-01 9.600000e-01
9.600000e-01 1.196000e+00 1.801756e-01 9.600000e-01
9.600000e-01 1.197000e+00 1.795888e-01 9.600000e-01
9.600000e-01 1.198000e+00 1.790002e-01 9.600000e-01
9.600000e-01 1.199000e+00 1.784096e-01 9.600000e-01
9.600000e-01 1.200000e+00 1.778170e-01 9.600000e-01
9.600000e-01 1.201000e+00 1.772225e-01 9.600000e-01
9.600000e-01 1.202000e+00 1.766259e-01 9.600000e-01
9.600000e-01 1.203000e+00 1.760274e-01 9.600000e-01
9.600000e-01 1.204000e+00 1.754268e-01 9.600000e-01
9.600000e-01 1.205000e+00 1.748241e-01 9.600000e-01
9.600000e-01 1.206000e+00 1.742193e-01 9.600000e-01
9.600000e-01 1.207000e+00 1.736125e-01 9.600000e-01
9.600000e-01 1.208000e+00 1.730035e-01 9.600000e-01
9.600000e-01 1.209000e+00 1.723923e-01 9.600000e-01
9.600000e-01 1.210000e+00 1.717790e-01 9.600000e-01
9.600000e-01 1.211000e+00 1.711635e-01 9.600000e-01
9.600000e-01 1.212000e+00 1.705458e-01 9.600000e-01
9.600000e-01 1.213000e+00 1.699258e-01 9.600000e-01
9.600000e-01 1.214000e+00 1.693035e-01 9.600000e-01
9.600000e-01 1.215000e+00 1.686790e-01 9.600000e-01
9.600000e-01 1.216000e+00 1.680521e-01 9.600000e-01
9.600000e-01 1.217000e+00 1.674229e-01 9.600000e-01
9.600000e-01 1.218000e+00 1.667913e-01 9.600000e-01
9.600000e-01 1.219000e+00 1.661574e-01 9.600000e-01
9.600000e-01 1.220000e+00 1.655209e-01 9.600000e-01
9.600000e-01 1.221000e+00 1.648821e-01 9.600000e-01
9.600000e-01 1.222000e+00 1.642407e-01 9.600000e-01
9.600000e-01 1.223000e+00 1.635968e-01 9.600000e-01
9.600000e-01 1.224000e+00 1.629504e-01 9.600000e-01
9.600000e-01 1.225000e+00 1.623014e-01 9.600000e-01
9.600000e-01 1.226000e+00 1.616498e-01 9.600000e-01
9.600000e-01 1.227000e+00 1.609956e-01 9.600000e-01
9.600000e-01 1.228000e+00 1.603387e-01 9.600000e-01
9.600000e-01 1.229000e+00 1.596791e-01 9.600000e-01
9.600000e-01 1.230000e+00 1.590167e-01 9.600000e-01
9.600000e-01 1.231000e+00 1.583516e-01 9.600000e-01
9.600000e-01 1.232000e+00 1.576837e-01 9.600000e-01
9.600000e-01 1.233000e+00 1.570129e-01 9.600000e-01
9.600000e-01 1.234000e+00 1.563393e-01 9.600000e-01
9.600000e-01 1.235000e+00 1.556627e-01 9.600000e-01
9.600000e-01 1.236000e+00 1.549832e-01 9.600000e-01
9.600000e-01 1.237000e+00 1.543007e-01 9.600000e-01
9.600000e-01 1.238000e+00 1.536152e-01 9.600000e-01
9.600000e-01 1.239000e+00 1.529266e-01 9.600000e-01
9.600000e-01 1.240000e+00 1.522349e-01 9.600000e-01
9.600000e-01 1.241000e+00 1.515400e-01 9.600000e-01
9.600000e-01 1.242000e+00 1.508419e-01 9.600000e-01
9.600000e-01 1.243000e+00 1.501406e-01 9.600000e-01
9.600000e-01 1.244000e+00 1.494360e-01 9.600000e-01
9.600000e-01 1.245000e+00 1.487281e-01 9.600000e-01
9.600000e-01 1.246000e+00 1.480167e-01 9.600000e-01
9.600000e-01 1.247000e+00 1.473019e-01 9.600000e-01
9.600000e-01 1.248000e+00 1.465837e-01 9.600000e-01
9.600000e-01 1.249000e+00 1.458619e-01 9.600000e-01
9.600000e-01 1.250000e+00 1.451365e-01 9.600000e-01
9.600000e-01 1.251000e+00 1.444075e-01 9.600000e-01
9.600000e-01 1.252000e+00 1.436747e-01 9.600000e-01
9.600000e-01 1.253000e+00 1.429383e-01 9.600000e-01
9.600000e-01 1.254000e+00 1.421980e-01 9.600000e-01
9.600000e-01 1.255000e+00 1.414538e-01 9.600000e-01
9.600000e-01 1.256000e+00 1.407057e-01 9.600000e-01
9.600000e-01 1.257000e+00 1.399536e-01 9.600000e-01
9.600000e-01 1.258000e+00 1.391974e-01 9.600000e-01
9.600000e-01 1.259000e+00 1.384371e-01 9.600000e-01
9.600000e-01 1.260000e+00 1.376726e-01 9.600000e-01
9.600000e-01 1.261000e+00 1.369038e-01 9.600000e-01
9.600000e-01 1.262000e+00 1.361307e-01 9.600000e-01
9.600000e-01 1.263000e+00 1.353532e-01 9.600000e-01
9.600000e-01 1.264000e+00 1.345712e-01 9.600000e-01
9.600000e-01 1.265000e+00 1.337846e-01 9.600000e-01
9.600000e-01 1.266000e+00 1.329934e-01 9.600000e-01
9.600000e-01 1.267000e+00 1.321974e-01 9.600000e-01
9.600000e-01 1.268000e+00 1.313966e-01 9.600000e-01
9.600000e-01 1.269000e+00 1.305909e-01 9.600000e-01
9.600000e-01 1.270000e+00 1.297802e-01 9.600000e-01
9.600000e-01 1.271000e+00 1.289643e-01 9.600000e-01
9.600000e-01 1.272000e+00 1.281433e-01 9.600000e-01
9.600000e-01 1.273000e+00 1.273170e-01 9.600000e-01
9.600000e-01 1.274000e+00 1.264853e-01 9.600000e-01
9.600000e-01 1.275000e+00 1.256481e-01 9.600000e-01
9.600000e-01 1.276000e+00 1.248053e-01 9.600000e-01
9.600000e-01 1.277000e+00 1.239568e-01 9.600000e-01
9.600000e-01 1.278000e+00 1.231024e-01 9.600000e-01
9.600000e-01 1.279000e+00 1.222420e-01 9.600000e-01
9.600000e-01 1.280000e+00 1.213756e-01 9.600000e-01
9.600000e-01 1.281000e+00 1.205029e-01 9.600000e-01
9.600000e-01 1.282000e+00 1.196238e-01 9.600000e-01
9.600000e-01 1.283000e+00 1.187383e-01 9.600000e-01
9.600000e-01 1.284000e+00 1.178460e-01 9.600000e-01
9.600000e-01 1.285000e+00 1.169470e-01 9.600000e-01
9.600000e-01 1.286000e+00 1.160410e-01 9.600000e-01
9.600000e-01 1.287000e+00 1.151279e-01 9.600000e-01
9.600000e-01 1.288000e+00 1.142075e-01 9.600000e-01
9.600000e-01 1.289000e+00 1.132796e-01 9.600000e-01
9.600000e-01 1.290000e+00 1.123440e-01 9.600000e-01
9.600000e-01 1.291000e+00 1.114006e-01 9.600000e-01
9.600000e-01 1.292000e+00 1.104491e-01 9.600000e-01
9.600000e-01 1.293000e+00 1.094893e-01 9.600000e-01
9.600000e-01 1.294000e+00 1.085211e-01 9.600000e-01
9.600000e-01 1.295000e+00 1.075441e-01 9.600000e-01
9.600000e-01 1.296000e+00 1.065582e-01 9.600000e-01
9.600000e-01 1.297000e+00 1.055631e-01 9.600000e-01
9.600000e-01 1.298000e+00 1.045585e-01 9.600000e-01
9.600000e-01 1.299000e+00 1.035442e-01 9.600000e-01
9.600000e-01 1.300000e+00 1.025198e-01 9.600000e-01
9.600000e-01 1.301000e+00 1.014851e-01 9.600000e-01
9.600000e-01 1.302000e+00 1.004397e-01 9.600000e-01
9.600000e-01 1.303000e+00 9.938338e-02 9.600000e-01
9.600000e-01 1.304000e+00 9.831567e-02 9.600000e-01
9.600000e-01 1.305000e+00 9.723623e-02 9.600000e-01
9.600000e-01 1.306000e+00 9.614468e-02 9.600000e-01
9.600000e-01 1.307000e+00 9.504059e-02 9.600000e-01
9.600000e-01 1.308000e+00 9.392352e-02 9.600000e-01
9.600000e-01 1.309000e+00 9.279300e-02 9.600000e-01
9.600000e-01 1.310000e+00 9.164854e-02 9.600000e-01
9.600000e-01 1.311000e+00 9.048961e-02 9.600000e-01
9.600000e-01 1.312000e+00 8.931564e-02 9.600000e-01
9.600000e-01 1.313000e+00 8.812604e-02 9.600000e-01
9.600000e-01 1.314000e+00 8.692015e-02 9.600000e-01
9.600000e-01 1.315000e+00 8.569730e-02 9.600000e-01
9.600000e-01 1.316000e+00 8.445674e-02 9.600000e-01
9.600000e-01 1.317000e+00 8.319769e-02 9.600000e-01
9.600000e-01 1.318000e+00 8.191929e-02 9.600000e-01
9.600000e-01 1.319000e+00 8.062062e-02 9.600000e-01
9.600000e-01 1.320000e+00 7.930068e-02 9.600000e-01
9.600000e-01 1.321000e+00 7.795840e-02 9.600000e-01
9.600000e-01 1.322000e+00 7.659260e-02 9.600000e-01
9.600000e-01 1.323000e+00 7.520200e-02 9.600000e-01
9.600000e-01 1.324000e+00 7.378519e-02 9.600000e-01
9.600000e-01 1.325000e+00 7.234064e-02 9.600000e-01
9.600000e-01 1.326000e+00 7.086666e-02 9.600000e-01
9.600000e-01 1.327000e+00 6.936135e-02 9.600000e-01
9.600000e-01 1.328000e+00 6.782265e-02 9.600000e-01
9.600000e-01 1.329000e+00 6.624821e-02 9.600000e-01
9.600000e-01 1.330000e+00 6.463544e-02 9.600000e-01
9.600000e-01 1.331000e+00 6.298138e-02 9.600000e-01
9.600000e-01 1.332000e+00 6.128269e-02 9.600000e-01
9.600000e-01 1.333000e+00 5.953556e-02 9.600000e-01
9.600000e-01 1.334000e+00 5.773557e-02 9.600000e-01
9.600000e-01 1.335000e+00 5.587764e-02 9.600000e-01
9.600000e-01 1.336000e+00 5.395577e-02 9.600000e-01
9.600000e-01 1.337000e+00 5.196286e-02 9.600000e-01
9.600000e-01 1.338000e+00 4.989041e-02 9.600000e-01
9.600000e-01 1.339000e+00 4.772806e-02 9.600000e-01
9.600000e-01 1.340000e+00 4.546297e-02 9.600000e-01
9.600000e-01 1.341000e+00 4.307895e-02 9.600000e-01
9.600000e-01 1.342000e+00 4.055503e-02 9.600000e-01
9.600000e-01 1.343000e+00 3.786323e-02 9.600000e-01
9.600000e-01 1.344000e+00 3.496482e-02 9.600000e-01
9.600000e-01 1.345000e+00 3.180335e-02 9.600000e-01
9.600000e-01 1.346000e+00 2.829076e-02 9.600000e-01
9.600000e-01 1.347000e+00 2.427511e-02 9.600000e-01
9.600000e-01 1.348000e+00 1.944725e-02 9.600000e-01
9.600000e-01 1.349000e+00 1.292709e-02 9.600000e-01
9.700000e-01 1.001000e+00 2.723801e-01 9.700000e-01
9.700000e-01 1.002000e+00 2.719963e-01 9.700000e-01
9.700000e-01 1.003000e+00 2.716120e-01 9.700000e-01
9.700000e-01 1.004000e+00 2.712272e-01 9.700000e-01
9.700000e-01 1.005000e+00 2.708418e-01 9.700000e-01
9.700000e-01 1.006000e+00 2.704559e-01 9.700000e-01
9.700000e-01 1.007000e+00 2.700694e-01 9.700000e-01
9.700000e-01 1.008000e+00 2.696823e-01 9.700000e-01
9.700000e-01 1.009000e+00 2.692947e-01 9.700000e-01
9.700000e-01 1.010000e+00 2.689066e-01 9.700000e-01
9.700000e-01 1.011000e+00 2.685178e-01 9.700000e-01
9.700000e-01 1.012000e+00 2.681286e-01 9.700000e-01
9.700000e-01 1.013000e+00 2.677387e-01 9.700000e-01
9.700000e-01 1.014000e+00 2.673483e-01 9.700000e-01
9.700000e-01 1.015000e+00 2.669573e-01 9.700000e-01
9.700000e-01 1.016000e+00 2.665657e-01 9.700000e-01
9.700000e-01 1.017000e+00 2.661736e-01 9.700000e-01
9.700000e-01 1.018000e+00 2.657809e-01 9.700000e-01
9.700000e-01 1.019000e+00 2.653876e-01 9.700000e-01
9.700000e-01 1.020000e+00 2.649937e-01 9.700000e-01
9.700000e-01 1.021000e+00 2.645992e-01 9.700000e-01
9.700000e-01 1.022000e+00 2.642041e-01 9.700000e-01
9.700000e-01 1.023000e+00 2.638085e-01 9.700000e-01
9.700000e-01 1.024000e+00 2.634122e-01 9.700000e-01
9.700000e-01 1.025000e+00 2.630154e-01 9.700000e-01
9.700000e-01 1.026000e+00 2.626179e-01 9.700000e-01
9.700000e-01 1.027000e+00 2.622199e-01 9.700000e-01
9.700000e-01 1.028000e+00 2.618213e-01 9.700000e-01
9.700000e-01 1.029000e+00 2.614220e-01 9.700000e-01
9.700000e-01 1.030000e+00 2.610221e-01 9.700000e-01
9.700000e-01 1.031000e+00 2.606216e-01 9.700000e-01
9.700000e-01 1.032000e+00 2.602205e-01 9.700000e-01
9.700000e-01 1.033000e+00 2.598188e-01 9.700000e-01
9.700000e-01 1.034000e+00 2.594165e-01 9.700000e-01
9.700000e-01 1.035000e+00 2.590135e-01 9.700000e-01
9.700000e-01 1.036000e+00 2.586099e-01 9.700000e-01
9.700000e-01 1.037000e+00 2.582057e-01 9.700000e-01
9.700000e-01 1.038000e+00 2.578008e-01 9.700000e-01
9.700000e-01 1.039000e+00 2.573953e-01 9.700000e-01
9.700000e-01 1.040000e+00 2.569892e-01 9.700000e-01
9.700000e-01 1.041000e+00 2.565824e-01 9.700000e-01
9.700000e-01 1.042000e+00 2.561750e-01 9.700000e-01
9.700000e-01 1.043000e+00 2.557669e-01 9.700000e-01
9.700000e-01 1.044000e+00 2.553582e-01 9.700000e-01
9.700000e-01 1.045000e+00 2.549488e-01 9.700000e-01
9.700000e-01 1.046000e+00 2.545388e-01 9.700000e-01
9.700000e-01 1.047000e+00 2.541281e-01 9.700000e-01
9.700000e-01 1.048000e+00 2.537167e-01 9.700000e-01
9.700000e-01 1.049000e+00 2.533047e-01 9.700000e-01
9.700000e-01 1.050000e+00 2.528920e-01 9.700000e-01
9.700000e-01 1.051000e+00 2.524786e-01 9.700000e-01
9.700000e-01 1.052000e+00 2.520645e-01 9.700000e-01
9.700000e-01 1.053000e+00 2.516498e-01 9.700000e-01
9.700000e-01 1.054000e+00 2.512344e-01 9.700000e-01
9.700000e-01 1.055000e+00 2.508183e-01 9.700000e-01
9.700000e-01 1.056000e+00 2.504015e-01 9.700000e-01
9.700000e-01 1.057000e+00 2.499840e-01 9.700000e-01
9.700000e-01 1.058000e+00 2.495658e-01 9.700000e-01
9.700000e-01 1.059000e+00 2.491469e-01 9.700000e-01
9.700000e-01 1.060000e+00 2.487273e-01 9.700000e-01
9.700000e-01 1.061000e+00 2.483070e-01 9.700000e-01
9.700000e-01 1.062000e+00 2.478859e-01 9.700000e-01
9.700000e-01 1.063000e+00 2.474642e-01 9.700000e-01
9.700000e-01 1.064000e+00 2.470417e-01 9.700000e-01
9.700000e-01 1.065000e+00 2.466185e-01 9.700000e-01
9.700000e-01 1.066000e+00 2.461946e-01 9.700000e-01
9.700000e-01 1.067000e+00 2.457700e-01 9.700000e-01
9.700000e-01 1.068000e+00 2.453446e-01 9.700000e-01
9.700000e-01 1.069000e+00 2.449185e-01 9.700000e-01
9.700000e-01 1.070000e+00 2.444916e-01 9.700000e-01
9.700000e-01 1.071000e+00 2.440640e-01 9.700000e-01
9.700000e-01 1.072000e+00 2.436357e-01 9.700000e-01
9.700000e-01 1.073000e+00 2.432066e-01 9.700000e-01
9.700000e-01 1.074000e+00 2.427767e-01 9.700000e-01
9.700000e-01 1.075000e+00 2.423461e-01 9.700000e-01
9.700000e-01 1.076000e+00 2.419147e-01 9.700000e-01
9.700000e-01 1.077000e+00 2.414825e-01 9.700000e-01
9.700000e-01 1.078000e+00 2.410495e-01 9.700000e-01
9.700000e-01 1.079000e+00 2.406158e-01 9.700000e-01
9.700000e-01 1.080000e+00 2.401813e-01 9.700000e-01
9.700000e-01 1.081000e+00 2.397460e-01 9.700000e-01
9.700000e-01 1.082000e+00 2.393099e-01 9.700000e-01
9.700000e-01 1.083000e+00 2.388731e-01 9.700000e-01
9.700000e-01 1.084000e+00 2.384354e-01 9.700000e-01
9.700000e-01 1.085000e+00 2.379969e-01 9.700000e-01
9.700000e-01 1.086000e+00 2.375576e-01 9.700000e-01
9.700000e-01 1.087000e+00 2.371175e-01 9.700000e-01
9.700000e-01 1.088000e+00 2.366765e-01 9.700000e-01
9.700000e-01 1.089000e+00 2.362348e-01 9.700000e-01
9.700000e-01 1.090000e+00 2.357922e-01 9.700000e-01
9.700000e-01 1.091000e+00 2.353488e-01 9.700000e-01
9.700000e-01 1.092000e+00 2.349045e-01 9.700000e-01
9.700000e-01 1.093000e+00 2.344595e-01 9.700000e-01
9.700000e-01 1.094000e+00 2.340135e-01 9.700000e-01
9.700000e-01 1.095000e+00 2.335667e-01 9.700000e-01
9.700000e-01 1.096000e+00 2.331191e-01 9.700000e-01
9.700000e-01 1.097000e+00 2.326706e-01 9.700000e-01
9.700000e-01 1.098000e+00 2.322212e-01 9.700000e-01
9.700000e-01 1.099000e+00 2.317710e-01 9.700000e-01
9.700000e-01 1.100000e+00 2.313198e-01 9.700000e-01
9.700000e-01 1.101000e+00 2.308678e-01 9.700000e-01
9.700000e-01 1.102000e+00 2.304150e-01 9.700000e-01
9.700000e-01 1.103000e+00 2.299612e-01 9.700000e-01
9.700000e-01 1.104000e+00 2.295065e-01 9.700000e-01
9.700000e-01 1.105000e+00 2.290509e-01 9.700000e-01
9.700000e-01 1.106000e+00 2.285944e-01 9.700000e-01
9.700000e-01 1.107000e+00 2.281370e-01 9.700000e-01
9.700000e-01 1.108000e+00 2.276787e-01 9.700000e-01
9.700000e-01 1.109000e+00 2.272195e-01 9.700000e-01
9.700000e-01 1.110000e+00 2.267593e-01 9.700000e-01
9.700000e-01 1.111000e+00 2.262982e-01 9.700000e-01
9.700000e-01 1.112000e+00 2.258361e-01 9.700000e-01
9.700000e-01 1.113000e+00 2.253731e-01 9.700000e-01
9.700000e-01 1.114000e+00 2.249092e-01 9.700000e-01
9.700000e-01 1.115000e+00 2.244443e-01 9.700000e-01
9.700000e-01 1.116000e+00 2.239784e-01 9.700000e-01
9.700000e-01 1.117000e+00 2.235115e-01 9.700000e-01
9.700000e-01 1.118000e+00 2.230437e-01 9.700000e-01
9.700000e-01 1.119000e+00 2.225749e-01 9.700000e-01
9.700000e-01 1.120000e+00 2.221051e-01 9.700000e-01
9.700000e-01 1.121000e+00 2.216343e-01 9.700000e-01
9.700000e-01 1.122000e+00 2.211625e-01 9.700000e-01
9.700000e-01 1.123000e+00 2.206897e-01 9.700000e-01
9.700000e-01 1.124000e+00 2.202159e-01 9.700000e-01
9.700000e-01 1.125000e+00 2.197410e-01 9.700000e-01
9.700000e-01 1.126000e+00 2.192652e-01 9.700000e-01
9.700000e-01 1.127000e+00 2.187883e-01 9.700000e-01
9.700000e-01 1.128000e+00 2.183103e-01 9.700000e-01
9.700000e-01 1.129000e+00 2.178313e-01 9.700000e-01
9.700000e-01 1.130000e+00 2.173513e-01 9.700000e-01
9.700000e-01 1.131000e+00 2.168702e-01 9.700000e-01
9.700000e-01 1.132000e+00 2.163880e-01 9.700000e-01
9.700000e-01 1.133000e+00 2.159047e-01 9.700000e-01
9.700000e-01 1.134000e+00 2.154204e-01 9.700000e-01
9.700000e-01 1.135000e+00 2.149350e-01 9.700000e-01
9.700000e-01 1.136000e+00 2.144484e-01 9.700000e-01
9.700000e-01 1.137000e+00 2.139608e-01 9.700000e-01
9.700000e-01 1.138000e+00 2.134720e-01 9.700000e-01
9.700000e-01 1.139000e+00 2.129821e-01 9.700000e-01
9.700000e-01 1.140000e+00 2.124911e-01 9.700000e-01
9.700000e-01 1.141000e+00 2.119990e-01 9.700000e-01
9.700000e-01 1.142000e+00 2.115057e-01 9.700000e-01
9.700000e-01 1.143000e+00 2.110113e-01 9.700000e-01
9.700000e-01 1.144000e+00 2.105157e-01 9.700000e-01
9.700000e-01 1.145000e+00 2.100189e-01 9.700000e-01
9.700000e-01 1.146000e+00 2.095209e-01 9.700000e-01
9.700000e-01 1.147000e+00 2.090218e-01 9.700000e-01
9.700000e-01 1.148000e+00 2.085215e-01 9.700000e-01
9.700000e-01 1.149000e+00 2.080199e-01 9.700000e-01
9.700000e-01 1.150000e+00 2.075172e-01 9.700000e-01
9.700000e-01 1.151000e+00 2.070132e-01 9.700000e-01
9.700000e-01 1.152000e+00 2.065080e-01 9.700000e-01
9.700000e-01 1.153000e+00 2.060016e-01 9.700000e-01
9.700000e-01 1.154000e+00 2.054939e-01 9.700000e-01
9.700000e-01 1.155000e+00 2.049850e-01 9.700000e-01
9.700000e-01 1.156000e+00 2.044748e-01 9.700000e-01
9.700000e-01 1.157000e+00 2.039633e-01 9.700000e-01
9.700000e-01 1.158000e+00 2.034505e-01 9.700000e-01
9.700000e-01 1.159000e+00 2.029364e-01 9.700000e-01
9.700000e-01 1.160000e+00 2.024211e-01 9.700000e-01
9.700000e-01 1.161000e+00 2.019044e-01 9.700000e-01
9.700000e-01 1.162000e+00 2.013864e-01 9.700000e-01
9.700000e-01 1.163000e+00 2.008670e-01 9.700000e-01
9.700000e-01 1.164000e+00 2.003463e-01 9.700000e-01
9.700000e-01 1.165000e+00 1.998243e-01 9.700000e-01
9.700000e-01 1.166000e+00 1.993009e-01 9.700000e-01
9.700000e-01 1.167000e+00 1.987761e-01 9.700000e-01
9.700000e-01 1.168000e+00 1.982499e-01 9.700000e-01
9.700000e-01 1.169000e+00 1.977223e-01 9.700000e-01
9.700000e-01 1.170000e+00 1.971933e-01 9.700000e-01
9.700000e-01 1.171000e+00 1.966629e-01 9.700000e-01
9.700000e-01 1.172000e+00 1.961310e-01 9.700000e-01
9.700000e-01 1.173000e+00 1.955977e-01 9.700000e-01
9.700000e-01 1.174000e+00 1.950630e-01 9.700000e-01
9.700000e-01 1.175000e+00 1.945267e-01 9.700000e-01
9.700000e-01 1.176000e+00 1.939890e-01 9.700000e-01
9.700000e-01 1.177000e+00 1.934498e-01 9.700000e-01
9.700000e-01 1.178000e+00 1.929091e-01 9.700000e-01
9.700000e-01 1.179000e+00 1.923669e-01 9.700000e-01
9.700000e-01 1.180000e+00 1.918231e-01 9.700000e-01
9.700000e-01 1.181000e+00 1.912778e-01 9.700000e-01
9.700000e-01 1.182000e+00 1.907309e-01 9.700000e-01
9.700000e-01 1.183000e+00 1.901825e-01 9.700000e-01
9.700000e-01 1.184000e+00 1.896324e-01 9.700000e-01
9.700000e-01 1.185000e+00 1.890808e-01 9.700000e-01
9.700000e-01 1.186000e+00 1.885276e-01 9.700000e-01
9.700000e-01 1.187000e+00 1.879727e-01 9.700000e-01
9.700000e-01 1.188000e+00 1.874162e-01 9.700000e-01
9.700000e-01 1.189000e+00 1.868580e-01 9.700000e-01
9.700000e-01 1.190000e+00 1.862981e-01 9.700000e-01
9.700000e-01 1.191000e+00 1.857366e-01 9.700000e-01
9.700000e-01 1.192000e+00 1.851734e-01 9.700000e-01
9.700000e-01 1.193000e+00 1.846084e-01 9.700000e-01
9.700000e-01 1.194000e+00 1.840417e-01 9.700000e-01
9.700000e-01 1.195000e+00 1.834733e-01 9.700000e-01
9.700000e-01 1.196000e+00 1.829031e-01 9.700000e-01
9.700000e-01 1.197000e+00 1.823311e-01 9.700000e-01
9.700000e-01 1.198000e+00 1.817573e-01 9.700000e-01
9.700000e-01 1.199000e+00 1.811817e-01 9.700000e-01
9.700000e-01 1.200000e+00 1.806043e-01 9.700000e-01
9.700000e-01 1.201000e+00 1.800250e-01 9.700000e-01
9.700000e-01 1.202000e+00 1.794438e-01 9.700000e-01
9.700000e-01 1.203000e+00 1.788608e-01 9.700000e-01
9.700000e-01 1.204000e+00 1.782758e-01 9.700000e-01
9.700000e-01 1.205000e+00 1.776889e-01 9.700000e-01
9.700000e-01 1.206000e+00 1.771001e-01 9.700000e-01
9.700000e-01 1.207000e+00 1.765093e-01 9.700000e-01
9.700000e-01 1.208000e+00 1.759165e-01 9.700000e-01
9.700000e-01 1.209000e+00 1.753218e-01 9.700000e-01
9.700000e-01 1.210000e+00 1.747249e-01 9.700000e-01
9.700000e-01 1.211000e+00 1.741261e-01 9.700000e-01
9.700000e-01 1.212000e+00 1.735252e-01 9.700000e-01
9.700000e-01 1.213000e+00 1.729222e-01 9.700000e-01
9.700000e-01 1.214000e+00 1.723171e-01 9.700000e-01
9.700000e-01 1.215000e+00 1.717098e-01 9.700000e-01
9.700000e-01 1.216000e+00 1.711004e-01 9.700000e-01
9.700000e-01 1.217000e+00 1.704888e-01 9.700000e-01
9.700000e-01 1.218000e+00 1.698750e-01 9.700000e-01
9.700000e-01 1.219000e+00 1.692590e-01 9.700000e-01
9.700000e-01 1.220000e+00 1.686408e-01 9.700000e-01
9.700000e-01 1.221000e+00 1.680202e-01 9.700000e-01
9.700000e-01 1.222000e+00 1.673974e-01 9.700000e-01
9.700000e-01 1.223000e+00 1.667723e-01 9.700000e-01
9.700000e-01 1.224000e+00 1.661447e-01 9.700000e-01
9.700000e-01 1.225000e+00 1.655148e-01 9.700000e-01
9.700000e-01 1.226000e+00 1.648825e-01 9.700000e-01
9.700000e-01 1.227000e+00 1.642478e-01 9.700000e-01
9.700000e-01 1.228000e+00 1.636106e-01 9.700000e-01
9.700000e-01 1.229000e+00 1.629709e-01 9.700000e-01
9.700000e-01 1.230000e+00 1.623287e-01 9.700000e-01
9.700000e-01 1.231000e+00 1.616840e-01 9.700000e-01
9.700000e-01 1.232000e+00 1.610366e-01 9.700000e-01
9.700000e-01 1.233000e+00 1.603867e-01 9.700000e-01
9.700000e-01 1.234000e+00 1.597341e-01 9.700000e-01
9.700000e-01 1.235000e+00 1.590788e-01 9.700000e-01
9.700000e-01 1.236000e+00 1.584208e-01 9.700000e-01
9.700000e-01 1.237000e+00 1.577601e-01 9.700000e-01
9.700000e-01 1.238000e+00 1.570966e-01 9.700000e-01
9.700000e-01 1.239000e+00 1.564303e-01 9.700000e-01
9.700000e-01 1.240000e+00 1.557611e-01 9.700000e-01
9.700000e-01 1.241000e+00 1.550890e-01 9.700000e-01
9.700000e-01 1.242000e+00 1.544140e-01 9.700000e-01
9.700000e-01 1.243000e+00 1.537361e-01 9.700000e-01
9.700000e-01 1.244000e+00 1.530552e-01 9.700000e-01
9.700000e-01 1.245000e+00 1.523712e-01 9.700000e-01
9.700000e-01 1.246000e+00 1.516841e-01 9.700000e-01
9.700000e-01 1.247000e+00 1.509939e-01 9.700000e-01
9.700000e-01 1.248000e+00 1.503005e-01 9.700000e-01
9.700000e-01 1.249000e+00 1.496039e-01 9.700000e-01
9.700000e-01 1.250000e+00 1.489041e-01 9.700000e-01
9.700000e-01 1.251000e+00 1.482009e-01 9.700000e-01
9.700000e-01 1.252000e+00 1.474944e-01 9.700000e-01
9.700000e-01 1.253000e+00 1.467845e-01 9.700000e-01
9.700000e-01 1.254000e+00 1.460712e-01 9.700000e-01
9.700000e-01 1.255000e+00 1.453543e-01 9.700000e-01
9.700000e-01 1.256000e+00 1.446339e-01 9.700000e-01
9.700000e-01 1.257000e+00 1.439099e-01 9.700000e-01
9.700000e-01 1.258000e+00 1.431822e-01 9.700000e-01
9.700000e-01 1.259000e+00 1.424508e-01 9.700000e-01
9.700000e-01 1.260000e+00 1.417156e-01 9.700000e-01
9.700000e-01 1.261000e+00 1.409767e-01 9.700000e-01
9.700000e-01 1.262000e+00 1.402337e-01 9.700000e-01
9.700000e-01 1.263000e+00 1.394869e-01 9.700000e-01
9.700000e-01 1.264000e+00 1.387360e-01 9.700000e-01
9.700000e-01 1.265000e+00 1.379811e-01 9.700000e-01
9.700000e-01 1.266000e+00 1.372220e-01 9.700000e-01
9.700000e-01 1.267000e+00 1.364586e-01 9.700000e-01
9.700000e-01 1.268000e+00 1.356910e-01 9.700000e-01
9.700000e-01 1.269000e+00 1.349190e-01 9.700000e-01
9.700000e-01 1.270000e+00 1.341426e-01 9.700000e-01
9.700000e-01 1.271000e+00 1.333616e-01 9.700000e-01
9.700000e-01 1.272000e+00 1.325761e-01 9.700000e-01
9.700000e-01 1.273000e+00 1.317858e-01 9.700000e-01
9.700000e-01 1.274000e+00 1.309908e-01 9.700000e-01
9.700000e-01 1.275000e+00 1.301909e-01 9.700000e-01
9.700000e-01 1.276000e+00 1.293861e-01 9.700000e-01
9.700000e-01 1.277000e+00 1.285763e-01 9.700000e-01
9.700000e-01 1.278000e+00 1.277613e-01 9.700000e-01
9.700000e-01 1.279000e+00 1.269411e-01 9.700000e-01
9.700000e-01 1.280000e+00 1.261155e-01 9.700000e-01
9.700000e-01 1.281000e+00 1.252846e-01 9.700000e-01
9.700000e-01 1.282000e+00 1.244480e-01 9.700000e-01
9.700000e-01 1.283000e+00 1.236058e-01 9.700000e-01
9.700000e-01 1.284000e+00 1.227579e-01 9.700000e-01
9.700000e-01 1.285000e+00 1.219040e-01 9.700000e-01
9.700000e-01 1.286000e+00 1.210441e-01 9.700000e-01
9.700000e-01 1.287000e+00 1.201780e-01 9.700000e-01
9.700000e-01 1.288000e+00 1.193057e-01 9.700000e-01
9.700000e-01 1.289000e+00 1.184270e-01 9.700000e-01
9.700000e-01 1.290000e+00 1.175416e-01 9.700000e-01
9.700000e-01 1.291000e+00 1.166496e-01 9.700000e-01
9.700000e-01 1.292000e+00 1.157507e-01 9.700000e-01
9.700000e-01 1.293000e+00 1.148447e-01 9.700000e-01
9.700000e-01 1.294000e+00 1.139315e-01 9.700000e-01
9.700000e-01 1.295000e+00 1.130110e-01 9.700000e-01
9.700000e-01 1.296000e+00 1.120829e-01 9.700000e-01
9.700000e-01 1.297000e+00 1.111471e-01 9.700000e-01
9.700000e-01 1.298000e+00 1.102033e-01 9.700000e-01
9.700000e-01 1.299000e+00 1.092513e-01 9.700000e-01
9.700000e-01 1.300000e+00 1.082910e-01 9.700000e-01
9.700000e-01 1.301000e+00 1.073221e-01 9.700000e-01
9.700000e-01 1.302000e+00 1.063443e-01 9.700000e-01
9.700000e-01 1.303000e+00 1.053575e-01 9.700000e-01
9.700000e-01 1.304000e+00 1.043614e-01 9.700000e-01
9.700000e-01 1.305000e+00 1.033556e-01 9.700000e-01
9.700000e-01 1.306000e+00 1.023400e-01 9.700000e-01
9.700000e-01 1.307000e+00 1.013142e-01 9.700000e-01
9.700000e-01 1.308000e+00 1.002779e-01 9.700000e-01
9.700000e-01 1.309000e+00 9.923080e-02 9.700000e-01
9.700000e-01 1.310000e+00 9.817251e-02 9.700000e-01
9.700000e-01 1.311000e+00 9.710269e-02 9.700000e-01
9.700000e-01 1.312000e+00 9.602095e-02 9.700000e-01
9.700000e-01 1.313000e+00 9.492689e-02 9.700000e-01
9.700000e-01 1.314000e+00 9.382006e-02 9.700000e-01
9.700000e-01 1.315000e+00 9.270002e-02 9.700000e-01
9.700000e-01 1.316000e+00 9.156628e-02 9.700000e-01
9.700000e-01 1.317000e+00 9.041833e-02 9.700000e-01
9.700000e-01 1.318000e+00 8.925562e-02 9.700000e-01
9.700000e-01 1.319000e+00 8.807755e-02 9.700000e-01
9.700000e-01 1.320000e+00 8.688352e-02 9.700000e-01
9.700000e-01 1.321000e+00 8.567284e-02 9.700000e-01
9.700000e-01 1.322000e+00 8.444481e-02 9.700000e-01
9.700000e-01 1.323000e+00 8.319866e-02 9.700000e-01
9.700000e-01 1.324000e+00 8.193355e-02 9.700000e-01
9.700000e-01 1.325000e+00 8.064860e-02 9.700000e-01
9.700000e-01 1.326000e+00 7.934285e-02 9.700000e-01
9.700000e-01 1.327000e+00 7.801524e-02 9.700000e-01
9.700000e-01 1.328000e+00 7.666465e-02 9.700000e-01
9.700000e-01 1.329000e+00 7.528983e-02 9.700000e-01
9.700000e-01 1.330000e+00 7.388944e-02 9.700000e-01
9.700000e-01 1.331000e+00 7.246199e-02 9.700000e-01
9.700000e-01 1.332000e+00 7.100584e-02 9.700000e-01
9.700000e-01 1.333000e+00 6.951921e-02 9.700000e-01
9.700000e-01 1.334000e+00 6.800008e-02 9.700000e-01
9.700000e-01 1.335000e+00 6.644623e-02 9.700000e-01
9.700000e-01 1.336000e+00 6.485516e-02 9.700000e-01
9.700000e-01 1.337000e+00 6.322406e-02 9.700000e-01
9.700000e-01 1.338000e+00 6.154975e-02 9.700000e-01
9.700000e-01 1.339000e+00 5.982861e-02 9.700000e-01
9.700000e-01 1.340000e+00 5.805646e-02 9.700000e-01
9.700000e-01 1.341000e+00 5.622849e-02 9.700000e-01
9.700000e-01 1.342000e+00 5.433906e-02 9.700000e-01
9.700000e-01 1.343000e+00 5.238152e-02 9.700000e-01
9.700000e-01 1.344000e+00 5.034793e-02 9.700000e-01
9.700000e-01 1.345000e+00 4.822867e-02 9.700000e-01
9.700000e-01 1.346000e+00 4.601190e-02 9.700000e-01
9.700000e-01 1.347000e+00 4.368278e-02 9.700000e-01
9.700000e-01 1.348000e+00 4.122227e-02 9.700000e-01
9.700000e-01 1.349000e+00 3.860526e-02 9.700000e-01
9.700000e-01 1.350000e+00 3.579743e-02 9.700000e-01
9.700000e-01 1.351000e+00 3.274975e-02 9.700000e-01
9.700000e-01 1.352000e+00 2.938770e-02 9.700000e-01
9.700000e-01 1.353000e+00 2.558764e-02 9.700000e-01
9.700000e-01 1.354000e+00 2.111439e-02 9.700000e-01
9.700000e-01 1.355000e+00 1.539181e-02 9.700000e-01
9.700000e-01 1.356000e+00 5.291333e-03 9.700000e-01
9.800000e-01 1.000000e+00 2.737635e-01 9.800000e-01
9.800000e-01 1.001000e+00 2.733856e-01 9.800000e-01
9.800000e-01 1.002000e+00 2.730071e-01 9.800000e-01
9.800000e-01 1.003000e+00 2.726282e-01 9.800000e-01
9.800000e-01 1.004000e+00 2.722487e-01 9.800000e-01
9.800000e-01 1.005000e+00 2.718686e-01 9.800000e-01
9.800000e-01 1.006000e+00 2.714881e-01 9.800000e-01
9.800000e-01 1.007000e+00 2.711070e-01 9.800000e-01
9.800000e-01 1.008000e+00 2.707254e-01 9.800000e-01
9.800000e-01 1.009000e+00 2.703432e-01 9.800000e-01
9.800000e-01 1.010000e+00 2.699605e-01 9.800000e-01
9.800000e-01 1.011000e+00 2.695772e-01 9.800000e-01
9.800000e-01 1.012000e+00 2.691935e-01 9.800000e-01
9.800000e-01 1.013000e+00 2.688091e-01 9.800000e-01
9.800000e-01 1.014000e+00 2.684242e-01 9.800000e-01
9.800000e-01 1.015000e+00 2.680388e-01 9.800000e-01
9.800000e-01 1.016000e+00 2.676528e-01 9.800000e-01
9.800000e-01 1.017000e+00 2.672662e-01 9.800000e-01
9.800000e-01 1.018000e+00 2.668791e-01 9.800000e-01
9.800000e-01 1.019000e+00 2.664914e-01 9.800000e-01
9.800000e-01 1.020000e+00 2.661032e-01 9.800000e-01
9.800000e-01 1.021000e+00 2.657143e-01 9.800000e-01
9.800000e-01 1.022000e+00 2.653250e-01 9.800000e-01
9.800000e-01 1.023000e+00 2.649350e-01 9.800000e-01
9.800000e-01 1.024000e+00 2.645445e-01 9.800000e-01
9.800000e-01 1.025000e+00 2.641534e-01 9.800000e-01
9.800000e-01 1.026000e+00 2.637617e-01 9.800000e-01
9.800000e-01 1.027000e+00 2.633694e-01 9.800000e-01
9.800000e-01 1.028000e+00 2.629765e-01 9.800000e-01
9.800000e-01 1.029000e+00 2.625831e-01 9.800000e-01
9.800000e-01 1.030000e+00 2.621891e-01 9.800000e-01
9.800000e-01 1.031000e+00 2.617945e-01 9.800000e-01
9.800000e-01 1.032000e+00 2.613992e-01 9.800000e-01
9.800000e-01 1.033000e+00 2.610034e-01 9.800000e-01
9.800000e-01 1.034000e+00 2.606070e-01 9.800000e-01
9.800000e-01 1.035000e+00 2.602100e-01 9.800000e-01
9.800000e-01 1.036000e+00 2.598123e-01 9.800000e-01
9.800000e-01 1.037000e+00 2.594141e-01 9.800000e-01
9.800000e-01 1.038000e+00 2.590152e-01 9.800000e-01
9.800000e-01 1.039000e+00 2.586158e-01 9.800000e-01
9.800000e-01 1.040000e+00 2.582157e-01 9.800000e-01
9.800000e-01 1.041000e+00 2.578150e-01 9.800000e-01
9.800000e-01 1.042000e+00 2.574136e-01 9.800000e-01
9.800000e-01 1.043000e+00 2.570117e-01 9.800000e-01
9.800000e-01 1.044000e+00 2.566091e-01 9.800000e-01
9.800000e-01 1.045000e+00 2.562059e-01 9.800000e-01
9.800000e-01 1.046000e+00 2.558020e-01 9.800000e-01
9.800000e-01 1.047000e+00 2.553975e-01 9.800000e-01
9.800000e-01 1.048000e+00 2.549924e-01 9.800000e-01
9.800000e-01 1.049000e+00 2.545866e-01 9.800000e-01
9.800000e-01 1.050000e+00 2.541802e-01 9.800000e-01
9.800000e-01 1.051000e+00 2.537731e-01 9.800000e-01
9.800000e-01 1.052000e+00 2.533653e-01 9.800000e-01
9.800000e-01 1.053000e+00 2.529570e-01 9.800000e-01
9.800000e-01 1.054000e+00 2.525479e-01 9.800000e-01
9.800000e-01 1.055000e+00 2.521382e-01 9.800000e-01
9.800000e-01 1.056000e+00 2.517278e-01 9.800000e-01
9.800000e-01 1.057000e+00 2.513167e-01 9.800000e-01
9.800000e-01 1.058000e+00 2.509050e-01 9.800000e-01
9.800000e-01 1.059000e+00 2.504926e-01 9.800000e-01
9.800000e-01 1.060000e+00 2.500795e-01 9.800000e-01
9.800000e-01 1.061000e+00 2.496658e-01 9.800000e-01
9.800000e-01 1.062000e+00 2.492513e-01 9.800000e-01
9.800000e-01 1.063000e+00 2.488362e-01 9.800000e-01
9.800000e-01 1.064000e+00 2.484203e-01 9.800000e-01
9.800000e-01 1.065000e+00 2.480038e-01 9.800000e-01
9.800000e-01 1.066000e+00 2.475866e-01 9.800000e-01
9.800000e-01 1.067000e+00 2.471686e-01 9.800000e-01
9.800000e-01 1.068000e+00 2.467500e-01 9.800000e-01
9.800000e-01 1.069000e+00 2.463306e-01 9.800000e-01
9.800000e-01 1.070000e+00 2.459105e-01 9.800000e-01
9.800000e-01 1.071000e+00 2.454898e-01 9.800000e-01
9.800000e-01 1.072000e+00 2.450682e-01 9.800000e-01
9.800000e-01 1.073000e+00 2.446460e-01 9.800000e-01
9.800000e-01 1.074000e+00 2.442230e-01 9.800000e-01
9.800000e-01 1.075000e+00 2.437993e-01 9.800000e-01
9.800000e-01 1.076000e+00 2.433749e-01 9.800000e-01
9.800000e-01 1.077000e+00 2.429497e-01 9.800000e-01
9.800000e-01 1.078000e+00 2.425238e-01 9.800000e-01
9.800000e-01 1.079000e+00 2.420971e-01 9.800000e-01
9.800000e-01 1.080000e+00 2.416696e-01 9.800000e-01
9.800000e-01 1.081000e+00 2.412414e-01 9.800000e-01
9.800000e-01 1.082000e+00 2.408125e-01 9.800000e-01
9.800000e-01 1.083000e+00 2.403828e-01 9.800000e-01
9.800000e-01 1.084000e+00 2.399523e-01 9.800000e-01
9.800000e-01 1.085000e+00 2.395210e-01 9.800000e-01
9.800000e-01 1.086000e+00 2.390890e-01 9.800000e-01
9.800000e-01 1.087000e+00 2.386562e-01 9.800000e-01
9.800000e-01 1.088000e+00 2.382226e-01 9.800000e-01
9.800000e-01 1.089000e+00 2.377882e-01 9.800000e-01
9.800000e-01 1.090000e+00 2.373530e-01 9.800000e-01
9.800000e-01 1.091000e+00 2.369170e-01 9.800000e-01
9.800000e-01 1.092000e+00 2.364802e-01 9.800000e-01
9.800000e-01 1.093000e+00 2.360426e-01 9.800000e-01
9.800000e-01 1.094000e+00 2.356042e-01 9.800000e-01
9.800000e-01 1.095000e+00 2.351649e-01 9.800000e-01
9.800000e-01 1.096000e+00 2.347249e-01 9.800000e-01
9.800000e-01 1.097000e+00 2.342840e-01 9.800000e-01
9.800000e-01 1.098000e+00 2.338423e-01 9.800000e-01
9.800000e-01 1.099000e+00 2.333997e-01 9.800000e-01
9.800000e-01 1.100000e+00 2.329563e-01 9.800000e-01
9.800000e-01 1.101000e+00 2.325121e-01 9.800000e-01
9.800000e-01 1.102000e+00 2.320670e-01 9.800000e-01
9.800000e-01 1.103000e+00 2.316211e-01 9.800000e-01
9.800000e-01 1.104000e+00 2.311743e-01 9.800000e-01
9.800000e-01 1.105000e+00 2.307266e-01 9.800000e-01
9.800000e-01 1.106000e+00 2.302781e-01 9.800000e-01
9.800000e-01 1.107000e+00 2.298286e-01 9.800000e-01
9.800000e-01 1.108000e+00 2.293784e-01 9.800000e-01
9.800000e-01 1.109000e+00 2.289272e-01 9.800000e-01
9.800000e-01 1.110000e+00 2.284751e-01 9.800000e-01
9.800000e-01 1.111000e+00 2.280221e-01 9.800000e-01
9.800000e-01 1.112000e+00 2.275683e-01 9.800000e-01
9.800000e-01 1.113000e+00 2.271135e-01 9.800000e-01
9.800000e-01 1.114000e+00 2.266578e-01 9.800000e-01
9.800000e-01 1.115000e+00 2.262012e-01 9.800000e-01
9.800000e-01 1.116000e+00 2.257437e-01 9.800000e-01
9.800000e-01 1.117000e+00 2.252852e-01 9.800000e-01
9.800000e-01 1.118000e+00 2.248258e-01 9.800000e-01
9.800000e-01 1.119000e+00 2.243655e-01 9.800000e-01
9.800000e-01 1.120000e+00 2.239042e-01 9.800000e-01
9.800000e-01 1.121000e+00 2.234420e-01 9.800000e-01
9.800000e-01 1.122000e+00 2.229788e-01 9.800000e-01
9.800000e-01 1.123000e+00 2.225146e-01 9.800000e-01
9.800000e-01 1.124000e+00 2.220495e-01 9.800000e-01
9.800000e-01 1.125000e+00 2.215834e-01 9.800000e-01
9.800000e-01 1.126000e+00 2.211163e-01 9.800000e-01
9.800000e-01 1.127000e+00 2.206482e-01 9.800000e-01
9.800000e-01 1.128000e+00 2.201792e-01 9.800000e-01
9.800000e-01 1.129000e+00 2.197091e-01 9.800000e-01
9.800000e-01 1.130000e+00 2.192380e-01 9.800000e-01
9.800000e-01 1.131000e+00 2.187659e-01 9.800000e-01
9.800000e-01 1.132000e+00 2.182928e-01 9.800000e-01
9.800000e-01 1.133000e+00 2.178187e-01 9.800000e-01
9.800000e-01 1.134000e+00 2.173435e-01 9.800000e-01
9.800000e-01 1.135000e+00 2.168673e-01 9.800000e-01
9.800000e-01 1.136000e+00 2.163900e-01 9.800000e-01
9.800000e-01 1.137000e+00 2.159117e-01 9.800000e-01
9.800000e-01 1.138000e+00 2.154323e-01 9.800000e-01
9.800000e-01 1.139000e+00 2.149519e-01 9.800000e-01
9.800000e-01 1.140000e+00 2.144704e-01 9.800000e-01
9.800000e-01 1.141000e+00 2.139878e-01 9.800000e-01
9.800000e-01 1.142000e+00 2.135041e-01 9.800000e-01
9.800000e-01 1.143000e+00 2.130193e-01 9.800000e-01
9.800000e-01 1.144000e+00 2.125334e-01 9.800000e-01
9.800000e-01 1.145000e+00 2.120463e-01 9.800000e-01
9.800000e-01 1.146000e+00 2.115582e-01 9.800000e-01
9.800000e-01 1.147000e+00 2.110689e-01 9.800000e-01
9.800000e-01 1.148000e+00 2.105785e-01 9.800000e-01
9.800000e-01 1.149000e+00 2.100870e-01 9.800000e-01
9.800000e-01 1.150000e+00 2.095943e-01 9.800000e-01
9.800000e-01 1.151000e+00 2.091004e-01 9.800000e-01
9.800000e-01 1.152000e+00 2.086054e-01 9.800000e-01
9.800000e-01 1.153000e+00 2.081092e-01 9.800000e-01
9.800000e-01 1.154000e+00 2.076118e-01 9.800000e-01
9.800000e-01 1.155000e+00 2.071132e-01 9.800000e-01
9.800000e-01 1.156000e+00 2.066134e-01 9.800000e-01
9.800000e-01 1.157000e+00 2.061124e-01 9.800000e-01
9.800000e-01 1.158000e+00 2.056102e-01 9.800000e-01
9.800000e-01 1.159000e+00 2.051067e-01 9.800000e-01
9.800000e-01 1.160000e+00 2.046020e-01 9.800000e-01
9.800000e-01 1.161000e+00 2.040961e-01 9.800000e-01
9.800000e-01 1.162000e+00 2.035889e-01 9.800000e-01
9.800000e-01 1.163000e+00 2.030804e-01 9.800000e-01
9.800000e-01 1.164000e+00 2.025706e-01 9.800000e-01
9.800000e-01 1.165000e+00 2.020596e-01 9.800000e-01
9.800000e-01 1.166000e+00 2.015473e-01 9.800000e-01
9.800000e-01 1.167000e+00 2.010337e-01 9.800000e-01
9.800000e-01 1.168000e+00 2.005187e-01 9.800000e-01
9.800000e-01 1.169000e+00 2.000024e-01 9.800000e-01
9.800000e-01 1.170000e+00 1.994848e-01 9.800000e-01
9.800000e-01 1.171000e+00 1.989659e-01 9.800000e-01
9.800000e-01 1.172000e+00 1.984456e-01 9.800000e-01
9.800000e-01 1.173000e+00 1.979239e-01 9.800000e-01
9.800000e-01 1.174000e+00 1.974008e-01 9.800000e-01
9.800000e-01 1.175000e+00 1.968764e-01 9.800000e-01
9.800000e-01 1.176000e+00 1.963505e-01 9.800000e-01
9.800000e-01 1.177000e+00 1.958233e-01 9.800000e-01
9.800000e-01 1.178000e+00 1.952946e-01 9.800000e-01
9.800000e-01 1.179000e+00 1.947645e-01 9.800000e-01
9.800000e-01 1.180000e+00 1.942329e-01 9.800000e-01
9.800000e-01 1.181000e+00 1.936999e-01 9.800000e-01
9.800000e-01 1.182000e+00 1.931654e-01 9.800000e-01
9.800000e-01 1.183000e+00 1.926294e-01 9.800000e-01
9.800000e-01 1.184000e+00 1.920919e-01 9.800000e-01
9.800000e-01 1.185000e+00 1.915529e-01 9.800000e-01
9.800000e-01 1.186000e+00 1.910124e-01 9.800000e-01
9.800000e-01 1.187000e+00 1.904704e-01 9.800000e-01
9.800000e-01 1.188000e+00 1.899268e-01 9.800000e-01
9.800000e-01 1.189000e+00 1.893817e-01 9.800000e-01
9.800000e-01 1.190000e+00 1.888350e-01 9.800000e-01
9.800000e-01 1.191000e+00 1.882866e-01 9.800000e-01
9.800000e-01 1.192000e+00 1.877368e-01 9.800000e-01
9.800000e-01 1.193000e+00 1.871852e-01 9.800000e-01
9.800000e-01 1.194000e+00 1.866321e-01 9.800000e-01
9.800000e-01 1.195000e+00 1.860773e-01 9.800000e-01
9.800000e-01 1.196000e+00 1.855208e-01 9.800000e-01
9.800000e-01 1.197000e+00 1.849627e-01 9.800000e-01
9.800000e-01 1.198000e+00 1.844029e-01 9.800000e-01
9.800000e-01 1.199000e+00 1.838413e-01 9.800000e-01
9.800000e-01 1.200000e+00 1.832781e-01 9.800000e-01
9.800000e-01 1.201000e+00 1.827131e-01 9.800000e-01
9.800000e-01 1.202000e+00 1.821464e-01 9.800000e-01
9.800000e-01 1.203000e+00 1.815779e-01 9.800000e-01
9.800000e-01 1.204000e+00 1.810076e-01 9.800000e-01
9.800000e-01 1.205000e+00 1.804355e-01 9.800000e-01
9.800000e-01 1.206000e+00 1.798616e-01 9.800000e-01
9.800000e-01 1.207000e+00 1.792858e-01 9.800000e-01
9.800000e-01 1.208000e+00 1.787083e-01 9.800000e-01
9.800000e-01 1.209000e+00 1.781288e-01 9.800000e-01
9.800000e-01 1.210000e+00 1.775474e-01 9.800000e-01
9.800000e-01 1.211000e+00 1.769641e-01 9.800000e-01
9.800000e-01 1.212000e+00 1.763789e-01 9.800000e-01
9.800000e-01 1.213000e+00 1.757918e-01 9.800000e-01
9.800000e-01 1.214000e+00 1.752027e-01 9.800000e-01
9.800000e-01 1.215000e+00 1.746116e-01 9.800000e-01
9.800000e-01 1.216000e+00 1.740184e-01 9.800000e-01
9.800000e-01 1.217000e+00 1.734233e-01 9.800000e-01
9.800000e-01 1.218000e+00 1.728261e-01 9.800000e-01
9.800000e-01 1.219000e+00 1.722268e-01 9.800000e-01
9.800000e-01 1.220000e+00 1.716255e-01 9.800000e-01
9.800000e-01 1.221000e+00 1.710220e-01 9.800000e-01
9.800000e-01 1.222000e+00 1.704164e-01 9.800000e-01
9.800000e-01 1.223000e+00 1.698086e-01 9.800000e-01
9.800000e-01 1.224000e+00 1.691987e-01 9.800000e-01
9.800000e-01 1.225000e+00 1.685865e-01 9.800000e-01
9.800000e-01 1.226000e+00 1.679721e-01 9.800000e-01
9.800000e-01 1.227000e+00 1.673555e-01 9.800000e-01
9.800000e-01 1.228000e+00 1.667366e-01 9.800000e-01
9.800000e-01 1.229000e+00 1.661153e-01 9.800000e-01
9.800000e-01 1.230000e+00 1.654918e-01 9.800000e-01
9.800000e-01 1.231000e+00 1.648659e-01 9.800000e-01
9.800000e-01 1.232000e+00 1.642375e-01 9.800000e-01
9.800000e-01 1.233000e+00 1.636068e-01 9.800000e-01
9.800000e-01 1.234000e+00 1.629737e-01 9.800000e-01
9.800000e-01 1.235000e+00 1.623380e-01 9.800000e-01
9.800000e-01 1.236000e+00 1.616999e-01 9.800000e-01
9.800000e-01 1.237000e+00 1.610592e-01 9.800000e-01
9.800000e-01 1.238000e+00 1.604160e-01 9.800000e-01
9.800000e-01 1.239000e+00 1.597702e-01 9.800000e-01
9.800000e-01 1.240000e+00 1.591218e-01 9.800000e-01
9.800000e-01 1.241000e+00 1.584707e-01 9.800000e-01
9.800000e-01 1.242000e+00 1.578170e-01 9.800000e-01
9.800000e-01 1.243000e+00 1.571605e-01 9.800000e-01
9.800000e-01 1.244000e+00 1.565012e-01 9.800000e-01
9.800000e-01 1.245000e+00 1.558392e-01 9.800000e-01
9.800000e-01 1.246000e+00 1.551743e-01 9.800000e-01
9.800000e-01 1.247000e+00 1.545066e-01 9.800000e-01
9.800000e-01 1.248000e+00 1.538360e-01 9.800000e-01
9.800000e-01 1.249000e+00 1.531625e-01 9.800000e-01
9.800000e-01 1.250000e+00 1.524860e-01 9.800000e-01
9.800000e-01 1.251000e+00 1.518064e-01 9.800000e-01
9.800000e-01 1.252000e+00 1.511238e-01 9.800000e-01
9.800000e-01 1.253000e+00 1.504381e-01 9.800000e-01
9.800000e-01 1.254000e+00 1.497493e-01 9.800000e-01
9.800000e-01 1.255000e+00 1.490573e-01 9.800000e-01
9.800000e-01 1.256000e+00 1.483620e-01 9.800000e-01
9.800000e-01 1.257000e+00 1.476635e-01 9.800000e-01
9.800000e-01 1.258000e+00 1.469617e-01 9.800000e-01
9.800000e-01 1.259000e+00 1.462565e-01 9.800000e-01
9.800000e-01 1.260000e+00 1.455479e-01 9.800000e-01
9.800000e-01 1.261000e+00 1.448358e-01 9.800000e-01
9.800000e-01 1.262000e+00 1.441202e-01 9.800000e-01
9.800000e-01 1.263000e+00 1.434010e-01 9.800000e-01
9.800000e-01 1.264000e+00 1.426782e-01 9.800000e-01
9.800000e-01 1.265000e+00 1.419517e-01 9.800000e-01
9.800000e-01 1.266000e+00 1.412215e-01 9.800000e-01
9.800000e-01 1.267000e+00 1.404875e-01 9.800000e-01
9.800000e-01 1.268000e+00 1.397497e-01 9.800000e-01
9.800000e-01 1.269000e+00 1.390079e-01 9.800000e-01
9.800000e-01 1.270000e+00 1.382621e-01 9.800000e-01
9.800000e-01 1.271000e+00 1.375123e-01 9.800000e-01
9.800000e-01 1.272000e+00 1.367584e-01 9.800000e-01
9.800000e-01 1.273000e+00 1.360003e-01 9.800000e-01
9.800000e-01 1.274000e+00 1.352379e-01 9.800000e-01
9.800000e-01 1.275000e+00 1.344713e-01 9.800000e-01
9.800000e-01 1.276000e+00 1.337002e-01 9.800000e-01
9.800000e-01 1.277000e+00 1.329247e-01 9.800000e-01
9.800000e-01 1.278000e+00 1.321446e-01 9.800000e-01
9.800000e-01 1.279000e+00 1.313598e-01 9.800000e-01
9.800000e-01 1.280000e+00 1.305704e-01 9.800000e-01
9.800000e-01 1.281000e+00 1.297762e-01 9.800000e-01
9.800000e-01 1.282000e+00 1.289770e-01 9.800000e-01
9.800000e-01 1.283000e+00 1.281729e-01 9.800000e-01
9.800000e-01 1.284000e+00 1.273637e-01 9.800000e-01
9.800000e-01 1.285000e+00 1.265494e-01 9.800000e-01
9.800000e-01 1.286000e+00 1.257297e-01 9.800000e-01
9.800000e-01 1.287000e+00 1.249047e-01 9.800000e-01
9.800000e-01 1.288000e+00 1.240742e-01 9.800000e-01
9.800000e-01 1.289000e+00 1.232381e-01 9.800000e-01
9.800000e-01 1.290000e+00 1.223963e-01 9.800000e-01
9.800000e-01 1.291000e+00 1.215486e-01 9.800000e-01
9.800000e-01 1.292000e+00 1.206950e-01 9.800000e-01
9.800000e-01 1.293000e+00 1.198354e-01 9.800000e-01
9.800000e-01 1.294000e+00 1.189695e-01 9.800000e-01
9.800000e-01 1.295000e+00 1.180973e-01 9.800000e-01
9.800000e-01 1.296000e+00 1.172185e-01 9.800000e-01
9.800000e-01 1.297000e+00 1.163332e-01 9.800000e-01
9.800000e-01 1.298000e+00 1.154410e-01 9.800000e-01
9.800000e-01 1.299000e+00 1.145419e-01 9.800000e-01
9.800000e-01 1.300000e+00 1.136357e-01 9.800000e-01
9.800000e-01 1.301000e+00 1.127222e-01 9.800000e-01
9.800000e-01 1.302000e+00 1.118012e-01 9.800000e-01
9.800000e-01 1.303000e+00 1.108726e-01 9.800000e-01
9.800000e-01 1.304000e+00 1.099362e-01 9.800000e-01
9.800000e-01 1.305000e+00 1.089916e-01 9.800000e-01
9.800000e-01 1.306000e+00 1.080389e-01 9.800000e-01
9.800000e-01 1.307000e+00 1.070777e-01 9.800000e-01
9.800000e-01 1.308000e+00 1.061077e-01 9.800000e-01
9.800000e-01 1.309000e+00 1.051288e-01 9.800000e-01
9.800000e-01 1.310000e+00 1.041407e-01 9.800000e-01
9.800000e-01 1.311000e+00 1.031432e-01 9.800000e-01
9.800000e-01 1.312000e+00 1.021359e-01 9.800000e-01
9.800000e-01 1.313000e+00 1.011185e-01 9.800000e-01
9.800000e-01 1.314000e+00 1.000909e-01 9.800000e-01
9.800000e-01 1.315000e+00 9.905252e-02 9.800000e-01
9.800000e-01 1.316000e+00 9.800318e-02 9.800000e-01
9.800000e-01 1.317000e+00 9.694249e-02 9.800000e-01
9.800000e-01 1.318000e+00 9.587006e-02 9.800000e-01
9.800000e-01 1.319000e+00 9.478549e-02 9.800000e-01
9.800000e-01 1.320000e+00 9.368838e-02 9.800000e-01
9.800000e-01 1.321000e+00 9.257826e-02 9.800000e-01
9.800000e-01 1.322000e+00 9.145467e-02 9.800000e-01
9.800000e-01 1.323000e+00 9.031710e-02 9.800000e-01
9.800000e-01 1.324000e+00 8.916502e-02 9.800000e-01
9.800000e-01 1.325000e+00 8.799785e-02 9.800000e-01
9.800000e-01 1.326000e+00 8.681500e-02 9.800000e-01
9.800000e-01 1.327000e+00 8.561581e-02 9.800000e-01
9.800000e-01 1.328000e+00 8.439958e-02 9.800000e-01
9.800000e-01 1.329000e+00 8.316556e-02 9.800000e-01
9.800000e-01 1.330000e+00 8.191296e-02 9.800000e-01
9.800000e-01 1.331000e+00 8.064090e-02 9.800000e-01
9.800000e-01 1.332000e+00 7.934845e-02 9.800000e-01
9.800000e-01 1.333000e+00 7.803460e-02 9.800000e-01
9.800000e-01 1.334000e+00 7.669825e-02 9.800000e-01
9.800000e-01 1.335000e+00 7.533819e-02 9.800000e-01
9.800000e-01 1.336000e+00 7.395313e-02 9.800000e-01
9.800000e-01 1.337000e+00 7.254162e-02 9.800000e-01
9.800000e-01 1.338000e+00 7.110210e-02 9.800000e-01
9.800000e-01 1.339000e+00 6.963283e-02 9.800000e-01
9.800000e-01 1.340000e+00 6.813188e-02 9.800000e-01
9.800000e-01 1.341000e+00 6.659711e-02 9.800000e-01
9.800000e-01 1.342000e+00 6.502613e-02 9.800000e-01
9.800000e-01 1.343000e+00 6.341624e-02 9.800000e-01
9.800000e-01 1.344000e+00 6.176441e-02 9.800000e-01
9.800000e-01 1.345000e+00 6.006716e-02 9.800000e-01
9.800000e-01 1.346000e+00 5.832054e-02 9.800000e-01
9.800000e-01 1.347000e+00 5.651998e-02 9.800000e-01
9.800000e-01 1.348000e+00 5.466013e-02 9.800000e-01
9.800000e-01 1.349000e+00 5.273473e-02 9.800000e-01
9.800000e-01 1.350000e+00 5.073632e-02 9.800000e-01
9.800000e-01 1.351000e+00 4.865590e-02 9.800000e-01
9.800000e-01 1.352000e+00 4.648245e-02 9.800000e-01
9.800000e-01 1.353000e+00 4.420227e-02 9.800000e-01
9.800000e-01 1.354000e+00 4.179788e-02 9.800000e-01
9.800000e-01 1.355000e+00 3.924646e-02 9.800000e-01
9.800000e-01 1.356000e+00 3.651721e-02 9.800000e-01
9.800000e-01 1.357000e+00 3.356678e-02 9.800000e-01
9.800000e-01 1.358000e+00 3.033069e-02 9.800000e-01
9.800000e-01 1.359000e+00 2.670530e-02 9.800000e-01
9.800000e-01 1.360000e+00 2.250322e-02 9.800000e-01
9.800000e-01 1.361000e+00 1.730945e-02 9.800000e-01
9.800000e-01 1.362000e+00 9.635303e-03 9.800000e-01
9.900000e-01 1.000000e+00 2.747300e-01 9.900000e-01
9.900000e-01 1.001000e+00 2.743572e-01 9.900000e-01
9.900000e-01 1.002000e+00 2.739839e-01 9.900000e-01
9.900000e-01 1.003000e+00 2.736101e-01 9.900000e-01
9.900000e-01 1.004000e+00 2.732358e-01 9.900000e-01
9.900000e-01 1.005000e+00 2.728610e-01 9.900000e-01
9.900000e-01 1.006000e+00 2.724857e-01 9.900000e-01
9.900000e-01 1.007000e+00 2.721098e-01 9.900000e-01
9.900000e-01 1.008000e+00 2.717334e-01 9.900000e-01
9.900000e-01 1.009000e+00 2.713565e-01 9.900000e-01
9.900000e-01 1.010000e+00 2.709791e-01 9.900000e-01
9.900000e-01 1.011000e+00 2.706012e-01 9.900000e-01
9.900000e-01 1.012000e+00 2.702227e-01 9.900000e-01
9.900000e-01 1.013000e+00 2.698437e-01 9.900000e-01
9.900000e-01 1.014000e+00 2.694642e-01 9.900000e-01
9.900000e-01 1.015000e+00 2.690841e-01 9.900000e-01
9.900000e-01 1.016000e+00 2.687035e-01 9.900000e-01
9.900000e-01 1.017000e+00 2.683223e-01 9.900000e-01
9.900000e-01 1.018000e+00 2.679406e-01 9.900000e-01
9.900000e-01 1.019000e+00 2.675584e-01 9.900000e-01
9.900000e-01 1.020000e+00 2.671756e-01 9.900000e-01
9.900000e-01 1.021000e+00 2.667923e-01 9.900000e-01
9.900000e-01 1.022000e+00 2.664084e-01 9.900000e-01
9.900000e-01 1.023000e+00 2.660239e-01 9.900000e-01
9.900000e-01 1.024000e+00 2.656389e-01 9.900000e-01
9.900000e-01 1.025000e+00 2.652534e-01 9.900000e-01
9.900000e-01 1.026000e+00 2.648672e-01 9.900000e-01
9.900000e-01 1.027000e+00 2.644806e-01 9.900000e-01
9.900000e-01 1.028000e+00 2.640933e-01 9.900000e-01
9.900000e-01 1.029000e+00 2.637055e-01 9.900000e-01
9.900000e-01 1.030000e+00 2.633171e-01 9.900000e-01
9.900000e-01 1.031000e+00 2.629282e-01 9.900000e-01
9.900000e-01 1.032000e+00 2.625386e-01 9.900000e-01
9.900000e-01 1.033000e+00 2.621485e-01 9.900000e-01
9.900000e-01 1.034000e+00 2.617578e-01 9.900000e-01
9.900000e-01 1.035000e+00 2.613665e-01 9.900000e-01
9.900000e-01 1.036000e+00 2.609746e-01 9.900000e-01
9.900000e-01 1.037000e+00 2.605822e-01 9.900000e-01
9.900000e-01 1.038000e+00 2.601891e-01 9.900000e-01
9.900000e-01 1.039000e+00 2.597955e-01 9.900000e-01
9.900000e-01 1.040000e+00 2.594013e-01 9.900000e-01
9.900000e-01 1.041000e+00 2.590064e-01 9.900000e-01
9.900000e-01 1.042000e+00 2.586110e-01 9.900000e-01
9.900000e-01 1.043000e+00 2.582149e-01 9.900000e-01
9.900000e-01 1.044000e+00 2.578183e-01 9.900000e-01
9.900000e-01 1.045000e+00 2.574210e-01 9.900000e-01
9.900000e-01 1.046000e+00 2.570231e-01 9.900000e-01
9.900000e-01 1.047000e+00 2.566246e-01 9.900000e-01
9.900000e-01 1.048000e+00 2.562255e-01 9.900000e-01
9.900000e-01 1.049000e+00 2.558257e-01 9.900000e-01
9.900000e-01 1.050000e+00 2.554254e-01 9.900000e-01
9.900000e-01 1.051000e+00 2.550244e-01 9.900000e-01
9.900000e-01 1.052000e+00 2.546227e-01 9.900000e-01
9.900000e-01 1.053000e+00 2.542205e-01 9.900000e-01
9.900000e-01 1.054000e+00 2.538176e-01 9.900000e-01
9.900000e-01 1.055000e+00 2.534140e-01 9.900000e-01
9.900000e-01 1.056000e+00 2.530098e-01 9.900000e-01
9.900000e-01 1.057000e+00 2.526050e-01 9.900000e-01
9.900000e-01 1.058000e+00 2.521995e-01 9.900000e-01
9.900000e-01 1.059000e+00 2.517934e-01 9.900000e-01
9.900000e-01 1.060000e+00 2.513866e-01 9.900000e-01
9.900000e-01 1.061000e+00 2.509791e-01 9.900000e-01
9.900000e-01 1.062000e+00 2.505710e-01 9.900000e-01
9.900000e-01 1.063000e+00 2.501623e-01 9.900000e-01
9.900000e-01 1.064000e+00 2.497528e-01 9.900000e-01
9.900000e-01 1.065000e+00 2.493427e-01 9.900000e-01
9.900000e-01 1.066000e+00 2.489319e-01 9.900000e-01
9.900000e-01 1.067000e+00 2.485204e-01 9.900000e-01
9.900000e-01 1.068000e+00 2.481083e-01 9.900000e-01
9.900000e-01 1.069000e+00 2.476954e-01 9.900000e-01
9.900000e-01 1.070000e+00 2.472819e-01 9.900000e-01
9.900000e-01 1.071000e+00 2.468677e-01 9.900000e-01
9.900000e-01 1.072000e+00 2.464527e-01 9.900000e-01
9.900000e-01 1.073000e+00 2.460371e-01 9.900000e-01
9.900000e-01 1.074000e+00 2.456208e-01 9.900000e-01
9.900000e-01 1.075000e+00 2.452038e-01 9.900000e-01
9.900000e-01 1.076000e+00 2.447860e-01 9.900000e-01
9.900000e-01 1.077000e+00 2.443676e-01 9.900000e-01
9.900000e-01 1.078000e+00 2.439484e-01 9.900000e-01
9.900000e-01 1.079000e+00 2.435285e-01 9.900000e-01
9.900000e-01 1.080000e+00 2.431079e-01 9.900000e-01
9.900000e-01 1.081000e+00 2.426865e-01 9.900000e-01
9.900000e-01 1.082000e+00 2.422644e-01 9.900000e-01
9.900000e-01 1.083000e+00 2.418416e-01 9.900000e-01
9.900000e-01 1.084000e+00 2.414181e-01 9.900000e-01
9.900000e-01 1.085000e+00 2.409938e-01 9.900000e-01
9.900000e-01 1.086000e+00 2.405687e-01 9.900000e-01
9.900000e-01 1.087000e+00 2.401429e-01 9.900000e-01
9.900000e-01 1.088000e+00 2.397163e-01 9.900000e-01
9.900000e-01 1.089000e+00 2.392890e-01 9.900000e-01
9.900000e-01 1.090000e+00 2.388609e-01 9.900000e-01
9.900000e-01 1.091000e+00 2.384321e-01 9.900000e-01
9.900000e-01 1.092000e+00 2.380025e-01 9.900000e-01
9.900000e-01 1.093000e+00 2.375721e-01 9.900000e-01
9.900000e-01 1.094000e+00 2.371409e-01 9.900000e-01
9.900000e-01 1.095000e+00 2.367089e-01 9.900000e-01
9.900000e-01 1.096000e+00 2.362761e-01 9.900000e-01
9.900000e-01 1.097000e+00 2.358426e-01 9.900000e-01
9.900000e-01 1.098000e+00 2.354082e-01 9.900000e-01
9.900000e-01 1.099000e+00 2.349731e-01 9.900000e-01
9.900000e-01 1.100000e+00 2.345371e-01 9.900000e-01
9.900000e-01 1.101000e+00 2.341003e-01 9.900000e-01
9.900000e-01 1.102000e+00 2.336627e-01 9.900000e-01
9.900000e-01 1.103000e+00 2.332243e-01 9.900000e-01
9.900000e-01 1.104000e+00 2.327851e-01 9.900000e-01
9.900000e-01 1.105000e+00 2.323450e-01 9.900000e-01
9.900000e-01 1.106000e+00 2.319041e-01 9.900000e-01
9.900000e-01 1.107000e+00 2.314624e-01 9.900000e-01
9.900000e-01 1.108000e+00 2.310198e-01 9.900000e-01
9.900000e-01 1.109000e+00 2.305763e-01 9.900000e-01
9.900000e-01 1.110000e+00 2.301321e-01 9.900000e-01
9.900000e-01 1.111000e+00 2.296869e-01 9.900000e-01
9.900000e-01 1.112000e+00 2.292409e-01 9.900000e-01
9.900000e-01 1.113000e+00 2.287940e-01 9.900000e-01
9.900000e-01 1.114000e+00 2.283462e-01 9.900000e-01
9.900000e-01 1.115000e+00 2.278976e-01 9.900000e-01
9.900000e-01 1.116000e+00 2.274481e-01 9.900000e-01
9.900000e-01 1.117000e+00 2.269977e-01 9.900000e-01
9.900000e-01 1.118000e+00 2.265464e-01 9.900000e-01
9.900000e-01 1.119000e+00 2.260941e-01 9.900000e-01
9.900000e-01 1.120000e+00 2.256410e-01 9.900000e-01
9.900000e-01 1.121000e+00 2.251870e-01 9.900000e-01
9.900000e-01 1.122000e+00 2.247320e-01 9.900000e-01
9.900000e-01 1.123000e+00 2.242762e-01 9.900000e-01
9.900000e-01 1.124000e+00 2.238194e-01 9.900000e-01
9.900000e-01 1.125000e+00 2.233616e-01 9.900000e-01
9.900000e-01 1.126000e+00 2.229030e-01 9.900000e-01
9.900000e-01 1.127000e+00 2.224434e-01 9.900000e-01
9.900000e-01 1.128000e+00 2.219828e-01 9.900000e-01
9.900000e-01 1.129000e+00 2.215213e-01 9.900000e-01
9.900000e-01 1.130000e+00 2.210588e-01 9.900000e-01
9.900000e-01 1.131000e+00 2.205953e-01 9.900000e-01
9.900000e-01 1.132000e+00 2.201309e-01 9.900000e-01
9.900000e-01 1.133000e+00 2.196655e-01 9.900000e-01
9.900000e-01 1.134000e+00 2.191990e-01 9.900000e-01
9.900000e-01 1.135000e+00 2.187316e-01 9.900000e-01
9.900000e-01 1.136000e+00 2.182632e-01 9.900000e-01
9.900000e-01 1.137000e+00 2.177938e-01 9.900000e-01
9.900000e-01 1.138000e+00 2.173234e-01 9.900000e-01
9.900000e-01 1.139000e+00 2.168520e-01 9.900000e-01
9.900000e-01 1.140000e+00 2.163795e-01 9.900000e-01
9.900000e-01 1.141000e+00 2.159060e-01 9.900000e-01
9.900000e-01 1.142000e+00 2.154314e-01 9.900000e-01
9.900000e-01 1.143000e+00 2.149559e-01 9.900000e-01
9.900000e-01 1.144000e+00 2.144792e-01 9.900000e-01
9.900000e-01 1.145000e+00 2.140015e-01 9.900000e-01
9.900000e-01 1.146000e+00 2.135227e-01 9.900000e-01
9.900000e-01 1.147000e+00 2.130429e-01 9.900000e-01
9.900000e-01 1.148000e+00 2.125619e-01 9.900000e-01
9.900000e-01 1.149000e+00 2.120799e-01 9.900000e-01
9.900000e-01 1.150000e+00 2.115968e-01 9.900000e-01
9.900000e-01 1.151000e+00 2.111125e-01 9.900000e-01
9.900000e-01 1.152000e+00 2.106272e-01 9.900000e-01
9.900000e-01 1.153000e+00 2.101407e-01 9.900000e-01
9.900000e-01 1.154000e+00 2.096531e-01 9.900000e-01
9.900000e-01 1.155000e+00 2.091644e-01 9.900000e-01
9.900000e-01 1.156000e+00 2.086745e-01 9.900000e-01
9.900000e-01 1.157000e+00 2.081835e-01 9.900000e-01
9.900000e-01 1.158000e+00 2.076913e-01 9.900000e-01
9.900000e-01 1.159000e+00 2.071979e-01 9.900000e-01
9.900000e-01 1.160000e+00 2.067034e-01 9.900000e-01
9.900000e-01 1.161000e+00 2.062077e-01 9.900000e-01
9.900000e-01 1.162000e+00 2.057108e-01 9.900000e-01
9.900000e-01 1.163000e+00 2.052126e-01 9.900000e-01
9.900000e-01 1.164000e+00 2.047133e-01 9.900000e-01
9.900000e-01 1.165000e+00 2.042128e-01 9.900000e-01
9.900000e-01 1.166000e+00 2.037110e-01 9.900000e-01
9.900000e-01 1.167000e+00 2.032080e-01 9.900000e-01
9.900000e-01 1.168000e+00 2.027037e-01 9.900000e-01
9.900000e-01 1.169000e+00 2.021982e-01 9.900000e-01
9.900000e-01 1.170000e+00 2.016914e-01 9.900000e-01
9.900000e-01 1.171000e+00 2.011833e-01 9.900000e-01
9.900000e-01 1.172000e+00 2.006739e-01 9.900000e-01
9.900000e-01 1.173000e+00 2.001633e-01 9.900000e-01
9.900000e-01 1.174000e+00 1.996513e-01 9.900000e-01
9.900000e-01 1.175000e+00 1.991380e-01 9.900000e-01
9.900000e-01 1.176000e+00 1.986234e-01 9.900000e-01
9.900000e-01 1.177000e+00 1.981075e-01 9.900000e-01
9.900000e-01 1.178000e+00 1.975902e-01 9.900000e-01
9.900000e-01 1.179000e+00 1.970716e-01 9.900000e-01
9.900000e-01 1.180000e+00 1.965515e-01 9.900000e-01
9.900000e-01 1.181000e+00 1.960302e-01 9.900000e-01
9.900000e-01 1.182000e+00 1.955074e-01 9.900000e-01
9.900000e-01 1.183000e+00 1.949832e-01 9.900000e-01
9.900000e-01 1.184000e+00 1.944576e-01 9.900000e-01
9.900000e-01 1.185000e+00 1.939306e-01 9.900000e-01
9.900000e-01 1.186000e+00 1.934021e-01 9.900000e-01
9.900000e-01 1.187000e+00 1.928722e-01 9.900000e-01
9.900000e-01 1.188000e+00 1.923408e-01 9.900000e-01
9.900000e-01 1.189000e+00 1.918080e-01 9.900000e-01
9.900000e-01 1.190000e+00 1.912737e-01 9.900000e-01
9.900000e-01 1.191000e+00 1.907379e-01 9.900000e-01
9.900000e-01 1.192000e+00 1.902005e-01 9.900000e-01
9.900000e-01 1.193000e+00 1.896617e-01 9.900000e-01
9.900000e-01 1.194000e+00 1.891213e-01 9.900000e-01
9.900000e-01 1.195000e+00 1.885794e-01 9.900000e-01
9.900000e-01 1.196000e+00 1.880359e-01 9.900000e-01
9.900000e-01 1.197000e+00 1.874908e-01 9.900000e-01
9.900000e-01 1.198000e+00 1.869441e-01 9.900000e-01
9.900000e-01 1.199000e+00 1.863959e-01 9.900000e-01
9.900000e-01 1.200000e+00 1.858460e-01 9.900000e-01
9.900000e-01 1.201000e+00 1.852945e-01 9.900000e-01
9.900000e-01 1.202000e+00 1.847413e-01 9.900000e-01
9.900000e-01 1.203000e+00 1.841865e-01 9.900000e-01
9.900000e-01 1.204000e+00 1.836300e-01 9.900000e-01
9.900000e-01 1.205000e+00 1.830718e-01 9.900000e-01
9.900000e-01 1.206000e+00 1.825119e-01 9.900000e-01
9.900000e-01 1.207000e+00 1.819503e-01 9.900000e-01
9.900000e-01 1.208000e+00 1.813869e-01 9.900000e-01
9.900000e-01 1.209000e+00 1.808218e-01 9.900000e-01
9.900000e-01 1.210000e+00 1.802549e-01 9.900000e-01
9.900000e-01 1.211000e+00 1.796862e-01 9.900000e-01
9.900000e-01 1.212000e+00 1.791158e-01 9.900000e-01
9.900000e-01 1.213000e+00 1.785435e-01 9.900000e-01
9.900000e-01 1.214000e+00 1.779693e-01 9.900000e-01
9.900000e-01 1.215000e+00 1.773933e-01 9.900000e-01
9.900000e-01 1.216000e+00 1.768154e-01 9.900000e-01
9.900000e-01 1.217000e+00 1.762357e-01 9.900000e-01
9.900000e-01 1.218000e+00 1.756540e-01 9.900000e-01
9.900000e-01 1.219000e+00 1.750704e-01 9.900000e-01
9.900000e-01 1.220000e+00 1.744848e-01 9.900000e-01
9.900000e-01 1.221000e+00 1.738973e-01 9.900000e-01
9.900000e-01 1.222000e+00 1.733077e-01 9.900000e-01
9.900000e-01 1.223000e+00 1.727162e-01 9.900000e-01
9.900000e-01 1.224000e+00 1.721226e-01 9.900000e-01
9.900000e-01 1.225000e+00 1.715270e-01 9.900000e-01
9.900000e-01 1.226000e+00 1.709293e-01 9.900000e-01
9.900000e-01 1.227000e+00 1.703294e-01 9.900000e-01
9.900000e-01 1.228000e+00 1.697275e-01 9.900000e-01
9.900000e-01 1.229000e+00 1.691234e-01 9.900000e-01
9.900000e-01 1.230000e+00 1.685172e-01 9.900000e-01
9.900000e-01 1.231000e+00 1.679088e-01 9.900000e-01
9.900000e-01 1.232000e+00 1.672982e-01 9.900000e-01
9.900000e-01 1.233000e+00 1.666853e-01 9.900000e-01
9.900000e-01 1.234000e+00 1.660701e-01 9.900000e-01
9.900000e-01 1.235000e+00 1.654527e-01 9.900000e-01
9.900000e-01 1.236000e+00 1.648330e-01 9.900000e-01
9.900000e-01 1.237000e+00 1.642109e-01 9.900000e-01
9.900000e-01 1.238000e+00 1.635865e-01 9.900000e-01
9.900000e-01 1.239000e+00 1.629597e-01 9.900000e-01
9.900000e-01 1.240000e+00 1.623304e-01 9.900000e-01
9.900000e-01 1.241000e+00 1.616987e-01 9.900000e-01
9.900000e-01 1.242000e+00 1.610645e-01 9.900000e-01
9.900000e-01 1.243000e+00 1.604278e-01 9.900000e-01
9.900000e-01 1.244000e+00 1.597886e-01 9.900000e-01
9.900000e-01 1.245000e+00 1.591468e-01 9.900000e-01
9.900000e-01 1.246000e+00 1.585024e-01 9.900000e-01
9.900000e-01 1.247000e+00 1.578554e-01 9.900000e-01
9.900000e-01 1.248000e+00 1.572057e-01 9.900000e-01
9.900000e-01 1.249000e+00 1.565534e-01 9.900000e-01
9.900000e-01 1.250000e+00 1.558982e-01 9.900000e-01
9.900000e-01 1.251000e+00 1.552404e-01 9.900000e-01
9.900000e-01 1.252000e+00 1.545797e-01 9.900000e-01
9.900000e-01 1.253000e+00 1.539162e-01 9.900000e-01
9.900000e-01 1.254000e+00 1.532498e-01 9.900000e-01
9.900000e-01 1.255000e+00 1.525805e-01 9.900000e-01
9.900000e-01 1.256000e+00 1.519083e-01 9.900000e-01
9.900000e-01 1.257000e+00 1.512331e-01 9.900000e-01
9.900000e-01 1.258000e+00 1.505548e-01 9.900000e-01
9.900000e-01 1.259000e+00 1.498735e-01 9.900000e-01
9.900000e-01 1.260000e+00 1.491890e-01 9.900000e-01
9.900000e-01 1.261000e+00 1.485015e-01 9.900000e-01
9.900000e-01 1.262000e+00 1.478107e-01 9.900000e-01
9.900000e-01 1.263000e+00 1.471166e-01 9.900000e-01
9.900000e-01 1.264000e+00 1.464193e-01 9.900000e-01
9.900000e-01 1.265000e+00 1.457187e-01 9.900000e-01
9.900000e-01 1.266000e+00 1.450146e-01 9.900000e-01
9.900000e-01 1.267000e+00 1.443071e-01 9.900000e-01
9.900000e-01 1.268000e+00 1.435962e-01 9.900000e-01
9.900000e-01 1.269000e+00 1.428817e-01 9.900000e-01
9.900000e-01 1.270000e+00 1.421636e-01 9.900000e-01
9.900000e-01 1.271000e+00 1.414418e-01 9.900000e-01
9.900000e-01 1.272000e+00 1.407164e-01 9.900000e-01
9.900000e-01 1.273000e+00 1.399872e-01 9.900000e-01
9.900000e-01 1.274000e+00 1.392542e-01 9.900000e-01
9.900000e-01 1.275000e+00 1.385173e-01 9.900000e-01
9.900000e-01 1.276000e+00 1.377764e-01 9.900000e-01
9.900000e-01 1.277000e+00 1.370316e-01 9.900000e-01
9.900000e-01 1.278000e+00 1.362827e-01 9.900000e-01
9.900000e-01 1.279000e+00 1.355296e-01 9.900000e-01
9.900000e-01 1.280000e+00 1.347724e-01 9.900000e-01
9.900000e-01 1.281000e+00 1.340108e-01 9.900000e-01
9.900000e-01 1.282000e+00 1.332449e-01 9.900000e-01
9.900000e-01 1.283000e+00 1.324746e-01 9.900000e-01
9.900000e-01 1.284000e+00 1.316998e-01 9.900000e-01
9.900000e-01 1.285000e+00 1.309204e-01 9.900000e-01
9.900000e-01 1.286000e+00 1.301363e-01 9.900000e-01
9.900000e-01 1.287000e+00 1.293475e-01 9.900000e-01
9.900000e-01 1.288000e+00 1.285538e-01 9.900000e-01
9.900000e-01 1.289000e+00 1.277552e-01 9.900000e-01
9.900000e-01 1.290000e+00 1.269515e-01 9.900000e-01
9.900000e-01 1.291000e+00 1.261428e-01 9.900000e-01
9.900000e-01 1.292000e+00 1.253288e-01 9.900000e-01
9.900000e-01 1.293000e+00 1.245095e-01 9.900000e-01
9.900000e-01 1.294000e+00 1.236848e-01 9.900000e-01
9.900000e-01 1.295000e+00 1.228546e-01 9.900000e-01
9.900000e-01 1.296000e+00 1.220187e-01 9.900000e-01
9.900000e-01 1.297000e+00 1.211770e-01 9.900000e-01
9.900000e-01 1.298000e+00 1.203295e-01 9.900000e-01
9.900000e-01 1.299000e+00 1.194759e-01 9.900000e-01
9.900000e-01 1.300000e+00 1.186162e-01 9.900000e-01
9.900000e-01 1.301000e+00 1.177502e-01 9.900000e-01
9.900000e-01 1.302000e+00 1.168778e-01 9.900000e-01
9.900000e-01 1.303000e+00 1.159989e-01 9.900000e-01
9.900000e-01 1.304000e+00 1.151132e-01 9.900000e-01
9.900000e-01 1.305000e+00 1.142207e-01 9.900000e-01
9.900000e-01 1.306000e+00 1.133211e-01 9.900000e-01
9.900000e-01 1.307000e+00 1.124143e-01 9.900000e-01
9.900000e-01 1.308000e+00 1.115002e-01 9.900000e-01
9.900000e-01 1.309000e+00 1.105785e-01 9.900000e-01
9.900000e-01 1.310000e+00 1.096490e-01 9.900000e-01
9.900000e-01 1.311000e+00 1.087116e-01 9.900000e-01
9.900000e-01 1.312000e+00 1.077661e-01 9.900000e-01
9.900000e-01 1.313000e+00 1.068122e-01 9.900000e-01
9.900000e-01 1.314000e+00 1.058497e-01 9.900000e-01
9.900000e-01 1.315000e+00 1.048783e-01 9.900000e-01
9.900000e-01 1.316000e+00 1.038979e-01 9.900000e-01
9.900000e-01 1.317000e+00 1.029081e-01 9.900000e-01
9.900000e-01 1.318000e+00 1.019088e-01 9.900000e-01
9.900000e-01 1.319000e+00 1.008995e-01 9.900000e-01
9.900000e-01 1.320000e+00 9.988001e-02 9.900000e-01
9.900000e-01 1.321000e+00 9.885003e-02 9.900000e-01
9.900000e-01 1.322000e+00 9.780919e-02 9.900000e-01
9.900000e-01 1.323000e+00 9.675717e-02 9.900000e-01
9.900000e-01 1.324000e+00 9.569357e-02 9.900000e-01
9.900000e-01 1.325000e+00 9.461802e-02 9.900000e-01
9.900000e-01 1.326000e+00 9.353011e-02 9.900000e-01
9.900000e-01 1.327000e+00 9.242939e-02 9.900000e-01
9.900000e-01 1.328000e+00 9.131540e-02 9.900000e-01
9.900000e-01 1.329000e+00 9.018766e-02 9.900000e-01
9.900000e-01 1.330000e+00 8.904563e-02 9.900000e-01
9.900000e-01 1.331000e+00 8.788877e-02 9.900000e-01
9.900000e-01 1.332000e+00 8.671647e-02 9.900000e-01
9.900000e-01 1.333000e+00 8.552810e-02 9.900000e-01
9.900000e-01 1.334000e+00 8.432299e-02 9.900000e-01
9.900000e-01 1.335000e+00 8.310041e-02 9.900000e-01
9.900000e-01 1.336000e+00 8.185957e-02 9.900000e-01
9.900000e-01 1.337000e+00 8.059962e-02 9.900000e-01
9.900000e-01 1.338000e+00 7.931967e-02 9.900000e-01
9.900000e-01 1.339000e+00 7.801872e-02 9.900000e-01
9.900000e-01 1.340000e+00 7.669571e-02 9.900000e-01
9.900000e-01 1.341000e+00 7.534947e-02 9.900000e-01
9.900000e-01 1.342000e+00 7.397874e-02 9.900000e-01
9.900000e-01 1.343000e+00 7.258212e-02 9.900000e-01
9.900000e-01 1.344000e+00 7.115810e-02 9.900000e-01
9.900000e-01 1.345000e+00 6.970499e-02 9.900000e-01
9.900000e-01 1.346000e+00 6.822094e-02 9.900000e-01
9.900000e-01 1.347000e+00 6.670387e-02 9.900000e-01
9.900000e-01 1.348000e+00 6.515150e-02 9.900000e-01
9.900000e-01 1.349000e+00 6.356122e-02 9.900000e-01
9.900000e-01 1.350000e+00 6.193012e-02 9.900000e-01
9.900000e-01 1.351000e+00 6.025487e-02 9.900000e-01
9.900000e-01 1.352000e+00 5.853171e-02 9.900000e-01
9.900000e-01 1.353000e+00 5.675624e-02 9.900000e-01
9.900000e-01 1.354000e+00 5.492342e-02 9.900000e-01
9.900000e-01 1.355000e+00 5.302728e-02 9.900000e-01
9.900000e-01 1.356000e+00 5.106078e-02 9.900000e-01
9.900000e-01 1.357000e+00 4.901545e-02 9.900000e-01
9.900000e-01 1.358000e+00 4.688097e-02 9.900000e-01
9.900000e-01 1.359000e+00 4.464455e-02 9.900000e-01
9.900000e-01 1.360000e+00 4.229003e-02 9.900000e-01
9.900000e-01 1.361000e+00 3.979645e-02 9.900000e-01
9.900000e-01 1.362000e+00 3.713581e-02 9.900000e-01
9.900000e-01 1.363000e+00 3.426921e-02 9.900000e-01
9.900000e-01 1.364000e+00 3.113984e-02 9.900000e-01
9.900000e-01 1.365000e+00 2.765864e-02 9.900000e-01
9.900000e-01 1.366000e+00 2.367089e-02 9.900000e-01
9.900000e-01 1.367000e+00 1.885794e-02 9.900000e-01
9.900000e-01 1.368000e+00 1.228546e-02 9.900000e-01
5.010000e-01 1.000000e+00 2.010154e-02 5.010000e-01
5.020000e-01 1.001000e+00 2.005148e-02 5.020000e-01
5.030000e-01 1.000000e+00 3.471309e-02 5.030000e-01
5.030000e-01 1.001000e+00 2.832191e-02 5.030000e-01
5.030000e-01 1.002000e+00 1.998158e-02 5.030000e-01
5.040000e-01 1.001000e+00 3.463845e-02 5.040000e-01
5.040000e-01 1.002000e+00 2.824454e-02 5.040000e-01
5.040000e-01 1.003000e+00 1.989186e-02 5.040000e-01
5.050000e-01 1.000000e+00 4.468140e-02 5.050000e-01
5.050000e-01 1.001000e+00 3.993940e-02 5.050000e-01
5.050000e-01 1.002000e+00 3.455262e-02 5.050000e-01
5.050000e-01 1.003000e+00 2.815336e-02 5.050000e-01
5.050000e-01 1.004000e+00 1.978230e-02 5.050000e-01
5.060000e-01 1.000000e+00 4.887359e-02 5.060000e-01
5.060000e-01 1.001000e+00 4.458866e-02 5.060000e-01
5.060000e-01 1.002000e+00 3.984557e-02 5.060000e-01
5.060000e-01 1.003000e+00 3.445563e-02 5.060000e-01
5.060000e-01 1.004000e+00 2.804838e-02 5.060000e-01
5.060000e-01 1.005000e+00 1.965280e-02 5.060000e-01
5.070000e-01 1.000000e+00 5.271157e-02 5.070000e-01
5.070000e-01 1.001000e+00 4.877315e-02 5.070000e-01
5.070000e-01 1.002000e+00 4.448743e-02 5.070000e-01
5.070000e-01 1.003000e+00 3.974219e-02 5.070000e-01
5.070000e-01 1.004000e+00 3.434753e-02 5.070000e-01
5.070000e-01 1.005000e+00 2.792962e-02 5.070000e-01
5.070000e-01 1.006000e+00 1.950320e-02 5.070000e-01
5.080000e-01 1.001000e+00 5.260407e-02 5.080000e-01
5.080000e-01 1.002000e+00 4.866504e-02 5.080000e-01
5.080000e-01 1.003000e+00 4.437774e-02 5.080000e-01
5.080000e-01 1.004000e+00 3.962930e-02 5.080000e-01
5.080000e-01 1.005000e+00 3.422834e-02 5.080000e-01
5.080000e-01 1.006000e+00 2.779707e-02 5.080000e-01
5.080000e-01 1.007000e+00 1.933325e-02 5.080000e-01
5.090000e-01 1.000000e+00 5.959354e-02 5.090000e-01
5.090000e-01 1.001000e+00 5.615400e-02 5.090000e-01
5.090000e-01 1.002000e+00 5.248955e-02 5.090000e-01
5.090000e-01 1.003000e+00 4.854930e-02 5.090000e-01
5.090000e-01 1.004000e+00 4.425964e-02 5.090000e-01
5.090000e-01 1.005000e+00 3.950692e-02 5.090000e-01
5.090000e-01 1.006000e+00 3.409807e-02 5.090000e-01
5.090000e-01 1.007000e+00 2.765067e-02 5.090000e-01
5.090000e-01 1.008000e+00 1.914265e-02 5.090000e-01

